Color-Reconnection Effects on the nMPI-Nch Conditional Multiplicity Fluctuations in PYTHIA 8 pp Collisions

Color reconnection (CR) changes both the mean and the dispersion of charged-particle multiplicity in pp collisions. We study the conditional distribution P(Nch | nMPI = m) at fixed PYTHIA interaction count for sqrt(s) = 2.76, 7, and 13 TeV, using charged particles in |eta| < 0.8 and 0.15 < pT < 20 GeV/c. CR is switched on or off while the remaining tune parameters are held fixed. Enabling CR reduces the conditional mean by a larger fraction than the standard deviation. The absolute width therefore decreases, while the coefficient of variation increases in every retained matched MPI bin. This ordering also holds in independent 13 TeV samples with Monash, A14, and CMS CP5. Comparisons with ALICE mean-transverse-momentum data and simulated activity estimators relate these conditional fluctuations to experimentally accessible final-state observables.

==> anc/S2/ANALYSIS_WORKFLOW.txt <==
ANALYSIS WORKFLOW AND CONVENTIONS

A. Event-level inputs and selection
Baseline: metadata supplies nMPI; charged-particle counts and the INEL>0-like selection are calculated from retained particle charges and kinematics. Do not use the historical metadata header count as the accepted charged multiplicity. Central Nch uses |eta|<0.8 and 0.15<pT<20 GeV/c. Independent tune event CSVs contain the corresponding generated observables. Full source paths/hashes are listed in reproduction_data/source_inputs.json. Historical baseline generator settings remain uncertified as explained in REPRODUCIBILITY_STATEMENT.txt.

B. Compact reproducible numerical inputs
reproduction_data/conditional_joint_counts.csv records every observed (sample,nMPI,Nch,count) after the INEL>0-like requirement, including low-MPI and low-statistics bins. These integer distributions preserve the information needed for conditional one-event moments; they do not preserve ancestry or event ordering.

C. Conditional moments and statistical errors
submission_tools/reproduce_conditional_results.py computes the mean, population variance (divisor N), absolute SD, coefficient of variation and scaled variance; empirical central moments through order four provide delta-method errors, including mean/variance covariance. Old tune N-1 values were reproduced before the documented common-convention correction. Retained matched bins require nMPI>2 and >=500 events in both CR states. ON/OFF errors assume independent samples. Sample-specific seed-record limitations remain explicit.

D. Matched-bin verification
reproduced_results/all_matched_bins_with_uncertainties.csv contains all 148 comparisons, ratios, standard errors and confidence diagnostics. Global summaries use the smaller ON/OFF count as each common-bin weight. Weighted ratio averages are not ratios of separately averaged quantities. Bootstrap validation is a separate numerical cross-check; it does not recover historical settings.

E. Plotting and supporting calculations
RESULTS_AND_CODE_MAP.csv lists each figure subject and its inputs. Inclusive distributions use their documented INEL>0-like selections; event-mean pT additionally requires Nch>0. Estimator selections and finite-sample SD conventions differ from the central conditional-width calculation as documented in S1. Histograms, means, error bars and experimental reference inputs are supplied separately. Historical implementations are archived and identified as such.

F. Generation provenance and optional future production
No generation is launched by RUN_ANALYSIS.sh. Current generation source/configurations are supplied for inspection and potential independent production. The declaration records why complete historical generator reproducibility is not available and offers fresh, fully documented production only if essential to editorial assessment.


==> anc/S2/FILE_CATALOG.csv <==
path,role,code_file,use
ANALYSIS_WORKFLOW.txt,documentation,False,Reader instructions or declared limitations
README.txt,documentation,False,Reader instructions or declared limitations
REPRODUCIBILITY_STATEMENT.pdf,documentation,False,Reader instructions or declared limitations
REPRODUCIBILITY_STATEMENT.txt,documentation,False,Reader instructions or declared limitations
RESULTS_AND_CODE_MAP.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
RUN_ANALYSIS.sh,current numerical-analysis launcher,True,Run bash RUN_ANALYSIS.sh; no event generation
START_HERE.txt,documentation,False,Reader instructions or declared limitations
ai_disclosure/ANALYSIS_AND_LIMITATIONS.txt,AI assistance disclosure/evidence,False,See START_HERE.txt and conditional_width_analysis/README.txt
ai_disclosure/CLOSING_AI_DECLARATION.tex,AI assistance disclosure/evidence,False,See START_HERE.txt and conditional_width_analysis/README.txt
ai_disclosure/LOCAL_MODEL_RECORDS.json,AI assistance disclosure/evidence,False,See START_HERE.txt and conditional_width_analysis/README.txt
ai_disclosure/METHODS_AI_DISCLOSURE.tex,AI assistance disclosure/evidence,False,See START_HERE.txt and conditional_width_analysis/README.txt
ai_disclosure/TASK_VALIDATION_MAP.csv,AI assistance disclosure/evidence,False,See START_HERE.txt and conditional_width_analysis/README.txt
archived_analysis_code/01_acceptance_analysis/acceptance_limited_nmpi_nch_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/02_alice_comparison/alice_like_eta08_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/03_event_activity_proxies/event_activity_proxy_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/04_tune_robustness/generate_tune_events.cc,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/04_tune_robustness/run_equal_stats_1m_generation.sh,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/04_tune_robustness/run_monash_a14_generation.sh,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/04_tune_robustness/run_tune_proxy_generation.sh,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/04_tune_robustness/tune_proxy_robustness_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/04_tune_robustness/tune_robustness_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/05_normalized_fluctuations/run_fresh_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/06_output_assembly/assemble_final_outputs.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/07_legacy_plot_helper/make_cr_on_off_density_figure.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/README.txt,historical source/record,False,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/analyze_cp5.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/complete_revision.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/finalize_cp5.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/finish_resumed_revision.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/integrate_cp5.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/progress.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/record_progress.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/recover_prefixes.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/run_production.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/cp5_historical_workflow/run_resumed_production.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_plots.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_tune_profiles.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/original_submission_entrypoints/inclusive_distributions/generate_plots.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/original_submission_entrypoints/new_analysis_editor_response/run_fresh_analysis.py,historical source/record,True,Inspection and provenance; not the supported current workflow
archived_analysis_code/requirements.txt,historical source/record,False,Inspection and provenance; not the supported current workflow
conditional_width_analysis/README.txt,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/code/compare_normalizations.py,current normalization code,True,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/code/validate_normalizations.py,current normalization code,True,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/references/PRIMARY_SOURCE_AUDIT.txt,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/conditional_normalizations.csv,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/inclusive_normalizations.csv,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/independent_validation.json,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/matched_normalization_comparison.csv,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/normalization_comparison.pdf,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/normalization_comparison.png,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/normalization_summary.csv,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
conditional_width_analysis/results/validation.json,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
cp5_exact/production_settings/cp5_cr_off_part1.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part1.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part2.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part2.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part3.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part3.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part4.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part4.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part5.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part5.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part6.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part6.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part7.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part7.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part8.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_off_part8.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part1.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part1.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part2.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part2.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part3.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part3.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part4.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part4.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part5.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part5.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part6.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part6.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part7.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part7.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part8.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/cp5_cr_on_part8.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/pilot_on.csv.particles.xml,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/production_settings/pilot_on.csv.settings.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/results/README.txt,documentation,False,Reader instructions or declared limitations
cp5_exact/results/cp5_conditional_fluctuations.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/cp5_matched_bins.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/fresh_tune_normalized_fluctuation_profiles.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/fresh_tune_normalized_fluctuation_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/production_manifest.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/tune_conditional_profiles.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/tune_matched_bin_verification.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/results/tune_pearson_verification.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
cp5_exact/settings/cp5_published.cmnd,CP5 effective settings/configuration,False,Retained production records and full-precision configuration
cp5_exact/source/generate_cp5_events.cc,generation source/instructions,True,Inspection and conditional future production; generation deferred
environment_used.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
estimator_nmpi_relations/conditional_profiles.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
estimator_nmpi_relations/density_histograms.npz,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
estimator_nmpi_relations/generate_plots.py,current compatibility entry point,True,Delegates to supported table/count reproduction tools
estimator_nmpi_relations/generate_tune_profiles.py,current compatibility entry point,True,Delegates to supported table/count reproduction tools
estimator_nmpi_relations/pearson_verification.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
estimator_nmpi_relations/tune_conditional_profiles.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
estimator_nmpi_relations/tune_pearson_verification.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118.info,external PDF input retained locally,False,CP5 central member 0 only
external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat,external PDF input retained locally,False,CP5 central member 0 only
generation/README.txt,generation source/instructions,False,Inspection and conditional future production; generation deferred
generation/build_generators.sh,generation source/instructions,True,Inspection and conditional future production; generation deferred
generation/generate_cp5_events.cc,generation source/instructions,True,Inspection and conditional future production; generation deferred
generation/generate_monash_a14_events.cc,generation source/instructions,True,Inspection and conditional future production; generation deferred
inclusive_distributions/generate_plots.py,current compatibility entry point,True,Delegates to supported table/count reproduction tools
inclusive_distributions/inclusive_Nch_histograms.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
inclusive_distributions/inclusive_mean_pT_histograms.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
inclusive_distributions/sample_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_analysis_definition.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_conditional_fluctuations_by_nmpi.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_global_normalized_width_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_matched_nmpi_cr_ratios.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_selection_fit_sensitivity.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/fresh_tune_normalized_fluctuation_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
new_analysis_editor_response/run_fresh_analysis.py,current compatibility entry point,True,Delegates to supported table/count reproduction tools
new_analysis_editor_response/tune_matched_bin_verification.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
numerical_checks/matched_scale_width_ratios.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
numerical_checks/scale_width_identity.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
plot_inputs/alice_like_mean_pt_vs_nch.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
plot_inputs/alice_like_model_minus_alice_mean_pt.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
plot_inputs/alice_like_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
plot_inputs/alice_reference_mean_pt_vs_nch.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
plot_inputs/tune_robustness_by_nmpi.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
production_records/author_provenance_declaration_2026-10-21.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/baseline_candidate_sources.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/baseline_candidates_UNVERIFIED/01_main_new.cc,unverified historical candidate,True,Evidence only; not certified run settings
production_records/baseline_candidates_UNVERIFIED/02_main_new.cc,unverified historical candidate,True,Evidence only; not certified run settings
production_records/baseline_candidates_UNVERIFIED/03_main_new.cc,unverified historical candidate,True,Evidence only; not certified run settings
production_records/baseline_candidates_UNVERIFIED/04_main_new_01.cc,unverified historical candidate,True,Evidence only; not certified run settings
production_records/baseline_particle_file_manifest.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/baseline_provenance_investigation/REPORT.txt,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/baseline_provenance_investigation/audit.py,production/provenance evidence,True,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/baseline_provenance_investigation/evidence.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/baseline_provenance_investigation/working_sha256_before.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/generator_source_mapping.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/interrupted_production_snapshot/README.txt,historical source/record,False,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/results/production_manifest.json,historical source/record,False,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/source/analyze_cp5.py,historical source/record,True,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/source/finalize_cp5.py,historical source/record,True,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc,historical source/record,True,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/source/integrate_cp5.py,historical source/record,True,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/source/record_progress.py,historical source/record,True,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/interrupted_production_snapshot/source/run_production.py,historical source/record,True,Inspection and provenance; not the supported current workflow
production_records/cp5_exact/logs/analyze_cp5.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/finalize_cp5.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_build.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_0.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_finalizer.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_integrate.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_0.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_revision_audit_0.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_revision_audit_1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_0.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_technical_supplement_0.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/format_smoke_technical_supplement_1.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/generator_build.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/generator_resumed_build.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/integrate_cp5.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/lhapdf_build.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/lhapdf_configure.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/lhapdf_install.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/pilot_on.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/plugin_build.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_driver.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_off_part5.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_off_part6.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_off_part7.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_off_part8.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_on_part5.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_on_part6.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_on_part7.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/production_on_part8.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/progress_recorder.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/recovery_validation.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/logs/revision_pipeline.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_validation_records/analysis_validation.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_validation_records/final_validation.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_validation_records/generator_warning_statistics.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_validation_records/initial_setting_validation.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_validation_records/recovery_validation.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_validation_records/runtime_copy_validation.json,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/original_workspace_README.md,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118.info,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118_0000.dat,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/cp5_exact/provenance/PythiaCP5Settings_cfi.py,production/provenance evidence,True,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_1m.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_proxy.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_1m.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_proxy.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_1m.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_proxy.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_1m.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_proxy.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_1m.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_proxy.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_1m.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_proxy.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.log,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.pid,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
production_records/sample_provenance_matrix.csv,production/provenance evidence,False,Consult sample_provenance_matrix.csv and the reproducibility statement
reconstructed_monash_a14_settings/a14_off_settings.cmnd,reconstructed configuration,False,Not a production-time dump; seed 12345 is a placeholder
reconstructed_monash_a14_settings/a14_on_settings.cmnd,reconstructed configuration,False,Not a production-time dump; seed 12345 is a placeholder
reconstructed_monash_a14_settings/monash_off_settings.cmnd,reconstructed configuration,False,Not a production-time dump; seed 12345 is a placeholder
reconstructed_monash_a14_settings/monash_on_settings.cmnd,reconstructed configuration,False,Not a production-time dump; seed 12345 is a placeholder
reproduced_figures/activity_class_means.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/activity_class_means.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/alice_mean_pt_comparison.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/alice_mean_pt_comparison.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/all_five_estimators_vs_nmpi_13TeV.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/all_five_estimators_vs_nmpi_13TeV.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/baseline_conditional_profiles.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/baseline_conditional_profiles.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/baseline_conditional_widths_with_uncertainties.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/baseline_conditional_widths_with_uncertainties.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/baseline_density.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/baseline_density.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/three_estimators_three_tunes_vs_nmpi.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/three_estimators_three_tunes_vs_nmpi.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/tunes_conditional_widths_with_uncertainties.pdf,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_figures/tunes_conditional_widths_with_uncertainties.png,reproduced figure,False,Numerical reproduction of manuscript figure subjects
reproduced_results/all_conditional_profiles_with_uncertainties.csv,current numerical result,False,Conditional values/errors and matched-bin verification
reproduced_results/all_matched_bins_with_uncertainties.csv,current numerical result,False,Conditional values/errors and matched-bin verification
reproduced_results/matched_bin_summary.csv,current numerical result,False,Conditional values/errors and matched-bin verification
reproduced_results/validation.json,current numerical result,False,Conditional values/errors and matched-bin verification
reproduction_data/conditional_joint_counts.csv,reproducible numerical input/source map,False,Current conditional calculations and optional source-data checks
reproduction_data/estimator_sufficient_statistics.csv,reproducible numerical input/source map,False,Current conditional calculations and optional source-data checks
reproduction_data/source_inputs.json,reproducible numerical input/source map,False,Current conditional calculations and optional source-data checks
requirements.txt,documentation,False,Reader instructions or declared limitations
source_data_manifest.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
submission_tools/build_joint_counts_from_events.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
submission_tools/recheck_baseline_particles.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
submission_tools/render_estimator_figures_from_tables.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
submission_tools/render_inclusive_figures_from_tables.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
submission_tools/render_remaining_figures.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
submission_tools/reproduce_conditional_results.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
submission_tools/validate_bootstrap.py,current supported analysis/verification code,True,See START_HERE.txt and RESULTS_AND_CODE_MAP.csv; external-data checks are optional
supporting_source_manifest.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/03_event_activity_proxy/proxy_class_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/03_event_activity_proxy/proxy_definitions.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/03_event_activity_proxy/proxy_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/alice_hepdata_table7_official.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/alice_like_conditional_profiles.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/alice_like_mean_pt_vs_nch.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/alice_like_model_minus_alice_mean_pt.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/alice_like_summary.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/alice_like_summary_table.tex,documentation,False,Reader instructions or declared limitations
supporting_tables/06_alice_like_eta08_comparison/alice_reference_mean_pt_vs_nch.csv,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/analysis_summary.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
supporting_tables/06_alice_like_eta08_comparison/inspire_1735345_metadata.json,supporting numerical input/result,False,Definitions and selections in S1 and the workflow/index
validation/ANALYSIS_FOLDER_RENAME_VALIDATION.json,current validation evidence,False,See START_HERE.txt
validation/FINAL_PACKAGE_REPRODUCTION.json,current validation evidence,False,See validation/README.txt
validation/FINAL_SOURCE_BUILD_VALIDATION.json,current validation evidence,False,See validation/README.txt
validation/FINAL_VALIDATION.json,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
validation/README.txt,current validation evidence,False,See validation/README.txt
validation/S1_source_reproduction_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/activity_tables_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/alice_and_sensitivity_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/all_files_check.json,normalization numerical result or documentation,False,See START_HERE.txt and conditional_width_analysis/README.txt
validation/archive_reproduction_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/baseline_metadata_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/baseline_particle_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/bootstrap_matched_bins.csv,validation evidence,False,Audit scope and numerical/source checks
validation/bootstrap_standard_errors.csv,validation evidence,False,Audit scope and numerical/source checks
validation/bootstrap_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/cp5_smoke_production_comparison.json,validation evidence,False,Audit scope and numerical/source checks
validation/generator_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/production_record_validation.json,validation evidence,False,Audit scope and numerical/source checks
validation/reanalysis_comparison.json,validation evidence,False,Audit scope and numerical/source checks
validation/reconstructed_setting_smoke_comparison.json,validation evidence,False,Audit scope and numerical/source checks
validation/supporting_results_validation.json,validation evidence,False,Audit scope and numerical/source checks


==> anc/S2/README.txt <==
START WITH START_HERE.txt. Run the current numerical workflow with bash RUN_ANALYSIS.sh. See RESULTS_AND_CODE_MAP.csv, FILE_CATALOG.csv and REPRODUCIBILITY_STATEMENT.txt.

SUPPLEMENTARY MATERIAL S2 — CORRECTED RESUBMISSION DRAFT
NPB-D-26-01492R2 | prepared 21 October 2026

WHAT IS CURRENT
reproduction_data/conditional_joint_counts.csv: exact integer (nMPI,Nch,event-count) histograms for all six baseline and six independent tune samples, after their INEL>0-like requirement. Includes low-MPI and low-statistics bins. Each source sample has 5M generated events; selected histogram totals are smaller. Histograms preserve the complete conditional distribution needed for the central mean/width/normalized-width statistics, not event ordering, particle ancestry or generator replay.
reproduction_data/source_inputs.json: portable source-input paths and SHA256 values; paths are relative to a separately supplied HappyNewYear2026 data root.
reproduced_results/: corrected conditional moments through fourth order, statistical errors, every matched-bin ON/OFF comparison, confidence diagnostics and summary. These are the authoritative central-width numerical tables.
new_analysis_editor_response/: compatible current tables and a portable reanalysis entry point. All central conditional variances now use divisor N. Historic tune tables used N-1; those values were reproduced first and the finite-sample conversion documented in S1. No retained ordering changes.
estimator_nmpi_relations/: five-estimator histogram inputs, conditional means/SEs, correlations and three-tune profiles. These are separate observables/selections; estimator mean errors retain their documented sample-SD convention.
inclusive_distributions/: current inclusive histograms, counts, normalization errors and source summaries.
plot_inputs/ and supporting_tables/: ALICE inputs and activity-class numerical tables. The ALICE file supplied by the historical package is retained; its numerical transformations were reproduced, not independently re-downloaded or recertified here.
generation/: checked current Monash/A14 and exact-CP5 generator sources. Short author validation runs are separate from production and are not included as manuscript results.
cp5_exact/settings/ and production_settings/: full-precision CP5 card and production-time settings/particle dumps.
production_records/: available CP5 checkpoint/final logs, both production generator-source versions with per-segment hash mapping, the interrupted-production snapshot, CMS card/PDF provenance, historical Monash/A14 logs, sample provenance matrix and explicitly unverified baseline source candidates.
external_pdf/NNPDF31_nnlo_as_0118/: retained LHAPDF metadata and central member 0 grid only; other PDF members are not required or supplied.
validation/: author validation summaries and bootstrap evidence. These do not replace the source production records.

PORTABLE REPRODUCTION FROM INCLUDED INPUTS
Use Python 3.10 or later with numpy, pandas and matplotlib (the exact author environment is recorded in environment_used.json).
Run from this S2 directory:
  python submission_tools/reproduce_conditional_results.py
  python submission_tools/render_inclusive_figures_from_tables.py
  python submission_tools/render_estimator_figures_from_tables.py
  python submission_tools/render_remaining_figures.py
  python conditional_width_analysis/code/compare_normalizations.py
Optional numerical cross-check:
  python submission_tools/validate_bootstrap.py
Run the first command before render_remaining_figures.py. Numerical outputs go to reproduced_results/ and figure PDFs/PNGs to reproduced_figures/. The figure renderers use the included numerical inputs; identical typography/PDF byte hashes are not promised.

RECHECKING ORIGINAL EVENTS AND PARTICLES
Original particle files and full ordered event summaries are not embedded in this archive. They are retained separately; their paths/hashes and the complete conditional count inputs permit independent verification. Obtain the source files from the corresponding author and preserve the relative paths in source_inputs.json. Then run:
  python submission_tools/build_joint_counts_from_events.py --source-root /path/to/HappyNewYear2026 --output reconstructed_joint_counts.csv
This checks source hashes, reads all baseline metadata/cache rows and all tune event-summary rows, and compares reconstructed counts with those supplied here.
To recompute baseline Nch, the INEL>0-like mask and summed pT from every original particle chunk, run:
  python submission_tools/recheck_baseline_particles.py --source-root /path/to/HappyNewYear2026 --output particle_recheck
This is a full scan of approximately 165 GB and does not modify original data. It also hashes each original particle chunk. The cached sum-pT arrays retain the original float32 accumulation precision.

GENERATION ENVIRONMENT
Generation requires PYTHIA 8.316 with its XML data; corrected CP5 additionally requires LHAPDF 6.5.4 support and NNPDF31_nnlo_as_0118/0. Set PYTHIA_ROOT to that installation, NPB_PYTHIA_XMLDOC to its share/Pythia8/xmldoc directory, and LHAPDF_DATA_PATH to this S2 external_pdf directory. The relevant PYTHIA/LHAPDF shared-library directories must be visible to the loader. Build with generation/build_generators.sh, then run from the S2 root. See generation/README.txt. The runtime installation and platform-specific binaries are not included.

PROVENANCE LIMITS THAT REMAIN OPEN
The baseline source family includes lifetime/species decay overrides. It is not a certified per-run effective-settings record. The author confirms that production-time records of actual historical seed values and effective lifetime/decay settings were not retained. Full production logs, per-run executable/version linkage and complete DAT-to-NPY conversion lineage also remain unavailable as auditable records. Candidate seed=0 selects a time-derived seed and does not identify the realized sequence. Metadata columns labelled charged multiplicity must not be used as the analysis charged count: the candidate source counts all final particles there. The current analysis counts charges and kinematics from particle rows instead.
Monash/A14 settings are reconstructed; seed 12345 in those reconstructed cards is a placeholder, not an original production seed. The new short validation runs reproduce those effective settings apart from their explicitly different seeds. Initial-run seeds/logs are available, but complete historical top-up seed-to-segment linkage is not certified. Corrected CP5 has 16 recorded independent seeds and complete per-segment settings/particle dumps. Recovered interrupted prefixes have checkpoint evidence but no final end-of-run warning summary.
These limits prevent certification of exact historical replay. They do not prevent checking the retained-event calculations or reproducing the central conditional results from the supplied distributions. Neither a short new validation run nor numerical agreement recovers missing historical settings. The baseline particle definition is not a fully documented experimental primary-particle definition.

HISTORICAL CODE AND VALIDATION RECORDS
archived_analysis_code/ is provenance only. It includes the superseded approximate-CP5 implementation and production/recovery/manuscript-integration workflows. Do not run these old workflows over production data; they depend on historical layouts and can overwrite files. Current commands are only the supported ones above. Original entry points were preserved before replacing them with portable wrappers.
cp5_exact/results/ contains the original production manifest and current compatible CSV tables. Original production-validation JSON records are preserved separately under production_records/cp5_exact/original_validation_records/. Their numerical summaries describe the historical N-1 tables; current population-convention results and uncertainties are under reproduced_results/. The original submission ZIP is retained in the author's reference_snapshot directory, outside this journal supplement.

EDITORIAL STATUS
The current package includes the width-normalization test, its code and tables, and the AI Methods evidence/validation map. The normalization test demonstrates coexistence of absolute narrowing and relative broadening on the same retained events; it does not establish an exact simulation-to-simulation reproduction of Weber. Historical provenance and model-attribution limits remain explicit. Final author review and Editorial Manager attachment/PDF verification are outstanding. No files have been uploaded.

FRESH PRODUCTION POLICY
Full replacement production remains deferred. If essential to editorial assessment, the authors are prepared to generate new fully documented samples and repeat affected analyses, as stated in REPRODUCIBILITY_STATEMENT.txt.


==> anc/S2/REPRODUCIBILITY_STATEMENT.txt <==
REPRODUCIBILITY STATEMENT — HISTORICAL PRODUCTION RECORDS
NPB-D-26-01492R2 | 21 October 2026

For the historical baseline samples, production-time records of the actual random-seed values and effective lifetime/decay settings, including ParticleDecays:limitTau0 and ParticleDecays:tau0Max, were not retained. Candidate generation sources containing lifetime and species-specific decay settings survive, but their correspondence to each historical production run cannot be certified. Complete reproduction of the original event-generation chain, including exact replay of the historical samples, therefore cannot currently be achieved from the retained records. This statement concerns the lifetime-based decay prescription; it is not a statement specifically about tau-lepton decays.

The retained particle/event data remain available for checking the selections and numerical calculations. S2 provides analysis code, plotting inputs, machine-readable numerical tables, integer conditional distributions, and available configurations and production records. These materials allow the central conditional moments, uncertainty estimates and retained matched-bin comparisons to be reproduced from the supplied distributions and checked against retained source data. This numerical reproducibility does not establish the missing historical generator configuration or resolve the experimental primary-particle-definition limitation.

The limitation is sample-specific. Corrected CP5 has recorded fixed seeds, complete per-segment settings and particle-data dumps, available checkpoint/final logs and checked event-file/source hashes. Monash/A14 have reconstructed configurations and available initial-run records, but a complete historical top-up seed-to-segment mapping is not certified. The sample provenance matrix records these distinctions.

If the editor or referees consider new production essential for assessing the paper, we are prepared to generate fresh samples with explicitly documented physics and decay settings, independent recorded seeds, complete settings/particle dumps and production logs, and to repeat the affected analyses and update the manuscript accordingly. Such production would provide new, fully documented samples rather than recover the unknown history of the existing samples. Full replacement production is deferred and has not been started.


==> anc/S2/RESULTS_AND_CODE_MAP.csv <==
reported_result,current_code_or_instructions,inputs,output
Figure 1: inclusive Nch,submission_tools/render_inclusive_figures_from_tables.py,inclusive_distributions/inclusive_Nch_histograms.csv,reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.pdf
Figure 2: inclusive event mean pT,submission_tools/render_inclusive_figures_from_tables.py,inclusive_distributions/inclusive_mean_pT_histograms.csv,reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.pdf
Figure 3: baseline nMPI-Nch density,submission_tools/render_remaining_figures.py,reproduction_data/conditional_joint_counts.csv,reproduced_figures/baseline_density.pdf
Figure 4: baseline conditional means and widths,submission_tools/render_remaining_figures.py,reproduced_results/all_conditional_profiles_with_uncertainties.csv,reproduced_figures/baseline_conditional_profiles.pdf
Figure 5: absolute and normalized conditional widths,submission_tools/render_remaining_figures.py,reproduced_results/all_conditional_profiles_with_uncertainties.csv,reproduced_figures/baseline_conditional_widths_with_uncertainties.pdf
Figure 6: ALICE mean-pT comparison,submission_tools/render_remaining_figures.py,plot_inputs/alice_like_mean_pt_vs_nch.csv; plot_inputs/alice_reference_mean_pt_vs_nch.csv,reproduced_figures/alice_mean_pt_comparison.pdf
Figure 7: five estimator maps,submission_tools/render_estimator_figures_from_tables.py,estimator_nmpi_relations/density_histograms.npz; estimator_nmpi_relations/conditional_profiles.csv; estimator_nmpi_relations/pearson_verification.csv,reproduced_figures/all_five_estimators_vs_nmpi_13TeV.pdf
Figure 8: activity-class mean nMPI,submission_tools/render_remaining_figures.py,supporting_tables/03_event_activity_proxy/proxy_class_summary.csv,reproduced_figures/activity_class_means.pdf
Figure 9: three estimators across three tunes,submission_tools/render_estimator_figures_from_tables.py,estimator_nmpi_relations/tune_conditional_profiles.csv; estimator_nmpi_relations/tune_pearson_verification.csv,reproduced_figures/three_estimators_three_tunes_vs_nmpi.pdf
All central conditional results and errors,submission_tools/reproduce_conditional_results.py,reproduction_data/conditional_joint_counts.csv,reproduced_results/all_conditional_profiles_with_uncertainties.csv
All 148 matched-bin comparisons,submission_tools/reproduce_conditional_results.py,reproduction_data/conditional_joint_counts.csv,reproduced_results/all_matched_bins_with_uncertainties.csv
Bootstrap uncertainty cross-check,submission_tools/validate_bootstrap.py,reproduction_data/conditional_joint_counts.csv; reproduced_results/,reproduced_validation/
Original event-input reconstruction,submission_tools/build_joint_counts_from_events.py,reproduction_data/source_inputs.json; external retained event inputs,User-specified joint-count CSV
Original particle-level selection check,submission_tools/recheck_baseline_particles.py,External baseline particle chunks and metadata/cache files,User-specified particle-check directory
Future documented generation only if essential,generation/README.txt,generation/; cp5_exact/settings/; external_pdf/,New samples only; currently deferred
Table 7 and Sec.8.1: width normalization,conditional_width_analysis/code/compare_normalizations.py,reproduction_data/conditional_joint_counts.csv; reproduced_results/all_matched_bins_with_uncertainties.csv,conditional_width_analysis/results/matched_normalization_comparison.csv; conditional_width_analysis/results/normalization_comparison.pdf


==> anc/S2/RUN_ANALYSIS.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "${BASH_SOURCE[0]}")"
NPB_PYTHON="${PYTHON_BIN:-python}"
"$NPB_PYTHON" submission_tools/reproduce_conditional_results.py
"$NPB_PYTHON" submission_tools/render_inclusive_figures_from_tables.py
"$NPB_PYTHON" submission_tools/render_estimator_figures_from_tables.py
"$NPB_PYTHON" submission_tools/render_remaining_figures.py
"$NPB_PYTHON" conditional_width_analysis/code/compare_normalizations.py
"$NPB_PYTHON" conditional_width_analysis/code/validate_normalizations.py


==> anc/S2/SHA256_MANIFEST.json <==
{
  "ANALYSIS_WORKFLOW.txt": "6b89ec823a2d8685bf689ae94cdba411ba4f782dcb472ef8581bdc60fcb899f4",
  "FILE_CATALOG.csv": "a14dc5743c7135bd4d99c90eb2f364ef2163ed2cd05e88ac04550e11d406edfc",
  "README.txt": "d7de35f09bd57b9b37b1101c05d4914100b5e965c4c15967037791ec55031dfd",
  "REPRODUCIBILITY_STATEMENT.pdf": "fc320b34bd0abdd378bff371860fc238cb7716e8ac8afcccc1d341c851223f04",
  "REPRODUCIBILITY_STATEMENT.txt": "f22ae1ef822a151df0fb6bbb4f31ca4e45aefcc8c81dfc904374f3a69ff125e8",
  "RESULTS_AND_CODE_MAP.csv": "89c0ffa5792b545393165ccc5dd20306e869435b6979a6de99855ca96027c748",
  "RUN_ANALYSIS.sh": "57265368f908c2d2bde24c97d4a5bcfac327c9010717d4e049a0c5430912e52d",
  "START_HERE.txt": "4d0d754933c5eb5fbb41d45598b4d602a46ea4e38eab371f87105a0e6d83d751",
  "ai_disclosure/ANALYSIS_AND_LIMITATIONS.txt": "0a314d84c28250fd419180d7bab6a3c3a2f70a4b5ee8001c072bee1c0a1cf889",
  "ai_disclosure/CLOSING_AI_DECLARATION.tex": "650abad1601bc8b2a02ccd1e539ed5b3ff164f4dc259ac612e8a91d7febf6874",
  "ai_disclosure/LOCAL_MODEL_RECORDS.json": "23b3afd86e4bbe0b13e408b06117e87cb417c4d5ea5330c1e048af22428e3531",
  "ai_disclosure/METHODS_AI_DISCLOSURE.tex": "d9edd816390840b30cdee2eda4c20a6444a9f1c79f167068375848653ac4b131",
  "ai_disclosure/TASK_VALIDATION_MAP.csv": "be5c8b66b88f26df35c850bed30e44a39d3ce87ab302dfa0d08d4ff6014f79d3",
  "archived_analysis_code/01_acceptance_analysis/acceptance_limited_nmpi_nch_analysis.py": "8f9c65fa4083b333fef97b1377dff08a906e098b0474ea57124042e180f5b74b",
  "archived_analysis_code/02_alice_comparison/alice_like_eta08_analysis.py": "82a7ce9f0b6b4a72476f1461d24a850f7451460c4b4e440367e10e9197bee33d",
  "archived_analysis_code/03_event_activity_proxies/event_activity_proxy_analysis.py": "f143339275d9e16c3be2f0053c982a629b2fad76b12ee003e2332dcaf739acca",
  "archived_analysis_code/04_tune_robustness/generate_tune_events.cc": "1542a8ece5c0adc553981e8a0f7b7555e86e49cd89fcb28d35772a38fd85feb9",
  "archived_analysis_code/04_tune_robustness/run_equal_stats_1m_generation.sh": "e9ed238fbef662ed2cd27a18ffc5b328a5e62c6a7095a0204e66a38395a2901c",
  "archived_analysis_code/04_tune_robustness/run_monash_a14_generation.sh": "ff9f7b298457b2bf4b421dadcde6132acf82c823e85dd1c1784a333183f41193",
  "archived_analysis_code/04_tune_robustness/run_tune_proxy_generation.sh": "3108c08c53417470b653b028541e0bf7b7f943a4c9ce8c31f2a96b440ffcc21c",
  "archived_analysis_code/04_tune_robustness/tune_proxy_robustness_analysis.py": "5ee404f66fb875a7ba1f1916f670c4c3a5876a8ac1622aad87bfa42aca9d7d4b",
  "archived_analysis_code/04_tune_robustness/tune_robustness_analysis.py": "e02b02a8c61f321eccce4382a10b9e5884538eb4abbb9d120d406187c1845591",
  "archived_analysis_code/05_normalized_fluctuations/run_fresh_analysis.py": "2fa45e1750e879258fdd9df28263d025aee5998a2870e30b238f258a7dce6ff4",
  "archived_analysis_code/06_output_assembly/assemble_final_outputs.py": "f63f08772b23cdaa7186f7a9d59ffccc078f89a50b304a217c6495d099d4051d",
  "archived_analysis_code/07_legacy_plot_helper/make_cr_on_off_density_figure.py": "dbeee7989b67bf70cbaaf64296f0c64a912747f34e809f0cc1e9fe720784d062",
  "archived_analysis_code/README.txt": "2b9beab3217316bf194758f4923c82626a85712faa3d027bed41c12663ef5626",
  "archived_analysis_code/cp5_historical_workflow/analyze_cp5.py": "b5c1bdf150c1fab06788e59857a7fd66223b463cab77b14ca964b7199094aca4",
  "archived_analysis_code/cp5_historical_workflow/complete_revision.py": "072da8c9aff571e77816f5d4cc7a47ed5ae43f49352e40dc47f587e302b97e19",
  "archived_analysis_code/cp5_historical_workflow/finalize_cp5.py": "bb207f314cbf099633930c732b8f45bb862287d0cfaecf2d82157f66a1f21aab",
  "archived_analysis_code/cp5_historical_workflow/finish_resumed_revision.py": "e707decac585f8161b2583e6e3df445e763973b3f550f922ca9e47a6acf5413d",
  "archived_analysis_code/cp5_historical_workflow/integrate_cp5.py": "a6c7114f9a61cfcd27ce2e953a4195b7fe68a24e3586e67679b47721f90be6de",
  "archived_analysis_code/cp5_historical_workflow/progress.py": "c0e716aa99b2710ae3db8f23f18543ddb5755ad006f530b9d7996beb6140b175",
  "archived_analysis_code/cp5_historical_workflow/record_progress.py": "ef50a98a669ca1f3e508057811efcfbf6205ff66108a05ede95e8612e903f9d0",
  "archived_analysis_code/cp5_historical_workflow/recover_prefixes.py": "a2eef0ab42bfaa480359803945294ab94b7323a837f9065f4ffae55bbac7f2d5",
  "archived_analysis_code/cp5_historical_workflow/run_production.py": "c335e093da235be70fba67561649e4ab0c96ab54618b2e7e0aefdb214da6d2c3",
  "archived_analysis_code/cp5_historical_workflow/run_resumed_production.py": "fa3df989af899b0dba04d3e4b263f2fcdde0091c819d4e09d9bd53c9d708a2e8",
  "archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_plots.py": "42ede12ba79a493a695ba6925b1c04789be89e40cdbe5dd33ac73b3fb87e251a",
  "archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_tune_profiles.py": "17ee88aa5717f0634d47f7ce0169a472f311fdf2e985b047fa529df4a0cfa3c5",
  "archived_analysis_code/original_submission_entrypoints/inclusive_distributions/generate_plots.py": "a921713d30919f13fd970a25b9c146957c1b712524a7f4bb84e5ec1e24024f04",
  "archived_analysis_code/original_submission_entrypoints/new_analysis_editor_response/run_fresh_analysis.py": "6b5787756d52c1bfe6f7354b539c3f587bea794156f392fe895786d623afe525",
  "archived_analysis_code/requirements.txt": "de670d2176ad6e71244cb4525c98d2c5fce62bb136de29efee5e9916b3dc9feb",
  "conditional_width_analysis/README.txt": "a33086b77f9bf96b895ccdd6d661a8a85d8773912b997ce985f06f81e18ee446",
  "conditional_width_analysis/code/compare_normalizations.py": "3a471785f9c3a911aefbbc464a34f185330d4ddbc23c61200da676881a3f8b68",
  "conditional_width_analysis/code/validate_normalizations.py": "908f146305af869cfe15fcd63759b9a6426b99cb9e37fa8c4b2599118a353313",
  "conditional_width_analysis/references/PRIMARY_SOURCE_AUDIT.txt": "d9dbce3372e1e7d3dcee3d3bc13dde762eebe2cca502d2ff5f212e8230fa9ed3",
  "conditional_width_analysis/results/conditional_normalizations.csv": "03245b83e34fafacaf908364ca17b537d47d99c4cac46e1e12f0643411d025ff",
  "conditional_width_analysis/results/inclusive_normalizations.csv": "43bdec7323c5984c38ab3dd54fd4bc263ddbef0a32963c8285e920c76de32294",
  "conditional_width_analysis/results/independent_validation.json": "c9ad468d966cf706d53159485e0d246fa54a4758f9a4fce04d31869dfe0f70e3",
  "conditional_width_analysis/results/matched_normalization_comparison.csv": "5eb9464f23a167f44b75f4594b9fc230a6a0279e20863e51b48ebe29b3f8d001",
  "conditional_width_analysis/results/normalization_comparison.pdf": "b4b270ef4e34ccb5be65d8d0c9194608d31a60feb69d2c92b6a195c88bd77808",
  "conditional_width_analysis/results/normalization_comparison.png": "af497fc3de349ff32e63e8170e1bd1d32891eae1fb10a9c7e562ec46bf6e9970",
  "conditional_width_analysis/results/normalization_summary.csv": "c3ac0d3a81d1b3daf2294634d92f932b80699e230906ef7c7d67734fe773f152",
  "conditional_width_analysis/results/validation.json": "5ff9f2eb1d9aca8ea6fcc75668e4c4453c13e35f16126a6fb09907731ce4d200",
  "cp5_exact/production_settings/cp5_cr_off_part1.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part1.csv.settings.cmnd": "30bf4a722d1193eace4f593f602605a6e7234a4ce9606849429f3fb745447e00",
  "cp5_exact/production_settings/cp5_cr_off_part2.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part2.csv.settings.cmnd": "dff116e8eb9dab6376803577b402c24a7cd335630fc3cf1ec8295c1f20eeb0d6",
  "cp5_exact/production_settings/cp5_cr_off_part3.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part3.csv.settings.cmnd": "2917de111aa0d49e21ea6457c1989ac41fa1c3e50ca30578c38dde0e66bc7b36",
  "cp5_exact/production_settings/cp5_cr_off_part4.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part4.csv.settings.cmnd": "f9fb7354c135cf152d7f08c60d11695fffe5afc1890987df84d80368460eff96",
  "cp5_exact/production_settings/cp5_cr_off_part5.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part5.csv.settings.cmnd": "453c3e09a962871bed46d2898273d5d36332d5599a6dd71d4c92e1fadb7c1f25",
  "cp5_exact/production_settings/cp5_cr_off_part6.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part6.csv.settings.cmnd": "04e5f8a5f8fe77eb5072ff701f8b071b532ba609e6b92ac3ec6300c0bcae9a94",
  "cp5_exact/production_settings/cp5_cr_off_part7.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part7.csv.settings.cmnd": "f03afaf652e4a93862d8ce762487d7fecfe61038c0758c9db4be1da24d997d79",
  "cp5_exact/production_settings/cp5_cr_off_part8.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_off_part8.csv.settings.cmnd": "a4469e79689decebfe911d410c1b2118d44aabfe862ee085a32af562a64c71aa",
  "cp5_exact/production_settings/cp5_cr_on_part1.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part1.csv.settings.cmnd": "881540c1a3e5be6ec987f599e62332c2aec2551b0d3b498488f967889c4dbee0",
  "cp5_exact/production_settings/cp5_cr_on_part2.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part2.csv.settings.cmnd": "74bea92c01512da5e5e6ed455c9b2be99d86831194e5cee2dacf893fc0eb7a0d",
  "cp5_exact/production_settings/cp5_cr_on_part3.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part3.csv.settings.cmnd": "c8710a0ceda041f7f16e40b4e43e41dc843f3760fb305e174d5b930ca7937596",
  "cp5_exact/production_settings/cp5_cr_on_part4.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part4.csv.settings.cmnd": "3b44d8c409bf0adea03fc60b51e851a94ecedccacc4d809722b1c9acac490982",
  "cp5_exact/production_settings/cp5_cr_on_part5.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part5.csv.settings.cmnd": "8f940a183cb12b096a830076c966c0dfcbd4192342267debee1edfd22cca5958",
  "cp5_exact/production_settings/cp5_cr_on_part6.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part6.csv.settings.cmnd": "af40144e70378511a6e71a9df347b2da2fca19977aade350ca114634385f554a",
  "cp5_exact/production_settings/cp5_cr_on_part7.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part7.csv.settings.cmnd": "52f6ea3aedd7a604ae992135e51ec261549b25f042fb4113c4416e2c5691d22c",
  "cp5_exact/production_settings/cp5_cr_on_part8.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/cp5_cr_on_part8.csv.settings.cmnd": "6f418d9480e37e453f1ef91bab9614f9202cc5c6ff0a48f1a13e29546198b72a",
  "cp5_exact/production_settings/pilot_on.csv.particles.xml": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
  "cp5_exact/production_settings/pilot_on.csv.settings.cmnd": "c96116810c61af1bdb12169da50a6eae8e5d64bec75180f5c02ab085be4144c7",
  "cp5_exact/results/README.txt": "b5e1d56bb170df817cf0fb9f88c45b6e0b217cdccce0e7e7c8e07d6028861b13",
  "cp5_exact/results/cp5_conditional_fluctuations.csv": "1fbd78e6eec171cc91ec8aab5293c505492329a965a7d8eb6a6edadb23fbdcd9",
  "cp5_exact/results/cp5_matched_bins.csv": "63787c601ba72a279ac79d5c36fcc465bb410e528480bc096f7456fdf5053627",
  "cp5_exact/results/fresh_tune_normalized_fluctuation_profiles.csv": "b4655972f5549bf95cc666821d244ff2401dd4352a81a0fd884de81f47272491",
  "cp5_exact/results/fresh_tune_normalized_fluctuation_summary.csv": "04c81d14be3c228ab2b43049c53b79bb95b3a25173745c6408875cebedabc39f",
  "cp5_exact/results/production_manifest.json": "c1a8fdbafd000ce6d461ea01ad13da226215b96a97da1f044dc98a6070a7af54",
  "cp5_exact/results/tune_conditional_profiles.csv": "d3e5af1fa0fac9f72ec8390c6d1706cb931dd4af03457bff1d4f9f9e5b83d1b7",
  "cp5_exact/results/tune_matched_bin_verification.csv": "da527ebd9b9081e07f995051887ea0deb90c006ec4b38ab55efd16c981f48904",
  "cp5_exact/results/tune_pearson_verification.csv": "c6dab64f645b170ed55c82bff3889e3ad25e2f839d65ee389fd48457e1e7c05b",
  "cp5_exact/settings/cp5_published.cmnd": "6ccbe73fbc247bdeefbd95121d0c5c17d65136a7f658be04b102ef6fa0313fd0",
  "cp5_exact/source/generate_cp5_events.cc": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
  "environment_used.json": "74a28c096ffbea47801d526fb94db6125200d846bd994aa8a87d29b7f2a21949",
  "estimator_nmpi_relations/conditional_profiles.csv": "101745bee4db191ca3a730b3af0b987cfcdb2096900d6802034604270c12cb15",
  "estimator_nmpi_relations/density_histograms.npz": "65edf9e28e4f70793efdfb8e3d7bd687e1fa3ead6b1d95ce1db0bb0987e4ce7e",
  "estimator_nmpi_relations/generate_plots.py": "028f45c719f0773fcae6763ea64389be5235f74f79d0c82ed9addb8d00fb8916",
  "estimator_nmpi_relations/generate_tune_profiles.py": "028f45c719f0773fcae6763ea64389be5235f74f79d0c82ed9addb8d00fb8916",
  "estimator_nmpi_relations/pearson_verification.csv": "ea511b75933165f391857c0bb65165dff591abe56f4396e6cd2e54ee00d72626",
  "estimator_nmpi_relations/tune_conditional_profiles.csv": "d3e5af1fa0fac9f72ec8390c6d1706cb931dd4af03457bff1d4f9f9e5b83d1b7",
  "estimator_nmpi_relations/tune_pearson_verification.csv": "c6dab64f645b170ed55c82bff3889e3ad25e2f839d65ee389fd48457e1e7c05b",
  "external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118.info": "6320acfbff69b7983d6f93173e4c70c2ec1bb914cdade3ba9d0dd5180e441b4c",
  "external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat": "dd261226e764f3eb77c92a10bd1ed73b183db8343c9b7bdba7c31db54d966817",
  "generation/README.txt": "51f3254fdf46cde0592ddc76a4cc3f2de0d5eabac74c138deea84bce9bcefa6e",
  "generation/build_generators.sh": "1352a3625ee61553bd2538e2bf236187a6faa3ff1392c239da980b6f0d670266",
  "generation/generate_cp5_events.cc": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
  "generation/generate_monash_a14_events.cc": "64870f272a53be133cd5beee3c0341c0e031eb209dfe0b0880f168cc5c66c717",
  "inclusive_distributions/generate_plots.py": "4ced423a0489f441b043375e67659be58b69104d7e528575b90d908ff369c3dc",
  "inclusive_distributions/inclusive_Nch_histograms.csv": "e9e45e7630549d93dbf4743d30c9cefbef8189e6f0e8aab8e7c5d8bf7ab9780f",
  "inclusive_distributions/inclusive_mean_pT_histograms.csv": "8253e498c97c796bf8413e1f63d28ff86fc7fb9cdfc57fe2b87205fc67b7ea42",
  "inclusive_distributions/sample_summary.csv": "4c003860d0c38fb5b8f71a99d6eb6554caeb761abfdd6f6306c6359010280eb6",
  "new_analysis_editor_response/fresh_analysis_definition.json": "984fd16835886ff175215778b14567319f384751177f97e9c36fa6d725f32ba8",
  "new_analysis_editor_response/fresh_conditional_fluctuations_by_nmpi.csv": "fcee08fe59b4975115f680f8b4bc980d9d7897b17f05fab9e8a8c676206dcc85",
  "new_analysis_editor_response/fresh_global_normalized_width_summary.csv": "58d038b0c912eef39b825aea6b532e8cc46f54e969cb7f1bd90f2bf5d78a30e2",
  "new_analysis_editor_response/fresh_matched_nmpi_cr_ratios.csv": "9de87e8610dc33ce7bbc75c9d50ae634a04fbd53464b3438144b20c7142a5b82",
  "new_analysis_editor_response/fresh_selection_fit_sensitivity.csv": "a9374a27207a7e052ed7825d78f5fcd7e64298a40e5f9a7f1dda08e5d113fc8b",
  "new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv": "b4655972f5549bf95cc666821d244ff2401dd4352a81a0fd884de81f47272491",
  "new_analysis_editor_response/fresh_tune_normalized_fluctuation_summary.csv": "04c81d14be3c228ab2b43049c53b79bb95b3a25173745c6408875cebedabc39f",
  "new_analysis_editor_response/run_fresh_analysis.py": "b28316d38b57d17ca79f03e1b30226540ce460210c1220294dfb5d8a51babd27",
  "new_analysis_editor_response/tune_matched_bin_verification.csv": "da527ebd9b9081e07f995051887ea0deb90c006ec4b38ab55efd16c981f48904",
  "numerical_checks/matched_scale_width_ratios.csv": "695e61d7eb39dfda8c7e29ab46420df1456d9da5ba75bb0f4d87624e3a7dbc8a",
  "numerical_checks/scale_width_identity.json": "45213590af9d872e42d7b82a74cd38f1ce31c70fa50ee693cfd3111a871ab5d0",
  "plot_inputs/alice_like_mean_pt_vs_nch.csv": "11df85e4c6ef979c0cfe0c30700d6152766e92a4279d76740a628953a85e0706",
  "plot_inputs/alice_like_model_minus_alice_mean_pt.csv": "0635d918a61ac69ed0a65e98a0af8eef96c24c87128d06c56801919b20fab6b2",
  "plot_inputs/alice_like_summary.csv": "6f50ee23deea0e17e89bea23c56823c7bcd145668e6c9b6447db9010e901a8ae",
  "plot_inputs/alice_reference_mean_pt_vs_nch.csv": "3a1a49a6b806223eec2dc81166806afd2c9ea2c3f20cb95ca7b714a7a2a12e8b",
  "plot_inputs/tune_robustness_by_nmpi.csv": "b4655972f5549bf95cc666821d244ff2401dd4352a81a0fd884de81f47272491",
  "production_records/author_provenance_declaration_2026-10-21.json": "850e0f6ac63c2843108ac9c457f581a480b059eedb7972f92e6b98f7c973ea77",
  "production_records/baseline_candidate_sources.json": "1841506426c873d2746f9c65440b2b3cd6f46d61bc4bf03d40a16428435ee2ee",
  "production_records/baseline_candidates_UNVERIFIED/01_main_new.cc": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
  "production_records/baseline_candidates_UNVERIFIED/02_main_new.cc": "985038ccf6ba49e2e41f503544403ceba3bf02586f92017c58c606d0d34c0035",
  "production_records/baseline_candidates_UNVERIFIED/03_main_new.cc": "33f3183e65ec4c23d57b4b41634fac7a99f57889a5fc454d513c6f265d6bbb9c",
  "production_records/baseline_candidates_UNVERIFIED/04_main_new_01.cc": "29c08f662f6dfed937f1ef4d3d82501e27a52359adfc3cb121447eb4202ae6d2",
  "production_records/baseline_particle_file_manifest.json": "8871b454bdb44c2e0815beb9dc5d7801e2597bb9d1eb88c9a280773fac70e4db",
  "production_records/baseline_provenance_investigation/REPORT.txt": "1baa047d3c591a78e641478a2243ebc30600e26acc055810f44c88debb2b342b",
  "production_records/baseline_provenance_investigation/audit.py": "ee16e401d31f800aa0350a8f29392f68bf401c871441583300010c59689f5282",
  "production_records/baseline_provenance_investigation/evidence.json": "45459d3b99d741f21a1ceb330f83bb6e65b3fea8d792dc3b8c814cd7eacfd2e8",
  "production_records/baseline_provenance_investigation/working_sha256_before.json": "c02ed024cf26d9ec486e740bd70358b75f9af2138109d14dabe2fb64a28bc5a1",
  "production_records/cp5_exact/generator_source_mapping.json": "79d07ecf7ef2dca2ffb9348ba8599aea5c7cf887f0cbf9c7a21f90ade2efaa72",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log": "38ec554cdd89a6627bde1d5a8318b1a1ff19df3455cb9a6e551ca4ce07669749",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log": "ec71fabdf193025a4bd54027b47e8236ed176758058887f81fbd58b56a0d3cf3",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log": "968d6ff8bbc7a8d294c08d7698952bc87126d2d3c23ad2bdba60a8607c9b4d21",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log": "1b9b83f5ea5ede77c1e4521eb5fb23db4b454fe37c6e42f916b2259ccfe10ab1",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log": "407e647da06d1f77528f33b03614d0f8c8e7054907fe9d11c06654302c9aa33e",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log": "44d270930c7c59175db3a03f069a8fdc49ed1f8e4112df9c52c716dbcdbebe6a",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log": "0b2bf7fde0ca3c826c187b512059cc6e4906c15b12b701f48c0eff86ea1b2a9a",
  "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log": "88be793139444b577b3b5780c24c23768f6e1c568dc5fefc30564a71b453d6cc",
  "production_records/cp5_exact/interrupted_production_snapshot/README.txt": "6eb9a0c8bc52ec26d0b0cdc6e5324ddb5b56585ee133dd393a4212d5426b0e35",
  "production_records/cp5_exact/interrupted_production_snapshot/results/production_manifest.json": "dc75b428ee491206315b64a1ecab86834d9f32ccd7316e53b58bddc14fc4d3d0",
  "production_records/cp5_exact/interrupted_production_snapshot/source/analyze_cp5.py": "672d37866316eb69d9d0caa02fa083ee1a61773084e5e3624b6b8122302761f3",
  "production_records/cp5_exact/interrupted_production_snapshot/source/finalize_cp5.py": "8d2c1820a643604f55acca9453abc93d0542d4d6f25974c2a2277661e63c26ac",
  "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
  "production_records/cp5_exact/interrupted_production_snapshot/source/integrate_cp5.py": "58e8b51cf6fb1ba8c652861628ec47d7eb4f5fc29daf4533f25812964f2c7eae",
  "production_records/cp5_exact/interrupted_production_snapshot/source/record_progress.py": "c32edbbdde9ff90229a65c862b5c06412a2b570eeab9ac007c0e0bb490eed7fc",
  "production_records/cp5_exact/interrupted_production_snapshot/source/run_production.py": "9c9c74653113988e9ba7ec25691f1897bc0d8ea562d0ec2c07120598350510da",
  "production_records/cp5_exact/logs/analyze_cp5.log": "77ac081f6223b70f22802e72a5a04f375934ddef297a11e68fc4f6054133f959",
  "production_records/cp5_exact/logs/finalize_cp5.log": "d6d9583d3b40c28a54d1ff6e0d6ba970253d7022c53de48ef36d0c54551717c0",
  "production_records/cp5_exact/logs/format_smoke_build.log": "2ecee963abea961154678e05e123c086901c2042559a937af6bcf1973338ba33",
  "production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_0.log": "d22334d2702e78ae887ea302216c91f5aa767df8ff5e07d7267a1d9c41ca5e29",
  "production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_1.log": "cd99bdbe13ba73d4f3ab81c9e9e17aa26c0ffede42a914b0599eaa21b5bd65d1",
  "production_records/cp5_exact/logs/format_smoke_finalizer.log": "c4f7533c6f8d55436f1109a067932fbe0985ac2fbeb4ceea998267532834d537",
  "production_records/cp5_exact/logs/format_smoke_integrate.log": "9d50d00cbf7c078e1286fea398615e679efd1c46a6df60e47ba651874d33af73",
  "production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_0.log": "a1394fe5fa1fe467f33cfb198b7dafb0ed9726456f99c3c6066fe0093cb1bce3",
  "production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_1.log": "3e9aedc2344422da2d5ae74f5e5f4e5a4f7c8730791603519807309e7748de85",
  "production_records/cp5_exact/logs/format_smoke_revision_audit_0.log": "fadd0f9c745fb67220859060c8ad16f12d7076a6cbff07d840f42d11e3b9c806",
  "production_records/cp5_exact/logs/format_smoke_revision_audit_1.log": "e4cd0e850f500244dd3e2018db3080293b18ee828c7fab4b3f763389de1804c1",
  "production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_0.log": "f6d8b02cfae950d5900c7989c8d7cd9aac48dda85376ad919c28fbb7dbe74312",
  "production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_1.log": "91808a920e6312d4fbc516af1121dc34ccb96abe1e38c664e9ad05eb400f4d88",
  "production_records/cp5_exact/logs/format_smoke_technical_supplement_0.log": "38b56f75c3d03cfa4e00764ca8d05dd929c9a889a2c27d177c3c1d89b69274a7",
  "production_records/cp5_exact/logs/format_smoke_technical_supplement_1.log": "7993214f84764410cf75b1117ffd17731622fbe8c322f44896b66e5e067630fd",
  "production_records/cp5_exact/logs/generator_build.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "production_records/cp5_exact/logs/generator_resumed_build.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "production_records/cp5_exact/logs/integrate_cp5.log": "36f0610a5b196b9f8271bd9e1d1063fab12aab0e8525ce0e5b68383bf686c3b6",
  "production_records/cp5_exact/logs/lhapdf_build.log": "29c57e7c4e890f0c65bb7b19a5cd10a5d9107a394b469ff2b8915d0ac740dfda",
  "production_records/cp5_exact/logs/lhapdf_configure.log": "5c8081ce6703b80f191d74508d447a63680fe1b88c1e1da416c28934d18e36a5",
  "production_records/cp5_exact/logs/lhapdf_install.log": "d40a1a7d78b28e3303ce62621232bd9719aa2422abc6305cbae129bafb210eda",
  "production_records/cp5_exact/logs/pilot_on.log": "cb75b38d08d602704fff97677ee6ef2c1b2f196ae7f7af63d458e64c7b00c0eb",
  "production_records/cp5_exact/logs/plugin_build.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "production_records/cp5_exact/logs/production_driver.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "production_records/cp5_exact/logs/production_off_part5.log": "bfeed7713ee4918f7423e1757b7a8ffb0eb4adde3f30032eaaaf2a20a2e60e17",
  "production_records/cp5_exact/logs/production_off_part6.log": "8420619657632168a47de9ec3fa7432914df6bf117403d2fe267f51cf5966938",
  "production_records/cp5_exact/logs/production_off_part7.log": "37e1fb0b95251d017a4289ad0193ece1b752e2dca426c03f02749a4430cfc5fa",
  "production_records/cp5_exact/logs/production_off_part8.log": "7494755e0c862f9b779e94c1a47bab0ab107e84138e3d901d50f018aad7258b1",
  "production_records/cp5_exact/logs/production_on_part5.log": "fff839dc9a9a0b4187c916953777de0e0d57fa7b6bbfcddab1d8c60a8698d5e9",
  "production_records/cp5_exact/logs/production_on_part6.log": "465f8e9f146542a18e09e012d3c3a98b562523f29849507c8ef706d66d44f664",
  "production_records/cp5_exact/logs/production_on_part7.log": "8e45a6effc66ab5da871927b7229f1194d3a25634f3585fd9bd2c21389369cbf",
  "production_records/cp5_exact/logs/production_on_part8.log": "37a0e5574d3ee02b7dfafb3f2d504fb972d9ab97d8bcb46749b5f79dfb924f63",
  "production_records/cp5_exact/logs/progress_recorder.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "production_records/cp5_exact/logs/recovery_validation.log": "5dda32bc7721c248ebf6b3b5db81f2daf4f036e353b6e1c2126163ca08e310f5",
  "production_records/cp5_exact/logs/revision_pipeline.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "production_records/cp5_exact/original_validation_records/analysis_validation.json": "f54a2be500d179b00e538c931e67f094e653de27febd0977dafcd0af7ae64c5e",
  "production_records/cp5_exact/original_validation_records/final_validation.json": "3ae9dcdeb7a3aa7d9977cb7970777f14375374fccff07eb15d2b242f6cefcc7f",
  "production_records/cp5_exact/original_validation_records/generator_warning_statistics.json": "651a11fb0c95f3d914de1de86ecff6d5b18f915f7a1f5ec1770b2482aa8ebb4f",
  "production_records/cp5_exact/original_validation_records/initial_setting_validation.json": "1131c0a257a111ac0f07873e137a21abf4c59a61a93332baa30a2c38ffb8865e",
  "production_records/cp5_exact/original_validation_records/recovery_validation.json": "687164288152d633ad5f68cdbac55b8b0bb3cc09eb8d7ecf4785997d4737e403",
  "production_records/cp5_exact/original_validation_records/runtime_copy_validation.json": "1f9e9d0463394b39e4066379d8a8fc9e43896bc0d25617622e8ddf230fcd29ba",
  "production_records/cp5_exact/original_workspace_README.md": "ce19381d49775c45be1d51c0048808da9e31115cc2603c8aec18dcd2057dfe2f",
  "production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118.info": "6320acfbff69b7983d6f93173e4c70c2ec1bb914cdade3ba9d0dd5180e441b4c",
  "production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118_0000.dat": "dd261226e764f3eb77c92a10bd1ed73b183db8343c9b7bdba7c31db54d966817",
  "production_records/cp5_exact/provenance/PythiaCP5Settings_cfi.py": "ef2f5b26bf2046cfb6988341a034778faa63975dacbb3d70214358b229633d3b",
  "production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_1m.log": "b81897d18619cd1498c7d431ff6daa642fa1acb743ff89595764f625aac33cd4",
  "production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_proxy.log": "e7b00fc6e5476eebf87c99211dd49b6160db6e66eea6345efad0937f73d3284b",
  "production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_1m.log": "adbc299f4ceaba02aee166916abef18297b5011bcfd33351f3761303db19150f",
  "production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_proxy.log": "628f5d8664ec62fbc8bdf01229f5a3b188f1f9313e668426a35f1bccfd5e9ea9",
  "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_1m.log": "3b1ecd3d8b52c60c51d40222d53e0600b1bbc9f547c5b51f19b64e83fdc7507f",
  "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_proxy.log": "6196899a940feac776259efdc499131b4bc5c7cc05e0e58197822c806188e18e",
  "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_1m.log": "cf71d0dcbef56f7c7d7ca776bbb2f7aae9b18aa3a47cf4b289642f5030fc4d9a",
  "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_proxy.log": "699e32a47a1c80753dcc92c32ad37557f9d4a8f17ff0683fcbd2ce222ab6e942",
  "production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_1m.log": "73b13327bc577032f00639572ff2776af75a4bb2a073b8f16e20c824b37ba917",
  "production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_proxy.log": "ce6e5142da527ea3787af28c9c2cf423b5751bf1a8c49eda4b5f152ba47f8f97",
  "production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_1m.log": "5e39f3bb4ceb71f8faab320d0735520c49fa5698402d12c4cb76dd32f5285ad0",
  "production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_proxy.log": "a5cdf586c092b58f8402ed3613c384f6160d1408f68db198d797954892b5aa5c",
  "production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.log": "fb6d258e7e72c4b408a44ad44386066edd39a152a2e5724dd33a7b835e6a8b19",
  "production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.pid": "7dc9491bac6b66741617697aca7d5f55b787741beeb2e87c3708631d3ed6a704",
  "production_records/sample_provenance_matrix.csv": "ee0331f43f67304e8b8afea6845c22ca2f6b1ab713fb6898070eeb4185b7d444",
  "reconstructed_monash_a14_settings/a14_off_settings.cmnd": "c37fcf4220e11ee7c1bfdf2451715b1c624e7f6c12970ee8fd42eb185607f147",
  "reconstructed_monash_a14_settings/a14_on_settings.cmnd": "5dc510fc9acfa20d43c629ffdca8b427d761adcce838a9d129c1dbc0e58af126",
  "reconstructed_monash_a14_settings/monash_off_settings.cmnd": "bec0ad4c63bc30e7a9b3584d66fff71ff74bae9c9fdd00f51b7a9e54a04e5c2d",
  "reconstructed_monash_a14_settings/monash_on_settings.cmnd": "d22c28933252beced4e8a95205246ff0e748efad2ae8183ccdf50472fb6f0bac",
  "reproduced_figures/activity_class_means.pdf": "8e27b8938a34466eb16caee2addd5b372a56dced7c4b46dc47efe2bbfde3c6f6",
  "reproduced_figures/activity_class_means.png": "d56eb1e4aa0757707575bc65cad1c1a8a9c98c4971cf66730b0aba2c1d02b91c",
  "reproduced_figures/alice_mean_pt_comparison.pdf": "d5a13c70f00fffb43c0a391576feea2c0f6f207c655b9bfdf2c111bb892a93f7",
  "reproduced_figures/alice_mean_pt_comparison.png": "624c9c49406fcd84ae532cdc9214fa0b991956ad12ca1678ecdc51784ccfb6c5",
  "reproduced_figures/all_five_estimators_vs_nmpi_13TeV.pdf": "68078c85e809f69224418ab44934e9f47ca006c786c95a64c17a0cab33e450d5",
  "reproduced_figures/all_five_estimators_vs_nmpi_13TeV.png": "4c53ee3ebbc835acef688df1ee26c2073d6e018d56a04592f77db5b7906f20e3",
  "reproduced_figures/baseline_conditional_profiles.pdf": "c43ee3ad5a836202464dc75ae69443048e25c3c2fd97bdf0ea8648113d06e3da",
  "reproduced_figures/baseline_conditional_profiles.png": "017e5f3779183e77be64094ffd6daa210781f81b51e9a74438d5e49912955881",
  "reproduced_figures/baseline_conditional_widths_with_uncertainties.pdf": "34ffe650bec1185079e8c145b276dea84be6256d07537820fef2f5c105c18998",
  "reproduced_figures/baseline_conditional_widths_with_uncertainties.png": "602d1725885f7ae71f7be303c67d0baeea2de96b37f3aafb1b876c438e3af6c6",
  "reproduced_figures/baseline_density.pdf": "99c54b1b49f59563da4409d8e8b0964426b55aa30b9add875a018c097bc4d672",
  "reproduced_figures/baseline_density.png": "011a8b6c10dafbd7cab419fd5a4f1a2e294be8e847956377a23142ba43f88a42",
  "reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.pdf": "d3c62e5d310348c838cd93702cfff3dac6322f7efbe45ca982702aa7c4e87bfa",
  "reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.png": "3dd63330cc090c7a17a1cc84df9ce6fd1b2427b9ef636117e1ff0a44272b5c94",
  "reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.pdf": "13a87b0f79ed491bb6aff75c5d01458989498b0a07e17b413287ba5948af3611",
  "reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.png": "d452c9ef7415f38a1dd6721785a66183340d192ac02ce8d0b48861bc668c00e7",
  "reproduced_figures/three_estimators_three_tunes_vs_nmpi.pdf": "ec21d900ade619a8c43ceea7a0c072ec4d7b4496b390471988faf1a0603370a0",
  "reproduced_figures/three_estimators_three_tunes_vs_nmpi.png": "131f0ce72f7aca118f6fd09ba387d3afd9e7642fd6bd9cea4b5abe062b6754d1",
  "reproduced_figures/tunes_conditional_widths_with_uncertainties.pdf": "800d967865ab81627dfa3bd78fc63b6a1c5205fa00a3cc293a6f7a41f2a74e7a",
  "reproduced_figures/tunes_conditional_widths_with_uncertainties.png": "e595a5a3d51b816286176150ab104654ee67e488683e40f8708208ac6b5787f3",
  "reproduced_results/all_conditional_profiles_with_uncertainties.csv": "7147b52208aea5fe16f66dea4a3f578e23d52579a22783bde31ca32da4906c3e",
  "reproduced_results/all_matched_bins_with_uncertainties.csv": "4bc185cbc3a126502ecd62011c1029d95e860257871576174052b716b9c3e83a",
  "reproduced_results/matched_bin_summary.csv": "fd9a2f376672b9009b3f47ec5e0dbcd6e3f2296af9df32d2d4a435dcffd2baa0",
  "reproduced_results/validation.json": "c0f97c2574ab6e6066a891772c8cddf2ff8a6e685fed0b625de7efdeb480b942",
  "reproduction_data/conditional_joint_counts.csv": "7555864c963b59f46e0ef6902d46bc555b28cf32dfc67013dd303a9b9252f39f",
  "reproduction_data/estimator_sufficient_statistics.csv": "f9aef9f3fbe0b313f505f7f47fb5aa874007f515c9b5b14eb4b2ad9dd13ab750",
  "reproduction_data/source_inputs.json": "d6871fd70464407ec2834a4ffebf26eaead8ad51dfa056e94c7243c98af67af8",
  "requirements.txt": "cc76b38ce9666a0700b0b616ad4924a43e4066caaf7bfe74ff1e0da512b4858b",
  "source_data_manifest.json": "0e1cd09e5b48f5c93415dc0ad336900475026c8a1320873830c31672099a437e",
  "submission_tools/build_joint_counts_from_events.py": "83e8018aa85c20c8f4dd3de1436afa75fde3d2f2012fd7d8e068a35635589be0",
  "submission_tools/recheck_baseline_particles.py": "056ac4315ea5a2209296f4cb770150ef1623f307b647ccbe5bd6fc6ce47a2e6e",
  "submission_tools/render_estimator_figures_from_tables.py": "902bcf5a1491582b53bf299edef34ecfb6e4af9dc9f3c71d1c018ffcc147bdb3",
  "submission_tools/render_inclusive_figures_from_tables.py": "994c294274785fc14d953c72b1c3cad48861d601db97f1c1effba2ebd96eb2de",
  "submission_tools/render_remaining_figures.py": "50f4d3876b2493d14cae01a40452bbdf84fd84105b3c039af6a7537b71299401",
  "submission_tools/reproduce_conditional_results.py": "21fea69ed7c97358ac0bd1da706b06d6cc9926c931a6788f638e3b9d912623bb",
  "submission_tools/validate_bootstrap.py": "48ee412ed324ad5c9fcbe253e5fbdc4e6fadabad585b97e9706c4084aeed0d83",
  "supporting_source_manifest.json": "9c8e8af593359c476727f94a72c6e707720285619ec240daeafaf9d8e21d8198",
  "supporting_tables/03_event_activity_proxy/proxy_class_summary.csv": "cb5f128ca671cf58a49f809acdd03900bdb1fe878f52f44c31ea21170b3fbfd9",
  "supporting_tables/03_event_activity_proxy/proxy_definitions.json": "cc540bba0c2363d3e7f8e25ac584ae046bca54d8ce42469630c69b40c35ace9a",
  "supporting_tables/03_event_activity_proxy/proxy_summary.csv": "6c9ae435ea24e4ec7e059dfafc581ca233858adf126f394899340fab647eaa54",
  "supporting_tables/06_alice_like_eta08_comparison/alice_hepdata_table7_official.csv": "7fcf0c5b6ff401b80277bf00dce06a52ae36a0a2aa159967f818420c3635a23f",
  "supporting_tables/06_alice_like_eta08_comparison/alice_like_conditional_profiles.csv": "70dd1a97bde6ae51c45a6efeaab19f6ee99dc5bd2342f7a8172e92a5b5e3ec4b",
  "supporting_tables/06_alice_like_eta08_comparison/alice_like_mean_pt_vs_nch.csv": "11df85e4c6ef979c0cfe0c30700d6152766e92a4279d76740a628953a85e0706",
  "supporting_tables/06_alice_like_eta08_comparison/alice_like_model_minus_alice_mean_pt.csv": "0635d918a61ac69ed0a65e98a0af8eef96c24c87128d06c56801919b20fab6b2",
  "supporting_tables/06_alice_like_eta08_comparison/alice_like_summary.csv": "6f50ee23deea0e17e89bea23c56823c7bcd145668e6c9b6447db9010e901a8ae",
  "supporting_tables/06_alice_like_eta08_comparison/alice_like_summary_table.tex": "5f0d07c846a7ab8a0b46d5268f104c27fbd233b2c1d67d6450da3b53cd6bebbd",
  "supporting_tables/06_alice_like_eta08_comparison/alice_reference_mean_pt_vs_nch.csv": "3a1a49a6b806223eec2dc81166806afd2c9ea2c3f20cb95ca7b714a7a2a12e8b",
  "supporting_tables/06_alice_like_eta08_comparison/analysis_summary.json": "3cd494a5b82148bc7512215de41cc3106368373a39b84fc51485a54920b76a07",
  "supporting_tables/06_alice_like_eta08_comparison/inspire_1735345_metadata.json": "cb792d39125fb600a9ca1359fb7a96d60bf43b32b21ebae3ec62a6f20e35bd9d",
  "validation/ANALYSIS_FOLDER_RENAME_VALIDATION.json": "ed4d445b35f1395273ae6e5679d7ac1c4eb87c9f54d3073b4ece806059921943",
  "validation/FINAL_PACKAGE_REPRODUCTION.json": "06f0ff1142b031e50fc12faea34af8b38d8ea80e01622855cac3b7b09de9a033",
  "validation/FINAL_SOURCE_BUILD_VALIDATION.json": "e8b1709a43b56a87109558a6ad7d9bf6b3020a9ac0f1b8d6e3e4e3c9ced25ee0",
  "validation/FINAL_VALIDATION.json": "0eba574aa48aaa88fc7f2452ecdc7a4dcf8a6165f75be860488e9584c2b82a0b",
  "validation/README.txt": "31d5d748da074c3ace9563c88acd85d00f7e4f9378353eefd82839fba85e0c69",
  "validation/S1_source_reproduction_validation.json": "2e5dfad5d7ae3ef6ba4aaf8cd5ef42d246a1ffb775e10385b7ccc9fbd33ff880",
  "validation/activity_tables_validation.json": "d0f6cc0b5daf6b18b6cdf21d35a70de2b3e67b4541d17e5e40f3c29b82fa2afe",
  "validation/alice_and_sensitivity_validation.json": "c83fffae8700cd8ae29eceebafdef5e2fe360c55524eb268e62746ed51e67159",
  "validation/all_files_check.json": "c2680145a2ac78980222079a496014543cd4c1b9c53568c8e221b9ef59b75680",
  "validation/archive_reproduction_validation.json": "f655d67ad1eb1c38624a945e30c735dd6ee267428281566e18466d3534b47c31",
  "validation/baseline_metadata_validation.json": "a600a3bbe7ece26fc8388b86bad1caf01924af48092485e1419d99f45eb354a2",
  "validation/baseline_particle_validation.json": "adfcb9824c5e8193c2525ca101c9bfb54674d2001a089d3595f63d080d96b2c7",
  "validation/bootstrap_matched_bins.csv": "68759100c194a10931f41351ff2014130b9bcccf6f818a51b710c78a95ae328e",
  "validation/bootstrap_standard_errors.csv": "5557110f7bbb970a86eb818c1f9e618752ece43774e540f88274e79b3cf67901",
  "validation/bootstrap_validation.json": "dc5ef33e5a4de7d239e6fed73aef70d88119b04574b8210fd095c161a3da77da",
  "validation/cp5_smoke_production_comparison.json": "b09cb3df80ab9ac40e6e6ffdcf2a2072d1c4b0bf6a79e887b91d17ac474ce1fb",
  "validation/generator_validation.json": "7bc2d8ef54af57cdcb1e9b0e1556bbb4cef789dfe5f40864c6614457d7c79983",
  "validation/production_record_validation.json": "d69be9fb1939083372c13d3933266635fdfe59f1e7f1d2c355e0556390f261be",
  "validation/reanalysis_comparison.json": "6dadb17a7f7e2c1368b4bdd91f52db73cf922e7c535d1900e3c60ae7c41eafe1",
  "validation/reconstructed_setting_smoke_comparison.json": "c40bb3f030c5fc21f293bae95dbeda337790ac8549385669e148832021bf6766",
  "validation/supporting_results_validation.json": "ada0650cf00de3ef7dba8db494de3034e5ab8fbab0e995401ea37f4b157f5e9a"
}


==> anc/S2/START_HERE.txt <==
SUPPLEMENTARY MATERIAL S2 — READER ENTRY POINT
NPB-D-26-01492R2

1. READ THE LIMITS
REPRODUCIBILITY_STATEMENT.txt explains the missing historical seed and lifetime/decay records, the distinction between generator replay and numerical reanalysis, and the conditional offer of fresh fully documented production. Replacement generation is deferred.

2. REPRODUCE THE REPORTED ANALYSIS
Install the Python dependencies in requirements.txt, then run from this folder:
  bash RUN_ANALYSIS.sh
This numerical-analysis launcher uses the included data/tables. It does not generate simulation events or require the original external particle files. It produces the central uncertainty tables and all nine manuscript figure subjects, plus a tune-width diagnostic. The same launcher also reproduces the width-normalization comparison, its 148-bin table and its PDF/PNG plot. Set PYTHON_BIN if a particular Python executable is required.
Optional bootstrap check:
  python submission_tools/validate_bootstrap.py

3. FIND EACH RESULT AND ITS CODE
RESULTS_AND_CODE_MAP.csv maps manuscript figures and main numerical results to their current code, inputs and outputs. FILE_CATALOG.csv lists the supplied files by role. ANALYSIS_WORKFLOW.txt gives the data/analysis sequence and numerical conventions.

4. CURRENT ANALYSIS AND PLOTTING CODE
submission_tools/ contains the supported numerical reproduction and plotting tools. The similarly named scripts under new_analysis_editor_response/, inclusive_distributions/ and estimator_nmpi_relations/ are compatibility entry points. Original scientific analysis implementations remain in archived_analysis_code/ for inspection; the supported current workflow is RUN_ANALYSIS.sh.

5. MACHINE-READABLE DATA
reproduction_data/: complete integer conditional distributions and source-input map; estimator sufficient statistics.
reproduced_results/: conditional values/errors and every retained ON/OFF bin comparison.
new_analysis_editor_response/, inclusive_distributions/, estimator_nmpi_relations/, plot_inputs/ and supporting_tables/: compatible tables, histogram inputs, selections and supporting ALICE/activity-estimator quantities.

6. GENERATION CONFIGURATIONS AND PRODUCTION RECORDS
generation/: current generation source and build instructions, separate from the numerical-analysis launcher.
cp5_exact/settings/ and production_settings/: corrected CP5 configuration and saved effective settings/particle dumps.
reconstructed_monash_a14_settings/: reconstructed configurations; seed 12345 is a reconstruction placeholder.
production_records/: known/unknown matrix, available logs, both CP5 producer source versions and source-to-segment mapping, retained CMS/PDF provenance and explicitly unverified baseline candidates.
external_pdf/: the retained CP5 central PDF grid and metadata.

7. VALIDATION AND HISTORICAL MATERIAL
validation/ records the completed checks. archived_analysis_code/ and historical production snapshots are documentary source records, not alternate current workflows. They are distinguished in FILE_CATALOG.csv. Original ordered particle/event inputs are retained externally and identified by hashes; optional source-data verification commands are in README.txt.

8. NEW METHODS AND WIDTH-NORMALIZATION MATERIAL
conditional_width_analysis/: primary-source audit, portable normalization-analysis code, full numerical tables and comparison plot. This is a same-retained-data normalization test, not an exact reproduction of Weber's generator and particle selection.
ai_disclosure/: selected model/client metadata, assisted-task/validation map and Methods disclosure. Full private session transcripts are not supplied.

9. VERIFY THE ARCHIVE
SHA256_MANIFEST.json records the files as shipped. Reproduction can regenerate output PDFs with different creation metadata; their byte hashes may change even when the numerical values are identical.


==> anc/S2/ai_disclosure/ANALYSIS_AND_LIMITATIONS.txt <==
AI DISCLOSURE EVIDENCE REVIEW - 21 October 2026

The existing declaration was too general: it did not identify model/client versions or distinguish executable checks from independent human review.
Retained local Codex JSONL session metadata were searched for sessions mentioning NPB_submission or NPB-D-26-01492. Only metadata fields and file hashes are recorded in LOCAL_MODEL_RECORDS.json; private conversation bodies are not copied. A mention establishes project relevance, not model authorship of each historical artifact. Current-session hashes refer to the scan-time bytes and will change as that session continues.
The manuscript reports the identifiers exactly as recorded, distinguishes the Codex client version from a model snapshot, and explicitly acknowledges incomplete artifact-level history. Other tools or earlier unretained conversations cannot be ruled out by this search.
Validation statements are grounded in the saved numerical reports, not inferred from general claims of author review. Bootstrap and finite-difference checks are complementary numerical checks; they do not constitute independent human review or independent physics predictions. The previous blanket independent-author-check statement has been replaced by a factual Methods cross-reference and author responsibility statement.
No full production was regenerated during this disclosure task. New generation remains deferred.

Official documentation consulted for terminology only:
https://developers.openai.com/api/docs/guides/agents-api/sessions
It distinguishes a session's model setting from the surrounding application. The manuscript's historical attributions come from local records, not current public model catalogues.

Final author review is still needed before submission. A complete model-to-script history and immutable model snapshots are unavailable from the inspected records. The current S1/S2 package includes this evidence map. Final author review and submission-system verification remain outstanding.


==> anc/S2/ai_disclosure/CLOSING_AI_DECLARATION.tex <==
OpenAI Codex assisted language editing, \LaTeX{} preparation, analysis-code development, diagnostic calculations, and data-derived plotting. Section~\ref{sec:ai_methods} identifies the recorded models and client version, the assisted tasks, the executable validation performed, and the limits of the historical records. The authors take responsibility for the scientific content, interpretation, and final submitted version. No AI system is listed as an author.


==> anc/S2/ai_disclosure/LOCAL_MODEL_RECORDS.json <==
[
  {
    "record": "rollout-2026-07-12T14-26-22-019f558a-b954-7d92-85fe-52b81ae9d81a.jsonl",
    "date": "2026-07-12",
    "tool": "OpenAI Codex",
    "client_version": "0.144.0-alpha.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.5"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "12354f23df938058081a2a6374e5d3d83b1f0ba226e8890c1dd3bd1436ccc7f5"
  },
  {
    "record": "rollout-2026-07-13T13-16-21-019f5a70-fc75-7ec1-8a7d-6115ee530d87.jsonl",
    "date": "2026-07-13",
    "tool": "OpenAI Codex",
    "client_version": "0.144.0-alpha.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.5"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "4a9ca1ce59118f7c9328e8442a05933fcaf5890cc60212b28202dac7f711b833"
  },
  {
    "record": "rollout-2026-07-15T22-38-48-019f66c0-a135-7e32-9dae-45685ebd0072.jsonl",
    "date": "2026-07-15",
    "tool": "OpenAI Codex",
    "client_version": "0.144.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.5"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "adb06bcc2d27fc4f73873f1dc7f939bf422b8521b43b14eddc9e7464fc3152ec"
  },
  {
    "record": "rollout-2026-07-19T20-21-22-019f7adc-41aa-7440-863d-a572b0a12b21.jsonl",
    "date": "2026-07-19",
    "tool": "OpenAI Codex",
    "client_version": "0.145.0-alpha.18",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "b7a1a983aa2550f08b91a75691aea8fb6e7bd6563ea50d40de688d9df264e987"
  },
  {
    "record": "rollout-2026-07-24T22-17-14-019f9506-1f21-7cf3-a948-6e95f317678e.jsonl",
    "date": "2026-07-24",
    "tool": "OpenAI Codex",
    "client_version": "0.145.0-alpha.27",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "ca34e2610bc817bdde370a0076dc2c9cf400e2b9b83e5173ef196ff1b864b4b9"
  },
  {
    "record": "rollout-2026-08-30T11-11-23-01a0512f-d31a-7743-a25f-ef44a557e743.jsonl",
    "date": "2026-08-30",
    "tool": "OpenAI Codex",
    "client_version": "0.151.0-alpha.7.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "1fc4b30323648d9d9e1b6264557fdd9b8332a6c56ede8e0aa7180de7b622e2f3"
  },
  {
    "record": "rollout-2026-09-01T10-53-48-01a05b6c-71a9-7ed3-92c1-6b00518beb76.jsonl",
    "date": "2026-09-01",
    "tool": "OpenAI Codex",
    "client_version": "0.151.0-alpha.7.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "2428f5a681f80478f7b62b456608a798a5747fc39f21c1bf9c9b963055a8f474"
  },
  {
    "record": "rollout-2026-09-04T00-04-43-01a0688d-4216-7e42-a020-c6e6abe78827.jsonl",
    "date": "2026-09-04",
    "tool": "OpenAI Codex",
    "client_version": "0.151.0-alpha.7.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "7439c606b3556c725da3622af95b184c50c34af13043edc494799260cab53c81"
  },
  {
    "record": "rollout-2026-09-04T20-54-39-01a06d05-9b3d-7402-9753-034ab820f774.jsonl",
    "date": "2026-09-04",
    "tool": "OpenAI Codex",
    "client_version": "0.151.0-alpha.7.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "37da785c86dc0056964a0ee679458948860e0ca93d6378ba6cc346e08c21edeb"
  },
  {
    "record": "rollout-2026-09-05T11-22-01-01a0701f-b4a2-7990-8546-eaa4c5850cbe.jsonl",
    "date": "2026-09-05",
    "tool": "OpenAI Codex",
    "client_version": "0.153.0",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6-astra"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "ed2bed70b9a3ca13965cf8824069f9758f1b921583a4aec820d8767250465031"
  },
  {
    "record": "rollout-2026-09-09T10-04-26-01a08472-1df8-7b63-8000-003117f9220e.jsonl",
    "date": "2026-09-09",
    "tool": "OpenAI Codex",
    "client_version": "0.153.0",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6-astra"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "857065dc27bc1d6884a142c329d2d667b39104e5e66c8ab842a067c35a267cd5"
  },
  {
    "record": "rollout-2026-09-09T10-16-34-01a0847d-3900-7e23-bd44-250fb407263b.jsonl",
    "date": "2026-09-09",
    "tool": "OpenAI Codex",
    "client_version": "0.153.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6-astra"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "b8a3d502f95764a66d939beafa85ed035389d5a12835b5fbddeedc2475bb434e"
  },
  {
    "record": "rollout-2026-09-11T10-32-01-01a08ed8-176c-7e53-8ff9-0dea92f6a5a6.jsonl",
    "date": "2026-09-11",
    "tool": "OpenAI Codex",
    "client_version": "0.153.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6-astra"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "c88ca7bbf971024b903d47780246e1b0a67e322b58c10d49b7c7c9158b1136ad"
  },
  {
    "record": "rollout-2026-09-11T14-00-44-01a08f97-2eb2-75a0-b09a-460d44c4be68.jsonl",
    "date": "2026-09-11",
    "tool": "OpenAI Codex",
    "client_version": "0.153.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-luna",
      "gpt-6-astra"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "eea99b10d6980637e7f9c7bebb1a2da4d84ceccc180bb5ac6efbf91e0e80080c"
  },
  {
    "record": "rollout-2026-09-12T15-55-31-01a09526-9f61-7812-b8ea-b2bbad08b9b6.jsonl",
    "date": "2026-09-12",
    "tool": "OpenAI Codex",
    "client_version": "0.153.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-luna"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "b5f2c56c04f0f6fd65187eb6fc58b8d58e3ff3b783b75f919018c7dd218ddbee"
  },
  {
    "record": "rollout-2026-09-13T16-06-21-01a09a56-e60a-7812-8e7e-fd254083ad31.jsonl",
    "date": "2026-09-13",
    "tool": "OpenAI Codex",
    "client_version": "0.153.4",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-luna"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "e095d6c5cf5479262f4faf3bbbd4749dfdc6aefdba4062624ccb63aaf2e4f1cb"
  },
  {
    "record": "rollout-2026-09-14T12-12-32-01a09e3a-b6d2-7af0-8957-1ad93d030cf9_01a09ea7-32fc-7161-9410-26fb593f5f1e.jsonl",
    "date": "2026-09-14",
    "tool": "OpenAI Codex",
    "client_version": "0.154.0-alpha.6.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-luna"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "594308433d231fe2eae1e8e35659ec5782b7c3c3c08f8d87101cce34ed0507b0"
  },
  {
    "record": "rollout-2026-09-18T11-22-52-01a0b313-2a8a-7a22-ae86-a2262cc1e148.jsonl",
    "date": "2026-09-18",
    "tool": "OpenAI Codex",
    "client_version": "0.154.0-alpha.6.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6-astra"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "c44eef944184c4e0d83547e4dc787b83e1748968df5eaec272d8fdcc91dd6243"
  },
  {
    "record": "rollout-2026-09-20T19-08-30-01a0bf0a-2f8d-7890-a8e6-22d911c28276.jsonl",
    "date": "2026-09-20",
    "tool": "OpenAI Codex",
    "client_version": "0.154.0-alpha.6.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-5.6-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "9c7b9927e85534c84376ee2f0dc3806dcddf7846b7a4bd9faa3bad54630de316"
  },
  {
    "record": "rollout-2026-10-08T21-26-33-01a11c3b-0a42-7092-b547-404cd3f8c465.jsonl",
    "date": "2026-10-08",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "f061894f955f05e8c29b8a1d57de26c2eb8956f8503fc0e1315500989697a2a9"
  },
  {
    "record": "rollout-2026-10-09T09-33-57-01a11ed4-fd4b-76c3-8809-647e93dcc6b5.jsonl",
    "date": "2026-10-09",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "0022c056d0e6db7aab685c45914eb48fa664b109888354fd7cee14ac85d8411f"
  },
  {
    "record": "rollout-2026-10-09T15-31-26-01a1201c-473e-7c72-b02b-87e13a2c0199.jsonl",
    "date": "2026-10-09",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.17.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "8c243c4a6bde1219b4b6bba7677d5fcd70be45b50c08120badb3b713d5147e0d"
  },
  {
    "record": "rollout-2026-10-16T11-24-48-01a14346-ff24-7593-bbe0-acc9c4887fc0.jsonl",
    "date": "2026-10-16",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.17.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "a7d1e15cd037ab024aeb6ce61245e0e643cc945f7cd206f977e2af0e4491d1f1"
  },
  {
    "record": "rollout-2026-10-17T23-37-51-01a14b0c-7b43-7d90-883e-acf0e0d303b6.jsonl",
    "date": "2026-10-17",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.17.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "be30e46755f9d7d9e0168714ae9ce4a0336bea6985e8f78c7acbceeffa74a783"
  },
  {
    "record": "rollout-2026-10-18T19-25-19-01a14f4b-a45c-7431-bd6c-5e6210a828f7.jsonl",
    "date": "2026-10-18",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.17.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "d00cf771b396e280c099a6b0e7a24237a52c2e6d66f0f4e2fe592e5ce8df35a6"
  },
  {
    "record": "rollout-2026-10-21T10-03-03-01a15cbb-f02b-7501-82f5-873c0957bf1c.jsonl",
    "date": "2026-10-21",
    "tool": "OpenAI Codex",
    "client_version": "0.162.0-alpha.17.2",
    "originator": "codex_vscode",
    "model_identifiers": [
      "gpt-6.1-sol"
    ],
    "linkage": "Session mentions NPB project; does not assign every artifact to a model",
    "record_sha256": "62324006b791a9052132329cedac3709e1a1114c2a6f6fb79a1b456594c805fc"
  }
]


==> anc/S2/ai_disclosure/METHODS_AI_DISCLOSURE.tex <==
\subsection{AI-assisted code development and validation}
\label{sec:ai_methods}
OpenAI Codex was used to assist code development, diagnostic calculations, data-derived plotting, language editing, and \LaTeX{} preparation. Retained project-related session metadata record the model identifiers \texttt{gpt-5.5}, \texttt{gpt-5.6-sol}, \texttt{gpt-5.6-luna}, \texttt{gpt-6-astra}, and \texttt{gpt-6.1-sol}. The current revision session records \texttt{gpt-6.1-sol}, accessed through the Codex VS Code integration with client version \texttt{0.162.0-alpha.17.2}. These are recorded model identifiers and client versions, not independently verified immutable model snapshots. The records do not provide a complete attribution of every historical script or code edit to a particular model; no such attribution is inferred.

The assisted programming tasks included event-record parsing, charged-particle and event selections, conditional multiplicity profiles, moment and uncertainty calculations, tune comparisons, plotting scripts, and preparation of portable analysis inputs. Diagnostic assistance included checking population-versus-sample variance conventions, mean--variance covariance in propagated errors, empirical-bootstrap comparisons, and the local-versus-inclusive width-normalization test. Plotting assistance concerned executable scripts using numerical event summaries and tables; the reported physics curves and points were calculated from these inputs rather than supplied as AI-predicted numerical results.

Validation was performed through executable checks against retained data. All 60 million central source event records were processed for the baseline and tune conditional analysis. A separate scan of the six baseline samples covered 3,751 particle-array chunks and 3,748,072,111 particle rows, reproducing the stored charged multiplicities and INEL$>0$-like event masks without mismatches, and reproducing the stored summed transverse momenta. Conditional widths and errors were recomputed from integer joint-count tables; the absolute-width and coefficient-of-variation errors were checked with 2,000 empirical-bootstrap replicates in all 148 retained matched bins. For the inclusive-normalized width, covariance with the inclusive mean was included and the influence-function expression was checked by numerical perturbation. A fresh extraction of the S2 archive reproduced the central numerical tables and generated the expected 22 figure files (PDF and PNG versions). Available source files underwent syntax or compilation checks, and the current generation utilities passed small validation-only runs; these runs did not replace the production samples.

These checks test code execution and numerical consistency with the retained records; automated checks were themselves developed with AI assistance and are not described as independent human validation. They do not recover missing historical production seeds or effective lifetime/decay settings, establish exact historical event regeneration, or remove the particle-definition and model limitations discussed elsewhere. Scientific interpretation and responsibility for the manuscript remain with the authors.


==> anc/S2/ai_disclosure/TASK_VALIDATION_MAP.csv <==
assisted_task,validation_evidence,scope_limit
Model and client identification,LOCAL_MODEL_RECORDS.json; selected session_meta and turn_context fields,Project-session linkage; not complete artifact attribution or immutable model snapshots
Event parsing and selections,../validation/FINAL_VALIDATION.json; baseline_particle_validation.json; baseline_metadata_validation.json,Retained-data consistency; historical settings not recovered
Conditional moments and errors,../validation/bootstrap_validation.json; ../submission_tools/reproduce_conditional_results.py,"Independent CR samples assumed; bootstrap is empirical, not independent physics validation"
Width-normalization diagnostic,../conditional_width_analysis/results/validation.json; independent_validation.json,Algebra and numerical perturbation checks; not exact Weber reproduction
Plot scripts and numerical tables,../validation/archive_reproduction_validation.json,20 expected files generated; no blanket claim of human inspection of every figure
Generation utilities,../validation/generator_validation.json; all_files_check.json,"Small validation-only runs and syntax checks, not complete historical production validation"
Language and LaTeX,Successful PDF builds and visual inspection of changed pages,Authors retain responsibility for final review


==> anc/S2/archived_analysis_code/01_acceptance_analysis/acceptance_limited_nmpi_nch_analysis.py <==
#!/usr/bin/env python3
"""Acceptance-limited nMPI--Nch analysis for the CR manuscript revision."""

from __future__ import annotations

import csv
import json
import math
import os
from dataclasses import dataclass
from pathlib import Path

import numpy as np

os.environ.setdefault("MPLCONFIGDIR", str(Path(__file__).resolve().parent / ".matplotlib-cache"))
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm, TwoSlopeNorm


ROOT = Path("/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026")
OUT_DIR = Path(__file__).resolve().parent
TABLE_DIR = OUT_DIR / "tables"
PLOT_DIR = OUT_DIR / "plots"
CACHE_DIR = OUT_DIR / "cache"
NPA_DPI = 600
CR_COLORS = {"CR_ON": "#00843D", "CR_OFF": "#D62728"}
DENSITY_CMAP = "cividis"

ENERGIES = ("2.76TeV", "7TeV", "13TeV")
CR_STATES = ("CR_ON", "CR_OFF")
ETA_MAX = 2.5
PT_MIN = 0.5
NMPI_MIN_EXCLUSIVE = 2
BLOCKS = 40


@dataclass(frozen=True)
class Sample:
    energy: str
    cr_state: str
    data_dir: Path
    prefix: str

    @property
    def label(self) -> str:
        return f"{self.energy}_{self.cr_state}"

    @property
    def meta_path(self) -> Path:
        return self.data_dir / f"{self.prefix}_events_meta.npy"

    @property
    def particle_glob(self) -> str:
        return f"{self.prefix}_particles_chunk_*.npy"


def sample_for(energy: str, cr_state: str) -> Sample:
    if cr_state == "CR_ON":
        data_dir = ROOT / "May" / "Data" / f"{energy}_5M_Data"
        prefix = f"{energy}_5M"
    else:
        if energy == "13TeV":
            data_dir = ROOT / "June" / "Data" / "13TeV._5M_Data_CRoff_Data"
            prefix = "13TeV._5M_Data_CRoff"
        else:
            data_dir = ROOT / "June" / "Data" / f"{energy}_5M_Data_CRoff_Data"
            prefix = f"{energy}_5M_Data_CRoff"
    return Sample(energy, cr_state, data_dir, prefix)


def ensure_dirs() -> None:
    for path in (TABLE_DIR, PLOT_DIR, CACHE_DIR):
        path.mkdir(parents=True, exist_ok=True)


def count_accepted_charged(sample: Sample) -> np.ndarray:
    cache_path = CACHE_DIR / f"{sample.label}_nch_acc_eta{ETA_MAX:g}_pt{PT_MIN:g}.npy"
    if cache_path.exists():
        return np.load(cache_path)

    meta = np.load(sample.meta_path, mmap_mode="r")
    event_ids = np.asarray(meta[:, 0], dtype=np.int64)
    max_event_id = int(event_ids.max())
    counts_by_event_id = np.zeros(max_event_id + 1, dtype=np.int32)

    chunk_paths = sorted(sample.data_dir.glob(sample.particle_glob))
    if not chunk_paths:
        raise FileNotFoundError(f"No particle chunks for {sample.label} in {sample.data_dir}")

    for index, path in enumerate(chunk_paths, start=1):
        rows = np.load(path, mmap_mode="r")
        charge = rows[:, 2]
        eta = rows[:, 7]
        pt = rows[:, 8]
        selected = (
            (np.abs(charge) > 1.0e-12)
            & np.isfinite(eta)
            & (np.abs(eta) < ETA_MAX)
            & np.isfinite(pt)
            & (pt > PT_MIN)
        )
        if np.any(selected):
            ids = np.rint(rows[selected, 0]).astype(np.int64, copy=False)
            counts_by_event_id += np.bincount(ids, minlength=max_event_id + 1).astype(np.int32)
        if index % 50 == 0 or index == len(chunk_paths):
            print(f"[{sample.label}] processed {index}/{len(chunk_paths)} chunks", flush=True)

    nch_acc = counts_by_event_id[event_ids]
    np.save(cache_path, nch_acc)
    return nch_acc


def average_ranks_from_int(values: np.ndarray) -> np.ndarray:
    values = np.asarray(values, dtype=np.int64)
    offset = int(values.min())
    shifted = values - offset
    counts = np.bincount(shifted)
    cumulative = np.cumsum(counts)
    starts = cumulative - counts
    ranks = np.zeros_like(counts, dtype=np.float64)
    nonzero = counts > 0
    ranks[nonzero] = (starts[nonzero] + 1 + cumulative[nonzero]) / 2.0
    return ranks[shifted]


def corrcoef(x: np.ndarray, y: np.ndarray) -> float:
    if x.size < 2:
        return float("nan")
    return float(np.corrcoef(x.astype(np.float64), y.astype(np.float64))[0, 1])


def spearman_int(x: np.ndarray, y: np.ndarray) -> float:
    return corrcoef(average_ranks_from_int(x), average_ranks_from_int(y))


def slope_fit(x: np.ndarray, y: np.ndarray) -> tuple[float, float]:
    xf = x.astype(np.float64)
    yf = y.astype(np.float64)
    x_mean = float(xf.mean())
    y_mean = float(yf.mean())
    var_x = float(np.mean((xf - x_mean) ** 2))
    if var_x == 0.0:
        return float("nan"), float("nan")
    slope = float(np.mean((xf - x_mean) * (yf - y_mean)) / var_x)
    intercept = y_mean - slope * x_mean
    return intercept, slope


def conditional_profile(nmpi: np.ndarray, nch: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    max_nmpi = int(nmpi.max())
    counts = np.bincount(nmpi, minlength=max_nmpi + 1)
    sums = np.bincount(nmpi, weights=nch, minlength=max_nmpi + 1)
    sums2 = np.bincount(nmpi, weights=nch.astype(np.float64) ** 2, minlength=max_nmpi + 1)
    values = np.arange(max_nmpi + 1)
    valid = counts > 0
    mean = np.full(max_nmpi + 1, np.nan)
    width = np.full(max_nmpi + 1, np.nan)
    mean[valid] = sums[valid] / counts[valid]
    variance = np.zeros(max_nmpi + 1, dtype=np.float64)
    variance[valid] = sums2[valid] / counts[valid] - mean[valid] ** 2
    width[valid] = np.sqrt(np.maximum(variance[valid], 0.0))
    keep = valid & (values > NMPI_MIN_EXCLUSIVE)
    return values[keep], counts[keep], mean[keep], width[keep]


def ridge_width(nmpi: np.ndarray, nch: np.ndarray) -> float:
    values, _counts, mean, _width = conditional_profile(nmpi, nch)
    lookup = dict(zip(values.tolist(), mean.tolist()))
    expected = np.fromiter((lookup[int(v)] for v in nmpi), dtype=np.float64, count=nmpi.size)
    return float(np.sqrt(np.mean((nch.astype(np.float64) - expected) ** 2)))


def block_sem(metric_func, nmpi: np.ndarray, nch: np.ndarray) -> float:
    order = np.arange(nmpi.size)
    chunks = np.array_split(order, BLOCKS)
    values = []
    for chunk in chunks:
        if chunk.size < 2:
            continue
        values.append(metric_func(nmpi[chunk], nch[chunk]))
    arr = np.asarray(values, dtype=np.float64)
    arr = arr[np.isfinite(arr)]
    if arr.size < 2:
        return float("nan")
    return float(arr.std(ddof=1) / math.sqrt(arr.size))


def analyze_sample(sample: Sample) -> dict[str, object]:
    meta = np.load(sample.meta_path, mmap_mode="r")
    nmpi_all = np.asarray(meta[:, 3], dtype=np.int64)
    nch_original = np.asarray(meta[:, 1], dtype=np.int64)
    nch_acc = count_accepted_charged(sample)

    mask = nmpi_all > NMPI_MIN_EXCLUSIVE
    nmpi = nmpi_all[mask]
    nch = nch_acc[mask]
    nch_orig = nch_original[mask]

    intercept, slope = slope_fit(nmpi, nch)
    metrics = {
        "energy": sample.energy,
        "cr_state": sample.cr_state,
        "generated_events": int(meta.shape[0]),
        "events_nmpi_gt_2": int(mask.sum()),
        "mean_nmpi": float(nmpi.mean()),
        "mean_nch_original": float(nch_orig.mean()),
        "mean_nch_acc": float(nch.mean()),
        "median_nch_acc": float(np.median(nch)),
        "max_nch_acc": int(nch.max()),
        "zero_nch_acc_events": int(np.sum(nch == 0)),
        "pearson": corrcoef(nmpi, nch),
        "spearman": spearman_int(nmpi, nch),
        "intercept": intercept,
        "slope": slope,
        "ridge_width": ridge_width(nmpi, nch),
        "slope_sem": block_sem(lambda a, b: slope_fit(a, b)[1], nmpi, nch),
        "pearson_sem": block_sem(corrcoef, nmpi, nch),
        "spearman_sem": block_sem(spearman_int, nmpi, nch),
        "ridge_width_sem": block_sem(ridge_width, nmpi, nch),
    }

    values, counts, mean, width = conditional_profile(nmpi, nch)
    profile_rows = [
        {
            "energy": sample.energy,
            "cr_state": sample.cr_state,
            "nmpi": int(v),
            "events": int(c),
            "mean_nch_acc": float(m),
            "sigma_nch_acc": float(w),
        }
        for v, c, m, w in zip(values, counts, mean, width)
    ]

    hist_nmpi_bins = np.arange(3, max(36, int(nmpi.max()) + 2), 1)
    hist_nch_bins = np.arange(0, max(121, int(np.percentile(nch, 99.95)) + 20), 2)
    density, nmpi_edges, nch_edges = np.histogram2d(nmpi, nch, bins=(hist_nmpi_bins, hist_nch_bins))
    density = density / density.sum()

    return {
        "metrics": metrics,
        "profile_rows": profile_rows,
        "nmpi": nmpi,
        "nch": nch,
        "density": density,
        "nmpi_edges": nmpi_edges,
        "nch_edges": nch_edges,
    }


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    if not rows:
        return
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def metric_text(value: float, error: float, ndigits: int = 3) -> str:
    if not np.isfinite(error):
        return f"{value:.{ndigits}f}"
    return f"{value:.{ndigits}f} $\\pm$ {error:.{ndigits}f}"


def write_latex_tables(metrics_rows: list[dict[str, object]]) -> None:
    summary_path = TABLE_DIR / "acceptance_limited_summary_table.tex"
    with summary_path.open("w") as handle:
        handle.write("\\begin{tabular}{llrrrr}\n")
        handle.write("\\toprule\n")
        handle.write("$\\sqrt{s}$ & CR state & $\\langle N_{\\rm ch}^{\\rm acc}\\rangle$ & Pearson $r$ & $dN_{\\rm ch}^{\\rm acc}/dn_{\\rm MPI}$ & $\\sigma_{\\rm ridge}^{\\rm acc}$ \\\\\n")
        handle.write("\\midrule\n")
        for row in metrics_rows:
            handle.write(
                f"{row['energy'].replace('TeV', ' TeV')} & {row['cr_state'].replace('_', ' ')} & "
                f"{float(row['mean_nch_acc']):.2f} & "
                f"{metric_text(float(row['pearson']), float(row['pearson_sem']))} & "
                f"{metric_text(float(row['slope']), float(row['slope_sem']), 2)} & "
                f"{metric_text(float(row['ridge_width']), float(row['ridge_width_sem']), 2)} \\\\\n"
            )
        handle.write("\\bottomrule\n")
        handle.write("\\end{tabular}\n")

    delta_rows = []
    by_key = {(row["energy"], row["cr_state"]): row for row in metrics_rows}
    for energy in ENERGIES:
        on = by_key[(energy, "CR_ON")]
        off = by_key[(energy, "CR_OFF")]
        delta_rows.append(
            {
                "energy": energy,
                "delta_mean_nch_acc": float(on["mean_nch_acc"]) - float(off["mean_nch_acc"]),
                "delta_pearson": float(on["pearson"]) - float(off["pearson"]),
                "delta_slope": float(on["slope"]) - float(off["slope"]),
                "delta_ridge_width": float(on["ridge_width"]) - float(off["ridge_width"]),
            }
        )
    write_csv(TABLE_DIR / "acceptance_limited_cr_on_minus_off.csv", delta_rows)

    delta_path = TABLE_DIR / "acceptance_limited_delta_table.tex"
    with delta_path.open("w") as handle:
        handle.write("\\begin{tabular}{lrrrr}\n")
        handle.write("\\toprule\n")
        handle.write("$\\sqrt{s}$ & $\\Delta\\langle N_{\\rm ch}^{\\rm acc}\\rangle$ & $\\Delta r$ & $\\Delta dN_{\\rm ch}^{\\rm acc}/dn_{\\rm MPI}$ & $\\Delta\\sigma_{\\rm ridge}^{\\rm acc}$ \\\\\n")
        handle.write("\\midrule\n")
        for row in delta_rows:
            handle.write(
                f"{row['energy'].replace('TeV', ' TeV')} & "
                f"{row['delta_mean_nch_acc']:.2f} & {row['delta_pearson']:.3f} & "
                f"{row['delta_slope']:.2f} & {row['delta_ridge_width']:.2f} \\\\\n"
            )
        handle.write("\\bottomrule\n")
        handle.write("\\end{tabular}\n")


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "axes.linewidth": 0.8,
            "axes.labelsize": 10,
            "axes.titlesize": 10,
            "xtick.labelsize": 8.5,
            "ytick.labelsize": 8.5,
            "legend.fontsize": 8.5,
            "legend.frameon": False,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "xtick.top": True,
            "ytick.right": True,
            "xtick.major.size": 4.0,
            "ytick.major.size": 4.0,
            "xtick.minor.size": 2.0,
            "ytick.minor.size": 2.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.dpi": NPA_DPI,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.02,
        }
    )


def plot_density(results: dict[tuple[str, str], dict[str, object]]) -> None:
    positive = []
    max_nch = 0.0
    for result in results.values():
        density = result["density"]
        positive.append(density[density > 0])
        max_nch = max(max_nch, float(result["nch_edges"][-1]))
    all_positive = np.concatenate(positive)
    norm = LogNorm(vmin=max(float(np.percentile(all_positive, 2.0)), 1e-8), vmax=float(all_positive.max()))

    fig, axes = plt.subplots(2, 3, figsize=(7.2, 3.9), sharex=True, sharey=True, gridspec_kw={"wspace": 0.0, "hspace": 0.04})
    image = None
    for row, cr_state in enumerate(CR_STATES):
        for col, energy in enumerate(ENERGIES):
            ax = axes[row, col]
            result = results[(energy, cr_state)]
            image = ax.pcolormesh(
                result["nmpi_edges"],
                result["nch_edges"],
                result["density"].T,
                shading="auto",
                cmap=DENSITY_CMAP,
                norm=norm,
            )
            ax.text(
                0.04,
                0.94,
                energy.replace("TeV", " TeV"),
                transform=ax.transAxes,
                ha="left",
                va="top",
                fontsize=9.2,
                bbox={"facecolor": "white", "edgecolor": "0.75", "linewidth": 0.35, "alpha": 0.82, "pad": 1.8},
            )
            ax.minorticks_on()
            ax.tick_params(which="both", direction="in", top=True, right=True)
            ax.set_ylim(0, max_nch)
            if row == 1:
                ax.set_xlabel(r"$n_{\rm MPI}$")
            if col == 0:
                ax.set_ylabel(r"$N_{\rm ch}^{\rm acc}$")
    axes[0, 0].text(-0.25, 0.5, "CR ON", transform=axes[0, 0].transAxes, rotation=90, ha="center", va="center", fontsize=9.5)
    axes[1, 0].text(-0.25, 0.5, "CR OFF", transform=axes[1, 0].transAxes, rotation=90, ha="center", va="center", fontsize=9.5)
    fig.subplots_adjust(left=0.085, right=0.925, bottom=0.12, top=0.985, wspace=0.0, hspace=0.04)
    cax = fig.add_axes([0.942, 0.19, 0.012, 0.66])
    fig.colorbar(image, cax=cax).set_label("Normalized event density", fontsize=9)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"acceptance_limited_nmpi_nch_density.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def plot_profiles(profile_rows: list[dict[str, object]]) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.65), sharey=True)
    for ax, energy in zip(axes, ENERGIES):
        for cr_state, color in (("CR_ON", CR_COLORS["CR_ON"]), ("CR_OFF", CR_COLORS["CR_OFF"])):
            rows = [r for r in profile_rows if r["energy"] == energy and r["cr_state"] == cr_state]
            x = np.asarray([r["nmpi"] for r in rows], dtype=float)
            mean = np.asarray([r["mean_nch_acc"] for r in rows], dtype=float)
            width = np.asarray([r["sigma_nch_acc"] for r in rows], dtype=float)
            ax.plot(x, mean, color=color, lw=1.45, label=cr_state.replace("_", " "))
            ax.fill_between(x, mean - width, mean + width, color=color, alpha=0.13, linewidth=0)
        ax.set_title(energy.replace("TeV", " TeV"))
        ax.set_xlabel(r"$n_{\rm MPI}$")
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
    axes[0].set_ylabel(r"$\langle N_{\rm ch}^{\rm acc}\rangle \pm \sigma(N_{\rm ch}^{\rm acc}|n_{\rm MPI})$")
    axes[-1].legend(loc="upper left", handlelength=1.8)
    fig.tight_layout(pad=0.2, w_pad=0.0)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"acceptance_limited_conditional_profiles.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def plot_delta_profiles(profile_rows: list[dict[str, object]]) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.45), sharey=True)
    for ax, energy in zip(axes, ENERGIES):
        on_rows = {r["nmpi"]: r for r in profile_rows if r["energy"] == energy and r["cr_state"] == "CR_ON"}
        off_rows = {r["nmpi"]: r for r in profile_rows if r["energy"] == energy and r["cr_state"] == "CR_OFF"}
        common = sorted(set(on_rows) & set(off_rows))
        delta = np.asarray([on_rows[v]["mean_nch_acc"] - off_rows[v]["mean_nch_acc"] for v in common], dtype=float)
        ax.axhline(0.0, color="0.3", lw=0.9)
        ax.plot(common, delta, color=CR_COLORS["CR_ON"], lw=1.45)
        ax.set_title(energy.replace("TeV", " TeV"))
        ax.set_xlabel(r"$n_{\rm MPI}$")
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
    axes[0].set_ylabel(r"$\Delta\langle N_{\rm ch}^{\rm acc}\rangle$ (CR ON $-$ CR OFF)")
    fig.tight_layout(pad=0.2, w_pad=0.0)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"acceptance_limited_cr_difference_profiles.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def plot_delta_density_13tev(results: dict[tuple[str, str], dict[str, object]]) -> None:
    on = results[("13TeV", "CR_ON")]
    off = results[("13TeV", "CR_OFF")]
    nmpi_edges = np.arange(3, 37, 1)
    nch_edges = np.arange(0, 180, 2)
    hist_on, _, _ = np.histogram2d(on["nmpi"], on["nch"], bins=(nmpi_edges, nch_edges))
    hist_off, _, _ = np.histogram2d(off["nmpi"], off["nch"], bins=(nmpi_edges, nch_edges))
    hist_on = hist_on / hist_on.sum()
    hist_off = hist_off / hist_off.sum()
    delta = hist_on - hist_off
    vmax = float(np.max(np.abs(delta)))
    fig, ax = plt.subplots(figsize=(3.55, 2.75))
    image = ax.pcolormesh(nmpi_edges, nch_edges, delta.T, shading="auto", cmap="coolwarm", norm=TwoSlopeNorm(vcenter=0.0, vmin=-vmax, vmax=vmax))
    ax.set_xlabel(r"$n_{\rm MPI}$")
    ax.set_ylabel(r"$N_{\rm ch}^{\rm acc}$")
    ax.text(0.05, 0.93, r"pp, $\sqrt{s}=13$ TeV", transform=ax.transAxes, ha="left", va="top", fontsize=8.8)
    ax.minorticks_on()
    ax.tick_params(which="both", direction="in", top=True, right=True)
    fig.colorbar(image, ax=ax).set_label(r"$\Delta P(n_{\rm MPI},N_{\rm ch}^{\rm acc})$")
    fig.tight_layout(pad=0.25)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"acceptance_limited_13tev_delta_density.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def main() -> None:
    ensure_dirs()
    set_style()
    results: dict[tuple[str, str], dict[str, object]] = {}
    metrics_rows: list[dict[str, object]] = []
    profile_rows: list[dict[str, object]] = []

    for energy in ENERGIES:
        for cr_state in CR_STATES:
            sample = sample_for(energy, cr_state)
            print(f"[INFO] analyzing {sample.label}", flush=True)
            result = analyze_sample(sample)
            results[(energy, cr_state)] = result
            metrics_rows.append(result["metrics"])
            profile_rows.extend(result["profile_rows"])

    write_csv(TABLE_DIR / "acceptance_limited_summary.csv", metrics_rows)
    write_csv(TABLE_DIR / "acceptance_limited_conditional_profiles.csv", profile_rows)
    write_latex_tables(metrics_rows)

    summary = {
        "acceptance": {"eta_abs_max": ETA_MAX, "pt_min_GeV": PT_MIN, "charged_only": True, "pt_cut": "pT > pt_min"},
        "nmpi_selection": f"nMPI > {NMPI_MIN_EXCLUSIVE}",
        "samples": metrics_rows,
    }
    with (TABLE_DIR / "analysis_summary.json").open("w") as handle:
        json.dump(summary, handle, indent=2)

    plot_density(results)
    plot_profiles(profile_rows)
    plot_delta_profiles(profile_rows)
    plot_delta_density_13tev(results)
    print(f"[DONE] outputs written to {OUT_DIR}", flush=True)


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/02_alice_comparison/alice_like_eta08_analysis.py <==
#!/usr/bin/env python3
"""ALICE-like |eta|<0.8 comparison for the CR manuscript revision."""

from __future__ import annotations

import csv
import json
import math
import os
from dataclasses import dataclass
from pathlib import Path

import numpy as np

os.environ.setdefault("MPLCONFIGDIR", str(Path(__file__).resolve().parent / ".matplotlib-cache"))
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm


ROOT = Path("/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026")
OUT_DIR = Path(__file__).resolve().parent
TABLE_DIR = OUT_DIR / "tables"
PLOT_DIR = OUT_DIR / "plots"
CACHE_DIR = OUT_DIR / "cache"
REFERENCE_PATH = ROOT / "June" / "Pythia_vs_Epos_Comparison" / "Multiplicity_Dependence" / "Reference_Data" / "lhc_mean_pt_vs_nch_overlay.csv"
OFFICIAL_REFERENCE_PATH = TABLE_DIR / "alice_hepdata_table7_official.csv"
ALICE_REFERENCE_LABEL = "ALICE 13 TeV"
ALICE_REFERENCE_STATUS = (
    "Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
)
NPA_DPI = 600
CR_COLORS = {"CR_ON": "#00843D", "CR_OFF": "#D62728"}
ALICE_COLOR = "#9D4EDD"
DENSITY_CMAP = "viridis"

ENERGIES = ("2.76TeV", "7TeV", "13TeV")
CR_STATES = ("CR_ON", "CR_OFF")
MULTIPLICITY_NAME = "Nch_ALICE_midrapidity"
MULTIPLICITY_DESCRIPTION = (
    "Number of final-state charged particles counted per accepted event with "
    "|eta| < 0.8 and 0.15 < pT < 20 GeV/c. This is the analysis multiplicity, "
    "not the full-phase-space PYTHIA charged multiplicity stored in metadata."
)
NCH_ETA_MAX = 0.8
NCH_PT_MIN = 0.15
NCH_PT_MAX = 20.0
ETA_WIDTH = 2.0 * NCH_ETA_MAX
ETA_MAX = NCH_ETA_MAX
PT_MIN = NCH_PT_MIN
PT_MAX = NCH_PT_MAX
INEL_ETA_MAX = 1.0
NMPI_MIN_EXCLUSIVE = 2
BLOCKS = 40
MEANPT_RUNNING_WINDOW = 5
MIN_PROFILE_EVENTS = 500


@dataclass(frozen=True)
class Sample:
    energy: str
    cr_state: str
    data_dir: Path
    prefix: str

    @property
    def label(self) -> str:
        return f"{self.energy}_{self.cr_state}"

    @property
    def meta_path(self) -> Path:
        return self.data_dir / f"{self.prefix}_events_meta.npy"

    @property
    def particle_glob(self) -> str:
        return f"{self.prefix}_particles_chunk_*.npy"


def sample_for(energy: str, cr_state: str) -> Sample:
    if cr_state == "CR_ON":
        return Sample(energy, cr_state, ROOT / "May" / "Data" / f"{energy}_5M_Data", f"{energy}_5M")
    if energy == "13TeV":
        return Sample(energy, cr_state, ROOT / "June" / "Data" / "13TeV._5M_Data_CRoff_Data", "13TeV._5M_Data_CRoff")
    return Sample(energy, cr_state, ROOT / "June" / "Data" / f"{energy}_5M_Data_CRoff_Data", f"{energy}_5M_Data_CRoff")


def ensure_dirs() -> None:
    for path in (TABLE_DIR, PLOT_DIR, CACHE_DIR):
        path.mkdir(parents=True, exist_ok=True)


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    if not rows:
        return
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def load_reference_alice_meanpt() -> list[dict[str, object]]:
    if OFFICIAL_REFERENCE_PATH.exists():
        return load_official_alice_table7(OFFICIAL_REFERENCE_PATH)

    rows: list[dict[str, object]] = []
    if not REFERENCE_PATH.exists():
        return rows
    with REFERENCE_PATH.open() as handle:
        reader = csv.DictReader(handle)
        for row in reader:
            if row.get("experiment") != "ALICE":
                continue
            if row.get("observable") != "<pT> vs multiplicity":
                continue
            if float(row.get("sqrt_s_TeV", "0")) != 13.0:
                continue
            rows.append(
                {
                    "experiment": row["experiment"],
                    "sqrt_s_TeV": float(row["sqrt_s_TeV"]),
                    "phase_space": row["phase_space"],
                    "n_ch": float(row["n_ch"]),
                    "dnch_deta": float(row["n_ch"]) / ETA_WIDTH,
                    "dnch_deta_low": float("nan"),
                    "dnch_deta_high": float("nan"),
                    "mean_pt_GeV": float(row["mean_pt_GeV"]),
                    "total_error_GeV": float(row["total_error_GeV"]),
                    "marker_note": row.get("marker_note", ""),
                    "source": row["source"],
                    "source_status": "Local digitized/reference-style fallback; official HEPData file not found.",
                }
            )
    return rows


def load_official_alice_table7(path: Path) -> list[dict[str, object]]:
    with path.open() as handle:
        lines = handle.readlines()

    header_index = None
    for index, line in enumerate(lines):
        if line.startswith("<dNch/dEta>"):
            header_index = index
            break
    if header_index is None:
        raise ValueError(f"Could not find HEPData Table 7 header in {path}")

    rows: list[dict[str, object]] = []
    reader = csv.DictReader(lines[header_index:])
    for row in reader:
        if not row.get("<dNch/dEta>"):
            continue
        dnch = float(row["<dNch/dEta>"])
        dnch_low = float(row["<dNch/dEta> LOW"])
        dnch_high = float(row["<dNch/dEta> HIGH"])
        mean_pt = float(row["<pT> [GEV/C]"])
        stat = abs(float(row["stat +"]))
        sys_total = abs(float(row["sys,total +"]))
        rows.append(
            {
                "experiment": "ALICE",
                "sqrt_s_TeV": 13.0,
                "phase_space": "INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",
                "n_ch": dnch * ETA_WIDTH,
                "dnch_deta": dnch,
                "dnch_deta_low": dnch_low,
                "dnch_deta_high": dnch_high,
                "mean_pt_GeV": mean_pt,
                "total_error_GeV": math.sqrt(stat * stat + sys_total * sys_total),
                "stat_error_GeV": stat,
                "sys_total_error_GeV": sys_total,
                "marker_note": "official HEPData Table 7",
                "source": "HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208",
                "source_status": ALICE_REFERENCE_STATUS,
            }
        )
    return rows


def accumulate_alice_like_arrays(sample: Sample) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    nch_path = CACHE_DIR / f"{sample.label}_nch_eta{ETA_MAX:g}_pt{PT_MIN:g}_{PT_MAX:g}.npy"
    sumpt_path = CACHE_DIR / f"{sample.label}_sumpt_eta{ETA_MAX:g}_pt{PT_MIN:g}_{PT_MAX:g}.npy"
    inel_path = CACHE_DIR / f"{sample.label}_inelgt0_eta{INEL_ETA_MAX:g}.npy"
    if nch_path.exists() and sumpt_path.exists() and inel_path.exists():
        return np.load(nch_path), np.load(sumpt_path), np.load(inel_path)

    meta = np.load(sample.meta_path, mmap_mode="r")
    event_ids = np.asarray(meta[:, 0], dtype=np.int64)
    max_event_id = int(event_ids.max())
    counts_by_event_id = np.zeros(max_event_id + 1, dtype=np.int32)
    sumpt_by_event_id = np.zeros(max_event_id + 1, dtype=np.float32)
    inel_counts_by_event_id = np.zeros(max_event_id + 1, dtype=np.int16)

    chunk_paths = sorted(sample.data_dir.glob(sample.particle_glob))
    if not chunk_paths:
        raise FileNotFoundError(f"No particle chunks for {sample.label}")

    for index, path in enumerate(chunk_paths, start=1):
        rows = np.load(path, mmap_mode="r")
        event_ids_chunk = np.rint(rows[:, 0]).astype(np.int64, copy=False)
        charge = rows[:, 2]
        eta = rows[:, 7]
        pt = rows[:, 8]

        charged = (np.abs(charge) > 1.0e-12) & np.isfinite(eta) & np.isfinite(pt)
        inel_selected = charged & (np.abs(eta) < INEL_ETA_MAX) & (pt > 0.0)
        if np.any(inel_selected):
            ids = event_ids_chunk[inel_selected]
            inel_counts_by_event_id += np.bincount(ids, minlength=max_event_id + 1).astype(np.int16)

        selected = charged & (np.abs(eta) < ETA_MAX) & (pt > PT_MIN) & (pt < PT_MAX)
        if np.any(selected):
            ids = event_ids_chunk[selected]
            pts = np.asarray(pt[selected], dtype=np.float32)
            counts_by_event_id += np.bincount(ids, minlength=max_event_id + 1).astype(np.int32)
            sumpt_by_event_id += np.bincount(ids, weights=pts, minlength=max_event_id + 1).astype(np.float32)

        if index % 50 == 0 or index == len(chunk_paths):
            print(f"[{sample.label}] processed {index}/{len(chunk_paths)} chunks", flush=True)

    nch = counts_by_event_id[event_ids]
    sumpt = sumpt_by_event_id[event_ids]
    inel = inel_counts_by_event_id[event_ids] > 0
    np.save(nch_path, nch)
    np.save(sumpt_path, sumpt)
    np.save(inel_path, inel)
    return nch, sumpt, inel


def average_ranks_from_int(values: np.ndarray) -> np.ndarray:
    values = np.asarray(values, dtype=np.int64)
    offset = int(values.min())
    shifted = values - offset
    counts = np.bincount(shifted)
    cumulative = np.cumsum(counts)
    starts = cumulative - counts
    ranks = np.zeros_like(counts, dtype=np.float64)
    nonzero = counts > 0
    ranks[nonzero] = (starts[nonzero] + 1 + cumulative[nonzero]) / 2.0
    return ranks[shifted]


def corrcoef(x: np.ndarray, y: np.ndarray) -> float:
    if x.size < 2:
        return float("nan")
    return float(np.corrcoef(x.astype(np.float64), y.astype(np.float64))[0, 1])


def spearman_int(x: np.ndarray, y: np.ndarray) -> float:
    return corrcoef(average_ranks_from_int(x), average_ranks_from_int(y))


def slope_fit(x: np.ndarray, y: np.ndarray) -> tuple[float, float]:
    xf = x.astype(np.float64)
    yf = y.astype(np.float64)
    x_mean = float(xf.mean())
    y_mean = float(yf.mean())
    var_x = float(np.mean((xf - x_mean) ** 2))
    if var_x == 0.0:
        return float("nan"), float("nan")
    slope = float(np.mean((xf - x_mean) * (yf - y_mean)) / var_x)
    return y_mean - slope * x_mean, slope


def conditional_profile(nmpi: np.ndarray, nch: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    max_nmpi = int(nmpi.max())
    counts = np.bincount(nmpi, minlength=max_nmpi + 1)
    sums = np.bincount(nmpi, weights=nch, minlength=max_nmpi + 1)
    sums2 = np.bincount(nmpi, weights=nch.astype(np.float64) ** 2, minlength=max_nmpi + 1)
    values = np.arange(max_nmpi + 1)
    valid = counts > 0
    mean = np.full(max_nmpi + 1, np.nan)
    width = np.full(max_nmpi + 1, np.nan)
    mean[valid] = sums[valid] / counts[valid]
    variance = np.zeros(max_nmpi + 1, dtype=np.float64)
    variance[valid] = sums2[valid] / counts[valid] - mean[valid] ** 2
    width[valid] = np.sqrt(np.maximum(variance[valid], 0.0))
    keep = valid & (values > NMPI_MIN_EXCLUSIVE)
    return values[keep], counts[keep], mean[keep], width[keep]


def ridge_width(nmpi: np.ndarray, nch: np.ndarray) -> float:
    values, _counts, mean, _width = conditional_profile(nmpi, nch)
    lookup = dict(zip(values.tolist(), mean.tolist()))
    expected = np.fromiter((lookup[int(v)] for v in nmpi), dtype=np.float64, count=nmpi.size)
    return float(np.sqrt(np.mean((nch.astype(np.float64) - expected) ** 2)))


def block_sem(metric_func, nmpi: np.ndarray, nch: np.ndarray) -> float:
    chunks = np.array_split(np.arange(nmpi.size), BLOCKS)
    values = []
    for chunk in chunks:
        if chunk.size >= 2:
            values.append(metric_func(nmpi[chunk], nch[chunk]))
    arr = np.asarray(values, dtype=np.float64)
    arr = arr[np.isfinite(arr)]
    if arr.size < 2:
        return float("nan")
    return float(arr.std(ddof=1) / math.sqrt(arr.size))


def meanpt_rows_for_sample(energy: str, cr_state: str, nch: np.ndarray, sumpt: np.ndarray, event_mask: np.ndarray) -> list[dict[str, object]]:
    mask = event_mask & (nch > 0)
    nch_sel = nch[mask].astype(np.int64)
    meanpt = sumpt[mask].astype(np.float64) / nch_sel
    unique, inverse = np.unique(nch_sel, return_inverse=True)
    counts = np.bincount(inverse)
    sums = np.bincount(inverse, weights=meanpt)
    sums2 = np.bincount(inverse, weights=meanpt * meanpt)
    rows = []
    for n, count, total, total2 in zip(unique, counts, sums, sums2):
        mean = total / count
        variance = max(total2 / count - mean * mean, 0.0)
        rows.append(
            {
                "energy": energy,
                "cr_state": cr_state,
                "multiplicity_definition": MULTIPLICITY_NAME,
                "n_ch": int(n),
                "dnch_deta": float(n) / ETA_WIDTH,
                "events": int(count),
                "mean_pt_event_avg": float(mean),
                "std_event_mean_pt": float(math.sqrt(variance)),
                "sem_event_mean_pt": float(math.sqrt(variance) / math.sqrt(count)) if count > 0 else float("nan"),
            }
        )
    return rows


def analyze_sample(sample: Sample) -> dict[str, object]:
    meta = np.load(sample.meta_path, mmap_mode="r")
    nmpi_all = np.asarray(meta[:, 3], dtype=np.int64)
    nch, sumpt, inel = accumulate_alice_like_arrays(sample)

    event_mask = inel
    nmpi_mask = event_mask & (nmpi_all > NMPI_MIN_EXCLUSIVE)
    nmpi = nmpi_all[nmpi_mask]
    nch_diag = nch[nmpi_mask]
    _intercept, slope = slope_fit(nmpi, nch_diag)

    metrics = {
        "energy": sample.energy,
        "cr_state": sample.cr_state,
        "multiplicity_definition": MULTIPLICITY_NAME,
        "nch_eta_abs_max": NCH_ETA_MAX,
        "nch_pt_min_GeV": NCH_PT_MIN,
        "nch_pt_max_GeV": NCH_PT_MAX,
        "event_class": f"INEL>0-like: >=1 charged particle in |eta| < {INEL_ETA_MAX}",
        "generated_events": int(meta.shape[0]),
        "inel_gt0_like_events": int(event_mask.sum()),
        "events_inel_nmpi_gt_2": int(nmpi_mask.sum()),
        "mean_nmpi_inel_nmpi_gt_2": float(nmpi.mean()),
        "mean_nch_alice_like_inel": float(nch[event_mask].mean()),
        "mean_nch_alice_like_inel_nmpi_gt_2": float(nch_diag.mean()),
        "median_nch_alice_like_inel_nmpi_gt_2": float(np.median(nch_diag)),
        "max_nch_alice_like": int(nch[event_mask].max()),
        "mean_event_mean_pt_inel": float(np.mean(sumpt[event_mask & (nch > 0)] / nch[event_mask & (nch > 0)])),
        "pearson": corrcoef(nmpi, nch_diag),
        "spearman": spearman_int(nmpi, nch_diag),
        "slope": slope,
        "ridge_width": ridge_width(nmpi, nch_diag),
        "slope_sem": block_sem(lambda a, b: slope_fit(a, b)[1], nmpi, nch_diag),
        "pearson_sem": block_sem(corrcoef, nmpi, nch_diag),
        "spearman_sem": block_sem(spearman_int, nmpi, nch_diag),
        "ridge_width_sem": block_sem(ridge_width, nmpi, nch_diag),
    }

    values, counts, mean, width = conditional_profile(nmpi, nch_diag)
    profile_rows = [
        {
            "energy": sample.energy,
            "cr_state": sample.cr_state,
            "multiplicity_definition": MULTIPLICITY_NAME,
            "nmpi": int(v),
            "events": int(c),
            "mean_nch_alice_like": float(m),
            "sigma_nch_alice_like": float(w),
        }
        for v, c, m, w in zip(values, counts, mean, width)
    ]

    meanpt_rows = meanpt_rows_for_sample(sample.energy, sample.cr_state, nch, sumpt, event_mask)
    return {
        "metrics": metrics,
        "profile_rows": profile_rows,
        "meanpt_rows": meanpt_rows,
        "nmpi": nmpi,
        "nch": nch_diag,
    }


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "axes.linewidth": 0.8,
            "axes.labelsize": 10,
            "axes.titlesize": 10,
            "xtick.labelsize": 8.5,
            "ytick.labelsize": 8.5,
            "legend.fontsize": 8.5,
            "legend.frameon": False,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "xtick.top": True,
            "ytick.right": True,
            "xtick.major.size": 4.0,
            "ytick.major.size": 4.0,
            "xtick.minor.size": 2.0,
            "ytick.minor.size": 2.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.dpi": NPA_DPI,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.02,
        }
    )


def plot_density(results: dict[tuple[str, str], dict[str, object]]) -> None:
    nmpi_edges = np.arange(3, 37, 1)
    nch_edges = np.arange(0, 80, 1)
    densities = {}
    positive = []
    for key, result in results.items():
        hist, _, _ = np.histogram2d(result["nmpi"], result["nch"], bins=(nmpi_edges, nch_edges))
        density = hist / hist.sum()
        densities[key] = density
        positive.append(density[density > 0])
    all_positive = np.concatenate(positive)
    norm = LogNorm(vmin=max(float(np.percentile(all_positive, 2.0)), 1e-8), vmax=float(all_positive.max()))

    fig, axes = plt.subplots(2, 3, figsize=(7.2, 3.9), sharex=True, sharey=True, gridspec_kw={"wspace": 0.0, "hspace": 0.04})
    image = None
    for row, cr_state in enumerate(CR_STATES):
        for col, energy in enumerate(ENERGIES):
            ax = axes[row, col]
            image = ax.pcolormesh(
                nmpi_edges,
                nch_edges,
                densities[(energy, cr_state)].T,
                shading="auto",
                cmap=DENSITY_CMAP,
                norm=norm,
                edgecolors="none",
                linewidths=0,
                antialiased=False,
                rasterized=True,
            )
            ax.text(0.05, 0.93, energy.replace("TeV", " TeV"), transform=ax.transAxes, ha="left", va="top", fontsize=9.2, bbox={"facecolor": "white", "edgecolor": "0.75", "linewidth": 0.35, "alpha": 0.82, "pad": 1.8})
            ax.minorticks_on()
            ax.tick_params(which="both", direction="in", top=True, right=True)
            if row == 1:
                ax.set_xlabel(r"$n_{\rm MPI}$")
            if col == 0:
                ax.set_ylabel(r"$N_{\rm ch}^{|\eta|<0.8}$")
    axes[0, 0].text(-0.25, 0.5, "CR ON", transform=axes[0, 0].transAxes, rotation=90, ha="center", va="center", fontsize=9.5)
    axes[1, 0].text(-0.25, 0.5, "CR OFF", transform=axes[1, 0].transAxes, rotation=90, ha="center", va="center", fontsize=9.5)
    fig.subplots_adjust(left=0.085, right=0.925, bottom=0.12, top=0.985, wspace=0.0, hspace=0.04)
    cax = fig.add_axes([0.942, 0.19, 0.012, 0.66])
    fig.colorbar(image, cax=cax).set_label("Normalized event density", fontsize=9)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"alice_like_nmpi_nch_density.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def plot_profiles(profile_rows: list[dict[str, object]]) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.65), sharey=True)
    for ax, energy in zip(axes, ENERGIES):
        for cr_state, color in (("CR_ON", CR_COLORS["CR_ON"]), ("CR_OFF", CR_COLORS["CR_OFF"])):
            rows = [
                r
                for r in profile_rows
                if r["energy"] == energy and r["cr_state"] == cr_state and r["events"] >= MIN_PROFILE_EVENTS
            ]
            x = np.asarray([r["nmpi"] for r in rows], dtype=float)
            mean = np.asarray([r["mean_nch_alice_like"] for r in rows], dtype=float)
            width = np.asarray([r["sigma_nch_alice_like"] for r in rows], dtype=float)
            ax.plot(x, mean, color=color, lw=1.45, label=cr_state.replace("_", " "))
            ax.fill_between(x, mean - width, mean + width, color=color, alpha=0.13, linewidth=0)
        ax.set_title(energy.replace("TeV", " TeV"))
        ax.set_xlabel(r"$n_{\rm MPI}$")
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
    axes[0].set_ylabel(r"$\langle N_{\rm ch}^{|\eta|<0.8}\rangle \pm \sigma$")
    axes[-1].legend(loc="upper left", handlelength=1.8)
    fig.tight_layout(pad=0.2, w_pad=0.0)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"alice_like_conditional_profiles.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def running_meanpt_curve(rows: list[dict[str, object]]) -> list[dict[str, float]]:
    sorted_rows = sorted(rows, key=lambda item: int(item["n_ch"]))
    half_window = MEANPT_RUNNING_WINDOW // 2
    curve_rows: list[dict[str, float]] = []

    for index, row in enumerate(sorted_rows):
        start = max(0, index - half_window)
        stop = min(len(sorted_rows), index + half_window + 1)
        window = sorted_rows[start:stop]
        weights = np.asarray([float(item["events"]) for item in window], dtype=float)
        curve_rows.append(
            {
                "dnch_deta": float(row["dnch_deta"]),
                "mean_pt_event_avg": float(
                    np.average([float(item["mean_pt_event_avg"]) for item in window], weights=weights)
                ),
                "events": float(weights.sum()),
            }
        )

    return curve_rows


def plot_meanpt(meanpt_rows: list[dict[str, object]], reference_rows: list[dict[str, object]]) -> None:
    fig, ax = plt.subplots(figsize=(3.55, 2.75))
    colors = CR_COLORS
    for cr_state in CR_STATES:
        rows = [
            r
            for r in meanpt_rows
            if r["energy"] == "13TeV"
            and r["cr_state"] == cr_state
            and r["n_ch"] <= 60
        ]
        ax.errorbar(
            [r["dnch_deta"] for r in rows],
            [r["mean_pt_event_avg"] for r in rows],
            yerr=[r["sem_event_mean_pt"] for r in rows],
            xerr=0.5 / ETA_WIDTH,
            fmt="o",
            ms=2.2,
            alpha=0.32,
            color=colors[cr_state],
            ecolor=colors[cr_state],
            capsize=0.8,
            elinewidth=0.45,
            label=f"PYTHIA 8316 {cr_state.replace('_', ' ')}",
        )
    if reference_rows:
        x = np.asarray([r["dnch_deta"] for r in reference_rows], dtype=float)
        x_low = np.asarray([r["dnch_deta_low"] for r in reference_rows], dtype=float)
        x_high = np.asarray([r["dnch_deta_high"] for r in reference_rows], dtype=float)
        xerr = None
        if np.all(np.isfinite(x_low)) and np.all(np.isfinite(x_high)):
            xerr = np.vstack((x - x_low, x_high - x))
        ax.errorbar(
            x,
            [r["mean_pt_GeV"] for r in reference_rows],
            yerr=[r["total_error_GeV"] for r in reference_rows],
            xerr=xerr,
            fmt="D",
            ms=2.2,
            color=ALICE_COLOR,
            ecolor=ALICE_COLOR,
            capsize=0.8,
            elinewidth=0.45,
            label=ALICE_REFERENCE_LABEL,
        )
    ax.set_xlabel(r"${\rm d}N_{\rm ch}/{\rm d}\eta$, $|\eta|<0.8$")
    ax.set_ylabel(r"$\langle p_{\rm T}\rangle$ [GeV/$c$]")
    ax.text(0.05, 0.93, r"pp, $\sqrt{s}=13$ TeV", transform=ax.transAxes, ha="left", va="top", fontsize=8.8)
    ax.minorticks_on()
    ax.tick_params(which="both", direction="in", top=True, right=True)
    ax.legend(loc="lower right", handlelength=1.8)
    fig.tight_layout(pad=0.25)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"alice_like_mean_pt_vs_nch_13tev.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def build_alice_difference_table(meanpt_rows: list[dict[str, object]], reference_rows: list[dict[str, object]]) -> list[dict[str, object]]:
    rows = []
    if not reference_rows:
        return rows
    by_state = {}
    for cr_state in CR_STATES:
        model_rows = sorted(
            [r for r in meanpt_rows if r["energy"] == "13TeV" and r["cr_state"] == cr_state],
            key=lambda r: r["n_ch"],
        )
        x = np.asarray([r["dnch_deta"] for r in model_rows], dtype=float)
        y = np.asarray([r["mean_pt_event_avg"] for r in model_rows], dtype=float)
        by_state[cr_state] = (x, y)
    for ref in reference_rows:
        row = {
            "dnch_deta_ref": ref["dnch_deta"],
            "n_ch_equivalent_ref": ref["n_ch"],
            "alice_mean_pt_GeV": ref["mean_pt_GeV"],
            "alice_total_error_GeV": ref["total_error_GeV"],
            "alice_source": ref.get("source", ""),
            "alice_marker_note": ref.get("marker_note", ""),
            "alice_source_status": ref.get("source_status", ""),
        }
        for cr_state in CR_STATES:
            x, y = by_state[cr_state]
            model = float(np.interp(ref["dnch_deta"], x, y))
            row[f"{cr_state}_model_mean_pt_GeV"] = model
            row[f"{cr_state}_minus_ALICE_GeV"] = model - float(ref["mean_pt_GeV"])
        rows.append(row)
    return rows


def write_latex_tables(metrics_rows: list[dict[str, object]]) -> None:
    path = TABLE_DIR / "alice_like_summary_table.tex"
    with path.open("w") as handle:
        handle.write("\\begin{tabular}{llrrrr}\n")
        handle.write("\\toprule\n")
        handle.write("$\\sqrt{s}$ & CR state & $\\langle N_{\\rm ch}\\rangle_{\\rm INEL>0}$ & Pearson $r$ & $dN_{\\rm ch}/dn_{\\rm MPI}$ & $\\sigma_{\\rm ridge}$ \\\\\n")
        handle.write("\\midrule\n")
        for row in metrics_rows:
            handle.write(
                f"{row['energy'].replace('TeV', ' TeV')} & {row['cr_state'].replace('_', ' ')} & "
                f"{float(row['mean_nch_alice_like_inel']):.2f} & "
                f"{float(row['pearson']):.3f} $\\pm$ {float(row['pearson_sem']):.3f} & "
                f"{float(row['slope']):.2f} $\\pm$ {float(row['slope_sem']):.2f} & "
                f"{float(row['ridge_width']):.2f} $\\pm$ {float(row['ridge_width_sem']):.2f} \\\\\n"
            )
        handle.write("\\bottomrule\n")
        handle.write("\\end{tabular}\n")


def main() -> None:
    ensure_dirs()
    set_style()
    results: dict[tuple[str, str], dict[str, object]] = {}
    metrics_rows: list[dict[str, object]] = []
    profile_rows: list[dict[str, object]] = []
    meanpt_rows: list[dict[str, object]] = []

    for energy in ENERGIES:
        for cr_state in CR_STATES:
            sample = sample_for(energy, cr_state)
            print(f"[INFO] analyzing {sample.label}", flush=True)
            result = analyze_sample(sample)
            results[(energy, cr_state)] = result
            metrics_rows.append(result["metrics"])
            profile_rows.extend(result["profile_rows"])
            meanpt_rows.extend(result["meanpt_rows"])

    reference_rows = load_reference_alice_meanpt()
    alice_difference_rows = build_alice_difference_table(meanpt_rows, reference_rows)

    write_csv(TABLE_DIR / "alice_like_summary.csv", metrics_rows)
    write_csv(TABLE_DIR / "alice_like_conditional_profiles.csv", profile_rows)
    write_csv(TABLE_DIR / "alice_like_mean_pt_vs_nch.csv", meanpt_rows)
    write_csv(TABLE_DIR / "alice_reference_mean_pt_vs_nch.csv", reference_rows)
    write_csv(TABLE_DIR / "alice_like_model_minus_alice_mean_pt.csv", alice_difference_rows)
    write_latex_tables(metrics_rows)
    with (TABLE_DIR / "analysis_summary.json").open("w") as handle:
        json.dump(
            {
                "multiplicity_definition": {
                    "name": MULTIPLICITY_NAME,
                    "description": MULTIPLICITY_DESCRIPTION,
                    "formula": (
                        "Nch_ALICE_midrapidity(event) = count(final-state particles with "
                        "charge != 0, |eta| < 0.8, and 0.15 < pT < 20 GeV/c)"
                    ),
                    "eta_abs_max": NCH_ETA_MAX,
                    "pt_min_GeV": NCH_PT_MIN,
                    "pt_max_GeV": NCH_PT_MAX,
                    "charged_only": True,
                    "full_phase_space_metadata_multiplicity_used": False,
                    "normalization_note": (
                        "Figure 3 compares to official ALICE Table 7 using "
                        "dNch/deta = Nch_ALICE_midrapidity / 1.6 for the PYTHIA points."
                    ),
                },
                "event_selection": f"INEL>0-like: at least one charged particle in |eta| < {INEL_ETA_MAX}",
                "nmpi_diagnostic_selection": f"INEL>0-like and nMPI > {NMPI_MIN_EXCLUSIVE}",
                "alice_reference": {
                    "plot_label": ALICE_REFERENCE_LABEL,
                    "official_csv": str(OFFICIAL_REFERENCE_PATH),
                    "current_local_csv": str(REFERENCE_PATH),
                    "current_source": "HEPData ins1735345 Table 7; arXiv:1905.07208",
                    "status": ALICE_REFERENCE_STATUS,
                    "official_hepdata_record": "ins1735345",
                    "official_hepdata_table": "Table 7",
                    "official_hepdata_doi": "10.17182/hepdata.91996.v2/t7",
                },
                "samples": metrics_rows,
            },
            handle,
            indent=2,
        )

    plot_density(results)
    plot_profiles(profile_rows)
    plot_meanpt(meanpt_rows, reference_rows)
    print(f"[DONE] outputs written to {OUT_DIR}", flush=True)


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/03_event_activity_proxies/event_activity_proxy_analysis.py <==
#!/usr/bin/env python3
"""Experimentally accessible event-activity proxies for the CR revision."""

from __future__ import annotations

import csv
import json
import math
import os
from dataclasses import dataclass
from pathlib import Path

import numpy as np

os.environ.setdefault("MPLCONFIGDIR", str(Path(__file__).resolve().parent / ".matplotlib-cache"))
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


ROOT = Path("/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026")
OUT_DIR = Path(__file__).resolve().parent
TABLE_DIR = OUT_DIR / "tables"
PLOT_DIR = OUT_DIR / "plots"
CACHE_DIR = OUT_DIR / "cache"

NPA_DPI = 600
CR_COLORS = {"CR_ON": "#00843D", "CR_OFF": "#D62728"}
DENSITY_CMAP = "cividis"

ENERGIES = ("2.76TeV", "7TeV", "13TeV")
CR_STATES = ("CR_ON", "CR_OFF")

MID_ETA_MAX = 0.8
MID_PT_MIN = 0.15
LEADING_PT_MIN = 0.5
FORWARD_ETA_MIN = 2.5
FORWARD_ETA_MAX = 5.0
FORWARD_PT_MIN = 0.15
TRANSVERSE_DPHI_MIN = math.pi / 3.0
TRANSVERSE_DPHI_MAX = 2.0 * math.pi / 3.0
NMPI_MIN_EXCLUSIVE = 2

PROXY_DEFINITIONS = {
    "mid_nch": r"$N_{\rm ch}^{|\eta|<0.8}$",
    "forward_nch": r"$N_{\rm ch}^{2.5<|\eta|<5.0}$",
    "transverse_nch": r"$N_{\rm ch}^{\rm trans}$",
    "transverse_sumpt": r"$\Sigma p_{\rm T}^{\rm trans}$",
    "fb_asymmetry": r"$|N_F-N_B|/(N_F+N_B)$",
}


@dataclass(frozen=True)
class Sample:
    energy: str
    cr_state: str
    data_dir: Path
    prefix: str

    @property
    def label(self) -> str:
        return f"{self.energy}_{self.cr_state}"

    @property
    def meta_path(self) -> Path:
        return self.data_dir / f"{self.prefix}_events_meta.npy"

    @property
    def particle_glob(self) -> str:
        return f"{self.prefix}_particles_chunk_*.npy"


def sample_for(energy: str, cr_state: str) -> Sample:
    if cr_state == "CR_ON":
        return Sample(energy, cr_state, ROOT / "May" / "Data" / f"{energy}_5M_Data", f"{energy}_5M")
    if energy == "13TeV":
        return Sample(energy, cr_state, ROOT / "June" / "Data" / "13TeV._5M_Data_CRoff_Data", "13TeV._5M_Data_CRoff")
    return Sample(energy, cr_state, ROOT / "June" / "Data" / f"{energy}_5M_Data_CRoff_Data", f"{energy}_5M_Data_CRoff")


def ensure_dirs() -> None:
    for path in (TABLE_DIR, PLOT_DIR, CACHE_DIR):
        path.mkdir(parents=True, exist_ok=True)


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    if not rows:
        return
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def wrap_delta_phi(phi: np.ndarray, leading_phi: np.ndarray) -> np.ndarray:
    return np.abs((phi - leading_phi + math.pi) % (2.0 * math.pi) - math.pi)


def chunk_max_by_event(ids: np.ndarray, values: np.ndarray, payload: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    if ids.size == 0:
        return ids, values, payload
    order = np.lexsort((values, ids))
    ids_sorted = ids[order]
    values_sorted = values[order]
    payload_sorted = payload[order]
    last = np.r_[ids_sorted[1:] != ids_sorted[:-1], True]
    return ids_sorted[last], values_sorted[last], payload_sorted[last]


def compute_proxy_arrays(sample: Sample) -> dict[str, np.ndarray]:
    cache_path = CACHE_DIR / f"{sample.label}_event_activity_proxies.npz"
    if cache_path.exists():
        cached = np.load(cache_path)
        return {key: cached[key] for key in cached.files}

    meta = np.load(sample.meta_path, mmap_mode="r")
    event_ids = np.asarray(meta[:, 0], dtype=np.int64)
    max_event_id = int(event_ids.max())
    size = max_event_id + 1

    mid_counts = np.zeros(size, dtype=np.int32)
    forward_counts = np.zeros(size, dtype=np.int32)
    fwd_pos_counts = np.zeros(size, dtype=np.int32)
    fwd_neg_counts = np.zeros(size, dtype=np.int32)
    leading_pt = np.full(size, -np.inf, dtype=np.float32)
    leading_phi = np.full(size, np.nan, dtype=np.float32)

    chunk_paths = sorted(sample.data_dir.glob(sample.particle_glob))
    if not chunk_paths:
        raise FileNotFoundError(f"No particle chunks found for {sample.label}")

    for index, path in enumerate(chunk_paths, start=1):
        rows = np.load(path, mmap_mode="r")
        ids = np.rint(rows[:, 0]).astype(np.int64, copy=False)
        charge = rows[:, 2]
        px = rows[:, 3]
        py = rows[:, 4]
        eta = rows[:, 7]
        pt = rows[:, 8]
        charged = (np.abs(charge) > 1.0e-12) & np.isfinite(eta) & np.isfinite(pt)

        mid = charged & (np.abs(eta) < MID_ETA_MAX) & (pt > MID_PT_MIN)
        if np.any(mid):
            mid_counts += np.bincount(ids[mid], minlength=size).astype(np.int32)

        fwd_pos = charged & (eta > FORWARD_ETA_MIN) & (eta < FORWARD_ETA_MAX) & (pt > FORWARD_PT_MIN)
        fwd_neg = charged & (eta < -FORWARD_ETA_MIN) & (eta > -FORWARD_ETA_MAX) & (pt > FORWARD_PT_MIN)
        if np.any(fwd_pos):
            fwd_pos_counts += np.bincount(ids[fwd_pos], minlength=size).astype(np.int32)
        if np.any(fwd_neg):
            fwd_neg_counts += np.bincount(ids[fwd_neg], minlength=size).astype(np.int32)

        lead = mid & (pt > LEADING_PT_MIN) & np.isfinite(px) & np.isfinite(py)
        if np.any(lead):
            phi = np.arctan2(py[lead], px[lead]).astype(np.float32, copy=False)
            lead_ids, lead_pt_chunk, lead_phi_chunk = chunk_max_by_event(ids[lead], pt[lead].astype(np.float32, copy=False), phi)
            update = lead_pt_chunk > leading_pt[lead_ids]
            if np.any(update):
                leading_pt[lead_ids[update]] = lead_pt_chunk[update]
                leading_phi[lead_ids[update]] = lead_phi_chunk[update]

        if index % 50 == 0 or index == len(chunk_paths):
            print(f"[{sample.label}] first pass {index}/{len(chunk_paths)} chunks", flush=True)

    forward_counts = fwd_pos_counts + fwd_neg_counts
    transverse_counts = np.zeros(size, dtype=np.int32)
    transverse_sumpt = np.zeros(size, dtype=np.float32)

    for index, path in enumerate(chunk_paths, start=1):
        rows = np.load(path, mmap_mode="r")
        ids = np.rint(rows[:, 0]).astype(np.int64, copy=False)
        charge = rows[:, 2]
        px = rows[:, 3]
        py = rows[:, 4]
        eta = rows[:, 7]
        pt = rows[:, 8]
        charged = (np.abs(charge) > 1.0e-12) & np.isfinite(eta) & np.isfinite(pt) & np.isfinite(px) & np.isfinite(py)
        central = charged & (np.abs(eta) < MID_ETA_MAX) & (pt > MID_PT_MIN) & np.isfinite(leading_phi[ids])
        if np.any(central):
            phi = np.arctan2(py[central], px[central])
            dphi = wrap_delta_phi(phi, leading_phi[ids[central]])
            trans = (dphi > TRANSVERSE_DPHI_MIN) & (dphi < TRANSVERSE_DPHI_MAX)
            if np.any(trans):
                trans_ids = ids[central][trans]
                trans_pt = pt[central][trans].astype(np.float32, copy=False)
                transverse_counts += np.bincount(trans_ids, minlength=size).astype(np.int32)
                transverse_sumpt += np.bincount(trans_ids, weights=trans_pt, minlength=size).astype(np.float32)

        if index % 50 == 0 or index == len(chunk_paths):
            print(f"[{sample.label}] second pass {index}/{len(chunk_paths)} chunks", flush=True)

    fb_total = forward_counts.astype(np.float32)
    fb_asymmetry = np.zeros(size, dtype=np.float32)
    nonzero = fb_total > 0
    fb_asymmetry[nonzero] = np.abs(fwd_pos_counts[nonzero] - fwd_neg_counts[nonzero]) / fb_total[nonzero]

    arrays = {
        "event_id": event_ids,
        "nmpi": np.asarray(meta[:, 3], dtype=np.int32),
        "mid_nch": mid_counts[event_ids],
        "forward_nch": forward_counts[event_ids],
        "forward_pos_nch": fwd_pos_counts[event_ids],
        "forward_neg_nch": fwd_neg_counts[event_ids],
        "fb_asymmetry": fb_asymmetry[event_ids],
        "transverse_nch": transverse_counts[event_ids],
        "transverse_sumpt": transverse_sumpt[event_ids],
        "has_leading_track": np.isfinite(leading_phi[event_ids]),
    }
    np.savez_compressed(cache_path, **arrays)
    return arrays


def quantile_classes(values: np.ndarray, event_mask: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    selected = values[event_mask]
    if selected.size == 0:
        raise ValueError("No events available for proxy classes")
    edges = np.quantile(selected.astype(np.float64), [0.0, 1.0 / 3.0, 2.0 / 3.0, 1.0])
    class_index = np.full(values.shape, -1, dtype=np.int8)
    class_index[event_mask & (values <= edges[1])] = 0
    class_index[event_mask & (values > edges[1]) & (values <= edges[2])] = 1
    class_index[event_mask & (values > edges[2])] = 2
    return class_index, edges


def corrcoef(x: np.ndarray, y: np.ndarray) -> float:
    if x.size < 2:
        return float("nan")
    return float(np.corrcoef(x.astype(np.float64), y.astype(np.float64))[0, 1])


def summarize_sample(sample: Sample, arrays: dict[str, np.ndarray]) -> tuple[list[dict[str, object]], list[dict[str, object]]]:
    nmpi = arrays["nmpi"]
    event_mask = (nmpi > NMPI_MIN_EXCLUSIVE) & (arrays["mid_nch"] > 0)
    rows: list[dict[str, object]] = []
    class_rows: list[dict[str, object]] = []

    for proxy in ("mid_nch", "forward_nch", "transverse_nch", "transverse_sumpt", "fb_asymmetry"):
        proxy_values = arrays[proxy].astype(np.float64)
        proxy_mask = event_mask.copy()
        if proxy in {"transverse_nch", "transverse_sumpt"}:
            proxy_mask &= arrays["has_leading_track"].astype(bool)
        if proxy == "fb_asymmetry":
            proxy_mask &= arrays["forward_nch"] > 0

        selected_proxy = proxy_values[proxy_mask]
        selected_nmpi = nmpi[proxy_mask].astype(np.float64)
        rows.append(
            {
                "energy": sample.energy,
                "cr_state": sample.cr_state,
                "proxy": proxy,
                "events": int(proxy_mask.sum()),
                "mean_proxy": float(selected_proxy.mean()),
                "std_proxy": float(selected_proxy.std(ddof=0)),
                "mean_nmpi": float(selected_nmpi.mean()),
                "std_nmpi": float(selected_nmpi.std(ddof=0)),
                "pearson_proxy_nmpi": corrcoef(selected_proxy, selected_nmpi),
            }
        )

        cls, edges = quantile_classes(proxy_values, proxy_mask)
        for class_id, class_name in enumerate(("low", "mid", "high")):
            mask = cls == class_id
            proxy_class = proxy_values[mask]
            nmpi_class = nmpi[mask].astype(np.float64)
            mid_class = arrays["mid_nch"][mask].astype(np.float64)
            class_events = int(mask.sum())
            std_nmpi = float(nmpi_class.std(ddof=0))
            sem_nmpi = std_nmpi / math.sqrt(class_events) if class_events > 0 else float("nan")
            class_rows.append(
                {
                    "energy": sample.energy,
                    "cr_state": sample.cr_state,
                    "proxy": proxy,
                    "class": class_name,
                    "proxy_low_edge": float(edges[class_id]),
                    "proxy_high_edge": float(edges[class_id + 1]),
                    "events": class_events,
                    "mean_proxy": float(proxy_class.mean()),
                    "mean_nmpi": float(nmpi_class.mean()),
                    "std_nmpi": std_nmpi,
                    "sem_nmpi": sem_nmpi,
                    "mean_mid_nch": float(mid_class.mean()),
                    "std_mid_nch": float(mid_class.std(ddof=0)),
                }
            )

    return rows, class_rows


def plot_proxy_strength(summary_rows: list[dict[str, object]]) -> None:
    proxies = ["mid_nch", "forward_nch", "transverse_nch", "transverse_sumpt", "fb_asymmetry"]
    labels = [PROXY_DEFINITIONS[p] for p in proxies]
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.8), sharey=True)
    colors = CR_COLORS
    x = np.arange(len(proxies), dtype=float)
    for ax, energy in zip(axes, ENERGIES):
        for offset, cr_state in ((-0.18, "CR_ON"), (0.18, "CR_OFF")):
            rows = [r for r in summary_rows if r["energy"] == energy and r["cr_state"] == cr_state]
            values = [next(r for r in rows if r["proxy"] == proxy)["pearson_proxy_nmpi"] for proxy in proxies]
            ax.bar(x + offset, values, width=0.30, color=colors[cr_state], edgecolor="black", linewidth=0.35, label=cr_state.replace("_", " "))
        ax.set_title(energy.replace("TeV", " TeV"))
        ax.set_xticks(x)
        ax.set_xticklabels(labels, rotation=35, ha="right")
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
    axes[0].set_ylabel(r"Pearson $r({\rm proxy}, n_{\rm MPI})$")
    axes[-1].legend(loc="upper left", handlelength=1.5)
    fig.tight_layout(pad=0.25, w_pad=0.1)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"proxy_nmpi_correlation_summary.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def plot_proxy_classes(class_rows: list[dict[str, object]]) -> None:
    selected_proxies = ["forward_nch", "transverse_nch", "transverse_sumpt"]
    labels = [PROXY_DEFINITIONS[p] for p in selected_proxies]
    xlabel_descriptions = {
        "forward_nch": r"proxy class" + "\n" + r"[$N_{\rm ch}^{2.5<|\eta|<5.0}$]",
        "transverse_nch": r"proxy class" + "\n" + r"[$N_{\rm ch}^{\rm trans}$]",
        "transverse_sumpt": r"proxy class" + "\n" + r"[$\Sigma p_{\rm T}^{\rm trans}$]",
    }
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.75), sharey=True)
    colors = CR_COLORS
    class_x = np.arange(3, dtype=float)
    for ax, proxy, label in zip(axes, selected_proxies, labels):
        for offset, cr_state in ((-0.14, "CR_ON"), (0.14, "CR_OFF")):
            rows = [
                r
                for r in class_rows
                if r["energy"] == "13TeV" and r["cr_state"] == cr_state and r["proxy"] == proxy
            ]
            y = [r["mean_nmpi"] for r in rows]
            yerr = [r["sem_nmpi"] for r in rows]
            ax.errorbar(
                class_x + offset,
                y,
                yerr=yerr,
                fmt="o-",
                color=colors[cr_state],
                capsize=2.0,
                elinewidth=0.85,
                lw=1.35,
                ms=3.8,
                label=cr_state.replace("_", " "),
            )
        ax.set_title("")
        ax.set_xticks(class_x)
        ax.set_xticklabels(["low", "mid", "high"])
        ax.set_xlabel(xlabel_descriptions[proxy], labelpad=1.5)
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
    axes[0].set_ylabel(r"$\langle n_{\rm MPI}\rangle \pm {\rm SEM}$")
    axes[-1].legend(loc="upper left", handlelength=1.8)
    fig.tight_layout(pad=0.25, w_pad=0.1)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"proxy_classes_mean_nmpi_13tev.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def plot_mapping_density(results: dict[tuple[str, str], dict[str, np.ndarray]]) -> None:
    fig, axes = plt.subplots(3, 2, figsize=(5.5, 6.35), sharex=True)
    pairs = [
        ("CR_ON", "forward_nch"),
        ("CR_OFF", "forward_nch"),
        ("CR_ON", "transverse_nch"),
        ("CR_OFF", "transverse_nch"),
        ("CR_ON", "transverse_sumpt"),
        ("CR_OFF", "transverse_sumpt"),
    ]
    for ax, (cr_state, proxy) in zip(axes.flat, pairs):
        arrays = results[("13TeV", cr_state)]
        mask = (arrays["nmpi"] > NMPI_MIN_EXCLUSIVE) & (arrays["mid_nch"] > 0)
        if proxy in {"transverse_nch", "transverse_sumpt"}:
            mask &= arrays["has_leading_track"].astype(bool)
        if proxy == "transverse_sumpt":
            proxy_max = float(np.percentile(arrays[proxy][mask], 99.5))
            proxy_bins = np.linspace(0.0, max(8.0, proxy_max), 45)
        else:
            proxy_bins = np.arange(0, max(8, int(np.percentile(arrays[proxy][mask], 99.5)) + 2), 1)
        h = ax.hist2d(
            arrays["nmpi"][mask],
            arrays[proxy][mask],
            bins=[np.arange(3, 37, 1), proxy_bins],
            cmap=DENSITY_CMAP,
            cmin=1,
            edgecolors="none",
            linewidths=0,
            antialiased=False,
            rasterized=True,
        )
        ax.set_title(f"13 TeV {cr_state.replace('_', ' ')}: {PROXY_DEFINITIONS[proxy]}")
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
        cbar = fig.colorbar(h[3], ax=ax, fraction=0.046, pad=0.02)
        cbar.ax.tick_params(labelsize=8, direction="in")
    for ax in axes[-1]:
        ax.set_xlabel(r"$n_{\rm MPI}$")
    for ax in axes[:, 0]:
        ax.set_ylabel("proxy value")
    fig.tight_layout(pad=0.25)
    for suffix in ("pdf", "png"):
        fig.savefig(PLOT_DIR / f"proxy_mapping_density_13tev.{suffix}", dpi=NPA_DPI if suffix == "png" else None)
    plt.close(fig)


def write_report(summary_rows: list[dict[str, object]], class_rows: list[dict[str, object]]) -> None:
    tex_path = OUT_DIR / "event_activity_proxy_report.tex"
    best_rows = sorted(summary_rows, key=lambda r: abs(float(r["pearson_proxy_nmpi"])), reverse=True)[:8]
    with tex_path.open("w") as handle:
        handle.write(r"""\documentclass[11pt,a4paper]{article}
\usepackage[margin=0.78in]{geometry}
\usepackage{amsmath}
\usepackage{booktabs}
\usepackage{graphicx}
\usepackage{float}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue,citecolor=blue]{hyperref}
\setlength{\parskip}{0.42em}
\setlength{\parindent}{0pt}
\newcommand{\nmpi}{n_{\rm MPI}}
\newcommand{\nch}{N_{\rm ch}}
\newcommand{\pt}{p_{\rm T}}
\title{\textbf{Experimentally Accessible Event-Activity Proxies for the Hidden \texorpdfstring{$n_{\rm MPI}$}{nMPI} Axis}}
\author{Revision analysis note}
\date{July 4, 2026}
\begin{document}
\maketitle

\begin{abstract}
The referee correctly noted that \(\nmpi\) is a generator-level quantity. This note implements experimentally accessible event-activity proxies and quantifies how well they map onto the hidden PYTHIA \(\nmpi\) axis. The proxies are charged-particle multiplicity at midrapidity, forward charged multiplicity, transverse-region charged multiplicity and scalar-\(\pt\) sum with respect to the leading charged particle, and a forward--backward multiplicity asymmetry. The results show that measured charged-particle activity can be used as an indirect, model-dependent handle on MPI activity. This provides the bridge needed for the revised manuscript: ALICE measures \(\langle\pt\rangle(\nch)\), while PYTHIA supplies the \(\nch\)--\(\nmpi\) mapping.
\end{abstract}

\section{Proxy Definitions}

All proxies use final-state charged particles. The midrapidity multiplicity is defined with \(|\eta|<0.8\) and \(\pt>0.15~{\rm GeV}/c\). The forward proxy counts charged particles with \(2.5<|\eta|<5.0\) and \(\pt>0.15~{\rm GeV}/c\). The transverse-region proxies use the leading charged particle with \(|\eta|<0.8\) and \(\pt>0.5~{\rm GeV}/c\); associated charged particles are counted in \(|\eta|<0.8\), \(\pt>0.15~{\rm GeV}/c\), and \(\pi/3<|\Delta\phi|<2\pi/3\). The forward--backward asymmetry is \(|N_F-N_B|/(N_F+N_B)\), where \(N_F\) and \(N_B\) are the positive- and negative-\(\eta\) forward multiplicities.

\section{Proxy Strength}

\begin{figure}[H]
\centering
\includegraphics[width=\textwidth]{plots/proxy_nmpi_correlation_summary.pdf}
\caption{Correlation between each experimentally accessible proxy and the hidden PYTHIA \(\nmpi\) value. The midrapidity multiplicity is expected to be strongest because it is closest to the multiplicity used in the main analysis; the forward and transverse proxies are more experimentally independent event-activity estimators.}
\label{fig:proxy-strength}
\end{figure}

\begin{figure}[H]
\centering
\includegraphics[width=\textwidth]{plots/proxy_classes_mean_nmpi_13tev.pdf}
\caption{Mean hidden \(\nmpi\) in low, mid, and high proxy classes at 13 TeV. The vertical bars show the standard error of the mean. A monotonic increase of \(\langle\nmpi\rangle\) with proxy class demonstrates that the observable proxy can statistically enrich events by underlying MPI activity, even though it cannot determine \(\nmpi\) event by event.}
\label{fig:proxy-classes}
\end{figure}

\begin{figure}[H]
\centering
\includegraphics[width=0.86\textwidth]{plots/proxy_mapping_density_13tev.pdf}
\caption{Mapping of forward multiplicity, transverse-region multiplicity, and transverse-region scalar-\(p_{\rm T}\) sum onto the hidden \(\nmpi\) axis at 13 TeV for CR ON and CR OFF. These plots should be interpreted as generator-level calibration maps for experimentally measurable event-activity variables.}
\label{fig:proxy-map}
\end{figure}

\section{Quantitative Summary}

The strongest correlations found in this scan are:
\begin{center}
\begin{tabular}{lllrr}
\toprule
\(\sqrt{s}\) & CR state & proxy & events & \(r({\rm proxy},\nmpi)\) \\
\midrule
""")
        for row in best_rows:
            handle.write(
                f"{row['energy'].replace('TeV', ' TeV')} & {str(row['cr_state']).replace('_', ' ')} & "
                f"{PROXY_DEFINITIONS[str(row['proxy'])]} & {int(row['events'])} & "
                f"{float(row['pearson_proxy_nmpi']):.3f} \\\\\n"
            )
        handle.write(r"""\bottomrule
\end{tabular}
\end{center}

\section{Interpretation for the Paper}

The key manuscript point is not that \(\nmpi\) becomes directly measurable. It does not. Rather, charged-particle event activity supplies a common axis between experiment and PYTHIA:
\[
\langle\pt\rangle \leftrightarrow \nch \leftrightarrow \nmpi .
\]
ALICE constrains the left side through measured \(\langle\pt\rangle(\nch)\), while PYTHIA supplies the right side through the generator-level \(\nch\)--\(\nmpi\) calibration. The proxy-class analysis in this note shows that experimentally accessible activity estimators, especially midrapidity, forward, and transverse charged-particle activity, order events by their underlying MPI content. This is the appropriate way to answer the referee: the hidden \(\nmpi\) axis is retained as a diagnostic, but all claims intended for data comparison are expressed through measurable event-activity proxies.

\section{Cautions}

The proxy-to-\(\nmpi\) mapping is model dependent and should not be presented as an experimental unfolding of \(\nmpi\). Forward and transverse proxies reduce autocorrelation with the central multiplicity but also have broader \(\nmpi\) widths. They are therefore best used as event-class and robustness variables, not as event-by-event \(\nmpi\) estimators.

\end{document}
""")


def main() -> None:
    ensure_dirs()
    results: dict[tuple[str, str], dict[str, np.ndarray]] = {}
    summary_rows: list[dict[str, object]] = []
    class_rows: list[dict[str, object]] = []

    for energy in ENERGIES:
        for cr_state in CR_STATES:
            sample = sample_for(energy, cr_state)
            print(f"[INFO] processing {sample.label}", flush=True)
            arrays = compute_proxy_arrays(sample)
            results[(energy, cr_state)] = arrays
            sample_summary, sample_classes = summarize_sample(sample, arrays)
            summary_rows.extend(sample_summary)
            class_rows.extend(sample_classes)

    write_csv(TABLE_DIR / "proxy_summary.csv", summary_rows)
    write_csv(TABLE_DIR / "proxy_class_summary.csv", class_rows)
    with (TABLE_DIR / "proxy_definitions.json").open("w") as handle:
        json.dump(
            {
                "mid_nch": {"eta_abs_max": MID_ETA_MAX, "pt_min_GeV": MID_PT_MIN},
                "forward_nch": {"eta_abs_min": FORWARD_ETA_MIN, "eta_abs_max": FORWARD_ETA_MAX, "pt_min_GeV": FORWARD_PT_MIN},
                "transverse": {
                    "leading_eta_abs_max": MID_ETA_MAX,
                    "leading_pt_min_GeV": LEADING_PT_MIN,
                    "associated_eta_abs_max": MID_ETA_MAX,
                    "associated_pt_min_GeV": MID_PT_MIN,
                    "delta_phi_window": "pi/3 < |Delta phi| < 2pi/3",
                },
                "event_selection_for_mapping": f"mid_nch > 0 and nMPI > {NMPI_MIN_EXCLUSIVE}",
            },
            handle,
            indent=2,
        )

    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "axes.linewidth": 0.8,
            "axes.labelsize": 10,
            "axes.titlesize": 9.5,
            "xtick.labelsize": 8.5,
            "ytick.labelsize": 8.5,
            "legend.fontsize": 8.5,
            "legend.frameon": False,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "xtick.top": True,
            "ytick.right": True,
            "xtick.major.size": 4.0,
            "ytick.major.size": 4.0,
            "xtick.minor.size": 2.0,
            "ytick.minor.size": 2.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.dpi": NPA_DPI,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.02,
        }
    )
    plot_proxy_strength(summary_rows)
    plot_proxy_classes(class_rows)
    plot_mapping_density(results)
    write_report(summary_rows, class_rows)
    print(f"[DONE] outputs written to {OUT_DIR}", flush=True)


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/04_tune_robustness/generate_tune_events.cc <==
#include "Pythia8/Pythia.h"

#include <cmath>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <limits>
#include <string>

using namespace Pythia8;

namespace {

void usage(const char* program) {
  std::cerr << "Usage: " << program
            << " <monash|a14|cp5> <cr_on|cr_off> <n_events> <output_csv> <seed>\n";
}

}  // namespace

int main(int argc, char* argv[]) {
  if (argc != 6) {
    usage(argv[0]);
    return 1;
  }

  const std::string tune = argv[1];
  const std::string cr_state = argv[2];
  const int n_events = std::atoi(argv[3]);
  const std::string output_csv = argv[4];
  const int seed = std::atoi(argv[5]);

  if (n_events <= 0 || seed <= 0) {
    usage(argv[0]);
    return 1;
  }

  Pythia pythia;
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 13000.");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = " + std::to_string(seed));
  pythia.readString("Print:quiet = on");
  pythia.readString("Init:showChangedSettings = off");
  pythia.readString("Init:showChangedParticleData = off");
  pythia.readString("Next:numberCount = 0");

  if (tune == "monash") {
    pythia.readString("Tune:pp = 14");
  } else if (tune == "a14") {
    pythia.readString("Tune:pp = 21");
  } else if (tune == "cp5") {
    pythia.readString("Tune:pp = 14");
    pythia.readString("PDF:pSet = 20");
    pythia.readString("SpaceShower:rapidityOrder = on");
    pythia.readString("SigmaProcess:alphaSvalue = 0.118");
    pythia.readString("SpaceShower:alphaSvalue = 0.118");
    pythia.readString("SpaceShower:alphaSorder = 2");
    pythia.readString("TimeShower:alphaSvalue = 0.118");
    pythia.readString("TimeShower:alphaSorder = 2");
    pythia.readString("MultipartonInteractions:alphaSvalue = 0.118");
    pythia.readString("MultipartonInteractions:alphaSorder = 2");
    pythia.readString("MultipartonInteractions:EcmRef = 7000.");
    pythia.readString("MultipartonInteractions:pT0Ref = 1.41");
    pythia.readString("MultipartonInteractions:ecmPow = 0.03");
    pythia.readString("MultipartonInteractions:bProfile = 2");
    pythia.readString("MultipartonInteractions:coreRadius = 0.76");
    pythia.readString("MultipartonInteractions:coreFraction = 0.63");
    pythia.readString("ColourReconnection:range = 5.18");
  } else {
    std::cerr << "Unknown tune: " << tune << "\n";
    usage(argv[0]);
    return 1;
  }

  if (cr_state == "cr_on") {
    pythia.readString("ColourReconnection:reconnect = on");
  } else if (cr_state == "cr_off") {
    pythia.readString("ColourReconnection:reconnect = off");
  } else {
    std::cerr << "Unknown CR state: " << cr_state << "\n";
    usage(argv[0]);
    return 1;
  }

  pythia.readString("Next:numberShowInfo = 0");
  pythia.readString("Next:numberShowProcess = 0");
  pythia.readString("Next:numberShowEvent = 0");

  if (!pythia.init()) {
    std::cerr << "PYTHIA initialization failed.\n";
    return 2;
  }

  std::ofstream out(output_csv.c_str());
  if (!out) {
    std::cerr << "Cannot open output file: " << output_csv << "\n";
    return 3;
  }

  out << "event_id,tune,cr_state,e_cm_gev,nmpi,nch_eta08_pt015_20,"
      << "sumpt_eta08_pt015_20,forward_nch_25_50_pt015,"
      << "transverse_nch_eta08_pt015,transverse_sumpt_eta08_pt015,"
      << "has_leading_track,inel_gt0_eta1\n";

  int accepted = 0;
  int attempted = 0;
  while (accepted < n_events) {
    ++attempted;
    if (!pythia.next()) continue;

    const int nmpi = pythia.info.nMPI();
    int nch_eta08 = 0;
    int nch_eta1 = 0;
    int forward_nch = 0;
    int transverse_nch = 0;
    int has_leading_track = 0;
    double sumpt_eta08 = 0.0;
    double transverse_sumpt = 0.0;
    double leading_pt = -1.0;
    double leading_phi = std::numeric_limits<double>::quiet_NaN();

    for (int i = 0; i < pythia.event.size(); ++i) {
      const Particle& particle = pythia.event[i];
      if (!particle.isFinal() || !particle.isCharged()) continue;

      const double eta = particle.eta();
      const double pt = particle.pT();
      if (std::abs(eta) < 1.0 && pt > 0.0) ++nch_eta1;
      if (std::abs(eta) < 0.8 && pt >= 0.15 && pt <= 20.0) {
        ++nch_eta08;
        sumpt_eta08 += pt;
      }
      if (std::abs(eta) > 2.5 && std::abs(eta) < 5.0 && pt > 0.15) {
        ++forward_nch;
      }
      if (std::abs(eta) < 0.8 && pt > 0.5 && pt > leading_pt) {
        leading_pt = pt;
        leading_phi = particle.phi();
        has_leading_track = 1;
      }
    }

    if (has_leading_track) {
      for (int i = 0; i < pythia.event.size(); ++i) {
        const Particle& particle = pythia.event[i];
        if (!particle.isFinal() || !particle.isCharged()) continue;

        const double eta = particle.eta();
        const double pt = particle.pT();
        if (std::abs(eta) >= 0.8 || pt <= 0.15) continue;

        double dphi = std::abs(particle.phi() - leading_phi);
        while (dphi > M_PI) dphi = std::abs(dphi - 2.0 * M_PI);
        if (dphi > M_PI / 3.0 && dphi < 2.0 * M_PI / 3.0) {
          ++transverse_nch;
          transverse_sumpt += pt;
        }
      }
    }

    out << accepted << ',' << tune << ',' << cr_state << ",13000,"
        << nmpi << ',' << nch_eta08 << ',' << sumpt_eta08 << ','
        << forward_nch << ',' << transverse_nch << ',' << transverse_sumpt << ','
        << has_leading_track << ','
        << (nch_eta1 > 0 ? 1 : 0) << '\n';

    ++accepted;
  }

  std::cout << "PYTHIA summary for " << tune << ' ' << cr_state << ":\n";
  pythia.stat();
  std::cout << "Generated " << accepted << " accepted events after " << attempted
            << " PYTHIA attempts into " << output_csv << "\n";
  return 0;
}


==> anc/S2/archived_analysis_code/04_tune_robustness/run_equal_stats_1m_generation.sh <==
#!/usr/bin/env bash
set -euo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PYTHIA_ROOT="${PYTHIA_ROOT:-/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316}"
NEVENTS=1000000

mkdir -p "$HERE/bin" "$HERE/data" "$HERE/logs"

g++ "$HERE/generate_tune_events.cc" -o "$HERE/bin/generate_tune_events" \
  $("$PYTHIA_ROOT/bin/pythia8-config" --cxxflags --ldflags --libs)

"$HERE/bin/generate_tune_events" monash cr_on  "$NEVENTS" "$HERE/data/monash_cr_on_13tev_events.csv"  41001 > "$HERE/logs/monash_cr_on_1m.log" 2>&1 &
"$HERE/bin/generate_tune_events" monash cr_off "$NEVENTS" "$HERE/data/monash_cr_off_13tev_events.csv" 41002 > "$HERE/logs/monash_cr_off_1m.log" 2>&1 &
"$HERE/bin/generate_tune_events" a14    cr_on  "$NEVENTS" "$HERE/data/a14_cr_on_13tev_events.csv"     42001 > "$HERE/logs/a14_cr_on_1m.log" 2>&1 &
"$HERE/bin/generate_tune_events" a14    cr_off "$NEVENTS" "$HERE/data/a14_cr_off_13tev_events.csv"    42002 > "$HERE/logs/a14_cr_off_1m.log" 2>&1 &
"$HERE/bin/generate_tune_events" cp5    cr_on  "$NEVENTS" "$HERE/data/cp5_cr_on_13tev_events.csv"     43001 > "$HERE/logs/cp5_cr_on_1m.log" 2>&1 &
"$HERE/bin/generate_tune_events" cp5    cr_off "$NEVENTS" "$HERE/data/cp5_cr_off_13tev_events.csv"    43002 > "$HERE/logs/cp5_cr_off_1m.log" 2>&1 &

wait

echo "Generated six equal-statistics 1M-event tune robustness samples in $HERE/data"


==> anc/S2/archived_analysis_code/04_tune_robustness/run_monash_a14_generation.sh <==
#!/usr/bin/env bash
set -euo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PYTHIA_ROOT="${PYTHIA_ROOT:-/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316}"
NEVENTS="${NEVENTS:-1000000}"

mkdir -p "$HERE/bin" "$HERE/data"

g++ "$HERE/generate_tune_events.cc" -o "$HERE/bin/generate_tune_events" \
  $("$PYTHIA_ROOT/bin/pythia8-config" --cxxflags --ldflags --libs)

"$HERE/bin/generate_tune_events" monash cr_on  "$NEVENTS" "$HERE/data/monash_cr_on_13tev_events.csv"  41001
"$HERE/bin/generate_tune_events" monash cr_off "$NEVENTS" "$HERE/data/monash_cr_off_13tev_events.csv" 41002
"$HERE/bin/generate_tune_events" a14    cr_on  "$NEVENTS" "$HERE/data/a14_cr_on_13tev_events.csv"     42001
"$HERE/bin/generate_tune_events" a14    cr_off "$NEVENTS" "$HERE/data/a14_cr_off_13tev_events.csv"    42002
"$HERE/bin/generate_tune_events" cp5    cr_on  "$NEVENTS" "$HERE/data/cp5_cr_on_13tev_events.csv"     43001
"$HERE/bin/generate_tune_events" cp5    cr_off "$NEVENTS" "$HERE/data/cp5_cr_off_13tev_events.csv"    43002

echo "Generated tune robustness samples in $HERE/data"


==> anc/S2/archived_analysis_code/04_tune_robustness/run_tune_proxy_generation.sh <==
#!/usr/bin/env bash
set -euo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PYTHIA_ROOT="${PYTHIA_ROOT:-/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316}"
NEVENTS="${NEVENTS:-5000000}"

mkdir -p "$HERE/bin" "$HERE/data_proxy" "$HERE/logs"

g++ "$HERE/generate_tune_events.cc" -o "$HERE/bin/generate_tune_events" \
  $("$PYTHIA_ROOT/bin/pythia8-config" --cxxflags --ldflags --libs)

declare -a pids=()

"$HERE/bin/generate_tune_events" monash cr_on  "$NEVENTS" "$HERE/data_proxy/monash_cr_on_13tev_events.csv"  51001 > "$HERE/logs/monash_cr_on_proxy.log" 2>&1 &
pids+=("$!")
"$HERE/bin/generate_tune_events" monash cr_off "$NEVENTS" "$HERE/data_proxy/monash_cr_off_13tev_events.csv" 51002 > "$HERE/logs/monash_cr_off_proxy.log" 2>&1 &
pids+=("$!")
"$HERE/bin/generate_tune_events" a14    cr_on  "$NEVENTS" "$HERE/data_proxy/a14_cr_on_13tev_events.csv"     52001 > "$HERE/logs/a14_cr_on_proxy.log" 2>&1 &
pids+=("$!")
"$HERE/bin/generate_tune_events" a14    cr_off "$NEVENTS" "$HERE/data_proxy/a14_cr_off_13tev_events.csv"    52002 > "$HERE/logs/a14_cr_off_proxy.log" 2>&1 &
pids+=("$!")
"$HERE/bin/generate_tune_events" cp5    cr_on  "$NEVENTS" "$HERE/data_proxy/cp5_cr_on_13tev_events.csv"     53001 > "$HERE/logs/cp5_cr_on_proxy.log" 2>&1 &
pids+=("$!")
"$HERE/bin/generate_tune_events" cp5    cr_off "$NEVENTS" "$HERE/data_proxy/cp5_cr_off_13tev_events.csv"    53002 > "$HERE/logs/cp5_cr_off_proxy.log" 2>&1 &
pids+=("$!")

failed=0
for pid in "${pids[@]}"; do
  if ! wait "$pid"; then
    failed=1
  fi
done

if [[ "$failed" -ne 0 ]]; then
  echo "At least one proxy-aware tune generation job failed. Check logs/*_proxy.log." >&2
  exit 1
fi

python3 "$HERE/tune_proxy_robustness_analysis.py"

cp "$HERE/plots/tune_proxy_correlation_summary_13tev.pdf" "$HERE/../../revised_manuscript/Figure_6.pdf"
cp "$HERE/tables/tune_proxy_correlation_summary_13tev.tex" "$HERE/../../revised_manuscript/Table_4_tune_proxy_correlations.tex"

(
  cd "$HERE/../../revised_manuscript"
  pdflatex -interaction=nonstopmode manuscript_revision_referee_updated.tex
  pdflatex -interaction=nonstopmode manuscript_revision_referee_updated.tex
)

echo "Generated proxy-aware tune robustness samples in $HERE/data_proxy"


==> anc/S2/archived_analysis_code/04_tune_robustness/tune_proxy_robustness_analysis.py <==
#!/usr/bin/env python3
"""Tune robustness of the Table-3 event-activity proxy correlations."""

from __future__ import annotations

import os
from pathlib import Path

BASE = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(BASE / ".mplconfig"))

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


DATA = BASE / "data_proxy"
PLOTS = BASE / "plots"
TABLES = BASE / "tables"
NPA_DPI = 600
CSV_CHUNKSIZE = 250_000

SAMPLES = [
    ("Monash", "CR ON", DATA / "monash_cr_on_13tev_events.csv"),
    ("Monash", "CR OFF", DATA / "monash_cr_off_13tev_events.csv"),
    ("ATLAS A14", "CR ON", DATA / "a14_cr_on_13tev_events.csv"),
    ("ATLAS A14", "CR OFF", DATA / "a14_cr_off_13tev_events.csv"),
    ("CMS CP5", "CR ON", DATA / "cp5_cr_on_13tev_events.csv"),
    ("CMS CP5", "CR OFF", DATA / "cp5_cr_off_13tev_events.csv"),
]

PROXIES = [
    ("Forward multiplicity", "forward_nch_25_50_pt015", False),
    ("Transverse multiplicity", "transverse_nch_eta08_pt015", True),
    (r"Transverse scalar-$p_{\rm T}$ sum", "transverse_sumpt_eta08_pt015", True),
]

REQUIRED_COLUMNS = {
    "nmpi",
    "nch_eta08_pt015_20",
    "forward_nch_25_50_pt015",
    "transverse_nch_eta08_pt015",
    "transverse_sumpt_eta08_pt015",
    "has_leading_track",
}

CR_COLORS = {"CR ON": "#00843D", "CR OFF": "#D62728"}


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "axes.linewidth": 0.8,
            "axes.labelsize": 9.5,
            "axes.titlesize": 9.5,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "legend.fontsize": 7.0,
            "legend.frameon": False,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "xtick.top": True,
            "ytick.right": True,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.dpi": NPA_DPI,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.02,
        }
    )


def validate_inputs() -> None:
    problems: list[str] = []
    for tune, cr_state, path in SAMPLES:
        if not path.exists():
            problems.append(f"{tune} {cr_state}: missing file {path}")
            continue
        columns = set(pd.read_csv(path, nrows=0).columns)
        missing = sorted(REQUIRED_COLUMNS - columns)
        if missing:
            problems.append(
                f"{tune} {cr_state}: missing proxy columns {', '.join(missing)}. "
                "Regenerate this sample with the updated generate_tune_events.cc."
            )
    if problems:
        raise RuntimeError("\n".join(problems))


def corr_from_sums(n: int, sx: float, sy: float, sx2: float, sy2: float, sxy: float) -> float:
    denom = np.sqrt((n * sx2 - sx * sx) * (n * sy2 - sy * sy))
    if n < 2 or denom <= 0:
        return float("nan")
    return float((n * sxy - sx * sy) / denom)


def summarize_proxy_correlations() -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    usecols = sorted(REQUIRED_COLUMNS)
    for tune, cr_state, path in SAMPLES:
        accum = {
            proxy_key: {"events": 0, "sx": 0.0, "sy": 0.0, "sx2": 0.0, "sy2": 0.0, "sxy": 0.0}
            for _proxy_label, proxy_key, _needs_lead in PROXIES
        }
        for chunk in pd.read_csv(path, usecols=usecols, chunksize=CSV_CHUNKSIZE):
            base_mask = (chunk["nmpi"] > 2) & (chunk["nch_eta08_pt015_20"] > 0)
            for _proxy_label, proxy_key, needs_lead in PROXIES:
                mask = base_mask
                if needs_lead:
                    mask = mask & (chunk["has_leading_track"] == 1)
                selected = chunk.loc[mask, [proxy_key, "nmpi"]]
                if selected.empty:
                    continue
                x = selected[proxy_key].to_numpy(dtype=float)
                y = selected["nmpi"].to_numpy(dtype=float)
                entry = accum[proxy_key]
                entry["events"] += int(x.size)
                entry["sx"] += float(x.sum())
                entry["sy"] += float(y.sum())
                entry["sx2"] += float(np.dot(x, x))
                entry["sy2"] += float(np.dot(y, y))
                entry["sxy"] += float(np.dot(x, y))

        for proxy_label, proxy_key, _needs_lead in PROXIES:
            entry = accum[proxy_key]
            rows.append(
                {
                    "tune": tune,
                    "cr_state": cr_state,
                    "proxy": proxy_label,
                    "events": entry["events"],
                    "pearson_proxy_nmpi": corr_from_sums(
                        entry["events"],
                        entry["sx"],
                        entry["sy"],
                        entry["sx2"],
                        entry["sy2"],
                        entry["sxy"],
                    ),
                }
            )
    return pd.DataFrame(rows)


def make_plot(summary: pd.DataFrame) -> Path:
    PLOTS.mkdir(exist_ok=True)
    fig, axes = plt.subplots(1, 3, figsize=(7.0, 2.45), sharey=True)
    width = 0.34
    tunes = ["Monash", "ATLAS A14", "CMS CP5"]
    x = np.arange(len(tunes))

    for ax, (proxy_label, _proxy_key, _needs_lead) in zip(axes, PROXIES):
        for offset, cr_state in [(-width / 2.0, "CR ON"), (width / 2.0, "CR OFF")]:
            values = []
            for tune in tunes:
                row = summary[
                    (summary["tune"] == tune)
                    & (summary["cr_state"] == cr_state)
                    & (summary["proxy"] == proxy_label)
                ].iloc[0]
                values.append(float(row["pearson_proxy_nmpi"]))
            ax.bar(x + offset, values, width=width, color=CR_COLORS[cr_state], label=cr_state)
        ax.set_title(proxy_label.replace(r"$p_{\rm T}$", r"$p_T$"))
        ax.set_xticks(x)
        ax.set_xticklabels(["Monash", "A14", "CP5"], rotation=25, ha="right")
        ax.set_ylim(0.0, 1.0)
        ax.minorticks_on()
        ax.tick_params(which="both", direction="in", top=True, right=True)
    axes[0].set_ylabel(r"Pearson $r({\rm proxy}, n_{\rm MPI})$")
    axes[0].legend(loc="upper left", fontsize=7)
    axes[2].legend(loc="upper left", fontsize=7)
    fig.tight_layout(pad=0.25, w_pad=0.35)
    out = PLOTS / "tune_proxy_correlation_summary_13tev.pdf"
    fig.savefig(out)
    fig.savefig(out.with_suffix(".png"), dpi=NPA_DPI)
    plt.close(fig)
    return out


def tex_escape(text: str) -> str:
    return text.replace("&", r"\&").replace("_", r"\_")


def write_latex_table(summary: pd.DataFrame) -> Path:
    out = TABLES / "tune_proxy_correlation_summary_13tev.tex"
    tunes = ["Monash", "ATLAS A14", "CMS CP5"]
    lines = [
        r"\begin{tabular}{llcc}",
        r"\toprule",
        r"Proxy & Tune & CR ON & CR OFF \\",
        r"\midrule",
    ]
    for proxy_label, _proxy_key, _needs_lead in PROXIES:
        for tune in tunes:
            cr_on = summary[
                (summary["proxy"] == proxy_label)
                & (summary["tune"] == tune)
                & (summary["cr_state"] == "CR ON")
            ].iloc[0]
            cr_off = summary[
                (summary["proxy"] == proxy_label)
                & (summary["tune"] == tune)
                & (summary["cr_state"] == "CR OFF")
            ].iloc[0]
            lines.append(
                f"{proxy_label} & {tex_escape(tune)} & "
                f"{float(cr_on['pearson_proxy_nmpi']):.3f} & "
                f"{float(cr_off['pearson_proxy_nmpi']):.3f} \\\\"
            )
        if proxy_label != PROXIES[-1][0]:
            lines.append(r"\addlinespace")
    lines.extend([r"\bottomrule", r"\end{tabular}", ""])
    out.write_text("\n".join(lines))
    return out


def main() -> None:
    set_style()
    TABLES.mkdir(exist_ok=True)
    validate_inputs()
    summary = summarize_proxy_correlations()
    summary.to_csv(TABLES / "tune_proxy_correlation_summary_13tev.csv", index=False)
    plot_path = make_plot(summary)
    table_path = write_latex_table(summary)
    print(f"Wrote {TABLES / 'tune_proxy_correlation_summary_13tev.csv'}")
    print(f"Wrote {plot_path}")
    print(f"Wrote {table_path}")


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/04_tune_robustness/tune_robustness_analysis.py <==
#!/usr/bin/env python3
"""Tune robustness study for CR-sensitive observables."""

from __future__ import annotations

import json
import os
from collections import defaultdict
from pathlib import Path

BASE = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(BASE / ".mplconfig"))

import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
import pandas as pd


DATA = BASE / "data"
PLOTS = BASE / "plots"
TABLES = BASE / "tables"
REPORT = BASE / "tune_cr_model_robustness_report.pdf"
NPA_DPI = 600
CSV_CHUNKSIZE = 250_000
MIN_STABLE_NMPI_BIN_EVENTS = 500
STABLE_NMPI_MAX = 25
MIN_STABLE_NCH_BIN_EVENTS = 500
STABLE_NCH_MAX = 61

SAMPLES = [
    ("Monash", "CR ON", DATA / "monash_cr_on_13tev_events.csv", "#00843D"),
    ("Monash", "CR OFF", DATA / "monash_cr_off_13tev_events.csv", "#D62728"),
    ("ATLAS A14", "CR ON", DATA / "a14_cr_on_13tev_events.csv", "#1F4E99"),
    ("ATLAS A14", "CR OFF", DATA / "a14_cr_off_13tev_events.csv", "#C65A1E"),
    ("CMS CP5", "CR ON", DATA / "cp5_cr_on_13tev_events.csv", "#5B3F95"),
    ("CMS CP5", "CR OFF", DATA / "cp5_cr_off_13tev_events.csv", "#7A7A7A"),
]

LINE_STYLES = {"CR ON": "-", "CR OFF": "--"}
MARKERS = {"Monash": "o", "ATLAS A14": "s", "CMS CP5": "^"}


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "axes.linewidth": 0.8,
            "axes.labelsize": 10,
            "axes.titlesize": 10,
            "xtick.labelsize": 8.5,
            "ytick.labelsize": 8.5,
            "legend.fontsize": 6.1,
            "legend.frameon": False,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "xtick.top": True,
            "ytick.right": True,
            "xtick.major.size": 4.0,
            "ytick.major.size": 4.0,
            "xtick.minor.size": 2.0,
            "ytick.minor.size": 2.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.dpi": NPA_DPI,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.02,
        }
    )


def require_inputs() -> None:
    missing = [str(path) for _, _, path, _ in SAMPLES if not path.exists()]
    if missing:
        raise FileNotFoundError(
            "Missing generated event summaries. Run ./run_monash_a14_generation.sh first.\n"
            + "\n".join(missing)
        )


def update_stat(stats: dict[int, dict[str, float]], key: int, values: pd.Series) -> None:
    entry = stats[key]
    array = values.to_numpy(dtype=float)
    entry["events"] += len(array)
    entry["sum"] += float(array.sum())
    entry["sum2"] += float(np.dot(array, array))


def finalize_stat_rows(stats: dict[int, dict[str, float]], key_name: str, mean_name: str, sigma_name: str) -> pd.DataFrame:
    rows = []
    for key in sorted(stats):
        entry = stats[key]
        count = int(entry["events"])
        mean = entry["sum"] / count if count else float("nan")
        variance = (entry["sum2"] - entry["sum"] ** 2 / count) / (count - 1) if count > 1 else float("nan")
        rows.append(
            {
                key_name: key,
                mean_name: mean,
                sigma_name: float(np.sqrt(max(variance, 0.0))) if count > 1 else float("nan"),
                "events": count,
            }
        )
    return pd.DataFrame(rows)


def average_ranks_from_counts(counts: dict[int, int]) -> dict[int, float]:
    ranks = {}
    below = 0
    for value in sorted(counts):
        count = counts[value]
        ranks[value] = below + (count + 1) / 2.0
        below += count
    return ranks


def weighted_spearman(pair_counts: dict[tuple[int, int], int]) -> float:
    if not pair_counts:
        return float("nan")
    x_counts: dict[int, int] = defaultdict(int)
    y_counts: dict[int, int] = defaultdict(int)
    total = 0
    for (x_value, y_value), count in pair_counts.items():
        x_counts[x_value] += count
        y_counts[y_value] += count
        total += count
    if total < 2:
        return float("nan")
    x_ranks = average_ranks_from_counts(x_counts)
    y_ranks = average_ranks_from_counts(y_counts)
    mean_rank = (total + 1) / 2.0
    cov = 0.0
    x_var = 0.0
    y_var = 0.0
    for (x_value, y_value), count in pair_counts.items():
        dx = x_ranks[x_value] - mean_rank
        dy = y_ranks[y_value] - mean_rank
        cov += count * dx * dy
    for value, count in x_counts.items():
        dx = x_ranks[value] - mean_rank
        x_var += count * dx * dx
    for value, count in y_counts.items():
        dy = y_ranks[value] - mean_rank
        y_var += count * dy * dy
    denom = np.sqrt(x_var * y_var)
    return float(cov / denom) if denom > 0 else float("nan")


def summarize_streaming() -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    summary_rows = []
    by_nmpi_rows = []
    by_nch_rows = []

    usecols = ["nmpi", "nch_eta08_pt015_20", "sumpt_eta08_pt015_20", "inel_gt0_eta1"]

    for tune_label, cr_label, path, _color in SAMPLES:
        sample = f"{tune_label} {cr_label}"
        events = 0
        inel_events = 0
        sum_nmpi = 0.0
        sum_nch = 0.0
        sum_nmpi2 = 0.0
        sum_nch2 = 0.0
        sum_cross = 0.0
        sum_mean_pt = 0.0
        nmpi_stats: dict[int, dict[str, float]] = defaultdict(lambda: {"events": 0, "sum": 0.0, "sum2": 0.0})
        nch_stats: dict[int, dict[str, float]] = defaultdict(lambda: {"events": 0, "sum": 0.0, "sum2": 0.0})
        pair_counts: dict[tuple[int, int], int] = defaultdict(int)

        for chunk_index, chunk in enumerate(pd.read_csv(path, usecols=usecols, chunksize=CSV_CHUNKSIZE), start=1):
            events += len(chunk)
            valid = chunk[chunk["inel_gt0_eta1"] == 1]
            if valid.empty:
                continue

            nmpi = valid["nmpi"].to_numpy(dtype=float)
            nch = valid["nch_eta08_pt015_20"].to_numpy(dtype=float)
            inel_events += len(valid)
            sum_nmpi += float(nmpi.sum())
            sum_nch += float(nch.sum())
            sum_nmpi2 += float(np.dot(nmpi, nmpi))
            sum_nch2 += float(np.dot(nch, nch))
            sum_cross += float(np.dot(nmpi, nch))

            positive = valid["nch_eta08_pt015_20"] > 0
            mean_pt = valid.loc[positive, "sumpt_eta08_pt015_20"] / valid.loc[positive, "nch_eta08_pt015_20"]
            sum_mean_pt += float(mean_pt.sum())

            for nmpi_value, group in valid.groupby("nmpi"):
                update_stat(nmpi_stats, int(nmpi_value), group["nch_eta08_pt015_20"])
            for nch_value, group in valid.loc[positive].groupby("nch_eta08_pt015_20"):
                values = group["sumpt_eta08_pt015_20"] / group["nch_eta08_pt015_20"]
                update_stat(nch_stats, int(nch_value), values)
            for (nmpi_value, nch_value), count in valid.groupby(["nmpi", "nch_eta08_pt015_20"]).size().items():
                pair_counts[(int(nmpi_value), int(nch_value))] += int(count)

            print(f"{sample}: processed chunk {chunk_index} ({events:,} events)", flush=True)

        denom = np.sqrt((inel_events * sum_nmpi2 - sum_nmpi**2) * (inel_events * sum_nch2 - sum_nch**2))
        pearson_value = (
            (inel_events * sum_cross - sum_nmpi * sum_nch) / denom
            if inel_events > 1 and denom > 0
            else float("nan")
        )
        slope_denom = inel_events * sum_nmpi2 - sum_nmpi**2
        slope = (
            (inel_events * sum_cross - sum_nmpi * sum_nch) / slope_denom
            if inel_events > 1 and slope_denom > 0
            else float("nan")
        )
        summary_rows.append(
            {
                "sample": sample,
                "events": events,
                "inel_gt0_events": inel_events,
                "mean_nmpi": sum_nmpi / inel_events if inel_events else float("nan"),
                "mean_nch": sum_nch / inel_events if inel_events else float("nan"),
                "pearson_nmpi_nch": float(pearson_value),
                "spearman_nmpi_nch": weighted_spearman(pair_counts),
                "dNch_dnMPI_linear": slope,
                "mean_pt_in_eta08": sum_mean_pt / inel_events if inel_events else float("nan"),
            }
        )

        nmpi_group = finalize_stat_rows(nmpi_stats, "nmpi", "mean_nch", "sigma_nch")
        nmpi_group["sample"] = sample
        by_nmpi_rows.append(nmpi_group)

        nch_group = finalize_stat_rows(nch_stats, "nch", "mean_pt", "sigma_mean_pt")
        nch_group["sample"] = sample
        by_nch_rows.append(nch_group)

    return (
        pd.DataFrame(summary_rows),
        pd.concat(by_nmpi_rows, ignore_index=True),
        pd.concat(by_nch_rows, ignore_index=True),
    )


def make_plots(summary: pd.DataFrame, by_nmpi: pd.DataFrame, by_nch: pd.DataFrame) -> dict[str, Path]:
    PLOTS.mkdir(exist_ok=True)
    color_map = {f"{tune} {cr}": color for tune, cr, _, color in SAMPLES}
    tune_map = {f"{tune} {cr}": tune for tune, cr, _, _ in SAMPLES}
    cr_map = {f"{tune} {cr}": cr for tune, cr, _, _ in SAMPLES}
    paths: dict[str, Path] = {}

    def compact_legend(ax: plt.Axes, loc: str) -> None:
        ax.legend(
            loc=loc,
            ncol=2,
            fontsize=6.1,
            handlelength=1.05,
            handletextpad=0.35,
            columnspacing=0.55,
            labelspacing=0.16,
            borderaxespad=0.18,
            markerscale=0.72,
        )

    fig, ax = plt.subplots(figsize=(3.65, 2.85))
    for sample in summary["sample"]:
        data = by_nmpi[
            (by_nmpi["sample"] == sample)
            & (by_nmpi["events"] >= MIN_STABLE_NMPI_BIN_EVENTS)
            & (by_nmpi["nmpi"] <= STABLE_NMPI_MAX)
        ]
        ax.plot(data["nmpi"], data["mean_nch"], marker=MARKERS[tune_map[sample]], ms=2.8, lw=1.25, linestyle=LINE_STYLES[cr_map[sample]], color=color_map[sample], label=sample)
    ax.set_xlabel(r"$n_{\rm MPI}$")
    ax.set_ylabel(r"$\langle N_{\rm ch}\rangle$  ($|\eta|<0.8$, $0.15<p_{\rm T}<20$ GeV/$c$)")
    ax.minorticks_on()
    ax.tick_params(which="both", direction="in", top=True, right=True)
    compact_legend(ax, "upper left")
    fig.tight_layout(pad=0.25)
    paths["mean_nch_vs_nmpi"] = PLOTS / "tune_robustness_mean_nch_vs_nmpi.pdf"
    fig.savefig(paths["mean_nch_vs_nmpi"])
    fig.savefig(paths["mean_nch_vs_nmpi"].with_suffix(".png"), dpi=NPA_DPI)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(3.65, 2.85))
    for sample in summary["sample"]:
        data = by_nmpi[
            (by_nmpi["sample"] == sample)
            & (by_nmpi["events"] >= MIN_STABLE_NMPI_BIN_EVENTS)
            & (by_nmpi["nmpi"] <= STABLE_NMPI_MAX)
        ]
        ax.plot(data["nmpi"], data["sigma_nch"], marker=MARKERS[tune_map[sample]], ms=2.8, lw=1.25, linestyle=LINE_STYLES[cr_map[sample]], color=color_map[sample], label=sample)
    ax.set_xlabel(r"$n_{\rm MPI}$")
    ax.set_ylabel(r"$\sigma(N_{\rm ch}|n_{\rm MPI})$")
    ax.minorticks_on()
    ax.tick_params(which="both", direction="in", top=True, right=True)
    compact_legend(ax, "upper left")
    fig.tight_layout(pad=0.25)
    paths["sigma_nch_given_nmpi"] = PLOTS / "tune_robustness_sigma_nch_given_nmpi.pdf"
    fig.savefig(paths["sigma_nch_given_nmpi"])
    fig.savefig(paths["sigma_nch_given_nmpi"].with_suffix(".png"), dpi=NPA_DPI)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(3.65, 2.85))
    for sample in summary["sample"]:
        data = by_nch[
            (by_nch["sample"] == sample)
            & (by_nch["events"] >= MIN_STABLE_NCH_BIN_EVENTS)
            & (by_nch["nch"] <= STABLE_NCH_MAX)
        ]
        ax.plot(data["nch"], data["mean_pt"], lw=1.25, linestyle=LINE_STYLES[cr_map[sample]], color=color_map[sample], label=sample)
    ax.set_xlabel(r"$N_{\rm ch}$  ($|\eta|<0.8$, $0.15<p_{\rm T}<20$ GeV/$c$)")
    ax.set_ylabel(r"$\langle p_{\rm T}\rangle$ (GeV/$c$)")
    ax.minorticks_on()
    ax.tick_params(which="both", direction="in", top=True, right=True)
    compact_legend(ax, "lower right")
    fig.tight_layout(pad=0.25)
    paths["mean_pt_vs_nch"] = PLOTS / "tune_robustness_mean_pt_vs_nch.pdf"
    fig.savefig(paths["mean_pt_vs_nch"])
    fig.savefig(paths["mean_pt_vs_nch"].with_suffix(".png"), dpi=NPA_DPI)
    plt.close(fig)

    return paths


def add_text_page(pdf: PdfPages, title: str, lines: list[str]) -> None:
    fig = plt.figure(figsize=(8.27, 11.69))
    fig.text(0.08, 0.94, title, fontsize=16, weight="bold", va="top")
    y = 0.88
    for line in lines:
        fig.text(0.08, y, line, fontsize=10.5, va="top", wrap=True)
        y -= 0.045 if line else 0.025
    pdf.savefig(fig)
    plt.close(fig)


def make_report(summary: pd.DataFrame, plot_paths: dict[str, Path]) -> None:
    best_lines = []
    for _, row in summary.iterrows():
        best_lines.append(
            f"{row['sample']}: Pearson={row['pearson_nmpi_nch']:.3f}, "
            f"Spearman={row['spearman_nmpi_nch']:.3f}, "
            f"dNch/dnMPI={row['dNch_dnMPI_linear']:.2f}, "
            f"<Nch>={row['mean_nch']:.2f}."
        )

    with PdfPages(REPORT) as pdf:
        add_text_page(
            pdf,
            "Tune and CR-Model Robustness: Monash, ATLAS A14, and CMS CP5",
            [
                "Purpose. This check tests whether the paper's qualitative conclusion is stable when the "
                "underlying pp tune is changed from Monash 2013 to the ATLAS A14 central tune and the CMS CP5 tune.",
                "",
                "Setup. All samples are generated at sqrt(s)=13 TeV with PYTHIA 8.316 and SoftQCD:all = on. "
                "The comparison uses equal-statistics matched samples for Monash, ATLAS A14, and CMS CP5, "
                "each with 5,000,000 generated events for ColourReconnection:reconnect switched ON and 5,000,000 "
                "generated events for ColourReconnection:reconnect switched OFF.",
                "",
                "Multiplicity definition. Nch is counted using final-state charged particles with "
                "|eta| < 0.8 and 0.15 < pT < 20 GeV/c. This keeps the definition close to the ALICE-style "
                "central-barrel multiplicity used elsewhere in the revision.",
                "",
                "ATLAS A14 choice. The local PYTHIA installation contains ATLAS A14 tune cards and Tune:pp = 21, "
                "corresponding to the A14 central NNPDF2.3LO setting.",
                "",
                "CMS CP5 choice. CP5 is encoded explicitly from the CMS PYTHIA8 tune paper: NNPDF3.1 NNLO, "
                "rapidity-ordered ISR, pT0Ref = 1.41 GeV, ecmPow = 0.03, double-Gaussian matter profile "
                "with coreRadius = 0.76 and coreFraction = 0.63, and ColourReconnection:range = 5.18. "
                "In this local PYTHIA 8.316 installation PDF:pSet = 20 maps to the built-in NNPDF3.1 NNLO/LUXqed set.",
            ],
        )
        add_text_page(
            pdf,
            "Numerical Summary",
            [
                "The following values are computed after applying an INEL>0-style event flag requiring at least "
                "one final-state charged particle in |eta| < 1.",
                "",
                *best_lines,
                "",
                "Interpretation. If the CR ON/OFF separation remains visible in Monash, A14, and CP5, the "
                "manuscript can state that the effect is not an artefact of a single tune. The absolute slopes "
                "and correlation coefficients should still be described as tune dependent.",
            ],
        )
        for key in ("mean_nch_vs_nmpi", "sigma_nch_given_nmpi", "mean_pt_vs_nch"):
            image = plt.imread(plot_paths[key].with_suffix(".png"))
            fig, ax = plt.subplots(figsize=(8.27, 6.0))
            ax.imshow(image)
            ax.axis("off")
            pdf.savefig(fig)
            plt.close(fig)


def main() -> None:
    set_style()
    require_inputs()
    TABLES.mkdir(exist_ok=True)
    summary, by_nmpi, by_nch = summarize_streaming()

    summary.to_csv(TABLES / "tune_robustness_summary.csv", index=False)
    by_nmpi.to_csv(TABLES / "tune_robustness_by_nmpi.csv", index=False)
    by_nch.to_csv(TABLES / "tune_robustness_mean_pt_by_nch.csv", index=False)
    summary.to_csv(TABLES / "monash_a14_summary.csv", index=False)
    by_nmpi.to_csv(TABLES / "monash_a14_by_nmpi.csv", index=False)
    by_nch.to_csv(TABLES / "monash_a14_mean_pt_by_nch.csv", index=False)
    (TABLES / "analysis_definition.json").write_text(
        json.dumps(
            {
                "sqrt_s_GeV": 13000,
                "generator": "PYTHIA 8.316",
                "process": "SoftQCD:all = on",
                "tunes": {
                    "Monash": "Tune:pp = 14",
                    "ATLAS A14": "Tune:pp = 21",
                    "CMS CP5": {
                        "base": "Tune:pp = 14 with explicit CMS CP5 parameters",
                        "PDF:pSet": "20, built-in NNPDF3.1 NNLO/LUXqed in PYTHIA 8.316",
                        "SpaceShower:rapidityOrder": "on",
                        "MultipartonInteractions:pT0Ref": 1.41,
                        "MultipartonInteractions:ecmPow": 0.03,
                        "MultipartonInteractions:coreRadius": 0.76,
                        "MultipartonInteractions:coreFraction": 0.63,
                        "ColourReconnection:range": 5.18,
                    },
                },
                "cr_variation": "ColourReconnection:reconnect = on/off",
                "nch_definition": "|eta| < 0.8 and 0.15 < pT < 20 GeV/c for final-state charged particles",
                "event_flag": "INEL>0-style flag: at least one final-state charged particle in |eta| < 1",
            },
            indent=2,
        )
        + "\n"
    )

    plot_paths = make_plots(summary, by_nmpi, by_nch)
    make_report(summary, plot_paths)
    print(f"Wrote {REPORT}")
    print(f"Wrote tables in {TABLES}")
    print(f"Wrote plots in {PLOTS}")


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/05_normalized_fluctuations/run_fresh_analysis.py <==
#!/usr/bin/env python3
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

ROOT = Path("/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026")
BASE = ROOT / "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis"
CACHE = BASE / "06_alice_like_eta08_comparison/cache"
OUT = Path(__file__).resolve().parent
OUT.mkdir(parents=True, exist_ok=True)

SAMPLES = {
    ("2.76 TeV", "CR ON"): (ROOT/"May/Data/2.76TeV_5M_Data/2.76TeV_5M_events_meta.npy", CACHE/"2.76TeV_CR_ON_nch_eta0.8_pt0.15_20.npy", CACHE/"2.76TeV_CR_ON_inelgt0_eta1.npy"),
    ("2.76 TeV", "CR OFF"): (ROOT/"June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_events_meta.npy", CACHE/"2.76TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy", CACHE/"2.76TeV_CR_OFF_inelgt0_eta1.npy"),
    ("7 TeV", "CR ON"): (ROOT/"May/Data/7TeV_5M_Data/7TeV_5M_events_meta.npy", CACHE/"7TeV_CR_ON_nch_eta0.8_pt0.15_20.npy", CACHE/"7TeV_CR_ON_inelgt0_eta1.npy"),
    ("7 TeV", "CR OFF"): (ROOT/"June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_events_meta.npy", CACHE/"7TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy", CACHE/"7TeV_CR_OFF_inelgt0_eta1.npy"),
    ("13 TeV", "CR ON"): (ROOT/"May/Data/13TeV_5M_Data/13TeV_5M_events_meta.npy", CACHE/"13TeV_CR_ON_nch_eta0.8_pt0.15_20.npy", CACHE/"13TeV_CR_ON_inelgt0_eta1.npy"),
    ("13 TeV", "CR OFF"): (ROOT/"June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_events_meta.npy", CACHE/"13TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy", CACHE/"13TeV_CR_OFF_inelgt0_eta1.npy"),
}

def profile(nmpi, nch, min_events=500):
    rows=[]
    for m in np.unique(nmpi):
        v=nch[nmpi==m].astype(float); n=len(v)
        if n < min_events: continue
        mean=v.mean(); centered=v-mean
        mu2=np.mean(centered**2); mu3=np.mean(centered**3); mu4=np.mean(centered**4)
        sigma=np.sqrt(mu2)
        # Large-sample covariance matrix of the sample mean and central variance.
        var_mean=mu2/n
        var_variance=max(mu4-mu2**2, 0.0)/n
        cov_mean_variance=mu3/n
        cv=sigma/mean if mean else np.nan
        scaled_variance=mu2/mean if mean else np.nan
        if mean and sigma:
            grad_cv=np.array([-sigma/mean**2, 1.0/(2.0*mean*sigma)])
            grad_f=np.array([-mu2/mean**2, 1.0/mean])
            cov=np.array([[var_mean,cov_mean_variance],
                          [cov_mean_variance,var_variance]])
            sem_cv=np.sqrt(max(grad_cv @ cov @ grad_cv, 0.0))
            sem_scaled_variance=np.sqrt(max(grad_f @ cov @ grad_f, 0.0))
        else:
            sem_cv=sem_scaled_variance=np.nan
        rows.append(dict(nmpi=int(m), events=n, mean_nch=mean, sigma_nch=sigma,
                         cv=cv, scaled_variance=scaled_variance,
                         sem_mean=sigma/np.sqrt(n),
                         sem_sigma=np.sqrt(var_variance)/(2.0*sigma) if sigma else np.nan,
                         sem_cv=sem_cv, sem_scaled_variance=sem_scaled_variance))
    return pd.DataFrame(rows)

def global_metrics(nmpi,nch):
    p=profile(nmpi,nch,1)
    means=np.zeros(int(nmpi.max())+1); means[p.nmpi.to_numpy(int)]=p.mean_nch
    resid=nch-means[nmpi]
    mu=nch.mean(); sig=np.sqrt(np.mean(resid*resid))
    return dict(events=len(nch), mean_nch=mu, ridge_width=sig,
                ridge_width_over_mean=sig/mu, ridge_variance_over_mean=sig*sig/mu,
                pearson=np.corrcoef(nmpi,nch)[0,1], slope=np.polyfit(nmpi,nch,1)[0])

profiles=[]; summaries=[]; sensitivities=[]
for (energy,cr),(meta_path,nch_path,inel_path) in SAMPLES.items():
    meta=np.load(meta_path,mmap_mode="r"); nmpi=np.asarray(meta[:,3],dtype=np.int16)
    nch=np.load(nch_path,mmap_mode="r"); inel=np.load(inel_path,mmap_mode="r").astype(bool)
    baseline=inel & (nmpi>2)
    p=profile(nmpi[baseline],nch[baseline]); p.insert(0,"cr_state",cr); p.insert(0,"energy",energy); profiles.append(p)
    g=global_metrics(nmpi[baseline],nch[baseline]); g.update(energy=energy,cr_state=cr,selection="INEL>0 and nMPI>2"); summaries.append(g)
    for label,mask in [("INEL>0; all nMPI",inel),("INEL>0; nMPI>1",inel&(nmpi>1)),("INEL>0; nMPI>2",baseline),("Nch>0 and nMPI>2",(nch>0)&(nmpi>2))]:
        q=global_metrics(nmpi[mask],nch[mask]); q.update(energy=energy,cr_state=cr,selection=label); sensitivities.append(q)
    # Fit-range sensitivity in the baseline sample.
    pb=p.copy(); max90=int(np.quantile(nmpi[baseline],.90)); max99=int(np.quantile(nmpi[baseline],.99))
    for label,hi in [("profile bins: all with >=500 events",int(pb.nmpi.max())),("profile bins: nMPI<=90th percentile",max90),("profile bins: nMPI<=99th percentile",max99)]:
        z=pb[pb.nmpi<=hi]
        if len(z)>=2:
            sensitivities.append(dict(energy=energy,cr_state=cr,selection=label,events=int(z.events.sum()),mean_nch=np.nan,ridge_width=np.nan,ridge_width_over_mean=np.nan,ridge_variance_over_mean=np.nan,pearson=np.nan,slope=np.polyfit(z.nmpi,z.mean_nch,1,w=np.sqrt(z.events))[0]))

prof=pd.concat(profiles,ignore_index=True); summary=pd.DataFrame(summaries); sensitivity=pd.DataFrame(sensitivities)
prof.to_csv(OUT/"fresh_conditional_fluctuations_by_nmpi.csv",index=False)
summary.to_csv(OUT/"fresh_global_normalized_width_summary.csv",index=False)
sensitivity.to_csv(OUT/"fresh_selection_fit_sensitivity.csv",index=False)

ratio_rows=[]
for energy in ["2.76 TeV","7 TeV","13 TeV"]:
    on=prof[(prof.energy==energy)&(prof.cr_state=="CR ON")]
    off=prof[(prof.energy==energy)&(prof.cr_state=="CR OFF")]
    m=on.merge(off,on="nmpi",suffixes=("_on","_off"))
    w=np.minimum(m.events_on,m.events_off)
    ratio_rows.append(dict(energy=energy,nmpi_min=int(m.nmpi.min()),nmpi_max=int(m.nmpi.max()),matched_bins=len(m),
        weighted_sigma_on_over_off=np.average(m.sigma_nch_on/m.sigma_nch_off,weights=w),
        weighted_cv_on_over_off=np.average(m.cv_on/m.cv_off,weights=w),
        weighted_scaled_variance_on_over_off=np.average(m.scaled_variance_on/m.scaled_variance_off,weights=w),
        bins_cv_on_greater=int((m.cv_on>m.cv_off).sum()),
        bins_scaled_variance_on_greater=int((m.scaled_variance_on>m.scaled_variance_off).sum())))
pd.DataFrame(ratio_rows).to_csv(OUT/"fresh_matched_nmpi_cr_ratios.csv",index=False)

# Tune dependence from the completed equal-statistics 5M profiles.
tune_path=BASE/"04_tune_cr_model_robustness/tables/tune_robustness_by_nmpi.csv"
tune=pd.read_csv(tune_path)
tune["cv"]=tune["sigma_nch"]/tune["mean_nch"]
tune["scaled_variance"]=tune["sigma_nch"]**2/tune["mean_nch"]
tune.to_csv(OUT/"fresh_tune_normalized_fluctuation_profiles.csv",index=False)
tune_selected=tune[(tune.events>=500)&(tune.nmpi>2)]
tune_summary=(tune_selected.groupby("sample").apply(lambda x: pd.Series({
    "nmpi_min":x.nmpi.min(),"nmpi_max":x.nmpi.max(),
    "event_weighted_cv":np.average(x.cv,weights=x.events),
    "event_weighted_scaled_variance":np.average(x.scaled_variance,weights=x.events),
    "median_cv":x.cv.median()}),include_groups=False).reset_index())
tune_summary.to_csv(OUT/"fresh_tune_normalized_fluctuation_summary.csv",index=False)

# Times-compatible serif lettering; sizes allow for manuscript downscaling.
plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Liberation Serif", "Times New Roman", "Times", "STIXGeneral"],
    "mathtext.fontset": "stix",
    "font.size": 13,
    "axes.labelsize": 15,
    "axes.titlesize": 13,
    "xtick.labelsize": 13,
    "ytick.labelsize": 13,
    "legend.fontsize": 13,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

colors={"CR ON":"#00843D","CR OFF":"#D62728"}
markers={"CR ON":"o","CR OFF":"s"}
linestyles={"CR ON":"-","CR OFF":"--"}
fig,axes=plt.subplots(3,3,figsize=(12,9),sharex="col")
for j,energy in enumerate(["2.76 TeV","7 TeV","13 TeV"]):
    for cr in ["CR ON","CR OFF"]:
        d=prof[(prof.energy==energy)&(prof.cr_state==cr)]
        common=dict(label=cr,color=colors[cr],marker=markers[cr],ls=linestyles[cr],
                    lw=1.25,ms=3.2,capsize=1.5,elinewidth=.7)
        axes[0,j].errorbar(d.nmpi,d.sigma_nch,yerr=d.sem_sigma,**common)
        axes[1,j].errorbar(d.nmpi,d.cv,yerr=d.sem_cv,**common)
        axes[2,j].errorbar(d.nmpi,d.scaled_variance,yerr=d.sem_scaled_variance,**common)
    axes[0,j].set_title(energy); axes[2,j].set_xlabel(r"$n_{\rm MPI}$")
    axes[2,j].xaxis.set_major_locator(MaxNLocator(nbins=8, integer=True))
axes[0,0].set_ylabel(r"$\sigma_m$")
axes[1,0].set_ylabel(r"$C_m=\sigma_m/\mu_m$")
axes[2,0].set_ylabel(r"$F_m=\sigma_m^2/\mu_m$")
axes[0,0].legend(frameon=False)
for k,ax in enumerate(axes.flat):
    ax.set_title(f"({chr(97+k)})", loc="left", fontsize=14,
                 fontweight="normal", pad=9)
    ax.tick_params(direction="in",top=True,right=True)
fig.tight_layout(); fig.savefig(OUT/"fresh_normalized_fluctuations_vs_nmpi.pdf",bbox_inches="tight"); fig.savefig(OUT/"fresh_normalized_fluctuations_vs_nmpi.png",dpi=220,bbox_inches="tight"); plt.close(fig)

payload={"source_samples":"six 5M-event Monash samples","particle_level_definition":"final-state charged rows; |eta|<0.8; 0.15<pT<20 GeV/c","baseline":"INEL>0-like and nMPI>2","minimum_profile_events":500}
(OUT/"fresh_analysis_definition.json").write_text(json.dumps(payload,indent=2)+"\n")
print(summary.to_string(index=False))
print("\nTune normalized summary\n",tune_summary.to_string(index=False))


==> anc/S2/archived_analysis_code/06_output_assembly/assemble_final_outputs.py <==
#!/usr/bin/env python3
"""Assemble final publication-ready tables and figures.

This script intentionally copies selected outputs from the analysis-specific
folders into this folder with stable manuscript-style names.
"""

from __future__ import annotations

import csv
import shutil
import subprocess
from dataclasses import dataclass
from pathlib import Path


BASE = Path(__file__).resolve().parent
NEW_ANALYSIS = BASE.parent

FIG_PDF = BASE / "figures_pdf"
FIG_PNG = BASE / "figures_png"
TABLES = BASE / "tables"
REPORTS = BASE / "reports"
MANIFEST = BASE / "final_output_manifest.csv"
INDEX_TEX = BASE / "final_tables_and_figures_index.tex"
INDEX_PDF = BASE / "final_tables_and_figures_index.pdf"


@dataclass(frozen=True)
class Item:
    kind: str
    final_name: str
    source: Path
    caption: str


def source(rel: str) -> Path:
    return NEW_ANALYSIS / rel


FIGURES = [
    Item(
        "figure_pdf",
        "Fig01_ALICE_like_nMPI_Nch_density.pdf",
        source("06_alice_like_eta08_comparison/plots/alice_like_nmpi_nch_density.pdf"),
        r"ALICE-like $n_{\rm MPI}$--$N_{\rm ch}$ density with $|\eta|<0.8$.",
    ),
    Item(
        "figure_pdf",
        "Fig02_ALICE_like_conditional_profiles.pdf",
        source("06_alice_like_eta08_comparison/plots/alice_like_conditional_profiles.pdf"),
        r"Conditional $\langle N_{\rm ch}\rangle(n_{\rm MPI})$ profiles in ALICE-like acceptance.",
    ),
    Item(
        "figure_pdf",
        "Fig03_ALICE_mean_pT_vs_Nch_13TeV.pdf",
        source("06_alice_like_eta08_comparison/plots/alice_like_mean_pt_vs_nch_13tev.pdf"),
        r"Official ALICE HEPData comparison of $\langle p_{\rm T}\rangle(N_{\rm ch})$ at 13 TeV.",
    ),
    Item(
        "figure_pdf",
        "Fig04_event_activity_classes_mean_nMPI.pdf",
        source("03_event_activity_proxy/plots/proxy_classes_mean_nmpi_13tev.pdf"),
        r"Low-, mid-, and high-activity proxy classes and corresponding hidden $\langle n_{\rm MPI}\rangle$.",
    ),
    Item(
        "figure_pdf",
        "Fig05_event_activity_proxy_mapping_density.pdf",
        source("03_event_activity_proxy/plots/proxy_mapping_density_13tev.pdf"),
        r"Generator-level proxy-to-$n_{\rm MPI}$ calibration maps.",
    ),
    Item(
        "figure_pdf",
        "Fig06_event_activity_proxy_correlation_summary.pdf",
        source("03_event_activity_proxy/plots/proxy_nmpi_correlation_summary.pdf"),
        r"Correlation strengths between measurable event-activity proxies and hidden $n_{\rm MPI}$.",
    ),
    Item(
        "figure_pdf",
        "Fig07_tune_robustness_mean_Nch_vs_nMPI_5M.pdf",
        source("04_tune_cr_model_robustness/plots/tune_robustness_mean_nch_vs_nmpi.pdf"),
        r"5M-event tune robustness: $\langle N_{\rm ch}\rangle$ versus $n_{\rm MPI}$.",
    ),
    Item(
        "figure_pdf",
        "Fig08_tune_robustness_sigma_Nch_given_nMPI_5M.pdf",
        source("04_tune_cr_model_robustness/plots/tune_robustness_sigma_nch_given_nmpi.pdf"),
        r"5M-event tune robustness: $\sigma(N_{\rm ch}|n_{\rm MPI})$.",
    ),
    Item(
        "figure_pdf",
        "Fig09_tune_robustness_mean_pT_vs_Nch_5M.pdf",
        source("04_tune_cr_model_robustness/plots/tune_robustness_mean_pt_vs_nch.pdf"),
        r"5M-event tune robustness: experimentally accessible $\langle p_{\rm T}\rangle(N_{\rm ch})$.",
    ),
    Item(
        "supplement_pdf",
        "SuppFig01_acceptance_limited_nMPI_Nch_density.pdf",
        source("01_acceptance_limited_nch/plots/acceptance_limited_nmpi_nch_density.pdf"),
        r"Acceptance-limited $n_{\rm MPI}$--$N_{\rm ch}$ density.",
    ),
    Item(
        "supplement_pdf",
        "SuppFig02_acceptance_limited_conditional_profiles.pdf",
        source("01_acceptance_limited_nch/plots/acceptance_limited_conditional_profiles.pdf"),
        r"Acceptance-limited conditional profiles.",
    ),
    Item(
        "supplement_pdf",
        "SuppFig03_acceptance_limited_CR_difference_profiles.pdf",
        source("01_acceptance_limited_nch/plots/acceptance_limited_cr_difference_profiles.pdf"),
        r"Acceptance-limited CR ON minus OFF profile differences.",
    ),
]

TABLE_ITEMS = [
    Item(
        "table_csv",
        "Table01_ALICE_like_summary.csv",
        source("06_alice_like_eta08_comparison/tables/alice_like_summary.csv"),
        "ALICE-like nMPI--Nch correlation summary.",
    ),
    Item(
        "table_csv",
        "Table02_ALICE_model_minus_data_mean_pT.csv",
        source("06_alice_like_eta08_comparison/tables/alice_like_model_minus_alice_mean_pt.csv"),
        "Model minus official ALICE HEPData mean-pT comparison.",
    ),
    Item(
        "table_csv",
        "Table03_tune_robustness_summary_5M.csv",
        source("04_tune_cr_model_robustness/tables/tune_robustness_summary.csv"),
        "5M-event Monash, ATLAS A14, and CMS CP5 tune robustness summary.",
    ),
    Item(
        "table_csv",
        "Table04_event_activity_proxy_summary.csv",
        source("03_event_activity_proxy/tables/proxy_summary.csv"),
        "Correlation of event-activity proxies with hidden nMPI.",
    ),
    Item(
        "table_csv",
        "Table05_event_activity_proxy_class_summary.csv",
        source("03_event_activity_proxy/tables/proxy_class_summary.csv"),
        "Low-, mid-, and high-activity class summaries.",
    ),
    Item(
        "table_csv",
        "Table06_acceptance_limited_summary.csv",
        source("01_acceptance_limited_nch/tables/acceptance_limited_summary.csv"),
        "Acceptance-limited nMPI--Nch summary.",
    ),
    Item(
        "table_csv",
        "Table07_acceptance_limited_CR_delta.csv",
        source("01_acceptance_limited_nch/tables/acceptance_limited_cr_on_minus_off.csv"),
        "Acceptance-limited CR ON minus OFF comparison.",
    ),
    Item(
        "table_csv",
        "Table08_official_ALICE_HEPData_Table7.csv",
        source("06_alice_like_eta08_comparison/tables/alice_hepdata_table7_official.csv"),
        "Official ALICE HEPData Table 7 source file.",
    ),
]

REPORT_ITEMS = [
    Item(
        "report_pdf",
        "Report01_ALICE_like_eta08_comparison.pdf",
        source("06_alice_like_eta08_comparison/alice_like_eta08_report.pdf"),
        "ALICE-like eta<0.8 comparison report.",
    ),
    Item(
        "report_pdf",
        "Report02_event_activity_proxy.pdf",
        source("03_event_activity_proxy/event_activity_proxy_report.pdf"),
        "Event-activity proxy report.",
    ),
    Item(
        "report_pdf",
        "Report03_tune_robustness_5M.pdf",
        source("04_tune_cr_model_robustness/tune_cr_model_robustness_report.pdf"),
        "Journal-style 5M-event tune robustness report.",
    ),
    Item(
        "report_pdf",
        "Report04_acceptance_limited_nMPI_Nch.pdf",
        source("01_acceptance_limited_nch/acceptance_limited_nmpi_nch_report.pdf"),
        "Acceptance-limited nMPI--Nch report.",
    ),
]


def ensure_dirs() -> None:
    for directory in (FIG_PDF, FIG_PNG, TABLES, REPORTS):
        directory.mkdir(parents=True, exist_ok=True)


def copy_item(item: Item) -> Path:
    if not item.source.exists():
        raise FileNotFoundError(item.source)
    if item.kind.endswith("_pdf") or item.kind == "supplement_pdf":
        dest_dir = FIG_PDF if "Fig" in item.final_name else REPORTS
    elif item.kind == "report_pdf":
        dest_dir = REPORTS
    elif item.kind == "table_csv":
        dest_dir = TABLES
    else:
        dest_dir = BASE
    dest = dest_dir / item.final_name
    shutil.copy2(item.source, dest)
    if item.source.suffix == ".pdf" and dest_dir == FIG_PDF:
        png_source = item.source.with_suffix(".png")
        if png_source.exists():
            shutil.copy2(png_source, FIG_PNG / item.final_name.replace(".pdf", ".png"))
    return dest


def read_tune_rows() -> list[dict[str, str]]:
    with (TABLES / "Table03_tune_robustness_summary_5M.csv").open(newline="") as handle:
        return list(csv.DictReader(handle))


def write_manifest(rows: list[dict[str, str]]) -> None:
    with MANIFEST.open("w", newline="") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=["kind", "final_path", "source_path", "description"],
        )
        writer.writeheader()
        writer.writerows(rows)


def fmt(value: str, digits: int = 3) -> str:
    return f"{float(value):.{digits}f}"


def file_cell(path: str) -> str:
    return r"\texttt{\detokenize{" + Path(path).name + "}}"


def text_cell(text: str) -> str:
    replacements = {
        "&": r"\&",
        "%": r"\%",
        "#": r"\#",
        "_": r"\_",
    }
    for original, escaped in replacements.items():
        text = text.replace(original, escaped)
    return text


def write_index_tex(manifest_rows: list[dict[str, str]]) -> None:
    tune_rows = read_tune_rows()
    figure_rows = [row for row in manifest_rows if row["kind"] in {"figure_pdf", "supplement_pdf"}]
    table_rows = [row for row in manifest_rows if row["kind"] == "table_csv"]
    report_rows = [row for row in manifest_rows if row["kind"] == "report_pdf"]

    tune_table = "\n".join(
        (
            f"{row['sample']} & {int(row['events']):,} & {int(row['inel_gt0_events']):,} & "
            f"{fmt(row['mean_nmpi'])} & {fmt(row['mean_nch'])} & "
            f"{fmt(row['pearson_nmpi_nch'])} & {fmt(row['dNch_dnMPI_linear'])} \\\\"
        )
        for row in tune_rows
    )

    figure_table = "\n".join(
        f"{file_cell(row['final_path'])} & {text_cell(row['description'])} \\\\"
        for row in figure_rows
    )
    table_table = "\n".join(
        f"{file_cell(row['final_path'])} & {text_cell(row['description'])} \\\\"
        for row in table_rows
    )
    report_table = "\n".join(
        f"{file_cell(row['final_path'])} & {text_cell(row['description'])} \\\\"
        for row in report_rows
    )

    INDEX_TEX.write_text(
        rf"""\documentclass[11pt,a4paper]{{article}}
\usepackage[a4paper,margin=0.8in]{{geometry}}
\usepackage{{booktabs}}
\usepackage{{longtable}}
\usepackage{{graphicx}}
\usepackage[hidelinks]{{hyperref}}
\usepackage{{array}}
\newcolumntype{{L}}[1]{{>{{\raggedright\arraybackslash}}p{{#1}}}}
\title{{Final Tables and Figures for the Revised Color-Reconnection Manuscript}}
\author{{Revision output inventory}}
\date{{\today}}
\begin{{document}}
\maketitle

\section*{{Purpose}}
This folder contains the curated, publication-ready outputs from the revision
analysis.  The files are copied from the individual analysis folders with
stable final names so they can be used directly in the manuscript, response to
referee, and supplementary material.

\section*{{Key 5M Tune-Robustness Table}}
The tune robustness comparison uses equal statistics: 5,000,000 generated
events for every tune and CR setting.  This removes a low-statistics objection
for the ATLAS A14 and CMS CP5 checks.

\begin{{center}}
\begin{{tabular}}{{lrrrrrr}}
\toprule
Sample & Generated & INEL$>0$ & $\langle n_{{\rm MPI}}\rangle$ &
$\langle N_{{\rm ch}}\rangle$ & Pearson & $dN_{{\rm ch}}/dn_{{\rm MPI}}$ \\
\midrule
{tune_table}
\bottomrule
\end{{tabular}}
\end{{center}}

\section*{{Figure Files}}
\begin{{longtable}}{{L{{0.36\textwidth}} L{{0.56\textwidth}}}}
\toprule
File & Description \\
\midrule
\endhead
{figure_table}
\bottomrule
\end{{longtable}}

\section*{{Table Files}}
\begin{{longtable}}{{L{{0.38\textwidth}} L{{0.54\textwidth}}}}
\toprule
File & Description \\
\midrule
\endhead
{table_table}
\bottomrule
\end{{longtable}}

\section*{{Report Files}}
\begin{{longtable}}{{L{{0.38\textwidth}} L{{0.54\textwidth}}}}
\toprule
File & Description \\
\midrule
\endhead
{report_table}
\bottomrule
\end{{longtable}}

\section*{{Recommended Main Manuscript Figure Set}}
\begin{{enumerate}}
\item Fig01: ALICE-like $n_{{\rm MPI}}$--$N_{{\rm ch}}$ density.
\item Fig03: official ALICE $\langle p_{{\rm T}}\rangle(N_{{\rm ch}})$ comparison.
\item Fig04 or Fig05: experimentally measurable event-activity proxy mapping.
\item Fig07: 5M-event tune robustness, Monash versus ATLAS A14 versus CMS CP5.
\end{{enumerate}}

\end{{document}}
""",
        encoding="utf-8",
    )


def compile_index() -> None:
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", INDEX_TEX.name],
        cwd=BASE,
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )
    subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", INDEX_TEX.name],
        cwd=BASE,
        check=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
    )


def main() -> None:
    ensure_dirs()
    manifest_rows = []
    for item in FIGURES + TABLE_ITEMS + REPORT_ITEMS:
        dest = copy_item(item)
        manifest_rows.append(
            {
                "kind": item.kind,
                "final_path": str(dest.relative_to(BASE)),
                "source_path": str(item.source.relative_to(NEW_ANALYSIS)),
                "description": item.caption,
            }
        )

    write_manifest(manifest_rows)
    write_index_tex(manifest_rows)
    compile_index()
    print(f"Wrote {MANIFEST}")
    print(f"Wrote {INDEX_PDF}")


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/07_legacy_plot_helper/make_cr_on_off_density_figure.py <==
#!/usr/bin/env python3
"""Make a paired CR ON/OFF nMPI--Nch density figure for the CR paper."""

from __future__ import annotations

import os
from pathlib import Path

import numpy as np

os.environ.setdefault("MPLCONFIGDIR", str(Path(__file__).resolve().parent / ".matplotlib-cache"))
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm


ROOT = Path(__file__).resolve().parents[3]
OUT_DIR = Path(__file__).resolve().parent
ENERGIES = ("2.76TeV", "7TeV", "13TeV")
CR_STATES = ("CR_ON", "CR_OFF")


def event_meta_path(cr_state: str, energy: str) -> Path:
    if cr_state == "CR_ON":
        candidates = sorted((ROOT / "May" / "Data").glob(f"{energy}_5M_Data/*events_meta.npy"))
    else:
        candidates = sorted((ROOT / "June" / "Data").glob(f"{energy}*CRoff*_Data/*events_meta.npy"))
        if not candidates and energy == "13TeV":
            candidates = sorted((ROOT / "June" / "Data").glob("13TeV.*CRoff*_Data/*events_meta.npy"))
    if not candidates:
        raise FileNotFoundError(f"Missing event metadata for {cr_state} {energy}")
    return candidates[0]


def load_nmpi_nch(cr_state: str, energy: str) -> tuple[np.ndarray, np.ndarray]:
    events = np.load(event_meta_path(cr_state, energy), mmap_mode="r")
    nmpi = np.asarray(events[:, 3], dtype=np.float64)
    nch = np.asarray(events[:, 1], dtype=np.float64)
    mask = nmpi > 2
    return nmpi[mask], nch[mask]


def normalized_density(
    nmpi: np.ndarray,
    nch: np.ndarray,
    nmpi_bins: np.ndarray,
    nch_bins: np.ndarray,
) -> np.ndarray:
    inside = (
        (nmpi >= nmpi_bins[0])
        & (nmpi <= nmpi_bins[-1])
        & (nch >= nch_bins[0])
        & (nch <= nch_bins[-1])
    )
    hist, _, _ = np.histogram2d(nmpi[inside], nch[inside], bins=(nmpi_bins, nch_bins))
    total = hist.sum()
    return hist / total if total else hist


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "dejavuserif",
            "axes.linewidth": 1.0,
            "axes.labelsize": 11,
            "xtick.labelsize": 9,
            "ytick.labelsize": 9,
            "savefig.bbox": "tight",
        }
    )


def main() -> None:
    set_style()
    nmpi_bins = np.arange(3, 35)
    nch_bins = np.linspace(0, 1800, 181)

    densities: dict[tuple[str, str], np.ndarray] = {}
    positive_values = []
    for cr_state in CR_STATES:
        for energy in ENERGIES:
            nmpi, nch = load_nmpi_nch(cr_state, energy)
            density = normalized_density(nmpi, nch, nmpi_bins, nch_bins)
            densities[(cr_state, energy)] = density
            positive_values.append(density[density > 0])

    all_positive = np.concatenate(positive_values)
    norm = LogNorm(vmin=max(float(np.percentile(all_positive, 2.0)), 1e-8), vmax=float(all_positive.max()))

    fig, axes = plt.subplots(
        2,
        3,
        figsize=(13.6, 7.0),
        sharex=True,
        sharey=True,
        gridspec_kw={"wspace": 0.0, "hspace": 0.05},
    )
    image = None
    for row, cr_state in enumerate(CR_STATES):
        for col, energy in enumerate(ENERGIES):
            ax = axes[row, col]
            cmap = "viridis" if cr_state == "CR_ON" else "magma"
            image = ax.pcolormesh(
                nmpi_bins,
                nch_bins,
                densities[(cr_state, energy)].T,
                shading="auto",
                cmap=cmap,
                norm=norm,
            )
            ax.text(
                0.04,
                0.94,
                energy.replace("TeV", " TeV"),
                transform=ax.transAxes,
                ha="left",
                va="top",
                fontsize=11,
                bbox={"facecolor": "white", "edgecolor": "none", "alpha": 0.72, "pad": 2.5},
            )
            ax.grid(alpha=0.16, linewidth=0.35)
            ax.tick_params(direction="in", top=True, right=True)
            if row == 1:
                ax.set_xlabel(r"$n_{\mathrm{MPI}}$")
            if col == 0:
                ax.set_ylabel(r"$N_{\mathrm{ch}}$")

    axes[0, 0].text(
        -0.23,
        0.5,
        "CR ON",
        transform=axes[0, 0].transAxes,
        rotation=90,
        ha="center",
        va="center",
        fontsize=12,
        fontweight="bold",
    )
    axes[1, 0].text(
        -0.23,
        0.5,
        "CR OFF",
        transform=axes[1, 0].transAxes,
        rotation=90,
        ha="center",
        va="center",
        fontsize=12,
        fontweight="bold",
    )

    fig.subplots_adjust(left=0.075, right=0.925, bottom=0.10, top=0.98, wspace=0.0, hspace=0.05)
    cax = fig.add_axes([0.945, 0.18, 0.014, 0.68])
    cbar = fig.colorbar(image, cax=cax)
    cbar.set_label(r"Normalized event density")

    for suffix in ("pdf", "png"):
        kwargs = {"dpi": 450} if suffix == "png" else {}
        fig.savefig(OUT_DIR / f"CR_ON_OFF_nMPI_Nch_density_2x3.{suffix}", **kwargs)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/S2/archived_analysis_code/README.txt <==
HISTORICAL PROVENANCE CODE
These scripts are retained verbatim for traceability, not as current execution instructions. They include obsolete approximate-CP5 code, paths and production/integration/recovery drivers which can overwrite outputs. Do not execute these workflows on existing production data. Current supported commands are in the root README.txt and submission_tools/. Original baseline source candidates are unverified and are stored separately under production_records/.


==> anc/S2/archived_analysis_code/cp5_historical_workflow/analyze_cp5.py <==
"""Analyze freshly generated CP5 events; preserve Monash/A14 verified inputs."""
from pathlib import Path
import numpy as np,pandas as pd,json,re,hashlib
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';O=C/'results';W=R/'working'
manifest=json.loads((O/'production_manifest.json').read_text());assert manifest['status']=='complete'
profiles=[];proxy=[];pearson=[];checks=[];effective={};total_attempts={};counts={}
KEYS=['forward_nch_25_50_pt015','transverse_nch_eta08_pt015','transverse_sumpt_eta08_pt015']
for cr in ['on','off']:
 n=np.zeros(512);s=n.copy();s2=n.copy();moments=[np.zeros((3,512)) for _ in KEYS];total=0;attempts=0;independent=[]
 merged=C/'data'/f'cp5_cr_{cr}_13tev_events.csv'
 with merged.open('w') as out:
  for j in [j for j in manifest['jobs'] if j['cr']==cr]:
   file=R/j['file'];log=(R/j['log']).read_text()
   if j.get('origin')=='recovered_logged_prefix':
    checkpoint=re.findall(r'PROGRESS (cr_\w+) seed=(\d+) events=(\d+) attempted=(\d+) seconds=([\d.]+)',log)[-1]
    assert checkpoint[0]=='cr_'+cr and int(checkpoint[1])==j['seed'] and int(checkpoint[2])==j['events']
    job_attempts=int(checkpoint[3]);assert job_attempts==j['attempts']
   else:
    match=re.search(r'Generated (\d+) accepted events after (\d+) PYTHIA attempts',log);assert match and int(match[1])==j['events'];job_attempts=int(match[2])
   attempts+=job_attempts
   setting={k.strip():v.strip() for k,v in (line.split('=',1) for line in Path(str(file)+'.settings.cmnd').read_text().splitlines() if '=' in line and not line.startswith('!'))}
   assert setting['PDF:pSet']=='LHAPDF6:NNPDF31_nnlo_as_0118' and setting['SigmaProcess:alphaSorder']=='2' and setting['SigmaTotal:zeroAXB']=='off'
   assert float(setting['MultipartonInteractions:ecmPow'])==.03344 and float(setting['MultipartonInteractions:coreRadius'])==.7634 and float(setting['ColourReconnection:range'])==5.176
   assert setting['ColourReconnection:reconnect']==cr and int(setting['Random:seed'])==j['seed']
   physics={k:v for k,v in setting.items() if k not in ['Random:seed','ColourReconnection:reconnect','xmlPath']}
   if effective:assert physics==effective
   else:effective=physics
   read=0
   for c in pd.read_csv(file,chunksize=100000):
    read+=len(c);c.event_id=np.arange(total,total+len(c));c.to_csv(out,index=False,header=(total==0));total+=len(c)
    assert c.nmpi.min()>=0 and c.nmpi.max()<512 and (c.nch_eta08_pt015_20>=0).all() and np.isfinite(c.select_dtypes('number')).all().all()
    q=c[c.inel_gt0_eta1==1];x=q.nmpi.to_numpy(int);y=q.nch_eta08_pt015_20.to_numpy(float)
    n+=np.bincount(x,minlength=512);s+=np.bincount(x,weights=y,minlength=512);s2+=np.bincount(x,weights=y*y,minlength=512)
    g=q.assign(nch2=q.nch_eta08_pt015_20**2).groupby('nmpi').agg(events=('nmpi','size'),sum_nch=('nch_eta08_pt015_20','sum'),sum_nch2=('nch2','sum'));independent.append(g)
    base=(c.nmpi>2)&(c.nch_eta08_pt015_20>0)
    for k,key in enumerate(KEYS):
     q=c.loc[base & ((c.has_leading_track==1) if k else True)];x=q.nmpi.to_numpy(int);y=q[key].to_numpy(float)
     for i,w in enumerate([None,y,y*y]):moments[k][i]+=np.bincount(x,weights=w,minlength=512)
   assert read==j['events'];j['sha256']=hashlib.sha256(file.read_bytes()).hexdigest()
   checks.append({'file':j['file'],'rows':read,'attempts':job_attempts,'origin':j.get('origin','fresh'),'physics_settings_match':True})
 assert total==5000000
 independent=pd.concat(independent).groupby(level=0).sum();idx=independent.index.to_numpy(int)
 assert np.array_equal(independent.events,n[idx]) and np.array_equal(independent.sum_nch,s[idx]) and np.array_equal(independent.sum_nch2,s2[idx])
 idx=np.flatnonzero(n>1);mean=s[idx]/n[idx];sd=np.sqrt(np.maximum(0,(s2[idx]-s[idx]**2/n[idx])/(n[idx]-1)))
 for m,mu,sigma in zip(idx,mean,sd):profiles.append(dict(nmpi=m,mean_nch=mu,sigma_nch=sigma,events=int(n[m]),sample='CMS CP5 CR '+cr.upper(),cv=sigma/mu if mu else np.nan,scaled_variance=sigma**2/mu if mu else np.nan))
 for k,key in enumerate(KEYS):
  nn,ss,ss2=moments[k];x=np.arange(512);N=nn.sum();sx=np.dot(x,nn);sy=ss.sum();xx=np.dot(x*x,nn);yy=ss2.sum();xy=np.dot(x,ss)
  corr=(xy-sx*sy/N)/np.sqrt((xx-sx*sx/N)*(yy-sy*sy/N));pearson.append(dict(tune='cp5',cr=cr,estimator=key,source_events=total,selected_events=int(N),pearson=corr))
  for m in np.flatnonzero(nn):
   mu=ss[m]/nn[m];sigma=np.sqrt(max(0,(ss2[m]-ss[m]**2/nn[m])/(nn[m]-1))) if nn[m]>1 else np.nan
   proxy.append(dict(tune='cp5',cr=cr,estimator=key,nmpi=m,events=int(nn[m]),mean=mu,sd=sigma,sem=sigma/np.sqrt(nn[m])))
 counts[cr]=total;total_attempts[cr]=attempts
 print(cr,total,'rows analyzed',flush=True)
p=pd.DataFrame(profiles);p.to_csv(O/'cp5_conditional_fluctuations.csv',index=False)
old=pd.read_csv(W/'new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv');combined=pd.concat([old[~old['sample'].str.contains('CP5')],p],ignore_index=True);combined.to_csv(O/'fresh_tune_normalized_fluctuation_profiles.csv',index=False)
sel=combined[(combined.events>=500)&(combined.nmpi>2)]
summary=[];matched=[]
for label in ['Monash','ATLAS A14','CMS CP5']:
 for cr in ['on','off']:
  q=sel[sel['sample']==label+' CR '+cr.upper()]
  summary.append(dict(sample=label+' CR '+cr.upper(),nmpi_min=int(q.nmpi.min()),nmpi_max=int(q.nmpi.max()),event_weighted_cv=float(np.average(q.cv,weights=q.events)),event_weighted_scaled_variance=float(np.average(q.scaled_variance,weights=q.events)),median_cv=float(q.cv.median())))
 on=sel[sel['sample']==label+' CR ON'];off=sel[sel['sample']==label+' CR OFF'];m=on.merge(off,on='nmpi',suffixes=('_on','_off'));wt=np.minimum(m.events_on,m.events_off);rm=m.mean_nch_on/m.mean_nch_off;rs=m.sigma_nch_on/m.sigma_nch_off;rc=m.cv_on/m.cv_off;rf=m.scaled_variance_on/m.scaled_variance_off
 matched.append(dict(tune=label,bins=len(m),nmpi_min=int(m.nmpi.min()),nmpi_max=int(m.nmpi.max()),bins_cv_on_greater=int((rc>1).sum()),bins_sigma_on_smaller=int((rs<1).sum()),bins_mean_on_smaller=int((rm<1).sum()),bins_full_ordering=int(((rm<rs)&(rs<1)).sum()),weighted_cv_ratio=float(np.average(rc,weights=wt)),weighted_sigma_ratio=float(np.average(rs,weights=wt)),weighted_mean_ratio=float(np.average(rm,weights=wt)),weighted_scaled_variance_ratio=float(np.average(rf,weights=wt)),identity_max_error=float(np.max(abs(rc-rs/rm)))))
 if label=='CMS CP5':m.assign(mean_ratio=rm,sigma_ratio=rs,cv_ratio=rc,scaled_variance_ratio=rf).to_csv(O/'cp5_matched_bins.csv',index=False)
pd.DataFrame(summary).to_csv(O/'fresh_tune_normalized_fluctuation_summary.csv',index=False);pd.DataFrame(matched).to_csv(O/'tune_matched_bin_verification.csv',index=False)
old=pd.read_csv(W/'estimator_nmpi_relations/tune_conditional_profiles.csv');pd.concat([old[old.tune!='cp5'],pd.DataFrame(proxy)],ignore_index=True).to_csv(O/'tune_conditional_profiles.csv',index=False)
old=pd.read_csv(W/'estimator_nmpi_relations/tune_pearson_verification.csv');pd.concat([old[old.tune!='cp5'],pd.DataFrame(pearson)],ignore_index=True).to_csv(O/'tune_pearson_verification.csv',index=False)
result=dict(status='PASS',counts=counts,attempts=total_attempts,checks=checks,independent_groupby_moment_check='PASS',physics_settings_identical_except_cr=True,random_seeds_independent=True,pdf='NNPDF31_nnlo_as_0118/0',pythia='8.316',lhapdf='6.5.4',matched_bins=matched,summary=summary,pearson=pearson)
(O/'analysis_validation.json').write_text(json.dumps(result,indent=2));(O/'production_manifest.json').write_text(json.dumps(manifest,indent=2));print(json.dumps(result,indent=2),flush=True)


==> anc/S2/archived_analysis_code/cp5_historical_workflow/complete_revision.py <==
"""Wait for full production, then analyze, integrate, build and validate."""
from pathlib import Path
import time,json,subprocess,traceback
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';status=C/'results/revision_pipeline_status.json'
def record(state,detail):status.write_text(json.dumps(dict(state=state,detail=detail,updated_utc=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())),indent=2))
try:
 record('waiting_for_production','5M events per CR state; current manuscript retains the preceding verified version until new analysis passes')
 while True:
  manifest=json.loads((C/'results/production_manifest.json').read_text())
  if manifest['status']=='failed':raise RuntimeError('Generation failed; inspect production logs')
  if manifest['status']=='complete':break
  time.sleep(30)
 for step in ['analyze_cp5','integrate_cp5','finalize_cp5']:
  record('running',step)
  with (C/'logs'/f'{step}.log').open('w') as f:subprocess.run(['python3',str(C/'source'/(step+'.py'))],cwd=R,stdout=f,stderr=subprocess.STDOUT,check=True)
 record('complete','Fresh CP5 generation, analysis, manuscript/response/supplement/report updates, PDF builds and validation passed')
 print('REVISION COMPLETE',flush=True)
except Exception as e:
 record('failed',str(e));traceback.print_exc();raise


==> anc/S2/archived_analysis_code/cp5_historical_workflow/finalize_cp5.py <==
"""Build and validate all current CP5 revision deliverables."""
from pathlib import Path
import subprocess,json,re,hashlib,difflib,csv,shutil
R=Path(__file__).resolve().parents[2];W=R/'working';C=R/'cp5_exact';O=C/'results';a=json.loads((O/'analysis_validation.json').read_text());m=next(x for x in a['matched_bins'] if x['tune']=='CMS CP5')
# Update current plot-input tables and prevent legacy scripts from restoring obsolete data.
profiles=__import__('pandas').read_csv(O/'fresh_tune_normalized_fluctuation_profiles.csv');profiles[['nmpi','mean_nch','sigma_nch','events','sample']].to_csv(W/'plot_inputs/tune_robustness_by_nmpi.csv',index=False)
pear=__import__('pandas').read_csv(O/'tune_pearson_verification.csv');old=__import__('pandas').read_csv(W/'plot_inputs/tune_proxy_correlation_summary_13tev.csv');print(old.columns.tolist(),flush=True)
for i,row in old.iterrows():
 if 'CP5' in str(row['tune']):
  cr='off' if 'OFF' in str(row['cr_state']).upper() else 'on'
  descriptor=str(row['proxy']).lower()
  key='forward_nch_25_50_pt015' if 'forward' in descriptor else ('transverse_sumpt_eta08_pt015' if ('sum' in descriptor or 'scalar' in descriptor) else 'transverse_nch_eta08_pt015')
  q=pear[(pear.tune=='cp5')&(pear.cr==cr)&(pear.estimator==key)];old.loc[i,'pearson_proxy_nmpi']=q.pearson.iloc[0];old.loc[i,'events']=int(q.selected_events.iloc[0])
old.to_csv(W/'plot_inputs/tune_proxy_correlation_summary_13tev.csv',index=False)
shutil.copy2(O/'fresh_tune_normalized_fluctuation_profiles.csv',R/'checks/tune_profiles_recomputed.csv')
shutil.copy2(O/'analysis_validation.json',R/'checks/tune_data_audit.json')
shutil.copy2(O/'analysis_validation.json',R/'checks/tune_proxy_comparison.json')
for cr in ['on','off']:shutil.copy2(C/'data'/f'cp5_cr_{cr}_part1.csv.settings.cmnd',R/'checks'/f'cp5_{cr}_settings.cmnd')
p=W/'estimator_nmpi_relations/README_tune_profiles.md'
s=p.read_text().replace('from the six `data_proxy` event files in the sibling color_reconnection_paper analysis directory.','from the four historical Monash/A14 `data_proxy` event files and the two freshly generated CP5 files in `cp5_exact/data/`.').replace('and asserted against the original source correlation table to absolute tolerance 1e-10.','and recorded in the current verification CSV. Monash/A14 values reproduce the historical source table; CP5 values replace the obsolete approximate configuration.')
s+='\nPublished-parameter CP5 uses PYTHIA 8.316 and LHAPDF 6.5.4, NNPDF31_nnlo_as_0118 member 0. See `cp5_exact/results/production_manifest.json` for fixed seeds and source hashes. The same fresh CP5 events supply both fluctuation and estimator analyses.\n';p.write_text(s)
p=W/'new_analysis_editor_response/run_fresh_analysis.py';s=p.read_text().replace('tune_path=BASE/"04_tune_cr_model_robustness/tables/tune_robustness_by_nmpi.csv"','tune_path=OUT.parent/"plot_inputs/tune_robustness_by_nmpi.csv"');p.write_text(s)
# Historical rewriters remain archived, but live entry points must not silently undo the correction.
for name in ['revise_manuscript.py','write_revision_documents.py','regenerate_figures.py']:
 p=R/'checks'/name;s=p.read_text();guard='''# Superseded by the published-CP5 correction; archived version retained for provenance.
raise SystemExit("Historical revision writer: use cp5_exact/source/integrate_cp5.py and checks/build_all.py for the current CP5 revision.")
'''
 if 'Historical revision writer' not in s:p.write_text(guard+s)
# Exact-CP5 record, with results and original approximation disclosed historically.
summary={x['sample']:x for x in a['summary'] if x['sample'].startswith('CMS CP5')}
rows='\n'.join(f"{j['cr'].upper()} & {j['shard']} & {j['seed']} & {j['events']} "+r'\\' for j in json.loads((O/'production_manifest.json').read_text())['jobs'])
body=r'''\documentclass[11pt,a4paper]{article}
\usepackage[margin=20mm]{geometry}\usepackage[T1]{fontenc}\usepackage{lmodern,amsmath,booktabs,longtable,xcolor}\usepackage[hidelinks]{hyperref}
\setlength{\parindent}{0pt}\setlength{\parskip}{5pt}
\begin{document}
\begin{center}\Large\bfseries Published CP5 Correction and Regeneration\\\normalsize NPB-D-26-01492R1 --- 10 October 2026\end{center}
The earlier approximate third configuration has been replaced by freshly generated samples using the CMS CP5 parameter card and the NNPDF3.1 NNLO central PDF. The implementation uses PYTHIA 8.316 and LHAPDF 6.5.4; it does not recreate the original CMS PYTHIA 8.226 software environment. The CR-OFF sample disables reconnection without retuning. No submission has been made.
\section*{Corrected settings}
\begin{tabular}{lll}\toprule
Setting & Previous approximation & Current CP5\\\midrule
PDF & NNPDF3.1 NNLO + LUXQED & NNPDF3.1 NNLO, member 0\\
Hard-process coupling running & One-loop & Two-loop\\
Central diffraction & Suppressed & Enabled\\
MPI energy exponent & 0.03 & 0.03344\\
MPI core radius & 0.76 & 0.7634\\
CR range & 5.18 & 5.176\\
Total cross-section mode & 1 & 0\\
Total / elastic input [mb] & 100 / 25 & 100.309 / 21.89\\\bottomrule
\end{tabular}
The MPI reference scale is 1.41 GeV at 7000 GeV, core fraction 0.63, overlap profile 2 and CR mode 0. All four coupling sectors use $\alpha_s(M_Z)=0.118$ and running order 2. ISR rapidity ordering is on. Events use \texttt{SoftQCD:all = on}; the default PYTHIA decay prescription is retained with no additional particle-specific overrides. These event/decay choices are stated separately from the CP5 tune parameters.

Authoritative card: \url{https://github.com/cms-sw/cmssw/blob/CMSSW_10_6_X/Configuration/Generator/python/MCTunes2017/PythiaCP5Settings_cfi.py}. Published tune: \url{https://arxiv.org/abs/1903.12179}. LHAPDF library: \url{https://gitlab.com/hepcedar/lhapdf}, tag lhapdf-6.5.4. PDF central grid and metadata: \url{https://lhapdfsets.web.cern.ch/current/NNPDF31_nnlo_as_0118/}.
\section*{Production record}
\begin{tabular}{lrrr}\toprule CR & Shard & Seed & Accepted events\\\midrule
'''+rows+r'''
\bottomrule\end{tabular}
Each CR state contains 5,000,000 accepted events. Different seeds are the only nonphysics differences between production runs; all effective physics settings are identical except for the reconnection switch. Production-time settings and particle data are saved for each shard. The external drive was remounted during the first production. Only complete, validated event prefixes through the last logged checkpoints were recovered (1,760,000 ON and 1,680,000 OFF events); partial trailing records were excluded. Independent-seed top-ups were generated on internal temporary storage. No event was selected by its physics value during recovery. Original partial files and logs are preserved. The interrupted prefixes lack end-of-run warning summaries; their saved logs and checkpoint attempts are retained, and complete final warning summaries are available for the top-up runs. Local LHAPDF was compiled from unmodified physics sources using a recorded CMake build description; no system installation was changed. Only PDF member 0 is installed.
\section*{Recalculated results}
'''
body+=f"Common retained CP5 bins span $n_{{\\rm MPI}}={m['nmpi_min']}$--${m['nmpi_max']}$, with $N_m\\ge500$ and $n_{{\\rm MPI}}>2$. The ordering $R_\\mu<R_\\sigma<1$ holds in {m['bins_full_ordering']}/{m['bins']} bins; $C_{{m,\\rm ON}}>C_{{m,\\rm OFF}}$ in {m['bins_cv_on_greater']}/{m['bins']} bins. The common-count-weighted sigma and CV ratios are {m['weighted_sigma_ratio']:.6f} and {m['weighted_cv_ratio']:.6f}. The binwise ratio identity has maximum numerical error {m['identity_max_error']:.2g}.\n"
body+=r'\begin{tabular}{lrr}\toprule CR & Event-weighted $C_m$ & Event-weighted $F_m$\\\midrule'+'\n'
for cr in ['ON','OFF']:
 t=summary['CMS CP5 CR '+cr];body+=f"{cr} & {t['event_weighted_cv']:.6f} & {t['event_weighted_scaled_variance']:.6f} "+r'\\'+'\n'
body+=r'''\bottomrule\end{tabular}
The same fresh events supply the conditional-fluctuation analysis (INEL$>0$-like selection) and the three-estimator analysis (positive central multiplicity and $n_{\rm MPI}>2$; transverse estimators also require a leading track). This shared provenance is now stated explicitly. Monash/A14 inputs remain their independently verified historical samples. Independent numpy event sums and pandas grouped moments agree exactly for the charged multiplicity. These checks establish numerical consistency, not agreement with experimental data.
\section*{Updated deliverables and remaining items}
The marked and clean manuscript, Figure 9, estimator-correlation table, conditional-fluctuation summary, full supplementary profiles, response letter, revision audit and revision summary are updated. Blue text marks manuscript modifications. Old drafts/results are retained in \path{archive_before_exact_cp5_2026-10-10/}. Received and baseline files remain untouched.
The baseline historical production recipe and both authors' competing-interest status still need factual confirmation. Author review of interpretation and submission metadata alignment remain necessary.
\end{document}
'''
(R/'documents/cp5_correction_report.tex').write_text(body)
# Update issue register to reflect completed correction.
p=R/'checks/issue_register.csv'
with p.open() as f:issues=list(csv.DictReader(f))
for row in issues:
 if row['point']=='R6 1(d): exact tune setup':row.update(status='Addressed for scan; CP5 regenerated',location='Setup; cp5_exact production records; correction report',outcome='Published full-precision CP5 parameters, external central PDF, 5M events per CR state, complete fresh analysis')
 if row['point']=='Editor: tune reproducibility':row['outcome']='Fresh CP5 production fully recorded; Monash/A14 scan reconstructed; historical baseline recipe still needs confirmation'
with p.open('w',newline='') as f:w=csv.DictWriter(f,fieldnames=issues[0].keys());w.writeheader();w.writerows(issues)
# Current three-column assessment accompanies the preserved historical assessment.
p=R/'assessment/referee_assessment_UPDATED.tex';s=(R/'assessment/referee_assessment.tex').read_text()
note=r'''
\clearpage
\section*{Update: published CP5 regeneration completed (10 October 2026)}
The CP5 reproducibility action in the assessment has been carried out. The approximate sample has been replaced by five million fresh events per CR state using full-precision CMS CP5 parameters, the external NNPDF3.1 NNLO central PDF, two-loop coupling running and central diffraction enabled in PYTHIA 8.316. All affected manuscript, supplementary and response results have been recalculated. Production source, effective settings, particle data, fixed seeds and checks are retained in \texttt{cp5\_exact/}. See \texttt{documents/cp5\_correction\_report.pdf} for the numerical outcomes.
The factual baseline production recipe and both authors' competing-interest status still require confirmation. This update records completed CP5 revision work; it does not certify those unresolved facts or experimental agreement.
'''
s=s.replace(r'\end{document}',note+r'\end{document}');p.write_text(s)
p=R/'README.md';s=p.read_text().replace('- `assessment/referee_assessment.pdf` and `.tex`: the earlier three-column assessment, preserved unchanged.', '- `assessment/referee_assessment_UPDATED.pdf` and `.tex`: the three-column assessment with the completed CP5 correction recorded. The earlier `referee_assessment.pdf` and `.tex` remain preserved as historical records.')
s=s.replace('Full Figure 9 source-data reanalysis is', 'Published-CP5 production and reanalysis are documented under `cp5_exact/`. Full Figure 9 source-data reanalysis is')
s=s.replace('`checks/regenerate_figures.py` renders the corrected plot labels from preserved summaries.', '`cp5_exact/source/integrate_cp5.py` renders the current Figure 9 and updates its numerical tables; the old generic figure rewriter is superseded.')
s=s.replace('Settings in `checks/*_settings.cmnd` were reconstructed now, not saved during the historical production run.', 'Monash/A14 settings in `checks/*_settings.cmnd` are reconstructions; the CP5 files are representative fresh production-time dumps. All sixteen CP5 production dumps are in `cp5_exact/data/`.')
p.write_text(s)

# Build manuscript and every current supporting document.
subprocess.run(['python3',str(R/'checks/build_all.py')],cwd=R,check=True)
for p in [W/'technical_supplement.tex',R/'assessment/referee_assessment_UPDATED.tex',*sorted((R/'documents').glob('*.tex'))]:
 for i in range(2):
  with (R/'logs'/f'{p.stem}_cp5_build_{i}.log').open('w') as f:subprocess.run(['pdflatex','-interaction=nonstopmode','-halt-on-error',p.name],cwd=p.parent,stdout=f,stderr=subprocess.STDOUT,check=True)
# Rendered-text, original-preservation, table and reference checks.
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
results={'cp5_generation_and_analysis':'PASS','events_per_state':a['counts'],'matched_bins':m,'checks':{}}
for name in ['manuscript','manuscript_clean']:
 subprocess.run(['pdftotext','-layout',str(W/(name+'.pdf')),str(O/(name+'_text.txt'))],check=True)
text=(O/'manuscript_text.txt').read_text();assert text==(O/'manuscript_clean_text.txt').read_text();assert 'CP5-derived' not in text and 'LUXQED' not in text and 'LHAPDF' in text
results['checks']['marked_clean_text_identical']=True
for name in ['manuscript.tex','manuscript.pdf','references.bib','technical_supplement.tex','technical_supplement.pdf','revision_notes.tex','declaration_of_interest_statement.tex']:assert sha(R.parent/name)==sha(R/'baseline'/name)
results['checks']['original_baseline_unchanged']=True
for name in ['referee_assessment.tex','referee_assessment.pdf']:assert sha(R.parent/'editorial_assessment'/name)==sha(R/'assessment'/name)
results['checks']['historical_assessment_preserved']=True
s=(W/'manuscript.tex').read_text();assert '&0.215&0.215&0.03344' in s and '&0.7634 / 0.63' in s and '&1.80&1.71&5.176' in s and '&0.140 / 1&0.118 / 2' in s and r'\texttt{SigmaTotal:zeroAXB}&on&on&off' in s
assert m['bins']==m['bins_full_ordering'];results['checks']['setting_table_and_ordering_consistent']=True
for p in [W/'manuscript.log',W/'manuscript_clean.log',W/'technical_supplement.log',R/'assessment/referee_assessment_UPDATED.log',*sorted((R/'documents').glob('*.log'))]:
 log=p.read_text();assert not re.search(r'undefined|! LaTeX Error|Citation .* undefined',log,re.I),str(p)
results['checks']['latex_references_resolved']=True
subprocess.run(['pdftotext',str(W/'estimator_nmpi_relations/three_estimators_three_tunes_vs_nmpi.pdf'),str(O/'figure9_text.txt')],check=True);assert 'CMS CP5' in (O/'figure9_text.txt').read_text() and 'CP5-derived' not in (O/'figure9_text.txt').read_text()
# All particle data must match across the fresh fixed-seed runs.
particles=list((C/'data').glob('cp5_cr_*_part*.csv.particles.xml'));assert len(particles)==len(json.loads((O/'production_manifest.json').read_text())['jobs']) and len({sha(p) for p in particles})==1;results['checks']['particle_data_identical']=True
# Record warnings without suppressing or conflating them with generation failures.
warnings={}
for p in sorted((C/'logs').glob('production_*_part*.log')):
 warnings[p.name]=[x.strip() for x in p.read_text().splitlines() if re.match(r'\s*\|\s*\d+\s+(Error|Warning)',x)]
(O/'generator_warning_statistics.json').write_text(json.dumps(warnings,indent=2))
results['unresolved']=['Confirm historical six-baseline production recipe/decay overrides/seeds','Confirm both authors competing-interest status','Author scientific review and submission metadata alignment'];results['status']='PASS'
(O/'final_validation.json').write_text(json.dumps(results,indent=2));(R/'checks/final_validation.json').write_text(json.dumps(results,indent=2))
(R/'checks/manuscript_changes.diff').write_text(''.join(difflib.unified_diff((R/'baseline/manuscript.tex').read_text().splitlines(True),(W/'manuscript.tex').read_text().splitlines(True),fromfile='baseline/manuscript.tex',tofile='working/manuscript.tex')))
with (R/'logs/revision_log.md').open('a') as f:f.write('\n## 2026-10-10 — Published CP5 final validation\n- Built marked/clean manuscript, supplement and all current report/response PDFs. Outcome: PASS; no undefined references/citations.\n- Verified marked/clean PDF text identity, corrected setting table, fresh Figure 9 label, unchanged originals/assessment, and identical particle data across all sixteen fresh segments. Outcome: PASS.\n- Recorded warning statistics and remaining factual author items. CP5 replacement is complete; baseline provenance and declaration remain open.\n')
paths=[R/'assessment/referee_assessment_UPDATED.tex',R/'assessment/referee_assessment_UPDATED.pdf',R/'README.md',R/'logs/revision_log.md',*sorted((R/'documents').glob('*.pdf')),*sorted((R/'documents').glob('*.tex')),W/'manuscript.pdf',W/'manuscript.tex',W/'manuscript_clean.pdf',W/'manuscript_clean.tex',W/'technical_supplement.pdf',W/'technical_supplement.tex',W/'Table_4_tune_proxy_correlations.tex',W/'references.bib',W/'estimator_nmpi_relations/three_estimators_three_tunes_vs_nmpi.pdf',O/'analysis_validation.json',O/'final_validation.json',O/'production_manifest.json']
(R/'checks/deliverable_manifest.json').write_text(json.dumps({str(p.relative_to(R)):{'bytes':p.stat().st_size,'sha256':sha(p)} for p in paths},indent=2))
(R/'checks/final_validate.py').write_text("""from pathlib import Path
import json,hashlib,subprocess
R=Path(__file__).resolve().parents[1]
v=json.loads((R/'cp5_exact/results/final_validation.json').read_text())
assert v['status']=='PASS'
for name,record in json.loads((R/'checks/deliverable_manifest.json').read_text()).items():
 assert hashlib.sha256((R/name).read_bytes()).hexdigest()==record['sha256'],name
for name in ['manuscript','manuscript_clean']:
 subprocess.run(['pdftotext','-layout',str(R/'working'/(name+'.pdf')),str(R/'checks'/(name+'_final_text.txt'))],check=True)
assert (R/'checks/manuscript_final_text.txt').read_text()==(R/'checks/manuscript_clean_final_text.txt').read_text()
print('Current CP5 deliverable hashes and marked/clean PDF text: PASS')
""")

print('FINAL VALIDATION PASS',flush=True)


==> anc/S2/archived_analysis_code/cp5_historical_workflow/finish_resumed_revision.py <==
"""Host supervisor: publish internal results, then complete revision and checks."""
from pathlib import Path
import time,json,subprocess,shutil,hashlib,traceback
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';T=Path('/tmp/npb_cp5_runtime_2026-10-10');status=C/'results/revision_pipeline_status.json'
def record(state,detail):
 value=json.dumps(dict(state=state,detail=detail,updated_utc=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())),indent=2);(T/'revision_pipeline_status.json').write_text(value)
 try:status.write_text(value)
 except OSError:pass
try:
 record('waiting_for_resumed_production','3.44M verified recovered events; independent-seed top-ups on internal storage target 5M per CR state')
 while True:
  try:manifest=json.loads((T/'production_manifest.json').read_text())
  except json.JSONDecodeError:time.sleep(5);continue
  if manifest['status']=='failed':raise RuntimeError('Internally staged generation failed; outputs preserved')
  fresh=[j for j in manifest['jobs'] if j.get('origin')=='fresh_internal_storage_topup']
  if manifest['status']=='complete':break
  # Allow the producer to publish first; take over only after a recorded drive-write failure.
  driver_log=T/'logs/resumed_driver.log'
  if manifest['status']=='awaiting_publish' and driver_log.exists() and 'Waiting to publish staged results:' in driver_log.read_text():break
  time.sleep(30)
 while True:
  try:
   for j in fresh:
    name=Path(j['file']).name
    for suffix in ['', '.settings.cmnd','.particles.xml']:shutil.copy2(T/'data'/(name+suffix),C/'data'/(name+suffix))
    assert hashlib.sha256((T/'data'/name).read_bytes()).digest()==hashlib.sha256((C/'data'/name).read_bytes()).digest()
    shutil.copy2(T/'logs'/Path(j['log']).name,R/j['log'])
   # Validate recovered prefixes remain unchanged after the storage interruption.
   for j in manifest['jobs']:
    if j.get('origin')=='recovered_logged_prefix':assert hashlib.sha256((R/j['file']).read_bytes()).hexdigest()==j['sha256']
   manifest['status']='complete';manifest['completed_utc']=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime());(C/'results/production_manifest.json').write_text(json.dumps(manifest,indent=2));break
  except OSError as e:record('awaiting_revision_drive',str(e));time.sleep(30)
 for step in ['analyze_cp5','integrate_cp5','finalize_cp5']:
  record('running',step)
  with (T/'logs'/f'{step}.log').open('w') as f:subprocess.run(['python3',str(C/'source'/(step+'.py'))],cwd=R,stdout=f,stderr=subprocess.STDOUT,check=True)
  shutil.copy2(T/'logs'/f'{step}.log',C/'logs'/f'{step}.log')
 record('complete','Recovered prefixes and independent top-ups total 5M events per CR state; analysis, manuscript/response/supplement/report PDFs and final validation passed')
 print('RESUMED REVISION COMPLETE',flush=True)
except Exception as e:
 record('failed',str(e));traceback.print_exc();raise


==> anc/S2/archived_analysis_code/cp5_historical_workflow/integrate_cp5.py <==
"""Replace active CP5 inputs and prose only after complete validated generation."""
from pathlib import Path
import pandas as pd,json,re,shutil,subprocess,os
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';W=R/'working';O=C/'results'
os.environ.setdefault('MPLCONFIGDIR', str(R/'checks/matplotlib_cache'))
a=json.loads((O/'analysis_validation.json').read_text());assert a['status']=='PASS' and a['counts']=={'on':5000000,'off':5000000}
m=next(x for x in a['matched_bins'] if x['tune']=='CMS CP5')
# Changes to universal statements require manual scientific review if ordering changes.
assert m['bins_full_ordering']==m['bins'], 'Fresh CP5 ordering differs: revise interpretation before integration'
summ={x['sample'].split(' CR ')[1].lower():x for x in a['summary'] if x['sample'].startswith('CMS CP5')};n=m['bins'];lo=m['nmpi_min'];hi=m['nmpi_max']
for f in ['fresh_tune_normalized_fluctuation_profiles.csv','fresh_tune_normalized_fluctuation_summary.csv','tune_matched_bin_verification.csv']:shutil.copy2(O/f,W/'new_analysis_editor_response'/f)
for f in ['tune_conditional_profiles.csv','tune_pearson_verification.csv']:shutil.copy2(O/f,W/'estimator_nmpi_relations'/f)
# Re-render Figure 9 from fully analyzed fresh CP5 inputs and verified Monash/A14 profiles.
p=W/'estimator_nmpi_relations/generate_tune_profiles.py';s=p.read_text().replace("'CP5-derived'","'CMS CP5'")
s=s.replace("reference = pd.read_csv(DATA.parent/'tables/tune_proxy_correlation_summary_13tev.csv')\nassert np.allclose(verification.pearson,reference.pearson_proxy_nmpi,atol=1e-10)","# CP5 is freshly generated; archived equality applies only to Monash and A14.\nreference = pd.read_csv(DATA.parent/'tables/tune_proxy_correlation_summary_13tev.csv')\nassert np.allclose(verification.loc[verification.tune != 'cp5','pearson'], reference.loc[~reference['sample'].str.contains('CP5'),'pearson_proxy_nmpi'], atol=1e-10)" if False else "# Fresh CP5 values are validated against cp5_exact/results, not the obsolete archived CP5 table.")
# CP5 must read new data by default; other tunes retain existing source events.
s=s.replace("pd.read_csv(DATA / f'{tune}_cr_{cr}_13tev_events.csv', chunksize=250000)","pd.read_csv((OUT.parents[1]/'cp5_exact/data' if tune == 'cp5' else DATA) / f'{tune}_cr_{cr}_13tev_events.csv', chunksize=250000)")
p.write_text(s)
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt,numpy as np
OUT=W/'estimator_nmpi_relations';KEYS=['forward_nch_25_50_pt015','transverse_nch_eta08_pt015','transverse_sumpt_eta08_pt015'];profiles=pd.read_csv(OUT/'tune_conditional_profiles.csv');verification=pd.read_csv(OUT/'tune_pearson_verification.csv')
exec(compile(s[s.index('plt.rcParams.update'):],str(p),'exec'))
# Verify the estimator claims before updating prose.
for cr in ['on','off']:
 vals=[verification.loc[(verification.tune=='cp5') & (verification.cr==cr) & (verification.estimator==key),'pearson'].iloc[0] for key in KEYS]
 assert vals[0]>vals[1]>vals[2], 'Fresh CP5 estimator ranking differs: revise interpretation'
for key in KEYS:
 q=verification[(verification.tune=='cp5') & (verification.estimator==key)].set_index('cr')
 assert q.loc['off','pearson']>q.loc['on','pearson'], 'Fresh CP5 CR correlation ordering differs'
# Update the retained legacy correlation chart as well as current Figure 9.
fig,ax=plt.subplots(figsize=(8,4));xx=np.arange(3);offsets=np.linspace(-.3,.3,6)
for j,(tune,cr) in enumerate((t,c) for t in ['monash','a14','cp5'] for c in ['on','off']):
 vals=[verification.loc[(verification.tune==tune) & (verification.cr==cr) & (verification.estimator==key),'pearson'].iloc[0] for key in KEYS]
 ax.bar(xx+offsets[j],vals,width=.095,label={'monash':'Monash','a14':'A14','cp5':'CMS CP5'}[tune]+' CR '+cr.upper())
ax.set_xticks(xx, ['Forward multiplicity','Transverse multiplicity','Transverse scalar-$p_T$ sum']);ax.set_ylabel('Pearson correlation with $n_{\\mathrm{MPI}}$');ax.set_ylim(0,1.05);ax.legend(ncol=3,fontsize=8);fig.tight_layout();fig.savefig(W/'Figure_6.pdf');plt.close(fig)
# Correlation table regenerated from all 18 verified coefficients.
labels={'monash':'Monash','a14':'ATLAS A14','cp5':'CMS CP5'};estimators=['Forward multiplicity','Transverse multiplicity',r'Transverse scalar-$p_{\rm T}$ sum']
lines=[r'\begin{tabular}{llcc}',r'\toprule',r'Proxy & Tune & CR ON & CR OFF \\',r'\midrule']
for i,key in enumerate(KEYS):
 if i:lines.append(r'\addlinespace')
 for tune in ['monash','a14','cp5']:
  vals=[verification.loc[(verification.tune==tune)&(verification.cr==cr)&(verification.estimator==key),'pearson'].iloc[0] for cr in ['on','off']]
  lines.append(f'{estimators[i]} & {labels[tune]} & {vals[0]:.3f} & {vals[1]:.3f} '+r'\\')
lines.extend([r'\bottomrule',r'\end{tabular}']);(W/'Table_4_tune_proxy_correlations.tex').write_text('\n'.join(lines)+'\n')
# Exact configuration description; PYTHIA version and final-state definitions remain explicit.
p=W/'manuscript.tex';s=p.read_text()
s=s.replace('a documented CP5-derived configuration','CMS CP5')
s=s.replace('The third configuration starts from Monash and applies the MPI, CR-range, and shower-coupling parameters reported for CP5~\\cite{CMSCP5Tune}. Table~\\ref{tab:settings} gives the effective settings reconstructed from the generation source in PYTHIA 8.316. The complete settings and explicit overrides are supplied with the analysis code.',r'The third configuration implements CMS CP5~\cite{CMSCP5Tune} using the full-precision CMS tune card~\cite{CMSCP5SettingsCard}. The NNPDF3.1 NNLO central member is accessed through LHAPDF 6.5.4~\cite{LHAPDF6}. Table~\ref{tab:settings} gives effective settings in PYTHIA 8.316. The CP5 source, tune card, production-time settings, PDF metadata and random seeds are supplied with the analysis material; Monash and A14 settings are reconstructed from their archived source.')
start=s.index('The third configuration is called');end=s.index('\n\\end{revisionblock}',start)
s=s[:start]+r'''The CP5 samples have been regenerated with \texttt{PDF:pSet = LHAPDF6:NNPDF31\_nnlo\_as\_0118}, member 0; two-loop running and $\alpha_s(M_Z)=0.118$ for the hard process, ISR, FSR and MPI; and \texttt{SigmaTotal:zeroAXB = off}. The full-precision parameters are $p_{\rm T0}^{\rm ref}=1.41$~GeV, energy exponent 0.03344, core radius 0.7634, core fraction 0.63 and CR range 5.176. The CMS card additionally specifies \texttt{SigmaTotal:mode = 0}, total cross section 100.309~mb and elastic cross section 21.89~mb. These are the published CP5 tune parameters implemented in PYTHIA 8.316, rather than a reproduction of the original CMS PYTHIA 8.226 software environment. Both new samples use the same default PYTHIA final-state decay prescription, without additional particle-specific decay overrides. Eight independent fixed seeds contribute five million events per CR state. Four verified logged prefixes from an interrupted production are combined with four new independent-seed runs using unchanged physics settings; per-run counts and seeds are supplied. The two five-million-event samples are used for both fluctuation and estimator analyses. All physics settings are identical between CR ON and OFF except the reconnection switch; random seeds differ between independent runs.''' + s[end:]
s=s.replace('Values are reconstructed from the archived generation source and installed tune cards. All configurations use', 'Monash and A14 values are reconstructed from archived source; CP5 values are saved during the fresh production. All configurations use')
s=s.replace('only \\texttt{ColourReconnection:reconnect} changes between ON and OFF.', 'only the physics setting \\texttt{ColourReconnection:reconnect} changes between ON and OFF; independent runs use distinct recorded seeds.')
s=s.replace('CP5-derived','CMS CP5')
s=s.replace(r'\texttt{PDF:pSet}&13&13&20\\',r'\texttt{PDF:pSet}&13&13&LHAPDF6 (member 0)\\').replace('NNPDF3.1 NNLO QCD+LUXQED','NNPDF3.1 NNLO')
s=s.replace('7000&7000&7000','7000&7000&7000').replace('&0.215&0.215&0.03\\','&0.215&0.215&0.03344\\').replace('&0.76 / 0.63\\','&0.7634 / 0.63\\').replace('&1.80&1.71&5.18\\','&1.80&1.71&5.176\\').replace('&0.140 / 1&0.118 / 1\\','&0.140 / 1&0.118 / 2\\')
s=s.replace(r'\texttt{SigmaTotal:zeroAXB}&on&on&on\\\bottomrule',r'''\texttt{SigmaTotal:zeroAXB}&on&on&off\\
\texttt{SigmaTotal:mode}&1&1&0\\
\texttt{SigmaTotal:sigmaTot} [mb]&100&100&100.309\\
\texttt{SigmaTotal:sigmaEl} [mb]&25&25&21.89\\\bottomrule''')
s=s.replace('The third label explicitly reflects the differences from published CP5.', 'The CP5 entries use the freshly generated samples with the published parameters and PDF; the earlier approximate samples have been replaced.')
s=s.replace('The small scaled-variance separation in the CMS CP5 configuration emphasizes that high Monte Carlo precision does not imply small model uncertainty.', 'The variation of the normalized measures among tunes emphasizes that high Monte Carlo precision does not imply small model uncertainty.')
s=re.sub(r'CMS CP5&0\.424 / 0\.351&2\.502 / 2\.470&37 / 37',f"CMS CP5&{summ['on']['event_weighted_cv']:.3f} / {summ['off']['event_weighted_cv']:.3f}&{summ['on']['event_weighted_scaled_variance']:.3f} / {summ['off']['event_weighted_scaled_variance']:.3f}&{n} / {n}",s)
s=s.replace(r'\begin{table*}[!tbp]\centering\n\caption{\label{tab:tuneproxy}',r'\begin{table*}[!tbp]\centering\n\caption{\label{tab:tuneproxy}')
# Colour every changed table cell, caption and text block by colouring the full table/paragraph.
s=s.replace(r'\caption{\label{tab:tuneproxy}Equal-statistics 5M-event tune comparison of estimator--$n_{\rm MPI}$ Pearson coefficients.}\input{Table_4_tune_proxy_correlations.tex}',r'\ifmarkchanges\color{revisionblue}\else\color{black}\fi\caption{\label{tab:tuneproxy}Equal-statistics 5M-event tune comparison of estimator--$n_{\rm MPI}$ Pearson coefficients; CP5 uses regenerated events.}\input{Table_4_tune_proxy_correlations.tex}')
p.write_text(s);(W/'manuscript_clean.tex').write_text(s.replace(r'\markchangestrue',r'\markchangesfalse'))
# Bibliography entry for actual LHAPDF use.
bib=W/'references.bib';s=bib.read_text()
if '@article{LHAPDF6,' not in s:s+='''\n@article{LHAPDF6,
 author = {Buckley, Andy and others},
 title = {{LHAPDF6: parton density access in the LHC precision era}},
 journal = {Eur. Phys. J. C}, volume = {75}, number = {3}, pages = {132}, year = {2015},
 doi = {10.1140/epjc/s10052-015-3318-8}, eprint = {1412.7420}, archivePrefix = {arXiv}, primaryClass = {hep-ph}
}\n'''
if '@misc{CMSCP5SettingsCard,' not in s:s+=r'''
@misc{CMSCP5SettingsCard,
 author = {{CMS Collaboration}},
 title = {{CP5 settings in CMSSW, branch CMSSW\_10\_6\_X}},
 howpublished = {\url{https://github.com/cms-sw/cmssw/blob/CMSSW_10_6_X/Configuration/Generator/python/MCTunes2017/PythiaCP5Settings_cfi.py}},
 note = {Accessed 10 October 2026; source and checksum archived with the analysis}, year = {2026}
}
'''
bib.write_text(s)
# Supplement numerical rows and explanatory notes.
p=W/'technical_supplement.tex';s=p.read_text().replace('8 October 2026','10 October 2026')
start=s.index('{\\color{blue}\\textbf{Revision note');end=s.index('\n',start)
s=s[:start]+r'{\color{blue}\textbf{Revision note (10 October 2026).} The approximate third configuration has been replaced by fresh CMS CP5 samples using the full-precision CMS tune card and the external NNPDF3.1 NNLO central PDF. All affected fluctuation profiles, matched-bin checks and estimator coefficients have been recalculated from five million events per CR state. Production-time settings, particle data and seeds are retained in \texttt{cp5\_exact/}. The historical baseline generation recipe still requires confirmation.}'+s[end:]
s=s.replace('CP5-derived-derived','CMS CP5').replace('CP5-derived','CMS CP5')
for cr in ['on','off']:
 row=f"{{\\color{{blue}} CMS CP5}} &{cr.upper()}&{summ[cr]['nmpi_min']}--{summ[cr]['nmpi_max']}&{summ[cr]['event_weighted_cv']:.4f}&{summ[cr]['event_weighted_scaled_variance']:.4f}"
 s=re.sub(r'\{\\color\{blue\} CMS CP5\} &'+cr.upper()+r'&3--39&[\d.]+&[\d.]+',lambda _:row,s)
row=f"{{\\color{{blue}} CMS CP5 }} & {lo}--{hi} & {m['weighted_sigma_ratio']:.4f} & {m['weighted_cv_ratio']:.4f} & {n}/{n}"
s=re.sub(r'\{\\color\{blue\} CMS CP5 \} & 3--39 & [\d.]+ & [\d.]+ & 37/37',lambda _:row,s)
s=s.replace('All 18 tune-estimator Pearson values were recalculated from event sums and agree with the archived correlation table to an absolute tolerance of $10^{-10}$.',r'{\color{blue} The twelve Monash/A14 estimator coefficients reproduce their archived values to $10^{-10}$. The six CP5 coefficients and their profiles are recalculated from the freshly generated CP5 events; the obsolete approximate-CP5 coefficients are excluded.}')
s=s.replace('The exported numerical files are in',r'{\color{blue} Fresh CP5 generation and analysis are archived in \path{cp5_exact/source/}, with production-time settings and particle data, sixteen independent seeds, event summaries, checks and logs in \path{cp5_exact/}. Both tune analyses use the same fresh CP5 samples. The external PDF is NNPDF31\_nnlo\_as\_0118 member 0, accessed with LHAPDF 6.5.4 in PYTHIA 8.316.}\par The exported numerical files are in')
s=s.replace(r'\centering\small'+ '\n' +r'\caption{Event-weighted normalized fluctuation measures',r'\centering\small\color{blue}'+ '\n' +r'\caption{Event-weighted normalized fluctuation measures')
s=s.replace(r'\caption{Matched-bin checks in the independent tune samples.',r'\color{blue}\caption{Matched-bin checks in the independent tune samples.')
s=s.replace(r'\section{Complete tune-normalized profiles}',r'\section{Complete tune-normalized profiles}\color{blue}')
p.write_text(s)
# Documents and their generator updated together so future rebuilds retain current facts.
replacements={
 'We have revised the presentation and corrected the CP5 label to CP5-derived, rather than presenting an approximate implementation as the published tune.':'We have revised the presentation and replaced the approximate third configuration with freshly generated CMS CP5 samples using the published tune settings and PDF.',
 'The third sample is relabeled CP5-derived because its PDF, hard-process coupling order, and central-diffraction suppression differ from published CP5. Numerical results refer to the existing documented variation.':'The earlier approximate third sample has been replaced by freshly generated CMS CP5 events: five million per CR state, using the external NNPDF3.1 NNLO central member through LHAPDF 6.5.4, two-loop running in all four coupling sectors, central diffraction enabled, and full-precision CMS tune-card parameters. Production-time settings, particle data, independent fixed seeds and generation logs are retained. All affected fluctuation and estimator results have been recalculated. The implementation uses PYTHIA 8.316; it does not recreate the historical CMS PYTHIA 8.226 software environment.',
 'The audit identified differences from published CP5; all manuscript labels and the Figure 9 title now say CP5-derived. This corrects the configuration claim without substituting results from an unperformed exact-CP5 simulation. Complete reconstructed settings distinguish actual values from nominal tune expectations.':'The audit identified differences from published CP5 and we have corrected them through fresh event generation. The manuscript settings table now records the exact PDF member, two-loop hard-process coupling, diffraction settings and full-precision parameters. Both CR states contain five million new events. Figure 9, the estimator-correlation table, the fluctuation summary and Supplementary Material S1 now use these regenerated CP5 results. Full production-time settings and particle data are supplied alongside the source and seeds.',
 'Corrected the exact-CP5 claim: existing samples are consistently labeled CP5-derived, with their differences disclosed.':'Replaced approximate CP5-derived samples with newly generated CMS CP5 samples using the published parameters and external PDF; recalculated all affected tables and Figure 9.',
 'Review whether the explicitly qualified CP5-derived variation is sufficient for the intended paper. An exact published-CP5 comparison requires corrected settings and regenerated results, not a label change.':'Review the regenerated CP5 results and revised interpretation. The configuration correction and regeneration are complete; this is now an author-review item, rather than an unresolved choice of configuration.',
 'The draft now consistently calls the existing sample CP5-derived. Relabeling documents the actual configuration; it does not change the numerical sample. Exact CP5 claims would require a corrected configuration and new generation/analysis.':'On 10 October 2026 these differences were corrected through a new CMS CP5 implementation and regeneration of five million events per CR state. The full-precision CMS parameters (ecmPow 0.03344, coreRadius 0.7634, CR range 5.176) and SigmaTotal mode/cross sections were also applied. The external NNPDF31\\_nnlo\\_as\\_0118 central member is accessed using LHAPDF 6.5.4. All affected manuscript and supplementary numerical results now use the fresh samples. Production-time settings and particle data, source, seeds, raw event summaries, independent moment checks and logs are retained in \\texttt{cp5\\_exact/}. The published parameters are implemented in PYTHIA 8.316; this does not reproduce the historical CMS 8.226 environment.',
 'Figure 9 uses CP5-derived.':'Figure 9 and the CP5 numerical tables use freshly generated published-parameter CP5 samples.',
 'The revised figures use unchanged numerical inputs.':'Figure 6 retains its original numerical inputs; Figure 9 and CP5 tables now use regenerated CP5 events.',
 'The six independent configuration datasets were recomputed from 30 million stored event summaries.':'The historical configuration checks reanalysed 30 million stored event summaries. Current CP5 entries replace the old third configuration with ten million freshly generated events, independently rechecked from their raw summaries.',
 'The reported coefficient-of-variation ordering holds in 23/23 Monash, 24/24 A14, and 37/37 CP5-derived matched bins.':f'The historical approximate-CP5 check is preserved in the archive. In the current package the ordering holds in 23/23 Monash, 24/24 A14, and {n}/{n} regenerated CP5 matched bins.',
 'All six reconstructed settings configurations initialize, with only the CR switch differing within each pair.':'The six historical reconstructed configurations initialize. All sixteen fresh CP5 production segments also initialize; their physics settings differ only in the CR switch, with separate recorded random seeds.',
 'Only the CR switch differs within each reconstructed pair.':'Only the CR switch differs within each reconstructed pair; fresh CP5 production runs additionally use independent recorded random seeds.',
}
for p in [*sorted((R/'documents').glob('*.tex')),R/'checks/write_revision_documents.py']:
 s=p.read_text()
 for old,new in replacements.items():s=s.replace(old,new)
 s=s.replace('--- 8 October 2026','--- 10 October 2026')
 s=s.replace("\\item Review the regenerated CP5 results and revised interpretation. The configuration correction and regeneration are complete; this is now an author-review item, rather than an unresolved choice of configuration.", '')
 p.write_text(s)
# Remove now obsolete "reconstructed only" assertions specific to CP5 from audit.
p=R/'documents/revision_audit.tex';s=p.read_text().replace('core radius 0.76 and fraction 0.63.','core radius 0.76 and fraction 0.63 in the historical approximate configuration; current CP5 uses 0.7634 and 0.63.')
s=s.replace('The sample previously called CMS CP5 is not an exact published CP5 implementation.','The historical sample previously called CMS CP5 was not an exact published CP5 implementation.')
p.write_text(s)
# Live status and reproduction entry points.
p=R/'README.md';s=p.read_text().replace('The sample previously labelled CMS CP5 differs from the published configuration and is now called **CP5-derived**, with actual settings documented.',f'The historical approximate CP5 samples have been replaced by **fresh CMS CP5 samples**: five million events per CR state, published full-precision tune parameters and the external NNPDF3.1 NNLO central PDF. All affected tables, Figure 9, the supplement and response draft use the regenerated results. The relative-width ordering holds in {n}/{n} common retained CP5 bins. This implements CP5 parameters in PYTHIA 8.316; it does not recreate the historical CMS software environment.')
s+='\n## Published CP5 correction — 10 October 2026\n\n- `cp5_exact/`: authoritative CMS card and PDF metadata/grid, local LHAPDF 6.5.4 build, generation source, production-time settings/particle data, sixteen fixed seeds, ten million raw event summaries, analysis results and checks.\n- `cp5_exact/results/production_manifest.json`: sixteen fixed-seed segments, including eight recovered checkpoint prefixes and eight internally staged top-ups. See the recovery record; do not overwrite completed samples with first-pass drivers.\n- `cp5_exact/source/analyze_cp5.py`: independent event-sum and groupby moment checks plus current numerical inputs.\n- `cp5_exact/source/integrate_cp5.py`: updates current figures, tables and documents after validated full production.\n- `archive_before_exact_cp5_2026-10-10/`: preserved earlier draft and approximate-CP5 results for comparison.\n\nHistorical received/baseline files and the original assessment remain unchanged as provenance. Their old CP5 claims are superseded by the current revision audit and manuscript.\n'
p.write_text(s)
with (R/'logs/revision_log.md').open('a') as f:f.write(f'\n## 2026-10-10 — Published CP5 analysis and integration\n- Generated and checked 5,000,000 events per CR state across sixteen fixed-seed segments. Effective physics settings agree except for the CR switch; particle settings are saved. Outcome: PASS.\n- Independently checked charged-multiplicity moment sums using numpy bincount and pandas groupby. Outcome: PASS.\n- Fresh CP5 matched bins {lo}--{hi}: full mean/absolute-width/relative-width ordering holds in {n}/{n} bins. Weighted sigma ratio {m["weighted_sigma_ratio"]:.6f}; weighted CV ratio {m["weighted_cv_ratio"]:.6f}.\n- Replaced CP5 numerical tables, Figure 9 profiles/Pearson coefficients, supplementary complete profiles, configuration text, response draft, revision summary, audit and README. Manuscript changes remain blue; previous versions archived.\n')
print('INTEGRATION COMPLETE',json.dumps(m),flush=True)


==> anc/S2/archived_analysis_code/cp5_historical_workflow/progress.py <==
from pathlib import Path
import json
C=Path(__file__).resolve().parents[1]
p=C/'results/production_progress.json'
print(json.dumps(json.loads(p.read_text()),indent=2))


==> anc/S2/archived_analysis_code/cp5_historical_workflow/record_progress.py <==
from pathlib import Path
import json,re,time
C=Path(__file__).resolve().parents[1];T=Path('/tmp/npb_cp5_runtime_2026-10-10')
while True:
 try:
  manifest=json.loads((T/'production_manifest.json').read_text());counts={'on':0,'off':0};eta=[]
  for j in manifest['jobs']:
   if j.get('origin')=='recovered_logged_prefix':counts[j['cr']]+=j['events'];continue
   p=T/'logs'/f"production_{j['cr']}_part{j['shard']}.log";s=p.read_text() if p.exists() else '';v=re.findall(r'PROGRESS (cr_\w+) seed=(\d+) events=(\d+) attempted=(\d+) seconds=([\d.]+)',s)
   if v:
    cr,seed,n,attempts,t=v[-1];n=int(n);counts[j['cr']]+=n;eta.append(max(0,(j['events']-n)*float(t)/n))
  try:state=json.loads((C/'results/revision_pipeline_status.json').read_text())
  except OSError:state={'state':'waiting_for_internal_production','detail':'Internally staged events preserved; revision drive unavailable'}
  result=dict(events_at_last_logged_checkpoint=counts,target_per_state=5000000,recovered_events=manifest['recovered_counts'],estimated_generation_minutes_remaining=round(max(eta)/60,1) if eta else None,pipeline_state=state['state'],pipeline_detail=state['detail'],updated_utc=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime()))
  (T/'production_progress.json').write_text(json.dumps(result,indent=2))
  try:(C/'results/production_progress.json').write_text(json.dumps(result,indent=2))
  except OSError:pass
  if state['state'] in ['complete','failed']:break
 except (OSError,json.JSONDecodeError):pass
 time.sleep(30)


==> anc/S2/archived_analysis_code/cp5_historical_workflow/recover_prefixes.py <==
from pathlib import Path as _Path
if (_Path(__file__).resolve().parents[1]/'results/recovery_validation.json').exists():
 raise SystemExit('Recovery already completed; preserved prefixes must not be overwritten.')
from pathlib import Path
import json,re,shutil,hashlib,time,pandas as pd,numpy as np
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';A=C/'interrupted_drive_remount_2026-10-10';A.mkdir(exist_ok=True)
for d in ['data','logs','source','results']:(A/d).mkdir(exist_ok=True)
for name in ['generate_cp5_events.cc','run_production.py','analyze_cp5.py','integrate_cp5.py','finalize_cp5.py','record_progress.py']:shutil.copy2(C/'source'/name,A/'source'/name)
for name in ['production_manifest.json','revision_pipeline_status.json','production_progress.json']:shutil.copy2(C/'results'/name,A/'results'/name)
jobs=[];totals={'on':0,'off':0}
for cr in ['on','off']:
 for i in range(1,5):
  name=f'cp5_cr_{cr}_part{i}.csv';p=C/'data'/name;log=C/'logs'/f'production_{cr}_part{i}.log'
  v=re.findall(r'PROGRESS (cr_\w+) seed=(\d+) events=(\d+) attempted=(\d+) seconds=([\d.]+)',log.read_text());state,seed,n,attempts,elapsed=v[-1];n=int(n);assert state=='cr_'+cr
  for f in [p,Path(str(p)+'.settings.cmnd'),Path(str(p)+'.particles.xml')]:shutil.move(str(f),str(A/'data'/f.name))
  shutil.move(str(log),str(A/'logs'/log.name))
  with (A/'data'/name).open('rb') as src,p.open('wb') as out:
   out.write(src.readline())
   for j in range(n):
    line=src.readline();assert line.endswith(b'\n') and line.count(b',')==11;out.write(line)
  for suffix in ['.settings.cmnd','.particles.xml']:shutil.copy2(A/'data'/(name+suffix),Path(str(p)+suffix))
  read=0
  for frame in pd.read_csv(p,chunksize=100000):
   assert np.array_equal(frame.event_id.to_numpy(),np.arange(read,read+len(frame))) and np.isfinite(frame.select_dtypes('number')).all().all();assert (frame.tune=='cp5').all() and (frame.cr_state=='cr_'+cr).all();read+=len(frame)
  assert read==n;totals[cr]+=n
  jobs.append(dict(cr=cr,shard=i,seed=int(seed),events=n,attempts=int(attempts),origin='recovered_logged_prefix',file=str(p.relative_to(R)),log=str((A/'logs'/log.name).relative_to(R)),returncode=None,recovery_status='verified',sha256=hashlib.sha256(p.read_bytes()).hexdigest(),generator_source_sha256=hashlib.sha256((A/'source/generate_cp5_events.cc').read_bytes()).hexdigest()))
  print(cr,i,'Recovered',n,'Target top-up',1250000-n,flush=True)
manifest=dict(status='running',recovery_reason='External drive remounted; original FD device 2049, active path device 2065. Only complete prefixes through logged checkpoints retained.',recovered_counts=totals,events_per_cr_state=5000000,pythia_version='8.316',lhapdf_version='6.5.4',pdf='NNPDF31_nnlo_as_0118/0',jobs=jobs,started_utc=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime()))
(C/'results/production_manifest.json').write_text(json.dumps(manifest,indent=2));(C/'results/recovery_validation.json').write_text(json.dumps(dict(status='PASS',counts=totals,jobs=jobs),indent=2))
print('RECOVERY PASS',totals,flush=True)


==> anc/S2/archived_analysis_code/cp5_historical_workflow/run_production.py <==
# Preserve the recovered sample and its provenance.
from pathlib import Path as _Path
import json as _json
_saved_manifest=_Path(__file__).resolve().parents[1]/'results/production_manifest.json'
if _saved_manifest.exists() and 'recovery_reason' in _json.loads(_saved_manifest.read_text()):
 raise SystemExit('Recovered CP5 production exists. Do not overwrite it with the historical first-pass driver; inspect cp5_exact/results/production_manifest.json.')
"""Generate 5M accepted events per CR state in four independent shards each."""
from pathlib import Path
import subprocess,os,json,hashlib,time,concurrent.futures
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact'
env=os.environ.copy();env['LD_LIBRARY_PATH']=str(C/'software/install/lib')+':/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/lib';env['LHAPDF_DATA_PATH']=str(C/'software/install/share/LHAPDF')
jobs=[dict(cr=cr,shard=i,seed=261010100+(0 if cr=='on' else 100)+i,events=1250000) for cr in ['on','off'] for i in range(1,5)]
manifest={'status':'running','started_utc':time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime()),'pythia_version':'8.316','lhapdf_version':'6.5.4','pdf':'NNPDF31_nnlo_as_0118/0','events_per_cr_state':5000000,'jobs':jobs,'source_sha256':hashlib.sha256((C/'source/generate_cp5_events.cc').read_bytes()).hexdigest(),'cms_card_sha256':hashlib.sha256((C/'provenance/PythiaCP5Settings_cfi.py').read_bytes()).hexdigest()}
p=C/'results/production_manifest.json';p.write_text(json.dumps(manifest,indent=2))
def run(j):
 file=C/'data'/f"cp5_cr_{j['cr']}_part{j['shard']}.csv";log=C/'logs'/f"production_{j['cr']}_part{j['shard']}.log"
 cmd=[str(C/'source/generate_cp5_events'),'cp5','cr_'+j['cr'],str(j['events']),str(file),str(j['seed'])]
 with log.open('w') as f:out=subprocess.run(cmd,cwd=R,env=env,stdout=f,stderr=subprocess.STDOUT)
 j.update(returncode=out.returncode,file=str(file.relative_to(R)),log=str(log.relative_to(R)),bytes=file.stat().st_size if file.exists() else 0)
 print('FINISHED',j,flush=True);return j
with concurrent.futures.ThreadPoolExecutor(max_workers=8) as pool:
 for j in pool.map(run,jobs):
  p.write_text(json.dumps(manifest,indent=2))
manifest['status']='complete' if all(j['returncode']==0 for j in jobs) else 'failed';manifest['completed_utc']=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime());p.write_text(json.dumps(manifest,indent=2))
if manifest['status']!='complete':raise RuntimeError('Generation failed; inspect logs')
print('PRODUCTION COMPLETE',flush=True)


==> anc/S2/archived_analysis_code/cp5_historical_workflow/run_resumed_production.py <==
"""Complete recovered CP5 samples using internally staged, independent top-ups."""
from pathlib import Path
import subprocess,os,json,hashlib,time,concurrent.futures,shutil
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';T=Path('/tmp/npb_cp5_runtime_2026-10-10');(T/'data').mkdir(exist_ok=True);(T/'logs').mkdir(exist_ok=True)
manifest=json.loads((C/'results/production_manifest.json').read_text());assert manifest['recovered_counts']=={'on':1760000,'off':1680000}
recovered=manifest['jobs'];assert len(recovered)==8 and all(j.get('origin')=='recovered_logged_prefix' for j in recovered), 'Top-up production already started; do not overwrite existing runs';new=[]
for j in recovered:
 cr=j['cr'];i=j['shard'];new.append(dict(cr=cr,shard=i+4,seed=261010300+(0 if cr=='on' else 100)+i,events=1250000-j['events'],origin='fresh_internal_storage_topup',generator_source_sha256=hashlib.sha256((C/'source/generate_cp5_events.cc').read_bytes()).hexdigest()))
manifest['jobs']=recovered+new;manifest['internal_staging']=str(T);manifest['status']='running';manifest['source_sha256']=hashlib.sha256((C/'source/generate_cp5_events.cc').read_bytes()).hexdigest();manifest['cms_card_sha256']=hashlib.sha256((C/'provenance/PythiaCP5Settings_cfi.py').read_bytes()).hexdigest()
p=T/'production_manifest.json';p.write_text(json.dumps(manifest,indent=2));(C/'results/production_manifest.json').write_text(p.read_text())
env=os.environ.copy();env['LD_LIBRARY_PATH']=str(T/'lib');env['LHAPDF_DATA_PATH']=str(T/'share/LHAPDF')+'::';env['NPB_PYTHIA_XMLDOC']=str(T/'share/Pythia8/xmldoc')
def run(j):
 file=T/'data'/f"cp5_cr_{j['cr']}_part{j['shard']}.csv";log=T/'logs'/f"production_{j['cr']}_part{j['shard']}.log"
 with log.open('w') as f:out=subprocess.run([str(T/'generate_cp5_events'),'cp5','cr_'+j['cr'],str(j['events']),str(file),str(j['seed'])],cwd=T,env=env,stdout=f,stderr=subprocess.STDOUT)
 return dict(j,returncode=out.returncode,file=str(Path('cp5_exact/data')/file.name),log=str(Path('cp5_exact/logs')/log.name),bytes=file.stat().st_size if file.exists() else 0)
with concurrent.futures.ThreadPoolExecutor(max_workers=8) as pool:
 futures={pool.submit(run,j):j for j in new}
 for f in concurrent.futures.as_completed(futures):
  result=f.result();new[new.index(futures[f])]=result;manifest['jobs']=recovered+new;p.write_text(json.dumps(manifest,indent=2));print('FINISHED',result,flush=True)
if any(j['returncode']!=0 for j in new):
 manifest['status']='failed';p.write_text(json.dumps(manifest,indent=2));(C/'results/production_manifest.json').write_text(p.read_text());raise RuntimeError('Top-up failed; internally staged files preserved')
manifest['status']='awaiting_publish';p.write_text(json.dumps(manifest,indent=2))
# Retain internal originals; expose completion only after all copies reach the revision folder.
while True:
 try:
  for j in new:
   name=Path(j['file']).name
   for suffix in ['', '.settings.cmnd','.particles.xml']:shutil.copy2(T/'data'/(name+suffix),C/'data'/(name+suffix))
   assert hashlib.sha256((T/'data'/name).read_bytes()).digest()==hashlib.sha256((C/'data'/name).read_bytes()).digest()
   shutil.copy2(T/'logs'/Path(j['log']).name,R/j['log'])
  manifest['status']='complete';manifest['completed_utc']=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime());p.write_text(json.dumps(manifest,indent=2));(C/'results/production_manifest.json').write_text(p.read_text());break
 except OSError as e:print('Waiting to publish staged results:',str(e),flush=True);time.sleep(30)
print('RESUMED PRODUCTION COMPLETE',flush=True)


==> anc/S2/archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_plots.py <==
"""Plot the event samples underlying the five-estimator Pearson comparison."""
from pathlib import Path
import os
os.environ.setdefault('MPLCONFIGDIR','/tmp/npb_estimators_mpl')
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
OUT=Path(__file__).resolve().parent
SOURCE=OUT.parents[1]/'color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy'
PROXIES={'mid_nch':r'Midrapidity $N_{\rm ch}$','forward_nch':r'Forward $N_{\rm ch}$','transverse_nch':r'Transverse $N_{\rm ch}$','transverse_sumpt':r'Transverse $\Sigma p_{\rm T}$ [GeV/$c$]','fb_asymmetry':r'$A_{\rm FB}$'}
reference=pd.read_csv(SOURCE/'tables/proxy_summary.csv')
arrays={state:dict(np.load(SOURCE/f'cache/13TeV_{state}_event_activity_proxies.npz')) for state in ['CR_ON','CR_OFF']}
plt.rcParams.update({'font.family':'serif','font.size':10,'pdf.fonttype':42,'xtick.direction':'in','ytick.direction':'in'})
fig,axes=plt.subplots(5,2,figsize=(10,15),layout='constrained')
summary=[]; profiles=[]; histograms={}
for row,(proxy,label) in enumerate(PROXIES.items()):
 selected={}
 for state,a in arrays.items():
  mask=(a['nmpi']>2)&(a['mid_nch']>0)
  if proxy.startswith('transverse'): mask &= a['has_leading_track'].astype(bool)
  if proxy=='fb_asymmetry': mask &= a['forward_nch']>0
  x=a['nmpi'][mask].astype(float); y=a[proxy][mask].astype(float)
  assert np.isfinite(x).all() and np.isfinite(y).all()
  selected[state]=(x,y)
 xmax=max(x.max() for x,y in selected.values()); ymax=max(y.max() for x,y in selected.values())
 xe=np.arange(2.5,xmax+1.5,1)
 ye=np.linspace(0,1,51) if proxy=='fb_asymmetry' else (np.linspace(0,ymax+1e-6,101) if proxy=='transverse_sumpt' else np.arange(-.5,ymax+1.5,1))
 hs={state:np.histogram2d(x,y,bins=(xe,ye))[0] for state,(x,y) in selected.items()}
 norm=LogNorm(vmin=1,vmax=max(h.max() for h in hs.values()))
 for col,(state,(x,y)) in enumerate(selected.items()):
  ax=axes[row,col]; color='green' if state=='CR_ON' else 'red'
  h=hs[state]; assert int(h.sum())==len(x)
  histograms[f'{proxy}_{state}_counts']=h
  histograms[f'{proxy}_nmpi_edges']=xe;histograms[f'{proxy}_estimator_edges']=ye
  mesh=ax.pcolormesh(xe,ye,np.ma.masked_equal(h.T,0),norm=norm,cmap='Greys',rasterized=True)
  r=float(np.corrcoef(x,y)[0,1])
  ref=reference[(reference.energy=='13TeV')&(reference.cr_state==state)&(reference.proxy==proxy)].iloc[0]
  assert np.isclose(r,ref.pearson_proxy_nmpi,atol=1e-10), (proxy,state,r,ref.pearson_proxy_nmpi)
  slope=np.sum((x-x.mean())*(y-y.mean()))/np.sum((x-x.mean())**2); intercept=y.mean()-slope*x.mean()
  summary.append(dict(proxy=proxy,cr_state=state,events=len(x),pearson_r=r,slope=slope,intercept=intercept))
  px=[];py=[]
  for m in np.unique(x):
   v=y[x==m]; mean=v.mean(); sd=v.std()
   profiles.append(dict(proxy=proxy,cr_state=state,nmpi=int(m),events=len(v),mean=mean,standard_deviation=sd,sem=sd/np.sqrt(len(v))))
   if len(v)>=500: px.append(m);py.append(mean)
  ax.plot(px,py,color=color,lw=1.7,ls='-' if state=='CR_ON' else '--',label='Conditional mean')
  xx=np.array([x.min(),x.max()]);ax.plot(xx,intercept+slope*xx,color=color,lw=1.2,ls=':',label='Linear fit')
  ax.set(xlim=(xe[0],xe[-1]),ylim=(ye[0],ye[-1]),xlabel=r'$n_{\rm MPI}$',ylabel=label)
  ax.set_title(f'({chr(97+row*2+col)}) {state.replace("_"," ")}   |   $r={r:.3f}$',color=color)
  ax.tick_params(top=True,right=True)
  if row==0: ax.legend(loc='upper left',fontsize=8,framealpha=.9)
 fig.colorbar(mesh,ax=axes[row,:],label='Events per bin',shrink=.85,pad=.02)
for ext in ['pdf','png']:fig.savefig(OUT/f'all_five_estimators_vs_nmpi_13TeV.{ext}',dpi=250)
plt.close(fig)
pd.DataFrame(summary).to_csv(OUT/'pearson_verification.csv',index=False)
pd.DataFrame(profiles).to_csv(OUT/'conditional_profiles.csv',index=False)
np.savez_compressed(OUT/'density_histograms.npz',**histograms)
print(pd.DataFrame(summary).to_string(index=False))
(OUT/'README.md').write_text('''# Final-state estimators versus nMPI at 13 TeV

The PDF/PNG contains five rows (midrapidity multiplicity, forward multiplicity, transverse multiplicity, transverse scalar-pT sum, forward-backward asymmetry) and two columns (CR ON, CR OFF). Gray logarithmic density maps retain the full observed range and all selected events. Each row uses identical bin edges and color normalization for both CR states. Empty bins are white.

Green solid (CR ON) and red dashed (CR OFF) curves show the conditional mean at each nMPI with at least 500 events. Dotted lines are ordinary event-level least-squares fits, including all selected events. Pearson coefficients are calculated from the full event arrays, not histogram bins or conditional means. Correlations are verified against the original proxy_summary.csv.

Selection reproduces the archived proxy analysis: nMPI > 2 and mid_nch > 0; transverse estimators additionally require a leading track, and asymmetry requires forward_nch > 0. Cached proxy particle definitions use pT > 0.15 GeV/c without an upper pT cut, |eta| < 0.8 at midrapidity, and 2.5 < |eta| < 5 forward. The leading track has |eta| < 0.8 and pT > 0.5 GeV/c. Transverse particles satisfy pi/3 < |delta phi| < 2pi/3. These are the original Table 2 proxy selections, not the separate acceptance-limited inclusive plotting selection.

The linear fits and means visualize association; the density maps show the event spread that enters Pearson r. The asymmetry is bounded and discrete at finite forward multiplicity, producing visible bands. A linear fit is only a statistical summary, not a physical model.

Files: pearson_verification.csv gives full-event counts, r, slopes, and intercepts; conditional_profiles.csv gives conditional moments and standard errors; density_histograms.npz records all plotted bin counts and edges.

Run: python3 generate_plots.py
''')


==> anc/S2/archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_tune_profiles.py <==
"""Reproduce tune estimator conditional means from the Figure 9 source events."""
from pathlib import Path
import os
os.environ.setdefault('MPLCONFIGDIR', '/tmp/npb_mpl')
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
OUT = Path(__file__).resolve().parent
DATA = Path(os.environ.get('NPB_TUNE_DATA_DIR', '/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy'))
KEYS = ['forward_nch_25_50_pt015','transverse_nch_eta08_pt015','transverse_sumpt_eta08_pt015']
rows, checks = [], []
for tune in ['monash','a14','cp5']:
    for cr in ['on','off']:
        sums = [np.zeros((3,512)) for _ in KEYS]
        total = 0
        for chunk in pd.read_csv((OUT.parents[1]/'cp5_exact/data' if tune == 'cp5' else DATA) / f'{tune}_cr_{cr}_13tev_events.csv', chunksize=250000):
            total += len(chunk)
            base = (chunk.nmpi > 2) & (chunk.nch_eta08_pt015_20 > 0)
            for j,key in enumerate(KEYS):
                selected = chunk.loc[base & ((chunk.has_leading_track == 1) if j else True)]
                x = selected.nmpi.to_numpy(int)
                y = selected[key].to_numpy(float)
                assert x.max() < 512
                for k,w in enumerate([None,y,y*y]):
                    sums[j][k] += np.bincount(x, weights=w, minlength=512)
        for j,key in enumerate(KEYS):
            n,s,s2 = sums[j]
            x = np.arange(512)
            count = n.sum()
            r = (np.dot(x,s)-np.dot(x,n)*s.sum()/count)/np.sqrt((np.dot(x*x,n)-np.dot(x,n)**2/count)*(s2.sum()-s.sum()**2/count))
            checks.append(dict(tune=tune,cr=cr,estimator=key,source_events=total,selected_events=int(count),pearson=r))
            for m in np.flatnonzero(n):
                mean = s[m]/n[m]
                sd = np.sqrt(max(0,(s2[m]-s[m]**2/n[m])/(n[m]-1))) if n[m]>1 else np.nan
                rows.append(dict(tune=tune,cr=cr,estimator=key,nmpi=m,events=int(n[m]),mean=mean,sd=sd,sem=sd/np.sqrt(n[m])))
        print(tune,cr,total,flush=True)
profiles = pd.DataFrame(rows)
profiles.to_csv(OUT/'tune_conditional_profiles.csv',index=False)
verification = pd.DataFrame(checks)
verification.to_csv(OUT/'tune_pearson_verification.csv',index=False)
# Fresh CP5 values are validated against cp5_exact/results, not the obsolete archived CP5 table.
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'dejavuserif','font.size':10,'pdf.fonttype':42})
fig,axes=plt.subplots(3,3,figsize=(10,8),sharex=True,sharey='row')
ylabels=[r'$\langle N_{\rm ch}^{\rm forward}\rangle$',r'$\langle N_{\rm ch}^{\rm transverse}\rangle$',r'$\langle\sum p_{\rm T}^{\rm transverse}\rangle$ [GeV/$c$]']
for col,(tune,title) in enumerate(zip(['monash','a14','cp5'],['Monash 2013','ATLAS A14','CMS CP5'])):
    axes[0,col].set_title(title)
    for row,key in enumerate(KEYS):
        ax=axes[row,col]
        for cr,color,style,marker in [('on','#00843D','-','o'),('off','#D62728','--','s')]:
            p=profiles.query('tune == @tune and cr == @cr and estimator == @key and events >= 500')
            r = verification.loc[(verification.tune == tune) & (verification.cr == cr) & (verification.estimator == key), 'pearson'].iloc[0]
            ax.errorbar(p.nmpi,p['mean'],yerr=p['sem'],color=color,linestyle=style,marker=marker,ms=2.5,lw=1.3,elinewidth=.7,label=f'CR {cr.upper()}: Pearson $r = {r:.3f}$')
        ax.set_ylim(bottom=0)
        ax.tick_params(direction='in',top=True,right=True)
        ax.grid(alpha=.15)
        if col==0: ax.set_ylabel(ylabels[row])
        if row==2: ax.set_xlabel(r'$n_{\rm MPI}$')
        ax.legend(loc='upper left',frameon=False,fontsize=8,labelcolor='linecolor',handlelength=1.8)
for row,key in enumerate(KEYS):
    shown=profiles[(profiles.estimator == key) & (profiles.events >= 500)]
    axes[row,0].set_ylim(0, 1.28 * (shown['mean'] + shown['sem']).max())
fig.suptitle(r'pp, $\sqrt{s}=13$ TeV — conditional means (statistical standard errors)',fontsize=12)
fig.tight_layout()
fig.savefig(OUT/'three_estimators_three_tunes_vs_nmpi.pdf',bbox_inches='tight')
fig.savefig(OUT/'three_estimators_three_tunes_vs_nmpi.png',dpi=200,bbox_inches='tight')


==> anc/S2/archived_analysis_code/original_submission_entrypoints/inclusive_distributions/generate_plots.py <==
#!/usr/bin/env python3
"""Inclusive event distributions from the manuscript's six cached 5M samples."""
from pathlib import Path
import os
os.environ.setdefault('MPLCONFIGDIR', '/tmp/npb_inclusive_mpl')
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent
CACHE = OUT.parents[1] / 'color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache'
ENERGIES = ('2.76', '7', '13')
STATES = ('ON', 'OFF')
data = {}
summary = []
for e in ENERGIES:
    for state in STATES:
        prefix = f'{e}TeV_CR_{state}'
        n = np.load(CACHE / f'{prefix}_nch_eta0.8_pt0.15_20.npy')
        s = np.load(CACHE / f'{prefix}_sumpt_eta0.8_pt0.15_20.npy')
        mask = np.load(CACHE / f'{prefix}_inelgt0_eta1.npy').astype(bool)
        assert n.shape == s.shape == mask.shape
        assert len(n) == 5000000 and np.all(n >= 0) and np.all(np.isfinite(s))
        positive = mask & (n > 0)
        nch = n[mask]
        meanpt = s[positive].astype(float) / n[positive]
        assert np.all((meanpt > .14999) & (meanpt < 20.00001))
        data[e, state] = (nch, meanpt)
        summary.append(dict(energy_TeV=e, cr_state=state, generated_events=len(n), inel_events=len(nch), meanpt_events=len(meanpt), zero_nch_events=int(np.sum(mask & (n == 0))), mean_nch=nch.mean(), mean_event_pt_GeV=meanpt.mean(), max_nch=nch.max(), max_event_pt_GeV=meanpt.max()))
pd.DataFrame(summary).to_csv(OUT/'sample_summary.csv', index=False)
plt.rcParams.update({'font.family':'serif', 'font.size':12, 'axes.labelsize':14, 'axes.titlesize':15, 'xtick.direction':'in', 'ytick.direction':'in', 'pdf.fonttype':42})
styles = {'ON':dict(color='green', linestyle='-'), 'OFF':dict(color='red', linestyle='--')}
for index, name in enumerate(('Nch', 'mean_pT')):
    maximum = max(v[index].max() for v in data.values())
    bin_width = 5 if index == 0 else 0.5
    first_edge = -0.5 if index == 0 else 0.0
    bin_count = int(np.floor((maximum - first_edge) / bin_width)) + 1
    edges = first_edge + np.arange(bin_count + 1) * bin_width
    fig, axes = plt.subplots(1,3,figsize=(15,4.7),sharex=True,sharey=True)
    rows=[]
    for j,e in enumerate(ENERGIES):
        ax=axes[j]
        for state in STATES:
            values=data[e,state][index]
            counts,_=np.histogram(values,edges)
            assert counts.sum()==len(values)
            widths=np.diff(edges)
            density=counts/len(values)/widths
            errors=np.sqrt(counts/len(values)*(1-counts/len(values))/len(values))/widths
            assert np.isclose(np.sum(density*widths),1)
            # Open step histograms: zero is undefined on a logarithmic axis.
            # Omit empty bins without drawing artificial drops to a baseline.
            ax.stairs(np.where(counts>0,density,np.nan),edges,
                      baseline=None,fill=False,label=f'CR {state}',
                      linewidth=1.6,**styles[state])
            for k,count in enumerate(counts):
                rows.append(dict(energy_TeV=e,cr_state=state,bin_low=edges[k],bin_high=edges[k+1],events=count,probability_density=density[k],statistical_standard_error=errors[k]))
        ax.set_title(rf'$\sqrt{{s}} = {e}\;\mathrm{{TeV}}$')
        ax.text(.96,.94,f'({chr(97+j)})',transform=ax.transAxes,ha='right',va='top')
        ax.set_yscale('log')
        ax.tick_params(which='both',top=True,right=True)
        ax.set_xlabel(r'$N_{\mathrm{ch}}$' if index==0 else r'$\langle p_{\mathrm{T}}\rangle_{\mathrm{event}}\;[\mathrm{GeV}/c]$')
        ax.legend(frameon=False,loc='upper right',bbox_to_anchor=(1,.86))
        ax.grid(axis='y',alpha=.15)
    axes[0].set_ylabel(r'$\frac{1}{N_{\mathrm{evt}}}\frac{\Delta N_{\mathrm{evt}}}{\Delta N_{\mathrm{ch}}}$' if index==0 else r'$\frac{1}{N_{\mathrm{evt}}}\frac{dN_{\mathrm{evt}}}{d\langle p_{\mathrm{T}}\rangle_{\mathrm{event}}}\;[(\mathrm{GeV}/c)^{-1}]$')
    axes[0].set_xlim(-.5 if index==0 else 0,edges[-1])
    fig.tight_layout()
    for ext in ('pdf','png'):
        fig.savefig(OUT/f'inclusive_{name}_CR_ON_OFF_1x3.{ext}',dpi=300)
    plt.close(fig)
    pd.DataFrame(rows).to_csv(OUT/f'inclusive_{name}_histograms.csv',index=False)
(OUT/'README.md').write_text('''# Inclusive CR ON/OFF distributions

Two separate 1 x 3 figures, ordered 2.76, 7, 13 TeV, from the six original 5-million-event Monash samples and the existing acceptance-analysis caches. PDF and 300-dpi PNG outputs are provided.

Both figures use unfilled step histograms: green solid outlines for CR ON and red dashed outlines for CR OFF. Horizontal segments span the actual bin edges; no interpolation or smoothing is used. Empty bins are omitted without artificial drops to a zero baseline on the logarithmic axis.

Final-state charged particles: |eta| < 0.8, 0.15 < pT < 20 GeV/c. Events: existing INEL>0-like mask (at least one charged final-state particle in |eta| < 1 with pT > 0), without any nMPI cut. Nch includes zero accepted multiplicity. Event mean pT = sum(pT)/Nch, restricted to Nch > 0 and weighted equally per event; this is not a single-particle pT spectrum or a mean-pT-versus-Nch profile.

Each distribution is independently normalized to unit integral over its full observed range. Nch bin width is 5; event-mean-pT bin width is 0.5 GeV/c. The Nch ordinate is probability per unit multiplicity, accounting for the bin width. Logarithmic y axes show the tails; empty bins are omitted. Histogram CSV files contain counts, normalized densities and marginal binomial statistical standard errors (not displayed on the figures). No smoothing or tail truncation is applied. sample_summary.csv records selected counts and means. The cached sum-pT arrays retain their original floating-point precision.

Run: python3 generate_plots.py

The figures are included in the main manuscript. After regenerating them, rebuild manuscript.pdf from the parent directory with latexmk -pdf manuscript.tex.
''')
print(pd.DataFrame(summary).to_string(index=False))


==> anc/S2/archived_analysis_code/original_submission_entrypoints/new_analysis_editor_response/run_fresh_analysis.py <==
#!/usr/bin/env python3
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

ROOT = Path("/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026")
BASE = ROOT / "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis"
CACHE = BASE / "06_alice_like_eta08_comparison/cache"
OUT = Path(__file__).resolve().parent
OUT.mkdir(parents=True, exist_ok=True)

SAMPLES = {
    ("2.76 TeV", "CR ON"): (ROOT/"May/Data/2.76TeV_5M_Data/2.76TeV_5M_events_meta.npy", CACHE/"2.76TeV_CR_ON_nch_eta0.8_pt0.15_20.npy", CACHE/"2.76TeV_CR_ON_inelgt0_eta1.npy"),
    ("2.76 TeV", "CR OFF"): (ROOT/"June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_events_meta.npy", CACHE/"2.76TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy", CACHE/"2.76TeV_CR_OFF_inelgt0_eta1.npy"),
    ("7 TeV", "CR ON"): (ROOT/"May/Data/7TeV_5M_Data/7TeV_5M_events_meta.npy", CACHE/"7TeV_CR_ON_nch_eta0.8_pt0.15_20.npy", CACHE/"7TeV_CR_ON_inelgt0_eta1.npy"),
    ("7 TeV", "CR OFF"): (ROOT/"June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_events_meta.npy", CACHE/"7TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy", CACHE/"7TeV_CR_OFF_inelgt0_eta1.npy"),
    ("13 TeV", "CR ON"): (ROOT/"May/Data/13TeV_5M_Data/13TeV_5M_events_meta.npy", CACHE/"13TeV_CR_ON_nch_eta0.8_pt0.15_20.npy", CACHE/"13TeV_CR_ON_inelgt0_eta1.npy"),
    ("13 TeV", "CR OFF"): (ROOT/"June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_events_meta.npy", CACHE/"13TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy", CACHE/"13TeV_CR_OFF_inelgt0_eta1.npy"),
}

def profile(nmpi, nch, min_events=500):
    rows=[]
    for m in np.unique(nmpi):
        v=nch[nmpi==m].astype(float); n=len(v)
        if n < min_events: continue
        mean=v.mean(); centered=v-mean
        mu2=np.mean(centered**2); mu3=np.mean(centered**3); mu4=np.mean(centered**4)
        sigma=np.sqrt(mu2)
        # Large-sample covariance matrix of the sample mean and central variance.
        var_mean=mu2/n
        var_variance=max(mu4-mu2**2, 0.0)/n
        cov_mean_variance=mu3/n
        cv=sigma/mean if mean else np.nan
        scaled_variance=mu2/mean if mean else np.nan
        if mean and sigma:
            grad_cv=np.array([-sigma/mean**2, 1.0/(2.0*mean*sigma)])
            grad_f=np.array([-mu2/mean**2, 1.0/mean])
            cov=np.array([[var_mean,cov_mean_variance],
                          [cov_mean_variance,var_variance]])
            sem_cv=np.sqrt(max(grad_cv @ cov @ grad_cv, 0.0))
            sem_scaled_variance=np.sqrt(max(grad_f @ cov @ grad_f, 0.0))
        else:
            sem_cv=sem_scaled_variance=np.nan
        rows.append(dict(nmpi=int(m), events=n, mean_nch=mean, sigma_nch=sigma,
                         cv=cv, scaled_variance=scaled_variance,
                         sem_mean=sigma/np.sqrt(n),
                         sem_sigma=np.sqrt(var_variance)/(2.0*sigma) if sigma else np.nan,
                         sem_cv=sem_cv, sem_scaled_variance=sem_scaled_variance))
    return pd.DataFrame(rows)

def global_metrics(nmpi,nch):
    p=profile(nmpi,nch,1)
    means=np.zeros(int(nmpi.max())+1); means[p.nmpi.to_numpy(int)]=p.mean_nch
    resid=nch-means[nmpi]
    mu=nch.mean(); sig=np.sqrt(np.mean(resid*resid))
    return dict(events=len(nch), mean_nch=mu, ridge_width=sig,
                ridge_width_over_mean=sig/mu, ridge_variance_over_mean=sig*sig/mu,
                pearson=np.corrcoef(nmpi,nch)[0,1], slope=np.polyfit(nmpi,nch,1)[0])

profiles=[]; summaries=[]; sensitivities=[]
for (energy,cr),(meta_path,nch_path,inel_path) in SAMPLES.items():
    meta=np.load(meta_path,mmap_mode="r"); nmpi=np.asarray(meta[:,3],dtype=np.int16)
    nch=np.load(nch_path,mmap_mode="r"); inel=np.load(inel_path,mmap_mode="r").astype(bool)
    baseline=inel & (nmpi>2)
    p=profile(nmpi[baseline],nch[baseline]); p.insert(0,"cr_state",cr); p.insert(0,"energy",energy); profiles.append(p)
    g=global_metrics(nmpi[baseline],nch[baseline]); g.update(energy=energy,cr_state=cr,selection="INEL>0 and nMPI>2"); summaries.append(g)
    for label,mask in [("INEL>0; all nMPI",inel),("INEL>0; nMPI>1",inel&(nmpi>1)),("INEL>0; nMPI>2",baseline),("Nch>0 and nMPI>2",(nch>0)&(nmpi>2))]:
        q=global_metrics(nmpi[mask],nch[mask]); q.update(energy=energy,cr_state=cr,selection=label); sensitivities.append(q)
    # Fit-range sensitivity in the baseline sample.
    pb=p.copy(); max90=int(np.quantile(nmpi[baseline],.90)); max99=int(np.quantile(nmpi[baseline],.99))
    for label,hi in [("profile bins: all with >=500 events",int(pb.nmpi.max())),("profile bins: nMPI<=90th percentile",max90),("profile bins: nMPI<=99th percentile",max99)]:
        z=pb[pb.nmpi<=hi]
        if len(z)>=2:
            sensitivities.append(dict(energy=energy,cr_state=cr,selection=label,events=int(z.events.sum()),mean_nch=np.nan,ridge_width=np.nan,ridge_width_over_mean=np.nan,ridge_variance_over_mean=np.nan,pearson=np.nan,slope=np.polyfit(z.nmpi,z.mean_nch,1,w=np.sqrt(z.events))[0]))

prof=pd.concat(profiles,ignore_index=True); summary=pd.DataFrame(summaries); sensitivity=pd.DataFrame(sensitivities)
prof.to_csv(OUT/"fresh_conditional_fluctuations_by_nmpi.csv",index=False)
summary.to_csv(OUT/"fresh_global_normalized_width_summary.csv",index=False)
sensitivity.to_csv(OUT/"fresh_selection_fit_sensitivity.csv",index=False)

ratio_rows=[]
for energy in ["2.76 TeV","7 TeV","13 TeV"]:
    on=prof[(prof.energy==energy)&(prof.cr_state=="CR ON")]
    off=prof[(prof.energy==energy)&(prof.cr_state=="CR OFF")]
    m=on.merge(off,on="nmpi",suffixes=("_on","_off"))
    w=np.minimum(m.events_on,m.events_off)
    ratio_rows.append(dict(energy=energy,nmpi_min=int(m.nmpi.min()),nmpi_max=int(m.nmpi.max()),matched_bins=len(m),
        weighted_sigma_on_over_off=np.average(m.sigma_nch_on/m.sigma_nch_off,weights=w),
        weighted_cv_on_over_off=np.average(m.cv_on/m.cv_off,weights=w),
        weighted_scaled_variance_on_over_off=np.average(m.scaled_variance_on/m.scaled_variance_off,weights=w),
        bins_cv_on_greater=int((m.cv_on>m.cv_off).sum()),
        bins_scaled_variance_on_greater=int((m.scaled_variance_on>m.scaled_variance_off).sum())))
pd.DataFrame(ratio_rows).to_csv(OUT/"fresh_matched_nmpi_cr_ratios.csv",index=False)

# Tune dependence from the completed equal-statistics 5M profiles.
tune_path=OUT.parent/"plot_inputs/tune_robustness_by_nmpi.csv"
tune=pd.read_csv(tune_path)
tune["cv"]=tune["sigma_nch"]/tune["mean_nch"]
tune["scaled_variance"]=tune["sigma_nch"]**2/tune["mean_nch"]
tune.to_csv(OUT/"fresh_tune_normalized_fluctuation_profiles.csv",index=False)
tune_selected=tune[(tune.events>=500)&(tune.nmpi>2)]
tune_summary=(tune_selected.groupby("sample").apply(lambda x: pd.Series({
    "nmpi_min":x.nmpi.min(),"nmpi_max":x.nmpi.max(),
    "event_weighted_cv":np.average(x.cv,weights=x.events),
    "event_weighted_scaled_variance":np.average(x.scaled_variance,weights=x.events),
    "median_cv":x.cv.median()}),include_groups=False).reset_index())
tune_summary.to_csv(OUT/"fresh_tune_normalized_fluctuation_summary.csv",index=False)

# Times-compatible serif lettering; sizes allow for manuscript downscaling.
plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Liberation Serif", "Times New Roman", "Times", "STIXGeneral"],
    "mathtext.fontset": "stix",
    "font.size": 13,
    "axes.labelsize": 15,
    "axes.titlesize": 13,
    "xtick.labelsize": 13,
    "ytick.labelsize": 13,
    "legend.fontsize": 13,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

colors={"CR ON":"#00843D","CR OFF":"#D62728"}
markers={"CR ON":"o","CR OFF":"s"}
linestyles={"CR ON":"-","CR OFF":"--"}
fig,axes=plt.subplots(3,3,figsize=(12,9),sharex="col")
for j,energy in enumerate(["2.76 TeV","7 TeV","13 TeV"]):
    for cr in ["CR ON","CR OFF"]:
        d=prof[(prof.energy==energy)&(prof.cr_state==cr)]
        common=dict(label=cr,color=colors[cr],marker=markers[cr],ls=linestyles[cr],
                    lw=1.25,ms=3.2,capsize=1.5,elinewidth=.7)
        axes[0,j].errorbar(d.nmpi,d.sigma_nch,yerr=d.sem_sigma,**common)
        axes[1,j].errorbar(d.nmpi,d.cv,yerr=d.sem_cv,**common)
        axes[2,j].errorbar(d.nmpi,d.scaled_variance,yerr=d.sem_scaled_variance,**common)
    axes[0,j].set_title(energy); axes[2,j].set_xlabel(r"$n_{\rm MPI}$")
    axes[2,j].xaxis.set_major_locator(MaxNLocator(nbins=8, integer=True))
axes[0,0].set_ylabel(r"$\sigma_m$")
axes[1,0].set_ylabel(r"$C_m=\sigma_m/\mu_m$")
axes[2,0].set_ylabel(r"$F_m=\sigma_m^2/\mu_m$")
axes[0,0].legend(frameon=False)
for k,ax in enumerate(axes.flat):
    ax.set_title(f"({chr(97+k)})", loc="left", fontsize=14,
                 fontweight="normal", pad=9)
    ax.tick_params(direction="in",top=True,right=True)
fig.tight_layout(); fig.savefig(OUT/"fresh_normalized_fluctuations_vs_nmpi.pdf",bbox_inches="tight"); fig.savefig(OUT/"fresh_normalized_fluctuations_vs_nmpi.png",dpi=220,bbox_inches="tight"); plt.close(fig)

payload={"source_samples":"six 5M-event Monash samples","particle_level_definition":"final-state charged rows; |eta|<0.8; 0.15<pT<20 GeV/c","baseline":"INEL>0-like and nMPI>2","minimum_profile_events":500}
(OUT/"fresh_analysis_definition.json").write_text(json.dumps(payload,indent=2)+"\n")
print(summary.to_string(index=False))
print("\nTune normalized summary\n",tune_summary.to_string(index=False))


==> anc/S2/archived_analysis_code/requirements.txt <==
numpy
pandas
matplotlib


==> anc/S2/conditional_width_analysis/README.txt <==
WIDTH-NORMALIZATION COMPARISON
Current manuscript: Sec.8.1, Effect of normalization on conditional widths; Table7.
S1: Effect of normalization on conditional widths, including all 148-bin W results/errors.
Run from S2: python conditional_width_analysis/code/compare_normalizations.py
Check: python conditional_width_analysis/code/validate_normalizations.py
The standard RUN_ANALYSIS.sh launcher executes both.
Inputs: reproduction_data/conditional_joint_counts.csv and reproduced_results/all_matched_bins_with_uncertainties.csv.
Results: results/conditional_normalizations.csv; inclusive_normalizations.csv; matched_normalization_comparison.csv; normalization_summary.csv; normalization_comparison.pdf/.png; validation.json; independent_validation.json.
references/PRIMARY_SOURCE_AUDIT.txt records the specific primary-paper reading and source-access limitation.
This is a same-retained-event normalization test, not an exact reproduction of Weber's generator settings, primary-particle selection or width metric. The paper's qualitative statement does not uniquely specify its conditional-width estimator. The added empirical result is separate mean and width suppression with uncertainty, not a new algebraic identity. Historical production limits remain in REPRODUCIBILITY_STATEMENT.txt.


==> anc/S2/conditional_width_analysis/code/compare_normalizations.py <==
#!/usr/bin/env python3
"""Normalization audit of retained samples, NOT a reproduction of Weber events.
Run from any directory: python code/compare_normalizations.py
Errors use empirical influence functions; independent CR samples assumed.
"""
from pathlib import Path
import json,hashlib
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]
S2=ROOT.parent if (ROOT.parent/'reproduction_data').is_dir() else (ROOT.parent/'S2_source' if (ROOT.parent/'S2_source').is_dir() else ROOT.parent/'Supplementary_Material_S2')
OUT=ROOT/'results';OUT.mkdir(exist_ok=True)
f=S2/'reproduction_data/conditional_joint_counts.csv'
d=pd.read_csv(f); old=pd.read_csv(S2/'reproduced_results/all_matched_bins_with_uncertainties.csv')
rows=[]; inclusive=[]
for sid,t in d.groupby('sample_id'):
 x=t.nch.to_numpy(float);weight=t.events.to_numpy(float);m=t.nmpi.to_numpy(float);N=weight.sum()
 G=weight@x/N;H=weight@m/N;VG=weight@((x-G)**2)/N
 inclusive.append(dict(sample_id=sid,selected_events=int(N),inclusive_mean_nch=G,inclusive_mean_nmpi=H,inclusive_mean_nch_se=np.sqrt(VG/N)))
 for k in np.unique(m):
  mask=m==k;n=weight[mask].sum();p=n/N;mu=weight[mask]@x[mask]/n
  v=weight[mask]@((x[mask]-mu)**2)/n;sd=np.sqrt(v)
  if not(sd>0 and mu>0):continue
  # Joint influence of conditional sigma and sample-inclusive mean.
  IFsd=mask/p*((x-mu)**2-v)/(2*sd)
  IFglobal=IFsd/G-sd/G**2*(x-G)
  IFmu=mask/p*(x-mu)
  IFcv=IFsd/mu-sd/mu**2*IFmu
  rows.append(dict(sample_id=sid,nmpi=int(k),events=int(n),mean=mu,sigma=sd,cv=sd/mu,global_width=sd/G,global_width_se=np.sqrt(weight@(IFglobal**2)/N/N),sigma_se=np.sqrt(weight@(IFsd**2)/N/N),cv_se=np.sqrt(weight@(IFcv**2)/N/N),inclusive_mean_nch=G,inclusive_mean_nmpi=H,self_normalized_mpi=k/H,self_normalized_conditional_mean=mu/G))
p=pd.DataFrame(rows);p.to_csv(OUT/'conditional_normalizations.csv',index=False);pd.DataFrame(inclusive).to_csv(OUT/'inclusive_normalizations.csv',index=False)
result=[]
for _,r in old.iterrows():
 if r.kind=='baseline': stem='baseline_'+r.comparison.replace(' ','')+'_CR_';onid=stem+'ON';offid=stem+'OFF'
 else:
  tune={'Monash':'monash','ATLAS A14':'a14','CMS CP5':'cp5'}[r.comparison];onid='tune_'+tune+'_on';offid='tune_'+tune+'_off'
 a=p[(p.sample_id==onid)&(p.nmpi==r.nmpi)].iloc[0];b=p[(p.sample_id==offid)&(p.nmpi==r.nmpi)].iloc[0]
 row=dict(kind=r.kind,comparison=r.comparison,nmpi=int(r.nmpi),inclusive_mean_ratio=a.inclusive_mean_nch/b.inclusive_mean_nch,mean_ratio=r.mean_ratio,sigma_ratio=r.sigma_ratio,cv_ratio=r.cv_ratio)
 for key in ['sigma','cv','global_width']:
  ratio=a[key]/b[key];se=ratio*np.hypot(a[key+'_se']/a[key],b[key+'_se']/b[key]);row[key+'_ratio']=ratio;row[key+'_ratio_se']=se;row[key+'_ratio_ci95_low']=ratio-1.95996398454*se;row[key+'_ratio_ci95_high']=ratio+1.95996398454*se
 assert np.isclose(row['global_width_ratio'],row['sigma_ratio']/row['inclusive_mean_ratio'],rtol=1e-12)
 assert np.isclose(row['cv_ratio'],row['sigma_ratio']/row['mean_ratio'],rtol=1e-12)
 assert np.isclose(row['sigma_ratio'],r.sigma_ratio,rtol=1e-12)
 result.append(row)
r=pd.DataFrame(result);r.to_csv(OUT/'matched_normalization_comparison.csv',index=False)
summary=[]
for (kind,label),t in r.groupby(['kind','comparison']):
 summary.append(dict(kind=kind,comparison=label,bins=len(t),nmpi_min=int(t.nmpi.min()),nmpi_max=int(t.nmpi.max()),inclusive_mean_ratio=float(t.inclusive_mean_ratio.iloc[0]),absolute_narrower_bins=int((t.sigma_ratio<1).sum()),local_relative_broader_bins=int((t.cv_ratio>1).sum()),global_relative_broader_bins=int((t.global_width_ratio>1).sum()),global_relative_broader_marginal95_bins=int((t.global_width_ratio_ci95_low>1).sum()),global_ratio_min=float(t.global_width_ratio.min()),global_ratio_max=float(t.global_width_ratio.max())))
pd.DataFrame(summary).to_csv(OUT/'normalization_summary.csv',index=False)
fig,axes=plt.subplots(2,3,figsize=(13,7),sharey=True)
for ax,((kind,label),t) in zip(axes.flat,r.groupby(['kind','comparison'])):
 for key,label2 in [('sigma','Absolute sigma'),('cv','sigma / conditional mean'),('global_width','sigma / inclusive mean')]:
  ax.errorbar(t.nmpi,t[key+'_ratio'],yerr=1.96*t[key+'_ratio_se'],label=label2,fmt='.-',markersize=3,capsize=1)
 ax.axhline(1,color='black',lw=.7);ax.set_title(kind+': '+label);ax.set_xlabel('Matched integer nMPI');ax.set_ylabel('CR ON / OFF')
axes.flat[0].legend(fontsize=7);fig.suptitle('Same retained events: effect of width normalization (marginal 95% delta errors)');fig.tight_layout();fig.savefig(OUT/'normalization_comparison.pdf');fig.savefig(OUT/'normalization_comparison.png',dpi=180);plt.close(fig)
validation=dict(status='PASS',matched_bins=len(r),identities_checked=['R_global = R_sigma / R_inclusive_mean','R_CV = R_sigma / R_conditional_mean'],input_sha256=hashlib.sha256(f.read_bytes()).hexdigest(),uncertainty='Empirical influence functions include covariance of conditional width and inclusive mean. Independent ON/OFF samples assumed; marginal normal-approximation intervals, no historical seed certification.',scope='Same-sample normalization test; NOT matched-selection or matched-generator reproduction of Weber.',summary=summary)
(OUT/'validation.json').write_text(json.dumps(validation,indent=2)+'\n');print(json.dumps(validation,indent=2))


==> anc/S2/conditional_width_analysis/code/validate_normalizations.py <==
#!/usr/bin/env python3
"""Complementary numerical checks; AI-assisted, not independent human review."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
W=Path(__file__).resolve().parents[1];T=W.parent
p=pd.read_csv(W/'results/conditional_normalizations.csv')
old=pd.read_csv(T/'reproduced_results/all_conditional_profiles_with_uncertainties.csv')
q=p.merge(old,on=['sample_id','nmpi'],validate='one_to_one')
assert np.allclose(q.sigma_se,q.sem_sigma,rtol=1e-10)
assert np.allclose(q.cv_se,q.sem_cv,rtol=1e-10)
x=np.array([1.,3.,2.,6.]);m=np.array([1,1,2,2]);a=np.array([.1,.2,.3,.4]);mask=m==2
f=lambda t: np.sqrt(np.sum(t[mask]*(x[mask]-np.sum(t[mask]*x[mask])/t[mask].sum())**2)/t[mask].sum())/(t@x)
G=a@x;mu=a[mask]@x[mask]/a[mask].sum();v=a[mask]@((x[mask]-mu)**2)/a[mask].sum();sd=np.sqrt(v)
inf=mask/a[mask].sum()*((x-mu)**2-v)/(2*sd)/G-sd/G**2*(x-G)
eps=1e-7
assert np.allclose([(f((1-eps)*a+eps*np.eye(4)[i])-f(a))/eps for i in range(4)],inf,atol=1e-6)
r=dict(status='PASS',existing_sigma_and_cv_errors_reproduced_rows=len(q),global_width_influence_function='finite-difference perturbation PASS',scope='Complementary numerical implementation check; not independent human validation')
(W/'results/independent_validation.json').write_text(json.dumps(r,indent=2)+'\n');print(json.dumps(r))


==> anc/S2/conditional_width_analysis/references/PRIMARY_SOURCE_AUDIT.txt <==
PRIMARY-SOURCE AUDIT (21 October 2026)
Weber, Dubla, Andronic and Morsch, arXiv:1811.07744v2, Sections 2-3, Table 1, Figure 2.
Primary PDF: https://arxiv.org/pdf/1811.07744
Published DOI: https://doi.org/10.1140/epjc/s10052-018-6531-4

The paper uses PYTHIA 8.230, Monash 2013 and non-diffractive 13 TeV collisions. Section 3 counts ALICE-defined primary charged particles at |eta|<1. Figure 2 shows conditional means on self-normalized multiplicity and MPI axes. The adjacent text describes a wider multiplicity distribution at a given MPI count with CR. It does not specify there a conditional standard-deviation estimator, normalization for that width, numerical width table or width errors. Table 1 concerns inclusive mean and RMS, not widths conditional on MPI.

Consequently, the text establishes prior discussion of conditional fluctuations but does not uniquely identify an absolute conditional-width measurement. The present normalization test demonstrates compatibility with broadening on self-normalized axes; it cannot determine the authors' intended width metric or reproduce their event sample.

Source accessed through the web PDF reader. A local PDF download failed because shell DNS was unavailable; no local reference PDF is claimed. No Weber event data or code was obtained.


==> anc/S2/conditional_width_analysis/results/conditional_normalizations.csv <==
sample_id,nmpi,events,mean,sigma,cv,global_width,global_width_se,sigma_se,cv_se,inclusive_mean_nch,inclusive_mean_nmpi,self_normalized_mpi,self_normalized_conditional_mean
baseline_13TeV_CR_OFF,0,16,0.3125,0.46351240544347894,1.4832396974191326,0.032785164930194496,0.0033156176612164647,0.046875,0.3999999999999999,14.13787017482999,4.226379235220873,0.0,0.022103753686771838
baseline_13TeV_CR_OFF,1,1378747,4.4859013292503995,4.606235542328442,1.0268249799195093,0.32580830672282163,0.000648282307347127,0.00916115402258957,0.001489207602894852,14.13787017482999,4.226379235220873,0.23660915037307093,0.31729682574372226
baseline_13TeV_CR_OFF,2,409141,6.537738823535163,3.711858964017819,0.5677588328636688,0.26254725203419504,0.00042065311584860886,0.00562403193129847,0.0007577129511887414,14.13787017482999,4.226379235220873,0.47321830074614185,0.46242741959637357
baseline_13TeV_CR_OFF,3,275123,9.537294228399661,4.682495536489548,0.49096687428875324,0.3312023295295153,0.0005799441378809119,0.007829138514863655,0.0007492022303071939,14.13787017482999,4.226379235220873,0.7098274511192129,0.6745920078810137
baseline_13TeV_CR_OFF,4,207381,12.642995259932203,5.481328722850128,0.43354668811918234,0.387705407891542,0.0008116984147406032,0.011120881417154256,0.0008239970552693745,14.13787017482999,4.226379235220873,0.9464366014922837,0.894264489883409
baseline_13TeV_CR_OFF,5,166560,15.789199087415946,6.226064430847122,0.3943242716984498,0.44038206277573144,0.0030432743474960006,0.0429405106065226,0.002665050637788767,14.13787017482999,4.226379235220873,1.1830457518653548,1.1168018161268634
baseline_13TeV_CR_OFF,6,140298,18.990185177265534,6.788819191097694,0.35749094217496413,0.4801868391169698,0.0010792993857661065,0.014850453734045211,0.0007420860461709166,14.13787017482999,4.226379235220873,1.4196549022384257,1.3432140019982814
baseline_13TeV_CR_OFF,7,119757,22.26945397763805,7.403535973556347,0.33245251459647973,0.523666993826061,0.0013240169875148118,0.018332679996049855,0.0007841776038074743,14.13787017482999,4.226379235220873,1.6562640526114965,1.5751632814739611
baseline_13TeV_CR_OFF,8,105923,25.55275058297065,7.940869579932925,0.3107637885850547,0.5616736808115735,0.0014623652847854016,0.020266852325213518,0.000762726599267883,14.13787017482999,4.226379235220873,1.8928732029845674,1.8073974556975958
baseline_13TeV_CR_OFF,9,93574,28.854468121486736,8.429004284291036,0.29212128426010747,0.5962004304790836,0.0015558807794896353,0.02156688335806998,0.0007174879196096269,14.13787017482999,4.226379235220873,2.1294823533576386,2.0409345795844893
baseline_13TeV_CR_OFF,10,83073,32.240378943820495,8.95022453576209,0.2776091605920028,0.6330673874553185,0.0017237428727797106,0.02392751700098755,0.0007182226136696649,14.13787017482999,4.226379235220873,2.3660915037307095,2.280426863815659
baseline_13TeV_CR_OFF,11,73396,35.640974985012804,9.40827972845047,0.2639736913035262,0.665466552748537,0.0019173392878708432,0.026675756433486734,0.0007223724120788082,14.13787017482999,4.226379235220873,2.6027006541037805,2.520957863120383
baseline_13TeV_CR_OFF,12,64169,39.00889837772133,9.808542871908015,0.2514437289905589,0.6937779701337485,0.002150387538887874,0.02997793858157952,0.0007473605080558499,14.13787017482999,4.226379235220873,2.8393098044768514,2.7591778602670907
baseline_13TeV_CR_OFF,13,54977,42.35933208432617,10.171555693308528,0.24012549756591217,0.7194545972997551,0.0023310797037162908,0.03252990017498701,0.0007499290660694071,14.13787017482999,4.226379235220873,3.075918954849922,2.996160776729975
baseline_13TeV_CR_OFF,14,45973,45.72449046179279,10.554193431133113,0.23082145529761905,0.7465193342857973,0.002690239472155079,0.03765102664905459,0.0007989333797760302,14.13787017482999,4.226379235220873,3.312528105222993,3.2341851987859718
baseline_13TeV_CR_OFF,15,37389,49.07304287357244,10.913122624502556,0.22238528498463372,0.7719071182257329,0.0030262085803753284,0.04240724813610148,0.0008461936776731103,14.13787017482999,4.226379235220873,3.549137255596064,3.471035047481086
baseline_13TeV_CR_OFF,16,29283,52.46357955127549,11.303039256371893,0.2154454452602652,0.7994867060312225,0.0037740998440241916,0.053049466112796845,0.0009848020700699686,14.13787017482999,4.226379235220873,3.785746405969135,3.71085452776881
baseline_13TeV_CR_OFF,17,22429,55.65981541753979,11.638038995186287,0.2090923030894359,0.8231819115092586,0.004116281997226179,0.057882966028037226,0.0010192170252845659,14.13787017482999,4.226379235220873,4.022355556342206,3.9369307207695523
baseline_13TeV_CR_OFF,18,16163,59.01948895625812,11.97747081094691,0.20294094413158895,0.8471906067061434,0.004913226201749237,0.06918729275777886,0.0011479806825138055,14.13787017482999,4.226379235220873,4.258964706715277,4.174567189146496
baseline_13TeV_CR_OFF,19,11396,62.35240435240435,12.219412224433318,0.19597339270786485,0.864303609619209,0.005998962401180686,0.08457587192280303,0.0013317910160591327,14.13787017482999,4.226379235220873,4.495573857088348,4.410311000267347
baseline_13TeV_CR_OFF,20,7789,65.71023237899603,12.644963731761248,0.19243523076937333,0.8944037238560444,0.007513024888008625,0.1060236474286964,0.001575512487395207,14.13787017482999,4.226379235220873,4.732183007461419,4.6478169318587765
baseline_13TeV_CR_OFF,21,5168,68.89725232198143,12.810602657091572,0.1859377874348756,0.9061196982766622,0.009303130597727402,0.13135889037456416,0.0018747075006971348,14.13787017482999,4.226379235220873,4.96879215783449,4.873241264065429
baseline_13TeV_CR_OFF,22,3213,72.21195144724557,13.284676169748522,0.18396783224247362,0.9396518715668764,0.011768110856508572,0.16623057134454128,0.0022730087951400206,14.13787017482999,4.226379235220873,5.205401308207561,5.107696601699338
baseline_13TeV_CR_OFF,23,1995,75.89223057644111,13.474785318714025,0.1775515782889236,0.9530986741343493,0.015115294301111176,0.2135817489413461,0.0027778270887453523,14.13787017482999,4.226379235220873,5.442010458580632,5.3680101484843155
baseline_13TeV_CR_OFF,24,1144,78.37062937062937,13.350337635749442,0.17034873578229412,0.9442962391547057,0.019245051865607668,0.27198963077878785,0.0034513721134846894,14.13787017482999,4.226379235220873,5.678619608953703,5.54331228123417
baseline_13TeV_CR_OFF,25,610,81.60819672131147,14.469717333072047,0.17730715681030815,1.0234722171118005,0.03275783701755157,0.463076189494406,0.0054860465349948935,14.13787017482999,4.226379235220873,5.915228759326774,5.772311933278368
baseline_13TeV_CR_OFF,26,334,85.74251497005989,14.835208190590352,0.17302044610856823,1.0493241207577257,0.04052933084234955,0.5729418622843808,0.006696148249351294,14.13787017482999,4.226379235220873,6.151837909699844,6.0647405804241625
baseline_13TeV_CR_OFF,27,166,89.40361445783132,15.302168881497265,0.1711582800571758,1.0823531898560015,0.05780901833878656,0.817255780227618,0.009110079004627389,14.13787017482999,4.226379235220873,6.388447060072915,6.323697512585655
baseline_13TeV_CR_OFF,28,97,95.28865979381443,14.109263435725223,0.14806865230610697,0.9979765877921488,0.0674983932022782,0.9542434856329118,0.01047046763785872,14.13787017482999,4.226379235220873,6.625056210445986,6.739958608720234
baseline_13TeV_CR_OFF,29,44,95.54545454545455,13.17962364177532,0.13794087541344294,0.9322212949189008,0.09774469908054662,1.3818892237701519,0.013659012583131434,14.13787017482999,4.226379235220873,6.861665360819057,6.758122218122822
baseline_13TeV_CR_OFF,30,22,94.0909090909091,16.267393742500786,0.17289017504107115,1.1506254861119067,0.16057920556472752,2.2702338377395685,0.023507080889848646,14.13787017482999,4.226379235220873,7.098274511192128,6.655239291871666
baseline_13TeV_CR_OFF,31,10,98.2,11.417530380953666,0.11626813015227766,0.807584893605869,0.1260882102367869,1.7826105916975814,0.01637943992552211,14.13787017482999,4.226379235220873,7.334883661565199,6.9458835585311824
baseline_13TeV_CR_OFF,32,6,109.0,12.54325848148452,0.11507576588517908,0.8872099068935858,0.22744509796580523,3.215575324950909,0.033402532052634284,14.13787017482999,4.226379235220873,7.57149281193827,7.709789285946017
baseline_13TeV_CR_OFF,33,5,114.2,11.373653766490344,0.09959416608135152,0.8044814123940075,0.24794972676581398,3.505479940092312,0.026966972542708044,14.13787017482999,4.226379235220873,7.808101962311341,8.0775957472939
baseline_13TeV_CR_OFF,34,2,113.0,4.0,0.035398230088495575,0.28292804719067954,0.00016613433531382582,0.0,0.0008860293287637842,14.13787017482999,4.226379235220873,8.044711112684412,7.992717333136697
baseline_13TeV_CR_ON,0,22,0.22727272727272727,0.4190702026042222,1.8439088914585777,0.04089262905586095,0.005673856185929032,0.05814564991516647,0.469041575982343,10.248062114855852,4.226171397062659,0.0,0.02217714185624099
baseline_13TeV_CR_ON,1,1379896,4.106089879237276,3.5848846048638885,0.8730653030736377,0.34981097544941187,0.0005740943099971581,0.0058967889571653505,0.0010895105939842966,10.248062114855852,4.226171397062659,0.23662078653389115,0.4006698859958102
baseline_13TeV_CR_ON,2,409038,5.868701685417981,3.6410672797278703,0.6204212575287078,0.3552932485108269,0.0006001346725423403,0.0059901818068217915,0.0008571411854913188,10.248062114855852,4.226171397062659,0.4732415730677823,0.5726645310736906
baseline_13TeV_CR_ON,3,274585,8.071227488755758,4.412854093747982,0.546738906801431,0.4306037614029482,0.0007896526117076056,0.007913717649367791,0.0008516053276439194,10.248062114855852,4.226171397062659,0.7098623596016734,0.7875857306773639
baseline_13TeV_CR_ON,4,207204,10.128245593714407,5.067128729860781,0.50029678713611,0.4944475036422098,0.0010184908411346387,0.010267163291280077,0.0008913949055009835,10.248062114855852,4.226171397062659,0.9464831461355646,0.9883083728612695
baseline_13TeV_CR_ON,5,166510,12.092847276439853,5.607223018537633,0.4636809586987859,0.5471495933274311,0.0012109147317462697,0.012236706304817654,0.0009028576225258351,10.248062114855852,4.226171397062659,1.1831039326694557,1.180013073780042
baseline_13TeV_CR_ON,6,139540,13.98806077110506,6.106389267804456,0.43654294671198013,0.5958579484947186,0.0014073040927692106,0.014251685321348958,0.0009158585111148355,10.248062114855852,4.226171397062659,1.4197247192033469,1.3649469152638731
baseline_13TeV_CR_ON,7,120063,15.879813098123485,6.557877159427636,0.4129694171402168,0.6399138769778894,0.0015980283281105444,0.016208017763599453,0.0009235502847591222,10.248062114855852,4.226171397062659,1.656345505737238,1.5495430180017842
baseline_13TeV_CR_ON,8,105978,17.69703145935949,6.9764651869901275,0.3942166912575872,0.6807594556708303,0.0017941453398099304,0.018222177940532307,0.0009364016230972869,10.248062114855852,4.226171397062659,1.8929662922711292,1.7268661392777296
baseline_13TeV_CR_ON,9,93432,19.59660501755287,7.32752859755391,0.3739182675259603,0.7150160211199089,0.001988314169918585,0.020211330042768882,0.000947075453519165,10.248062114855852,4.226171397062659,2.12958707880502,1.9122254332499735
baseline_13TeV_CR_ON,10,82993,21.38615304905233,7.718681463488682,0.3609195840778253,0.7531844925392758,0.0021644685024243054,0.022014948373007378,0.0009486414432027718,10.248062114855852,4.226171397062659,2.3662078653389114,2.0868484996837027
baseline_13TeV_CR_ON,11,73050,23.1547022587269,8.044474859611938,0.3474229454442677,0.7849752245305444,0.0024054914980218573,0.024491017698081735,0.000979785280989787,10.248062114855852,4.226171397062659,2.6028286518728025,2.2594225131755645
baseline_13TeV_CR_ON,12,64080,24.889903245942573,8.308542025523467,0.33381174460281937,0.8107427465217246,0.0026055287444805638,0.026541170569622755,0.0009921900384735974,10.248062114855852,4.226171397062659,2.8394494384066937,2.4287424263228785
baseline_13TeV_CR_ON,13,55221,26.664330598866375,8.633729215397192,0.32379321068589856,0.8424743252562373,0.002865389319336668,0.02920675497235794,0.0010230519233139339,10.248062114855852,4.226171397062659,3.076070224940585,2.6018900256481743
baseline_13TeV_CR_ON,14,45941,28.288065127010732,8.85678057279563,0.3130924838100282,0.8642395482709473,0.0031716770361716927,0.0323516936271695,0.0010713328852290597,10.248062114855852,4.226171397062659,3.312691011474476,2.7603331059053233
baseline_13TeV_CR_ON,15,37186,29.994702307319958,9.146571120029954,0.3049395532022936,0.8925171429992458,0.003741061346373074,0.03821196625178103,0.001191475448478911,10.248062114855852,4.226171397062659,3.5493117980083673,2.926865779222676
baseline_13TeV_CR_ON,16,29513,31.58021888659235,9.299134588917504,0.294460738930012,0.9074041984422831,0.004081733445585392,0.041693523369036395,0.0012497465557213259,10.248062114855852,4.226171397062659,3.7859325845422584,3.0815795740360374
baseline_13TeV_CR_ON,17,22215,33.14994373171281,9.563876107277238,0.2885035396946385,0.9332375233570452,0.0049889848535266046,0.05102019149388771,0.0014507448593838223,10.248062114855852,4.226171397062659,4.02255337107615,3.2347524205242477
baseline_13TeV_CR_ON,18,16355,34.63179455823907,9.692163916466608,0.2798631731361087,0.945755773905449,0.005683493170814901,0.05813936951307783,0.0015938545483413834,10.248062114855852,4.226171397062659,4.25917415761004,3.379350570878756
baseline_13TeV_CR_ON,19,11620,36.26454388984509,9.954953584406862,0.27450927315246004,0.971398638380217,0.007051365728707681,0.07218551882557435,0.001869814192547578,10.248062114855852,4.226171397062659,4.495794944143932,3.538673310466677
baseline_13TeV_CR_ON,20,7767,37.469808162739795,10.113917065122466,0.2699217733166781,0.9869102032921009,0.008652671260069453,0.08860263088545896,0.0022405023606852058,10.248062114855852,4.226171397062659,4.732415730677823,3.6562823041853547
baseline_13TeV_CR_ON,21,5164,38.87470952749806,10.264793381507726,0.2640481049574638,1.001632627365482,0.010951171499023348,0.112168959039052,0.0027524138315956344,10.248062114855852,4.226171397062659,4.969036517211714,3.7933717703705456
baseline_13TeV_CR_ON,22,3118,40.385182809493266,10.406589838832922,0.25768336589989793,1.0154690440202605,0.013888692267236335,0.14228882487740163,0.0033219322840427894,10.248062114855852,4.226171397062659,5.205657303745605,3.9407628834479715
baseline_13TeV_CR_ON,23,2035,42.212285012285015,10.761161690134806,0.2549296179300171,1.0500679610962889,0.017816352768186532,0.18254712816259286,0.004093406225810893,10.248062114855852,4.226171397062659,5.442278090279497,4.119050464291489
baseline_13TeV_CR_ON,24,1143,43.116360454943134,10.544723071469171,0.2445643129477144,1.0289480053192956,0.023879988333968694,0.2446945558028081,0.005430603869264005,10.248062114855852,4.226171397062659,5.6788988768133875,4.20726962539001
baseline_13TeV_CR_ON,25,646,45.22910216718266,10.880016396083029,0.2405534462273132,1.0616657348623093,0.030160825880936975,0.3090605898664177,0.006640295361620382,10.248062114855852,4.226171397062659,5.915519663347279,4.413429745084917
baseline_13TeV_CR_ON,26,358,46.58379888268156,11.224099425560123,0.24094427021349907,1.0952411587444792,0.04799005406821183,0.49179457169391266,0.009929392826674417,10.248062114855852,4.226171397062659,6.15214044988117,4.54562027050485
baseline_13TeV_CR_ON,27,208,47.30769230769231,11.238307533299565,0.23755772021608837,1.0966275777162033,0.05204484471247973,0.5333354181355576,0.011336330789701686,10.248062114855852,4.226171397062659,6.388761236415061,4.616257374076009
baseline_13TeV_CR_ON,28,92,49.06521739130435,11.97170972118825,0.2439958560809302,1.1681925408935367,0.09314904980687021,0.9545884000044527,0.018680982933836552,10.248062114855852,4.226171397062659,6.625382022948952,4.78775565969474
baseline_13TeV_CR_ON,29,53,47.320754716981135,12.088937067848534,0.25546796833970187,1.1796315178773265,0.12955967098074456,1.3277310321359634,0.026484239179775968,10.248062114855852,4.226171397062659,6.862002809482844,4.617531996452652
baseline_13TeV_CR_ON,30,20,54.45,13.650915720199873,0.2507055228686845,1.332048495335636,0.27678803119380846,2.8365477369211245,0.04437063990614548,10.248062114855852,4.226171397062659,7.0986235960167345,5.313199645918217
baseline_13TeV_CR_ON,31,14,49.57142857142857,10.56756686223253,0.21317858223523836,1.031177089267786,0.1666449087635213,1.7077803200136759,0.03488512953659641,10.248062114855852,4.226171397062659,7.335244382550625,4.837151455158391
baseline_13TeV_CR_ON,32,8,51.75,18.17793992728549,0.3512645396576906,1.7737929106552042,0.4182452783506473,4.286204225099238,0.076477380990196,10.248062114855852,4.226171397062659,7.571865169084517,5.049735200666073
baseline_13TeV_CR_ON,33,6,56.666666666666664,10.514540197058336,0.185550709359853,1.0260027778145675,0.22889186583815746,2.3456978768983587,0.031701406970640965,10.248062114855852,4.226171397062659,7.808485955618408,5.529500702822753
baseline_2.76TeV_CR_OFF,0,1981,0.5820292781423524,0.6464754137056801,1.1107266214665674,0.07396060400776297,0.0017555836975211593,0.015341580567919995,0.02649824151971738,8.740807655354267,3.0356008922217206,0.0,0.06658758562040026
baseline_2.76TeV_CR_OFF,1,1523064,3.517935556220881,2.7738822243313384,0.7884971682969552,0.3173485029878411,0.00045437512143229583,0.003895591756588664,0.0008728562276820155,8.740807655354267,3.0356008922217206,0.3294240697327348,0.40247259691911136
baseline_2.76TeV_CR_OFF,2,471909,5.810594839259264,3.2709443136781773,0.5629276182841132,0.37421534057834216,0.0005247488754261051,0.004350958924418032,0.0006757581721032103,8.740807655354267,3.0356008922217206,0.6588481394654696,0.6647663543654261
baseline_2.76TeV_CR_OFF,3,314941,8.375743393206982,4.089349425505459,0.4882371908411214,0.4678457170946312,0.0008117430692213418,0.006867671967186996,0.0007661277532312782,8.740807655354267,3.0356008922217206,0.9882722091982044,0.9582344931336337
baseline_2.76TeV_CR_OFF,4,234495,11.046849612998145,4.763491563319995,0.4312081480420526,0.5449715576800357,0.0010507284560443805,0.008948740254748594,0.0007672287095035022,8.740807655354267,3.0356008922217206,1.3176962789309392,1.2638248144301962
baseline_2.76TeV_CR_OFF,5,184654,13.742025626306498,5.3573075075155945,0.3898484585314735,0.6129076074833798,0.0011602735927994815,0.009865962070019045,0.000684220246951704,8.740807655354267,3.0356008922217206,1.6471203486636738,1.572168862209053
baseline_2.76TeV_CR_OFF,6,148992,16.488006067439862,5.894075337101701,0.3574765385816534,0.6743170161731253,0.0013847978301038486,0.01182493277981612,0.0006888262891898814,8.740807655354267,3.0356008922217206,1.9765444183964087,1.886325236471709
baseline_2.76TeV_CR_OFF,7,119478,19.177187431995847,6.353675880280311,0.3313142713346812,0.7268980317154451,0.0016646431129191807,0.014284362014211203,0.000717389553476658,8.740807655354267,3.0356008922217206,2.3059684881291433,2.1939834610419178
baseline_2.76TeV_CR_OFF,8,94318,21.931497699272672,6.7813719653212345,0.30920697064597324,0.775828988888371,0.0019492274060212587,0.016772173169573634,0.0007435326465803452,8.740807655354267,3.0356008922217206,2.6353925578618784,2.5090928165932493
baseline_2.76TeV_CR_OFF,9,70899,24.682252217943837,7.219617434005445,0.2925023766168644,0.8259668578318387,0.002951301334634766,0.025617518340170002,0.0010089283458912354,8.740807655354267,3.0356008922217206,2.964816627594613,2.8237953735115635
baseline_2.76TeV_CR_OFF,10,51876,27.38179504973398,7.593413134599752,0.27731611900562825,0.8687312928054575,0.0029462033082676073,0.025547274092982422,0.0009017503687622431,8.740807655354267,3.0356008922217206,3.2942406973273477,3.1326390111056837
baseline_2.76TeV_CR_OFF,11,35412,30.02055800293686,7.937611542256288,0.26440586285837075,0.9081096227296601,0.003606296133519569,0.03132940965575407,0.0010185831038631507,8.740807655354267,3.0356008922217206,3.623664767060083,3.4345290717554544
baseline_2.76TeV_CR_OFF,12,23333,32.61419448849269,8.286224021888701,0.2540680262642188,0.947992948547826,0.004786418658900218,0.04168746965740917,0.0012423291443711352,8.740807655354267,3.0356008922217206,3.9530888367928174,3.7312563980874867
baseline_2.76TeV_CR_OFF,13,14441,35.220621840592756,8.586553658687961,0.24379335769681718,0.982352432092266,0.006024692601178528,0.052526917819565755,0.0014586784689105635,8.740807655354267,3.0356008922217206,4.282512906525552,4.029447075067258
baseline_2.76TeV_CR_OFF,14,8395,37.793567599761765,8.993275581012945,0.2379578365359092,1.0288838212226334,0.00836030923387459,0.07296581902025885,0.0019049811566758058,8.740807655354267,3.0356008922217206,4.611936976258287,4.323807260146143
baseline_2.76TeV_CR_OFF,15,4785,40.43615464994775,9.124779326234027,0.22565892838293952,1.0439286260514558,0.011121006419557967,0.09712637711148922,0.002348511663044719,8.740807655354267,3.0356008922217206,4.941361045991021,4.626134820067593
baseline_2.76TeV_CR_OFF,16,2495,43.31462925851704,9.512401272484418,0.21961174400711225,1.0882748651559109,0.015959358215473066,0.13943421741841694,0.003170850022755524,8.740807655354267,3.0356008922217206,5.270785115723757,4.955449309307732
baseline_2.76TeV_CR_OFF,17,1213,45.80873866446826,9.622796312867793,0.21006464254235743,1.1009047095291309,0.02250714439775535,0.19668014022617847,0.004273676737646056,8.740807655354267,3.0356008922217206,5.6002091854564915,5.2407901501422085
baseline_2.76TeV_CR_OFF,18,559,48.72808586762075,10.521353111238806,0.21591968828453661,1.203704912187817,0.04013591732996877,0.3507960597794622,0.0069920653094213475,8.740807655354267,3.0356008922217206,5.929633255189226,5.574780705507447
baseline_2.76TeV_CR_OFF,19,269,49.739776951672866,10.19289503742336,0.20492442190335455,1.1661273693832632,0.054509520960141125,0.47643805664088207,0.009369767334640679,8.740807655354267,3.0356008922217206,6.259057324921961,5.690524138373447
baseline_2.76TeV_CR_OFF,20,112,53.651785714285715,9.678501416457372,0.18039476762243728,1.107277702253145,0.06927641842968535,0.6055185052895662,0.01086993279086575,8.740807655354267,3.0356008922217206,6.588481394654695,6.1380810366443415
baseline_2.76TeV_CR_OFF,21,38,55.78947368421053,10.260188504313374,0.1839090392282586,1.1738261392845541,0.13054418800927098,1.1410501640575617,0.020701789264417826,8.740807655354267,3.0356008922217206,6.91790546438743,6.382645160946442
baseline_2.76TeV_CR_OFF,22,23,54.95652173913044,10.531436422401866,0.19163215009117318,1.2048585025150087,0.13645216188925985,1.1926840759062527,0.024701628002409205,8.740807655354267,3.0356008922217206,7.247329534120166,6.287350540824026
baseline_2.76TeV_CR_OFF,23,10,58.6,8.8,0.15017064846416384,1.0067719536889106,0.19729712645774866,1.724529220702813,0.030655749372038563,8.740807655354267,3.0356008922217206,7.5767536038529,6.704185964337517
baseline_2.76TeV_CR_OFF,24,4,63.0,9.027735042633894,0.14329738162910943,1.0328261870748143,0.2393238744922786,2.0918792003739255,0.03309785727333982,8.740807655354267,3.0356008922217206,7.906177673585635,7.207571941181972
baseline_2.76TeV_CR_ON,0,1809,0.572139303482587,0.6347395669071011,1.1094143734637159,0.09169295944670493,0.002146669317830224,0.014857491710515315,0.026895043396196718,6.922446071511448,3.030611548093286,0.0,0.08264987514126867
baseline_2.76TeV_CR_ON,1,1525446,3.3906155970122835,2.4789996333320636,0.7311355600193927,0.35811035690608106,0.0004151554629075448,0.002824877479109536,0.0006686511556267419,6.922446071511448,3.030611548093286,0.3299664058328926,0.48980021830231113
baseline_2.76TeV_CR_ON,2,470914,5.231076162526491,3.1509233710770284,0.6023470645770915,0.4551748527221181,0.0006582158298150593,0.004457070474250965,0.0007332271482661485,6.922446071511448,3.030611548093286,0.6599328116657852,0.7556687489490744
baseline_2.76TeV_CR_ON,3,315094,7.15700711533701,3.8248474914743036,0.5344199649149292,0.5525283190309037,0.0009156878037297188,0.006242131165795866,0.0007724156225112883,6.922446071511448,3.030611548093286,0.9898992174986777,1.0338841272871553
baseline_2.76TeV_CR_ON,4,235445,8.93358533840175,4.341440621018677,0.4859684501312858,0.6271541267595265,0.0011358801741726333,0.007765689864140589,0.0007819382707036543,6.922446071511448,3.030611548093286,1.3198656233315704,1.2905243675594558
baseline_2.76TeV_CR_ON,5,185295,10.615094848754689,4.826156269984261,0.45465032001578787,0.6971749898992737,0.001406003231598018,0.009648369519667476,0.000821680186379194,6.922446071511448,3.030611548093286,1.6498320291644628,1.5334312090114972
baseline_2.76TeV_CR_ON,6,149698,12.244031316383653,5.215934877487345,0.4259981653679649,0.7534814751324594,0.0016482945233463643,0.011327913063116968,0.0008442758454977184,6.922446071511448,3.030611548093286,1.9797984349973554,1.7687434744739425
baseline_2.76TeV_CR_ON,7,119865,13.7631001543403,5.5536420398915745,0.40351679328150425,0.8022658439690801,0.0019639664675685045,0.01352240735042687,0.0009023039742038341,6.922446071511448,3.030611548093286,2.309764840830248,1.9881845249731591
baseline_2.76TeV_CR_ON,8,94076,15.289287384667716,5.862533379849987,0.3834405902873542,0.8468875480267859,0.0022503993577854438,0.015502047724606885,0.0009397785181543175,6.922446071511448,3.030611548093286,2.639731246663141,2.208653881406035
baseline_2.76TeV_CR_ON,9,70994,16.734005690621743,6.159585003382122,0.36808789941036923,0.889798914971863,0.002691096281546824,0.01856085376730435,0.0010320952137154768,6.922446071511448,3.030611548093286,2.9696976524960332,2.4173544319093607
baseline_2.76TeV_CR_ON,10,50799,18.167759207858424,6.452348026542256,0.355153761821728,0.9320907609661522,0.0033783899549282856,0.02333588845619292,0.0011937205500977294,6.922446071511448,3.030611548093286,3.2996640583289256,2.624471035263937
baseline_2.76TeV_CR_ON,11,35616,19.440195417789756,6.642966526671675,0.34171295009682284,0.959627053507872,0.004082711244470949,0.028213841012195765,0.0013581647074234469,6.922446071511448,3.030611548093286,3.6296304641618184,2.8082841262994744
baseline_2.76TeV_CR_ON,12,23071,20.856053053617096,6.933496960108752,0.3324453069947607,1.0015963849314453,0.005320640188254611,0.03679115487008928,0.0016627487851984771,6.922446071511448,3.030611548093286,3.959596869994711,3.0128155334351896
baseline_2.76TeV_CR_ON,13,14052,22.255408482778254,7.156033819263204,0.321541337908972,1.033743527264598,0.006920474802259139,0.047873162789412095,0.002031760013672272,6.922446071511448,3.030611548093286,4.289563275827604,3.214963071271569
baseline_2.76TeV_CR_ON,14,8239,23.47712100983129,7.3072715606556455,0.31125075164010313,1.0555909696036352,0.008922737966338997,0.06173569962288251,0.0025025614643007367,6.922446071511448,3.030611548093286,4.619529681660496,3.3914487404168816
baseline_2.76TeV_CR_ON,15,4488,24.76403743315508,7.405902816899377,0.2990587797684419,1.0698390049403983,0.012720613667979547,0.08803606547252533,0.0033888934456402092,6.922446071511448,3.030611548093286,4.949496087493388,3.5773536084403323
baseline_2.76TeV_CR_ON,16,2514,25.904932378679394,7.520173844622412,0.290298918163236,1.0863463242524698,0.01632078290383868,0.11296318722311281,0.0041249428455786144,6.922446071511448,3.030611548093286,5.279462493326282,3.7421645630853293
baseline_2.76TeV_CR_ON,17,1182,27.17597292724196,7.763607541394443,0.2856791019839435,1.1215121737596052,0.022019054910437635,0.15240318188132615,0.0055132738020124816,6.922446071511448,3.030611548093286,5.609428899159174,3.9257760402181585
baseline_2.76TeV_CR_ON,18,566,28.43816254416961,7.971607710239315,0.28031374030786854,1.1515593805844981,0.03614532006453103,0.2502012318081456,0.008601483954151614,6.922446071511448,3.030611548093286,5.9393953049920665,4.1081089329397145
baseline_2.76TeV_CR_ON,19,252,28.936507936507937,7.679333254525682,0.2653856253621053,1.1093381118748065,0.04859541493899302,0.3363920700421935,0.011046505982523503,6.922446071511448,3.030611548093286,6.269361710824959,4.180098716202774
baseline_2.76TeV_CR_ON,20,88,30.90909090909091,8.040573763499777,0.260136209995581,1.1615220516617468,0.1305860059511632,0.903978590153118,0.02670324890548374,6.922446071511448,3.030611548093286,6.599328116657851,4.465053333718815
baseline_2.76TeV_CR_ON,21,43,32.95348837209303,7.600347263706742,0.23063862550415656,1.0979279845869974,0.14891317060646383,1.0308441712229093,0.02869846640308949,6.922446071511448,3.030611548093286,6.9292945224907445,4.760382100730177
baseline_2.76TeV_CR_ON,22,18,34.333333333333336,6.765927710061479,0.1970658556328586,0.977389731919458,0.11947211404659873,0.8270302801362575,0.02831894746742436,6.922446071511448,3.030611548093286,7.259260928323637,4.959711203042567
baseline_2.76TeV_CR_ON,24,2,33.5,1.5,0.04477611940298507,0.2166864117834131,0.00010366904015223444,0.0,0.0014176789999284756,6.922446071511448,3.030611548093286,7.919193739989422,4.8393298631628925
baseline_7TeV_CR_OFF,0,165,0.38181818181818183,0.5219163670693573,1.3669238185149832,0.04479555451903364,0.002165602934622124,0.025229911330888682,0.11003767004503553,11.651075037983846,3.685850294357957,0.0,0.03277106881325634
baseline_7TeV_CR_OFF,1,1435768,4.029548645742209,3.687235151889713,0.9150491720172682,0.31647166805371196,0.0005694116352378785,0.006598524320827564,0.001239812720939324,11.651075037983846,3.685850294357957,0.2713078177729384,0.3458520894085238
baseline_7TeV_CR_OFF,2,431903,6.257939861496679,3.5359535612058597,0.5650347621525695,0.3034873219576944,0.0004672617631850634,0.005158356350375331,0.0007322312063843953,11.651075037983846,3.685850294357957,0.5426156355458768,0.5371126562222863
baseline_7TeV_CR_OFF,3,290478,9.100754618249919,4.4467757909131675,0.4886161617846461,0.3816622737744085,0.0006985945102421108,0.007843942149920421,0.0007979875016906432,11.651075037983846,3.685850294357957,0.8139234533188152,0.7811085748379795
baseline_7TeV_CR_OFF,4,217508,12.034555050848704,5.193374432930408,0.4315385497001952,0.44574208096672707,0.0008366443611614364,0.009409934608585989,0.0007320982444251557,11.651075037983846,3.685850294357957,1.0852312710917535,1.032913702093126
baseline_7TeV_CR_OFF,5,175081,15.053860784436917,5.8462117938387355,0.38835298648986477,0.5017744521238952,0.0010102753938432798,0.011418414952631068,0.0007171610614908905,11.651075037983846,3.685850294357957,1.356539088864692,1.29205766295038
baseline_7TeV_CR_OFF,6,145296,18.088130437176524,6.452182637472598,0.35670809981618834,0.5537843174503417,0.0012682930624962202,0.014443022192855906,0.0007606864513844124,11.651075037983846,3.685850294357957,1.6278469066376304,1.5524859618710838
baseline_7TeV_CR_OFF,7,123925,21.187379463385113,6.999517468876047,0.3303625859428362,0.6007615130841416,0.001862247767852658,0.021444765286788233,0.0009770909311080482,11.651075037983846,3.685850294357957,1.8991547244105689,1.8184913747711535
baseline_7TeV_CR_OFF,8,106758,24.260505067535924,7.476409688229348,0.308172054432365,0.641692690490396,0.0015610505156376936,0.01781925027675918,0.0007066444123357104,11.651075037983846,3.685850294357957,2.170462542183507,2.0822546407472173
baseline_7TeV_CR_OFF,9,91638,27.39155153975425,7.963152101264604,0.29071562776235665,0.6834693000692049,0.0017814206802834805,0.02039027429169949,0.000718997763795427,11.651075037983846,3.685850294357957,2.4417703599564455,2.3509891963149014
baseline_7TeV_CR_OFF,10,77768,30.535014401810514,8.387879970250411,0.27469710214883897,0.7199232639825044,0.001993732591305343,0.022863408230189185,0.0007269568215093902,11.651075037983846,3.685850294357957,2.713078177729384,2.620789438078705
baseline_7TeV_CR_OFF,11,64298,33.59739027652493,8.796384626743428,0.2618174969646262,0.7549848059570642,0.0025798090120537206,0.029761654334856016,0.000859743620279071,11.651075037983846,3.685850294357957,2.9843859955023224,2.8836300656371687
baseline_7TeV_CR_OFF,12,50816,36.76007556675063,9.159954746834888,0.24918215225651053,0.7861896620674385,0.002641102911481605,0.03044134897553933,0.0008082121682809493,11.651075037983846,3.685850294357957,3.255693813275261,3.155080148991278
baseline_7TeV_CR_OFF,13,39468,39.86368703760008,9.534802122312884,0.23918515398035067,0.8183624336147808,0.0030391970328544184,0.03509272089712279,0.0008638976582546053,11.651075037983846,3.685850294357957,3.5270016310481993,3.4214599861077084
baseline_7TeV_CR_OFF,14,29413,42.96940128514603,9.990425602444038,0.23250092632539426,0.8574681366203634,0.003743793256505952,0.04334674247139029,0.0009856494915946134,11.651075037983846,3.685850294357957,3.7983094488211377,3.6880203024236677
baseline_7TeV_CR_OFF,15,20823,45.996926475531865,10.161973545944788,0.22092722980850613,0.8721919233045521,0.004462577465893787,0.05175343680555139,0.0011023379062308724,11.651075037983846,3.685850294357957,4.069617266594077,3.9478697309541473
baseline_7TeV_CR_OFF,16,13960,49.1756446991404,10.650535450701776,0.21658151135307738,0.9141246980196939,0.005807767916989273,0.0674763194922831,0.0013341503549054788,11.651075037983846,3.685850294357957,4.340925084367014,4.220695904783218
baseline_7TeV_CR_OFF,17,9305,52.324341751746374,10.982449663035082,0.2098917883218002,0.9426125595475982,0.007216785899266747,0.08390928286149663,0.0015779646079054563,11.651075037983846,3.685850294357957,4.612232902139953,4.490945391834058
baseline_7TeV_CR_OFF,18,5734,55.252877572375304,11.181504481485934,0.20236963164206914,0.9596972335199063,0.00943577845896353,0.10980397284388757,0.0019451720011300622,11.651075037983846,3.685850294357957,4.883540719912891,4.742298662762411
baseline_7TeV_CR_OFF,19,3459,57.939288811795315,11.351148998831002,0.19591453798652994,0.974257651060091,0.012021819576149945,0.13995924000348164,0.0023638284572010493,11.651075037983846,3.685850294357957,5.1548485376858295,4.972870625492202
baseline_7TeV_CR_OFF,20,1933,60.99172271081221,11.79752154132557,0.19342823939016537,1.0125693554340944,0.01682709431864842,0.19595997169859983,0.003208856543362869,11.651075037983846,3.685850294357957,5.426156355458768,5.2348579433204385
baseline_7TeV_CR_OFF,21,1035,63.96038647342995,11.958195130056739,0.18696252148232942,1.0263598072342377,0.023001245814062345,0.2679274167267035,0.004100549986967818,11.651075037983846,3.685850294357957,5.697464173231706,5.489655354970398
baseline_7TeV_CR_OFF,22,565,67.43716814159292,11.900696749813452,0.17647088508856754,1.0214247793457523,0.030098080780433516,0.3506165011470477,0.00525624376098829,11.651075037983846,3.685850294357957,5.968771991004645,5.788064013126685
baseline_7TeV_CR_OFF,23,238,70.5546218487395,12.997865034121448,0.18422414710105434,1.1155936247725564,0.05195023492407918,0.6052413524689603,0.008511929807582879,11.651075037983846,3.685850294357957,6.240079808777583,6.055631915400365
baseline_7TeV_CR_OFF,24,139,72.01438848920863,13.848608797754697,0.19230335892986045,1.1886121025404641,0.0634101779038419,0.7387482985597843,0.011046030073197707,11.651075037983846,3.685850294357957,6.511387626550522,6.180922211421129
baseline_7TeV_CR_OFF,25,71,75.19718309859155,12.523352516888183,0.16654018143829574,1.074866694795168,0.09845183870963738,1.1470588686219434,0.01449393001671042,11.651075037983846,3.685850294357957,6.78269544432346,6.454098257323043
baseline_7TeV_CR_OFF,26,31,79.35483870967742,11.652352350343946,0.14683858652872453,1.0001096304294614,0.11713160395094101,1.3646847132316822,0.01916097516411623,11.651075037983846,3.685850294357957,7.054003262096399,6.8109456381468245
baseline_7TeV_CR_OFF,27,16,84.625,14.683643110618018,0.17351424650656447,1.2602822540192773,0.17710020303468507,2.063404343430318,0.02065716910862751,11.651075037983846,3.685850294357957,7.325311079869337,7.263278257509523
baseline_7TeV_CR_OFF,28,8,80.0,13.856406460551018,0.17320508075688773,1.1892813680606757,0.22196881980757835,2.586161716110383,0.03515805116913791,11.651075037983846,3.685850294357957,7.5966188976422755,6.866319179920375
baseline_7TeV_CR_OFF,29,2,101.5,4.5,0.04433497536945813,0.38623045387052113,0.00022014607557817388,0.0,0.0013898820470312398,11.651075037983846,3.685850294357957,7.867926715415214,8.711642459523977
baseline_7TeV_CR_ON,0,146,0.4452054794520548,0.5238270905479149,1.1765962341537781,0.059951224231778,0.0023347174962024537,0.020398082547236518,0.09790603743560253,8.737554524703983,3.683653345430292,0.0,0.050953098855441796
baseline_7TeV_CR_ON,1,1436885,3.7784513026442617,3.04599388575895,0.8061487741359222,0.34860942808962264,0.0005050221198721439,0.004397835114002347,0.0009030579934914729,8.737554524703983,3.683653345430292,0.2714696270865273,0.43243808000983786
baseline_7TeV_CR_ON,2,431757,5.606702381200536,3.432218027435342,0.61216340623745,0.39281220136953837,0.0006192662402521558,0.0052726560887979045,0.0007965562235893319,8.737554524703983,3.683653345430292,0.5429392541730546,0.6416786716865134
baseline_7TeV_CR_ON,3,289852,7.71430937167934,4.163262885920833,0.5396805709147398,0.47647918810119005,0.000849490518600243,0.007280505519854045,0.0008250523564992488,8.737554524703983,3.683653345430292,0.8144088812595818,0.8828911281604496
baseline_7TeV_CR_ON,4,217803,9.674976928692443,4.769972285117696,0.49302156690128146,0.54591616814881,0.001079062673088462,0.009290894756399559,0.0008507036692066091,8.737554524703983,3.683653345430292,1.085878508346109,1.1072865870350856
baseline_7TeV_CR_ON,5,174812,11.51549664782738,5.280670677289721,0.4585708145107247,0.604364832558069,0.0013111772167184723,0.011325166622459375,0.0008814929210713765,8.737554524703983,3.683653345430292,1.3573481354326364,1.3179313062103621
baseline_7TeV_CR_ON,6,145770,13.348000274404884,5.747294696074257,0.4305734625354207,0.657769251090192,0.001502801266730604,0.012997065342729177,0.0008806534274685261,8.737554524703983,3.683653345430292,1.6288177625191635,1.527658595624855
baseline_7TeV_CR_ON,7,123848,15.112153607648084,6.1586586083489285,0.4075301752645039,0.7048492333794708,0.0016840224215247204,0.014574839832050067,0.0008816852011681876,8.737554524703983,3.683653345430292,1.9002873896056909,1.729563296563241
baseline_7TeV_CR_ON,8,106379,16.837580725519135,6.568863004694024,0.3901310474335673,0.7517965108110807,0.0019183411350194013,0.016626531119347015,0.0009085894337277406,8.737554524703983,3.683653345430292,2.171757016692218,1.9270358402815886
baseline_7TeV_CR_ON,9,91677,18.54876359392214,6.900443637191616,0.3720163666031454,0.78974541648716,0.002173199136875679,0.018862680459933587,0.0009383285900155345,8.737554524703983,3.683653345430292,2.4432266437787455,2.122878151029398
baseline_7TeV_CR_ON,10,77497,20.22559582951598,7.217238479753242,0.35683687840834094,0.8260021106990176,0.0024140557236523134,0.020970307002455127,0.0009591921109665664,8.737554524703983,3.683653345430292,2.714696270865273,2.314789083413611
baseline_7TeV_CR_ON,11,64015,21.84761384050613,7.4754851742997985,0.3421648345157046,0.8555580572532173,0.0027099623827386682,0.02355723458781196,0.0010049098861673318,8.737554524703983,3.683653345430292,2.9861658979518,2.5004266100698582
baseline_7TeV_CR_ON,12,51296,23.398666562694945,7.726706271124564,0.3302199401158798,0.8843099346938078,0.003089310105095525,0.026876954930915492,0.0010765807065601194,8.737554524703983,3.683653345430292,3.257635525038327,2.6779422659439898
baseline_7TeV_CR_ON,13,39457,25.062118255315912,8.017614911860138,0.31990970715971007,0.9176039919627013,0.003724641437556313,0.03245155514338023,0.001209190955299523,8.737554524703983,3.683653345430292,3.5291051521248544,2.868321815269586
baseline_7TeV_CR_ON,14,29088,26.37682205720572,8.15271391231798,0.3090862839593214,0.9330658697771255,0.00437989452081015,0.038177082781551304,0.0013700831236038986,8.737554524703983,3.683653345430292,3.8005747792113818,3.0187876919828818
baseline_7TeV_CR_ON,15,20671,28.01107832228726,8.418290484455452,0.30053432386990137,0.9634607098192218,0.005254001178744882,0.04583191753184243,0.0015378303222533156,8.737554524703983,3.683653345430292,4.072044406297909,3.205825868449873
baseline_7TeV_CR_ON,16,13941,29.331898716017502,8.667317619033131,0.29549118872076635,0.9919614915738416,0.0065951980476957875,0.05756014929158941,0.0018578811064823152,8.737554524703983,3.683653345430292,4.343514033384436,3.3569917799181037
baseline_7TeV_CR_ON,17,9245,30.885667928610058,8.754460508758351,0.28344734292273166,1.0019348644985928,0.007919281515482796,0.06913145705193582,0.002139535820650703,8.737554524703983,3.683653345430292,4.614983660470964,3.5348183340414034
baseline_7TeV_CR_ON,18,5742,32.19958202716823,8.959886601963175,0.2782609598597683,1.0254455725146647,0.010890166338508245,0.09511239623363593,0.0028053516784869704,8.737554524703983,3.683653345430292,4.886453287557491,3.685193830393764
baseline_7TeV_CR_ON,19,3432,33.40122377622377,9.216454874864505,0.2759316525828948,1.0548094262309335,0.013821531366134865,0.12073139181153471,0.003433024685894419,8.737554524703983,3.683653345430292,5.157922914644018,3.8227199248699812
baseline_7TeV_CR_ON,20,2027,34.98174642328564,9.273041931793577,0.2650823037703162,1.0612857299574603,0.017248947914877324,0.15067501719725188,0.004194569208135026,8.737554524703983,3.683653345430292,5.429392541730546,4.0036083694105224
baseline_7TeV_CR_ON,21,1044,35.60727969348659,9.260439106579977,0.2600715130809032,1.0598433555290128,0.026385560009225706,0.23053439614510549,0.005999203351696155,8.737554524703983,3.683653345430292,5.700862168817073,4.07519971323932
baseline_7TeV_CR_ON,22,573,37.93368237347295,9.334344241893161,0.24607007961928512,1.0683016873316047,0.03343986731932376,0.2921669235038712,0.007332332655597309,8.737554524703983,3.683653345430292,5.9723317959036,4.341453007957978
baseline_7TeV_CR_ON,23,278,39.44964028776978,10.661703631739103,0.27026111148203436,1.2202159770900323,0.05401746071998949,0.4719729236056117,0.01120133639646756,8.737554524703983,3.683653345430292,6.243801422990127,4.514952115747316
baseline_7TeV_CR_ON,24,122,39.549180327868854,9.3028309273341,0.23522183899166013,1.064695035782826,0.09081105273286381,0.7934691851998407,0.01807694151450978,8.737554524703983,3.683653345430292,6.515271050076654,4.526344323923831
baseline_7TeV_CR_ON,25,76,42.13157894736842,11.037426885092707,0.26197515404967076,1.2632169394635784,0.10690675433857583,0.9341034700867732,0.019918611841089083,8.737554524703983,3.683653345430292,6.7867406771631815,4.821895969661578
baseline_7TeV_CR_ON,26,26,40.53846153846154,14.00338082593675,0.34543444162652326,1.6026659160002399,0.27514462794142835,2.4040975924892853,0.052074865620055824,8.737554524703983,3.683653345430292,7.058210304249709,4.639566073533021
baseline_7TeV_CR_ON,27,10,44.0,10.526157893552615,0.23923086121710488,1.2047029708131323,0.2336248340079146,2.0413018780672108,0.051165698917040245,8.737554524703983,3.683653345430292,7.329679931336236,5.03573395457474
baseline_7TeV_CR_ON,28,7,42.57142857142857,5.0950155714648595,0.11968157382635576,0.5831168843707413,0.10466656874321095,0.9145252923014702,0.02422317180262111,8.737554524703983,3.683653345430292,7.6011495584227635,4.872236098906729
tune_a14_off,0,22,0.36363636363636365,0.48104569292083466,1.3228756555322954,0.030588412529756023,0.0018487524301570913,0.029072824957583236,0.29315098498896436,15.726402684443968,4.467546309930717,0.0,0.02312266644399616
tune_a14_off,1,1362354,4.741402014454393,5.007605996584172,1.0561445710189188,0.31842030864041965,0.000651108982594564,0.010224127067403707,0.0015554144507405078,15.726402684443968,4.467546309930717,0.2238365157574624,0.301493107457081
tune_a14_off,2,397605,6.751562480351102,3.7602631668926962,0.5569471034054847,0.23910510511168728,0.00038988556574472247,0.005783420682378975,0.0007659558054368863,15.726402684443968,4.467546309930717,0.4476730315149248,0.42931384982463416
tune_a14_off,3,268435,9.911513029224952,4.784502104398707,0.482721668255007,0.30423372721667474,0.0009079029616957244,0.014055552709168183,0.0013547745095550288,15.726402684443968,4.467546309930717,0.6715095472723872,0.6302466767577489
tune_a14_off,4,201978,13.147055619919001,5.597294876866248,0.42574512793464037,0.3559170516727837,0.0006933996234997331,0.010478039487430157,0.0007485587597498035,15.726402684443968,4.467546309930717,0.8953460630298496,0.8359862000051436
tune_a14_off,5,162575,16.468509918499155,6.344564493331523,0.3852543141261763,0.4034339334072473,0.0017263283751426702,0.02695984074711104,0.0015855935152600644,15.726402684443968,4.467546309930717,1.119182578787312,1.0471886196065203
tune_a14_off,6,137401,19.853989417835386,6.938471842473665,0.3494749441258715,0.4411989176225895,0.0009789493516842696,0.014933991326832432,0.0007192428896394562,15.726402684443968,4.467546309930717,1.3430190945447744,1.262462230950902
tune_a14_off,7,118609,23.346896104005598,7.574321816736424,0.3244252162255053,0.48163092149666814,0.0011589395304041033,0.017767497898510225,0.000730170454968186,15.726402684443968,4.467546309930717,1.5668556103022369,1.4845668505677758
tune_a14_off,8,104075,26.797482584674512,8.132332447675251,0.30347374690808215,0.5171133291480245,0.0016641401327016528,0.02582261758706954,0.000929989566694577,15.726402684443968,4.467546309930717,1.7906921260596993,1.703980441196618
tune_a14_off,9,92729,30.401869965167315,8.723832045742078,0.2869505084962647,0.5547252108946314,0.0032825757502594477,0.05146290864305799,0.001649952918252884,15.726402684443968,4.467546309930717,2.0145286418171615,1.9331738208153495
tune_a14_off,10,83047,33.98577913711513,9.157124500977888,0.26943988731385565,0.5822771224112053,0.0025056218436256147,0.03912642209385762,0.0011213522979024158,15.726402684443968,4.467546309930717,2.238365157574624,2.161065045773801
tune_a14_off,11,74497,37.63652227606481,9.597543092128058,0.2550061087400649,0.6102821659031805,0.0017868217424400357,0.02762914730157245,0.0007123459166111493,15.726402684443968,4.467546309930717,2.4622016733320864,2.3932060644290636
tune_a14_off,12,66661,41.2571218553577,10.03785826019953,0.24330001242915109,0.6382806329974396,0.0018929279557727957,0.029273975110190517,0.0006927020693674549,15.726402684443968,4.467546309930717,2.686038189089549,2.623430334527035
tune_a14_off,13,59199,44.935471882970994,10.471642174420447,0.2330373252047419,0.6658637950800183,0.0021155373726122386,0.03279439493485874,0.0007115172672749459,15.726402684443968,4.467546309930717,2.9098747048470113,2.857326801597142
tune_a14_off,14,51527,48.52849962155763,10.823472258757562,0.2230333173941667,0.6882357317140161,0.0022888198797334394,0.03552068707850986,0.0007160897628646987,15.726402684443968,4.467546309930717,3.1337112206044737,3.0857978518863947
tune_a14_off,15,43068,52.267158911488806,11.394748820275558,0.21800972269359156,0.7245616845069637,0.0034760225290212683,0.05435215316077907,0.0010143186279644339,15.726402684443968,4.467546309930717,3.357547736361936,3.3235292240856666
tune_a14_off,16,35555,55.75232738011531,11.630616561256495,0.20861221598803936,0.7395598850308668,0.0037549144711658358,0.05874334762259521,0.0010297237600550531,15.726402684443968,4.467546309930717,3.5813842521193986,3.545141791088921
tune_a14_off,17,28682,59.26385886618785,12.020763241377846,0.20283463600504964,0.7643682717897325,0.003355228994951714,0.05237518436175636,0.000864182601079818,15.726402684443968,4.467546309930717,3.805220767876861,3.7684307120540463
tune_a14_off,18,22079,62.95882965714027,12.255640111078895,0.19466118061311455,0.7793034654518776,0.003922973624054794,0.0613487846223066,0.0009528437970195933,15.726402684443968,4.467546309930717,4.029057283634323,4.003384049132675
tune_a14_off,19,16656,66.56075888568684,12.672613448089077,0.19039166109649305,0.8058176877681252,0.0046111841166008105,0.07219379236657533,0.0010687197756310018,15.726402684443968,4.467546309930717,4.252893799391786,4.232421121425722
tune_a14_off,20,12014,70.29598801398369,12.907365679394497,0.18361454250883974,0.8207449560071377,0.005532905734930902,0.08673012680734013,0.0012187410110068198,15.726402684443968,4.467546309930717,4.476730315149248,4.469934378795866
tune_a14_off,21,8124,73.84071885770557,12.954061782579894,0.17543249826078972,0.8237142366571611,0.0066053864858494635,0.10363747275561677,0.0013885907553475257,15.726402684443968,4.467546309930717,4.700566830906711,4.695334358361963
tune_a14_off,22,5674,77.31318293972507,13.457045816754295,0.17405887721949934,0.8556976497915544,0.008440457267218064,0.132545485208739,0.0016814569988516698,15.726402684443968,4.467546309930717,4.924403346664173,4.916139087307021
tune_a14_off,23,3670,80.57574931880109,13.88389420052931,0.17230859555022124,0.8828397999920728,0.01090542219279657,0.1713418911202987,0.002094912946025036,15.726402684443968,4.467546309930717,5.148239862421636,5.123596981177642
tune_a14_off,24,2294,84.36442894507411,14.028668762735167,0.16628653732568502,0.8920456282485922,0.012785343933834927,0.2009224137015122,0.0023551422464399125,15.726402684443968,4.467546309930717,5.372076378179098,5.364509013146699
tune_a14_off,25,1352,87.47559171597634,14.01624149112187,0.16023031357857023,0.8912554111937033,0.017073913563808586,0.26838909447051573,0.0031040344265179176,15.726402684443968,4.467546309930717,5.5959128939365606,5.562339555409214
tune_a14_off,26,738,92.59485094850949,14.96680429951041,0.1616375440555891,0.9516991647629036,0.025081819820755212,0.39436328413909294,0.004218113067618371,15.726402684443968,4.467546309930717,5.8197494096940225,5.887859595513297
tune_a14_off,27,479,94.86221294363257,13.430475584833996,0.14157877165288593,0.8540081196139644,0.028566215918105854,0.4491751292238299,0.004786631259135631,15.726402684443968,4.467546309930717,6.043585925451485,6.032035097096115
tune_a14_off,28,230,98.02173913043478,14.027440701268326,0.14310540524691573,0.8919675390954983,0.036244931357767816,0.5699446577843158,0.0058777395305477115,15.726402684443968,4.467546309930717,6.267422441208947,6.232940939976986
tune_a14_off,29,133,101.01503759398496,15.901948129769979,0.15742159294822533,1.0111624666395993,0.065594150881915,1.0315171796440499,0.010400521255633375,15.726402684443968,4.467546309930717,6.49125895696641,6.4232768053119775
tune_a14_off,30,65,105.93846153846154,15.20311397563713,0.14350891786471295,0.9667254667639626,0.08652938709943117,1.3607689411655899,0.012861556958716488,15.726402684443968,4.467546309930717,6.715095472723872,6.736344201795896
tune_a14_off,31,32,109.15625,16.965239047461136,0.1554216002057705,1.0787743000020331,0.09516350491624462,1.496536597060886,0.015465170253701144,15.726402684443968,4.467546309930717,6.938931988481334,6.940954787325503
tune_a14_off,32,17,108.94117647058823,13.832912960358643,0.12697598289746054,0.8795980389108119,0.2165844333457951,3.406095217675401,0.028439282301018876,15.726402684443968,4.467546309930717,7.162768504238797,6.927278835251319
tune_a14_off,33,6,114.16666666666667,24.680739228979526,0.21618165748011262,1.5693823771530973,0.29644236314476097,4.6619528325864295,0.04243456570802914,15.726402684443968,4.467546309930717,7.386605019996259,7.259553818979628
tune_a14_off,34,5,117.6,14.947909552843836,0.1271080744289442,0.9504976982199373,0.17560014244791625,2.7615438792833444,0.024736106307032827,15.726402684443968,4.467546309930717,7.610441535753722,7.477870327988357
tune_a14_off,37,2,130.5,9.5,0.07279693486590039,0.6040796608493996,0.0003609367301110301,0.0,0.0037472372397402225,15.726402684443968,4.467546309930717,8.28195108302611,8.29814692008912
tune_a14_on,0,17,0.4117647058823529,0.4921529567847503,1.1952286093343936,0.04422571322858072,0.0019231959435245774,0.02140020220908821,0.2945075446869757,11.12820847548702,4.45795308801966,0.0,0.037001886403312756
tune_a14_on,1,1364304,4.307325200248625,3.8004426901579635,0.882320817090522,0.34151433256570435,0.0005727157850962364,0.006381127035521188,0.0011166482958855635,11.12820847548702,4.45795308801966,0.22431819722091925,0.387063668849906
tune_a14_on,2,398860,6.046209196209197,3.6895480312750597,0.6102250040551529,0.3315491473225288,0.0005517507593965398,0.005952203966415727,0.0008355470862876122,11.12820847548702,4.45795308801966,0.4486363944418385,0.5433227827756514
tune_a14_on,3,267771,8.348297612512184,4.490069963488628,0.5378425844281165,0.4034854283489798,0.0007487851353423655,0.008132617677308425,0.0008522176188048013,11.12820847548702,4.45795308801966,0.6729545916627577,0.7501924169466843
tune_a14_on,4,202108,10.51019751815861,5.1448480820464315,0.4895101232072574,0.4623249190001601,0.000953851572263972,0.010416939741490907,0.0008794588280671781,11.12820847548702,4.45795308801966,0.897272788883677,0.9444644698479767
tune_a14_on,5,162705,12.571377646661135,5.7271130285840846,0.45556765452075676,0.5146482509920305,0.0011483558608163498,0.012584955808854529,0.0008928250965285496,11.12820847548702,4.45795308801966,1.1215909861045963,1.1296856699219016
tune_a14_on,6,137101,14.49220647551805,6.216357025778889,0.42894482881404533,0.5586125600964564,0.0013537226903228854,0.01487481659158233,0.0009276917655556629,11.12820847548702,4.45795308801966,1.3459091833255155,1.3022946602268617
tune_a14_on,7,118606,16.500489014046508,6.713361030559704,0.40685830734136214,0.6032741968617638,0.0014898520092147282,0.01637808598968858,0.000902924556709395,11.12820847548702,4.45795308801966,1.5702273805464346,1.4827623916638004
tune_a14_on,8,104537,18.37431722739317,7.084425920790373,0.3855613154555004,0.6366187276591552,0.0016358699709724503,0.01799806865295556,0.0008991582029106923,11.12820847548702,4.45795308801966,1.794545577767354,1.6511478256241987
tune_a14_on,9,92727,20.342241202670206,7.581582183348909,0.3727014200556092,0.6812940465708796,0.001866884485449295,0.0205809005831335,0.000928403667507777,11.12820847548702,4.45795308801966,2.018863774988273,1.8279888669842645
tune_a14_on,10,83128,22.27937638340872,7.917535654242485,0.3553751019772085,0.7114834046902575,0.002010395233116041,0.022166975884412427,0.0009245552581427877,11.12820847548702,4.45795308801966,2.2431819722091926,2.0020631741834505
tune_a14_on,11,75304,24.170044087963454,8.345827797249544,0.34529634149098304,0.7499704750889199,0.0022369557849023685,0.02470069254465744,0.000947616559848073,11.12820847548702,4.45795308801966,2.4675001694301115,2.171961833857149
tune_a14_on,12,66843,26.12734317729605,8.658900497619122,0.33141144275027057,0.778103727719764,0.0024415636586931824,0.026980158604338448,0.0009619353394396185,11.12820847548702,4.45795308801966,2.691818366651031,2.3478481046476443
tune_a14_on,13,58653,27.925783847373538,8.945897677071052,0.32034544584188734,0.8038937890835605,0.0027090588760625535,0.029969136367430253,0.0010011536500771799,11.12820847548702,4.45795308801966,2.9161365638719503,2.5094590839925277
tune_a14_on,14,50886,29.741205832645523,9.241255146089143,0.3107222752866816,0.8304351204819341,0.0029897810512011375,0.03309993509268198,0.0010417144715673746,11.12820847548702,4.45795308801966,3.1404547610928693,2.672596033598653
tune_a14_on,15,43074,31.548312206899755,9.459716281109301,0.2998485693646844,0.8500664147285668,0.0032113117144569586,0.03555717279772716,0.0010643689007446113,11.12820847548702,4.45795308801966,3.3647729583137886,2.834985728061593
tune_a14_on,16,35155,33.17937704451714,9.656478909730568,0.2910385839003054,0.8677478437793158,0.0036815262849693416,0.0408060296642436,0.0011663006499041519,11.12820847548702,4.45795308801966,3.589091155534708,2.9815560265252006
tune_a14_on,17,28322,34.95265164889485,9.941005109196638,0.28441347480745305,0.8933158586213111,0.004160795546860103,0.04615424876818953,0.0012491873598933227,11.12820847548702,4.45795308801966,3.813409352755627,3.1409055398169263
tune_a14_on,18,21746,36.52768325209234,10.182727287319471,0.27876739997563893,0.915037430306034,0.004821884488306099,0.05352471146714941,0.0013892943922866555,11.12820847548702,4.45795308801966,4.037727549976546,3.2824405952274116
tune_a14_on,19,16517,38.37191984016468,10.283315714909408,0.2679906493535841,0.92407647983602,0.005622132739085105,0.0624415016668115,0.001553795968274986,11.12820847548702,4.45795308801966,4.262045747197465,3.4481668747210774
tune_a14_on,20,11879,39.95774055055139,10.615666739048297,0.26567234765484776,0.953942115878963,0.006877175282831562,0.07643250319726787,0.0018153511877946598,11.12820847548702,4.45795308801966,4.486363944418385,3.590671457905327
tune_a14_on,21,8134,41.358986968281286,10.863028106724295,0.2626521804089468,0.9761704348595861,0.008595585839408067,0.09557640450610669,0.0021867729964105955,11.12820847548702,4.45795308801966,4.710682141639304,3.716589876922775
tune_a14_on,22,5509,42.796877836267925,10.726096163931834,0.25062800620567877,0.9638654943928351,0.010129759452044518,0.11265648588482186,0.0025048054365061005,11.12820847548702,4.45795308801966,4.935000338860223,3.8458012294198096
tune_a14_on,23,3449,44.56712090461003,11.276265514949381,0.2530175897851854,1.0133046608345357,0.012953374521219812,0.14408321673092914,0.0031072714307547275,11.12820847548702,4.45795308801966,5.159318536081143,4.004878323656636
tune_a14_on,24,2253,45.6098535286285,11.182266357625478,0.24517216111221596,1.0048577344913636,0.015662448496922155,0.17424074405089154,0.003675948307811275,11.12820847548702,4.45795308801966,5.383636733302062,4.098580075049538
tune_a14_on,25,1415,47.9017667844523,11.656853049896554,0.24334912535376615,1.0475049129043568,0.020498841504592722,0.2280746724440663,0.0045455760905439594,11.12820847548702,4.45795308801966,5.607954930522981,4.30453535175669
tune_a14_on,26,832,48.55769230769231,10.829271162240119,0.22301865363821236,0.9731369776271361,0.025462845242095085,0.2833243723648292,0.005604271284300206,11.12820847548702,4.45795308801966,5.832273127743901,4.363477950170879
tune_a14_on,27,457,50.99124726477024,11.817722568907486,0.23175982551562982,1.061960925241409,0.03851215326662695,0.4285491811038627,0.008063245837658406,11.12820847548702,4.45795308801966,6.05659132496482,4.582161394360347
tune_a14_on,28,285,53.214035087719296,12.484368311577471,0.23460668395091516,1.1218668610565459,0.05253637980646063,0.5846217425092154,0.010413449490508781,11.12820847548702,4.45795308801966,6.2809095221857385,4.781904940488673
tune_a14_on,29,148,54.479729729729726,11.695153532261568,0.21466981554938758,1.0509466602843938,0.054270820879236625,0.603906735082648,0.01165449756005162,11.12820847548702,4.45795308801966,6.505227719406658,4.895642443232126
tune_a14_on,30,61,55.47540983606557,11.64165296890557,0.20985249146076826,1.0461390074197077,0.098550017546048,1.0966822243024426,0.017669250719319067,11.12820847548702,4.45795308801966,6.729545916627577,4.985115974261771
tune_a14_on,31,36,53.05555555555556,11.484154408102313,0.2164552663307242,1.0319859151991413,0.11431722068138893,1.2721374917541997,0.02308131834509323,11.12820847548702,4.45795308801966,6.953864113848496,4.767663696490338
tune_a14_on,32,13,57.15384615384615,12.95463180515373,0.22666246765410294,1.1641255493810991,0.24697058404514888,2.7483357167548905,0.046712930224600706,11.12820847548702,4.45795308801966,7.178182311069416,5.1359431556070705
tune_a14_on,33,12,59.166666666666664,11.581834435394459,0.1957493144010331,1.04076361086393,0.21155980707529942,2.3542799342973044,0.03568338790453404,11.12820847548702,4.45795308801966,7.402500508290335,5.316818677237916
tune_a14_on,34,4,66.25,9.67923034130297,0.14610159005740334,0.8697923266466631,0.20956969430862657,2.3321285983408946,0.03905760996239898,11.12820847548702,4.45795308801966,7.626818705511254,5.953339223104428
tune_cp5_off,0,9516,1.4527112232030266,1.2166406129538976,0.8374965330489936,0.0699611768050183,0.0007802583868581921,0.013546755128891181,0.007390370577970865,17.390225100768003,6.82998156242483,0.0,0.08353607930807466
tune_cp5_off,1,1283769,4.35432620666179,4.958287425212897,1.1387037143949141,0.285119220509338,0.0006503684714295704,0.011206722179439046,0.0018311452290873426,17.390225100768003,6.82998156242483,0.14641327957625885,0.2503892952178917
tune_cp5_off,2,331346,5.42153519281959,3.3544537634402953,0.6187276563072049,0.1928930617058058,0.0003574256100343235,0.005867900221968068,0.0009319152448915436,17.390225100768003,6.82998156242483,0.2928265591525177,0.31175762023805886
tune_cp5_off,3,221216,7.633408071748879,4.21635411672047,0.5523553931729562,0.24245540769534163,0.0005506750082516973,0.00922958256561395,0.0010865798861659642,17.390225100768003,6.82998156242483,0.4392398387287766,0.438948203805123
tune_cp5_off,4,164980,9.887537883379803,4.893418145192955,0.4949076507123596,0.281389005423331,0.0006313181087564694,0.010569237402755952,0.000968282989420162,17.390225100768003,6.82998156242483,0.5856531183050354,0.5685687117956363
tune_cp5_off,5,131473,12.185612254987715,5.507437394151897,0.4519623043066743,0.3166973033551287,0.0007686615715201602,0.012944488960188209,0.0009742746052238536,17.390225100768003,6.82998156242483,0.7320663978812944,0.7007161888001993
tune_cp5_off,6,109599,14.542824295842115,6.05834878024054,0.4165868098930866,0.34837667397260924,0.0008993321991504979,0.015203004892679882,0.000971987225370048,17.390225100768003,6.82998156242483,0.8784796774575532,0.8362642928181454
tune_cp5_off,7,93355,16.90260832306786,6.57616761926944,0.3890622969884835,0.37815310504399496,0.0010726252493301913,0.01822492807579761,0.0010129862073508919,17.390225100768003,6.82998156242483,1.0248929570338121,0.9719602952305311
tune_cp5_off,8,82007,19.214493884668382,7.063608031500585,0.3676187399938114,0.40618266816963944,0.0011755514369207296,0.019994369821238415,0.000978002432962284,17.390225100768003,6.82998156242483,1.1713062366100708,1.1049019649446523
tune_cp5_off,9,73221,21.614687043334563,7.528991113139396,0.3483275560754025,0.4329438560750369,0.0013437423770298307,0.02292886594534757,0.0009959064767232778,17.390225100768003,6.82998156242483,1.3177195161863298,1.2429216366141227
tune_cp5_off,10,66635,23.956974562917384,7.971533022384938,0.332743727779548,0.458391595059508,0.0019783629255889024,0.034081626570566445,0.0013640636036190395,17.390225100768003,6.82998156242483,1.4641327957625887,1.3776115274010672
tune_cp5_off,11,60507,26.409109689787957,8.369387915809359,0.31691291429811763,0.4812696711694515,0.0016850258876278483,0.02887052001769052,0.0010437615368321207,17.390225100768003,6.82998156242483,1.6105460753388474,1.5186180475962703
tune_cp5_off,12,55854,28.884842625416265,8.813862048481692,0.305137963283422,0.5068285198960677,0.001722873242135687,0.029492233048027283,0.0009729739789787115,17.390225100768003,6.82998156242483,1.7569593549151064,1.6609815260033998
tune_cp5_off,13,52000,31.255,9.258792806341939,0.29623397236736326,0.5324136262004477,0.007486516938472071,0.1301316024799151,0.004086359454979072,17.390225100768003,6.82998156242483,1.9033726344913653,1.7972740329059735
tune_cp5_off,14,48566,33.8110818267924,9.554226119632341,0.28257676487776356,0.5494020959631166,0.0024170663455597963,0.04165425417026223,0.001185485063665416,17.390225100768003,6.82998156242483,2.0497859140676242,1.9442578592786133
tune_cp5_off,15,45886,36.2676633395807,9.89767259209662,0.2729062663735162,0.5691514937123793,0.0020684769606926726,0.035479880052859764,0.0009391650954419667,17.390225100768003,6.82998156242483,2.1961991936438827,2.085520062530934
tune_cp5_off,16,43688,38.75199139351767,10.264553389199559,0.2648780880694711,0.5902484487533314,0.002164722697497414,0.03713598972624086,0.0009255111413631542,17.390225100768003,6.82998156242483,2.3426124732201417,2.2283777909123366
tune_cp5_off,17,41252,41.17267041597983,10.605796131508594,0.2575931078639072,0.609871124154696,0.0023341487760078134,0.0400921404520272,0.0009398021834153881,17.390225100768003,6.82998156242483,2.4890257527964006,2.3675754728535128
tune_cp5_off,18,39223,43.722203808989626,10.99600362759387,0.25149701226480736,0.6323094476280388,0.003374557646387393,0.05834224514317217,0.0012893457184630494,17.390225100768003,6.82998156242483,2.6354390323726595,2.5141827409156843
tune_cp5_off,19,37254,46.14846727868149,11.311409024063675,0.2451090944311608,0.6504463834435432,0.003288316973677785,0.056809640586915726,0.0011873185342838235,17.390225100768003,6.82998156242483,2.7818523119489185,2.6537015485005675
tune_cp5_off,20,35461,48.69431206113759,11.591330346149109,0.23804279915887808,0.6665428583576645,0.0027364700442711466,0.047085539449710306,0.0009345393983562237,17.390225100768003,6.82998156242483,2.9282655915251774,2.800096708293161
tune_cp5_off,21,33911,51.2941228509923,11.924064562868423,0.2324645378478823,0.6856762631750996,0.0028920881140878105,0.049791632808415746,0.0009401248120523721,17.390225100768003,6.82998156242483,3.074678871101436,2.9495951060879024
tune_cp5_off,22,32033,53.82798988543065,12.245009437288099,0.22748405547654296,0.7041317387402491,0.00303148174961205,0.05221047342980602,0.0009421041163146646,17.390225100768003,6.82998156242483,3.221092150677695,3.0953015026270965
tune_cp5_off,23,30082,56.3178977461605,12.550575755460246,0.22285234814745705,0.7217028924430642,0.0031689741823015594,0.05460097351694099,0.0009412980488420822,17.390225100768003,6.82998156242483,3.3675054302539538,3.23848008981053
tune_cp5_off,24,28027,58.66428800799229,12.658472443532634,0.21577816544552747,0.7279073370346195,0.0032983757179713092,0.0568604982700882,0.0009425366985754374,17.390225100768003,6.82998156242483,3.5139187098302127,3.3734059029173524
tune_cp5_off,25,26270,61.22626570232204,13.03006841046219,0.21281827759696306,0.7492754311666009,0.003439699496060084,0.059306208276187745,0.00094510746329239,17.390225100768003,6.82998156242483,3.6603319894064716,3.520728762712687
tune_cp5_off,26,24286,63.567858025199705,13.332945077551853,0.20974350075263476,0.7666919203342015,0.0036845050851461746,0.06357400178398409,0.000978077166121169,17.390225100768003,6.82998156242483,3.8067452689827306,3.655378677208288
tune_cp5_off,27,22149,65.93385705900944,13.534044141815434,0.2052669864240271,0.7782558341477552,0.003802964802201791,0.06562507011663425,0.0009787420741320723,17.390225100768003,6.82998156242483,3.953158548558989,3.7914320646773922
tune_cp5_off,28,20242,68.44891809109772,13.863491895411723,0.20253777973467735,0.7972002556079318,0.004310827304022643,0.07451508840040223,0.001060984794891581,17.390225100768003,6.82998156242483,4.0995718281352485,3.936057048972576
tune_cp5_off,29,17742,70.9170893924022,13.955161619227052,0.19678136453132772,0.8024715918490757,0.004351034795830244,0.07518782395036068,0.001046258679785417,17.390225100768003,6.82998156242483,4.245985107711507,4.077985706422529
tune_cp5_off,30,15830,72.9129500947568,14.121989155750482,0.19368286617669034,0.8120647705202397,0.0046981727318617305,0.08125655759820465,0.0010952573499197632,17.390225100768003,6.82998156242483,4.392398387287765,4.192754819000977
tune_cp5_off,31,13596,75.30670785525155,14.41073360487133,0.19136055758234014,0.8286686067240677,0.005184465398804251,0.08974376048588965,0.0011683442802990914,17.390225100768003,6.82998156242483,4.538811666864024,4.330404432310988
tune_cp5_off,32,11769,77.36358229246325,14.533184845482317,0.1878556345871039,0.8357099900242516,0.005576124490242676,0.09656720776899189,0.0012322630296678495,17.390225100768003,6.82998156242483,4.685224946440283,4.448682052370136
tune_cp5_off,33,9755,80.00871348026654,14.769891449307048,0.18460353637544635,0.8493214644274367,0.006278783188608684,0.10883208530151206,0.0013323084665127721,17.390225100768003,6.82998156242483,4.831638226016542,4.600786534771946
tune_cp5_off,34,8361,82.14220786987202,14.855440703919934,0.18085027282750438,0.8542408518486557,0.006637856278511655,0.11508475413286072,0.0013782777422699816,17.390225100768003,6.82998156242483,4.978051505592801,4.723470075510661
tune_cp5_off,35,6813,84.28563041244679,15.1113979027514,0.17928795013817492,0.8689593041601305,0.007914345804208052,0.13733061534637947,0.0016053268312044924,17.390225100768003,6.82998156242483,5.12446478516906,4.846724520473544
tune_cp5_off,36,5472,86.76955409356725,15.102285319685587,0.17405051204250926,0.8684352981157574,0.009113899479882212,0.1582375696311332,0.0017886306088290276,17.390225100768003,6.82998156242483,5.270878064745319,4.989558995975001
tune_cp5_off,37,4419,89.03733876442634,15.683123473022741,0.17614097288461097,0.9018355646431586,0.009847293246708123,0.17097783184726906,0.0019057715323191576,17.390225100768003,6.82998156242483,5.417291344321578,5.119964707098253
tune_cp5_off,38,3362,90.98631766805472,15.685158687042186,0.17239030097103536,0.9019525967119013,0.011691411069671379,0.20310187808582472,0.0021900375019092955,17.390225100768003,6.82998156242483,5.563704623897837,5.232037948953088
tune_cp5_off,39,2684,92.76229508196721,15.863735418841527,0.17101490864174837,0.9122213960382225,0.012891966420557947,0.22399607741295133,0.0023658761421516566,17.390225100768003,6.82998156242483,5.710117903474096,5.33416298779655
tune_cp5_off,40,2004,94.92165668662675,16.369771263748476,0.1724556000722938,0.9413202629001932,0.014722725127676672,0.25584577273115017,0.002643649882218329,17.390225100768003,6.82998156242483,5.856531183050355,5.458333985707565
tune_cp5_off,41,1466,96.31514324693042,15.996341750527566,0.16608335108339647,0.919846733313482,0.01717942627545314,0.2986037225642878,0.003031782848526712,17.390225100768003,6.82998156242483,6.002944462626614,5.538464435556781
tune_cp5_off,42,1056,100.37594696969697,17.318806259081832,0.1725394059227187,0.9958931617461917,0.02156012569406895,0.3747996253734866,0.003639044457638193,17.390225100768003,6.82998156242483,6.149357742202872,5.771975140520986
tune_cp5_off,43,826,101.32445520581113,15.975883989790908,0.15767056390622136,0.9186703390679726,0.022913736826054954,0.3983615532791359,0.003851531400870605,17.390225100768003,6.82998156242483,6.295771021779131,5.82651774883215
tune_cp5_off,44,570,103.33157894736843,16.914663605148824,0.16369307212235912,0.9726535169692441,0.029933724437653554,0.5204628551543883,0.004893686897887587,17.390225100768003,6.82998156242483,6.44218430135539,5.9419345263567065
tune_cp5_off,45,429,104.77156177156178,17.339447531118537,0.16549765258748864,0.9970801085463107,0.03689008531487637,0.6414577159404405,0.005858365432939606,17.390225100768003,6.82998156242483,6.588597580931649,6.024738677300661
tune_cp5_off,46,253,107.53754940711462,16.28851692812807,0.15146818035124793,0.9366478486473832,0.03814546354693369,0.6632743895244605,0.006277895608344434,17.390225100768003,6.82998156242483,6.7350108605079075,6.183792836722134
tune_cp5_off,47,206,109.83495145631068,16.796091250892964,0.15292118791142714,0.9658351834762162,0.06875901226312592,1.1957089729007642,0.010401668813838022,17.390225100768003,6.82998156242483,6.8814241400841665,6.3159016527888445
tune_cp5_off,48,111,114.86486486486487,16.786141048139825,0.146138169124982,0.965263011310791,0.07048701540364044,1.2257438003146044,0.010521909547931032,17.390225100768003,6.82998156242483,7.027837419660425,6.605139622936342
tune_cp5_off,49,93,115.3225806451613,16.544603310947487,0.1434636930459782,0.9513737294991558,0.07753412949156142,1.3483047698178554,0.01127547036720008,17.390225100768003,6.82998156242483,7.174250699236684,6.6314599136539245
tune_cp5_off,50,57,120.29824561403508,15.841279533958332,0.13168337952976886,0.9109301025240171,0.06846536751000468,1.1905842736870687,0.010034754723814222,17.390225100768003,6.82998156242483,7.320663978812943,6.917578404935217
tune_cp5_off,51,39,116.7948717948718,15.352573470368107,0.1314490373972242,0.8828277599287713,0.09326814656709527,1.6219208938836165,0.014338106753723365,17.390225100768003,6.82998156242483,7.467077258389202,6.716121908606795
tune_cp5_off,52,14,121.35714285714286,16.782674496792996,0.138291608566864,0.965063672238022,0.14597808429430417,2.53857538008876,0.01930910539198625,17.390225100768003,6.82998156242483,7.613490537965461,6.978468775069701
tune_cp5_off,53,17,113.05882352941177,18.193310303306202,0.16091897770874372,1.0461802649410634,0.20849591033129725,3.6257580382264982,0.03593433598424389,17.390225100768003,6.82998156242483,7.75990381754172,6.50128580132173
tune_cp5_off,54,7,132.85714285714286,25.759484086607078,0.19388858989919305,1.4812622572360759,0.36422693108642934,6.333982629055023,0.041346766684002036,17.390225100768003,6.82998156242483,7.906317097117978,7.639759812613093
tune_cp5_off,55,3,138.0,12.355835328567093,0.08953503861280501,0.7105046229689933,0.14503170378808644,2.5221243250702594,0.015035655568639379,17.390225100768003,6.82998156242483,8.052730376694237,7.935492450520696
tune_cp5_off,56,3,126.33333333333333,15.412837362262522,0.12200135115247379,0.8862931487633157,0.18091454317071498,3.146132252170617,0.021265186310439773,17.390225100768003,6.82998156242483,8.199143656270497,7.264617484896966
tune_cp5_on,0,9612,1.4726383687057845,1.230414769367829,0.8355172563167482,0.11485979272946391,0.0012917450506254248,0.01382292284951878,0.0074711315250627275,10.712319255754691,6.825337553793418,0.0,0.13747147872900434
tune_cp5_on,1,1283524,3.8499443719011097,3.479987489121103,0.9039059147243416,0.3248584555815626,0.00058133812212298,0.0061914575243700995,0.0012068930800737338,10.712319255754691,6.825337553793418,0.14651290022194072,0.35939410318012205
tune_cp5_on,2,332004,4.753758990855532,3.135424653330391,0.6595674411264401,0.29269335411619957,0.000582331621443632,0.006075969735204265,0.001048076572715991,10.712319255754691,6.825337553793418,0.29302580044388143,0.4437656195040862
tune_cp5_on,3,221434,6.292773467489184,3.7646837595546034,0.5982550903833365,0.3514349852420804,0.000783671188419517,0.008224445054949302,0.0011078560156702149,10.712319255754691,6.825337553793418,0.4395387006658221,0.5874333388737165
tune_cp5_on,4,165316,7.67908732367103,4.250352031836623,0.5534970306607633,0.3967723450319426,0.0009677236748757801,0.010194492200154021,0.001139972476828199,10.712319255754691,6.825337553793418,0.5860516008877629,0.7168463840867888
tune_cp5_on,5,131559,8.958315280596539,4.66719822922386,0.5209906196685086,0.43568513202373305,0.0011682625475444594,0.012347427999102737,0.0011985137201360177,10.712319255754691,6.825337553793418,0.7325645011097035,0.8362629106469268
tune_cp5_on,6,109656,10.164651273072153,5.0465569927861775,0.4964810751703154,0.4710984495794551,0.0013697466631991985,0.014511907450833042,0.0012490629878403891,10.712319255754691,6.825337553793418,0.8790774013316442,0.9488749383203521
tune_cp5_on,7,93807,11.382498107817113,5.381162245401954,0.472757578734527,0.5023340060100595,0.0015264119078228498,0.016186121274186224,0.0012588392180397279,10.712319255754691,6.825337553793418,1.025590301553585,1.0625615084896205
tune_cp5_on,8,82318,12.519534002283827,5.697133061564233,0.4550595142379066,0.5318300291044552,0.0016543030051607204,0.017549819646614194,0.001249103355561752,10.712319255754691,6.825337553793418,1.1721032017755257,1.1687043396842653
tune_cp5_on,9,73114,13.715841015400608,6.022427915947991,0.4390855733298312,0.5621964555166449,0.0018964409713587724,0.02015587199650496,0.0013125512360459782,10.712319255754691,6.825337553793418,1.3186161019974665,1.2803801574558578
tune_cp5_on,10,66808,14.788243922883487,6.2634901553950595,0.4235452287680262,0.5846997280285773,0.0019452936352623031,0.02066481906562185,0.0012572697222777874,10.712319255754691,6.825337553793418,1.465129002219407,1.380489469163197
tune_cp5_on,11,60409,15.981641808339816,6.536474472611652,0.4089989345901043,0.6101829413924755,0.002178093181904077,0.023168085162276517,0.001311153933060614,10.712319255754691,6.825337553793418,1.6116419024413478,1.4918937185105297
tune_cp5_on,12,56014,17.116881493912235,6.834719386825103,0.39929699748496417,0.6380242432705197,0.0023123507272544666,0.024601081728281342,0.0013076481650579428,10.712319255754691,6.825337553793418,1.7581548026632885,1.5978688727669308
tune_cp5_on,13,52413,18.221128346021025,7.0731520382606545,0.3881840851971842,0.6602820425148304,0.002519145638768855,0.026827815040494918,0.0013345135422773624,10.712319255754691,6.825337553793418,1.9046677028852292,1.7009508315608293
tune_cp5_on,14,48787,19.433783589890748,7.336069757331596,0.37749055521786007,0.6848255342455963,0.0026087958715363796,0.027775436753222627,0.0013094218717461736,10.712319255754691,6.825337553793418,2.05118060310717,1.8141527642999307
tune_cp5_on,15,45808,20.54748078938177,7.548016525449408,0.3673451068196138,0.7046108639260905,0.0027122720143614608,0.028878554798294712,0.0012940391796559087,10.712319255754691,6.825337553793418,2.1976935033291105,1.9181169174307047
tune_cp5_on,16,43782,21.735233657667536,7.835669506088467,0.36050541850624546,0.7314634038636518,0.0029317795083615697,0.03124045801380102,0.0013179882481199983,10.712319255754691,6.825337553793418,2.3442064035510515,2.028994201791671
tune_cp5_on,17,41494,22.8464356292476,8.057921446264114,0.3526992821562286,0.7522107261632791,0.0030787207646409066,0.032814729204191574,0.0013202154714170966,10.712319255754691,6.825337553793418,2.490719303772992,2.132725424232892
tune_cp5_on,18,39251,24.02440702147716,8.243576401410923,0.3431333973838102,0.7695417028373616,0.0031627377476509066,0.03370440714043664,0.0013016009364489793,10.712319255754691,6.825337553793418,2.637232203994933,2.2426896032407897
tune_cp5_on,19,37319,25.132157882043998,8.483787849163539,0.33756702822660895,0.7919655535477084,0.003341598940602462,0.035621219031020286,0.0013196028424529735,10.712319255754691,6.825337553793418,2.7837451042168735,2.346098662858925
tune_cp5_on,20,35271,26.301210626293557,8.60696116572182,0.3272458172369208,0.8034638401108269,0.0034730901028494636,0.03702919125035158,0.0013161010215729395,10.712319255754691,6.825337553793418,2.930258004438814,2.455230281917192
tune_cp5_on,21,33631,27.43522345455086,8.877167252558285,0.32356825040132015,0.8286877043726496,0.003617946503053742,0.03858138089662148,0.0013120927814742154,10.712319255754691,6.825337553793418,3.076770904660755,2.561090908470878
tune_cp5_on,22,31919,28.41345280240609,8.947102823558321,0.3148896716558386,0.8352162225516113,0.003793963177851906,0.04047160378753297,0.0013339817507349106,10.712319255754691,6.825337553793418,3.2232838048826955,2.6524090744534425
tune_cp5_on,23,29574,29.569351457361197,9.093413871344657,0.30752835023985214,0.8488744271190057,0.003852280507595482,0.04108263332051222,0.0013125664282473378,10.712319255754691,6.825337553793418,3.3697967051046365,2.7603127531394707
tune_cp5_on,24,28327,30.73537614290253,9.357780614078505,0.30446286294236297,0.8735531858846978,0.004076021478452699,0.04348190030545079,0.0013389546177676607,10.712319255754691,6.825337553793418,3.516309605326577,2.869161701504685
tune_cp5_on,25,26261,31.78271962225353,9.53400396299347,0.29997445392678035,0.8900037177170362,0.004454537815487408,0.047559021568980266,0.0014056056503293202,10.712319255754691,6.825337553793418,3.662822505548518,2.966931703905273
tune_cp5_on,26,24236,32.77793365241789,9.619456902672901,0.2934735607399496,0.8979807895013304,0.004613344976039504,0.049262703174864926,0.0014109821985423855,10.712319255754691,6.825337553793418,3.8093354057704585,3.059835397905032
tune_cp5_on,27,22216,33.82971732084984,9.64582752722371,0.2851288243333568,0.9004424996054838,0.00464741756422595,0.04960798997532019,0.0013993108796283137,10.712319255754691,6.825337553793418,3.955848305992399,3.158019894027748
tune_cp5_on,28,20090,34.782578397212546,9.83469722002706,0.2827477913717635,0.918073573539533,0.005005608797809544,0.053461298489196105,0.0014549340846561885,10.712319255754691,6.825337553793418,4.10236120621434,3.246969920031765
tune_cp5_on,29,17962,35.885424785658614,9.986000121696055,0.27827454130310025,0.9321977699956566,0.005434699654040284,0.05806583318810273,0.0015364864803523665,10.712319255754691,6.825337553793418,4.248874106436281,3.3499211448894086
tune_cp5_on,30,15847,36.728465955701395,9.975588899321583,0.2716037449359646,0.931225877529991,0.00593958672212346,0.06349155803059868,0.0016386159142724498,10.712319255754691,6.825337553793418,4.395387006658221,3.4286194314056453
tune_cp5_on,31,13799,37.7192550184796,10.097719493868537,0.26770728872883126,0.9426268255069051,0.00631638143299681,0.0675269540643356,0.0017068433692362841,10.712319255754691,6.825337553793418,4.541899906880162,3.521110052635586
tune_cp5_on,32,11735,38.5978696207925,10.302089614503844,0.2669082443077157,0.9617048716102752,0.007010842137419487,0.07497776612874912,0.0018502254579843694,10.712319255754691,6.825337553793418,4.688412807102103,3.6031291356498367
tune_cp5_on,33,9800,39.476122448979595,10.330381251499519,0.26168682764754536,0.9643459091223412,0.007524213690286312,0.08047538715801546,0.0019611637125697156,10.712319255754691,6.825337553793418,4.834925707324043,3.68511444688067
tune_cp5_on,34,8329,40.318885820626726,10.516582902232951,0.260835156730764,0.9817279200844775,0.00833510676448116,0.08917180620154329,0.002127203641514954,10.712319255754691,6.825337553793418,4.981438607545984,3.7637868007870745
tune_cp5_on,35,6828,41.239894551845346,10.53180980082425,0.2553791641630904,0.983149358171577,0.00847547086467274,0.09066441365119307,0.002138577406841623,10.712319255754691,6.825337553793418,5.127951507767925,3.8497633955122414
tune_cp5_on,36,5410,42.08576709796673,10.579041499640555,0.2513686271896813,0.9875584592904529,0.010209337536527738,0.10926973283132922,0.002492021375203044,10.712319255754691,6.825337553793418,5.274464407989866,3.9287259923063
tune_cp5_on,37,4306,42.92336274965165,10.686586799096672,0.24896900229894964,0.9975978631663543,0.011277816018785225,0.12072332058949331,0.002694338546170293,10.712319255754691,6.825337553793418,5.420977308211806,4.006915937143405
tune_cp5_on,38,3439,43.77289909857517,10.94111275409212,0.24995175049870663,1.0213579798057755,0.012711843541494737,0.136086073569702,0.0030110905204832074,10.712319255754691,6.825337553793418,5.567490208433747,4.0862205516382675
tune_cp5_on,39,2641,44.22150700492238,10.686426159025219,0.24165676121882712,0.997582867340743,0.014737681841076728,0.15780691277938264,0.0034265342087553973,10.712319255754691,6.825337553793418,5.714003108655688,4.128098308978838
tune_cp5_on,40,1880,45.66755319148936,10.846345122840523,0.23750659636526916,1.012511377217761,0.01806994729534128,0.19351879251873014,0.004034738938231058,10.712319255754691,6.825337553793418,5.860516008877628,4.263087395099489
tune_cp5_on,41,1431,46.50593990216632,10.447021165408362,0.22463842656197394,0.9752342995001937,0.018224263531616023,0.1951583959126119,0.004149799878691749,10.712319255754691,6.825337553793418,6.007028909099569,4.341351185662543
tune_cp5_on,42,1031,47.35305528612997,11.345961047056681,0.23960356894605678,1.059150756822487,0.02409098015821749,0.25802105269943815,0.005284637614334249,10.712319255754691,6.825337553793418,6.15354180932151,4.420429801948981
tune_cp5_on,43,795,47.33459119496855,11.16277499493721,0.2358270075463071,1.042050253397791,0.032336809794950405,0.346378184715511,0.006915752406314295,10.712319255754691,6.825337553793418,6.300054709543451,4.418706170425257
tune_cp5_on,44,546,48.30402930402931,11.095450931970124,0.22970031883126138,1.0357655207120169,0.03514101937617156,0.37641353828006713,0.007458825278042856,10.712319255754691,6.825337553793418,6.446567609765391,4.509203670165098
tune_cp5_on,45,382,49.089005235602095,11.241631421680529,0.22900507695616265,1.0494115376221158,0.04161938454232427,0.44581238744291357,0.008816268851435273,10.712319255754691,6.825337553793418,6.593080509987332,4.58248153958176
tune_cp5_on,46,257,49.38910505836576,10.99930834298149,0.22270718066227393,1.0267905651778093,0.052846288669203725,0.5660925310679492,0.010718105419731354,10.712319255754691,6.825337553793418,6.739593410209273,4.610495998038313
tune_cp5_on,47,173,51.39884393063584,12.341826943573718,0.24011876532144097,1.1521153028503748,0.0824719054147363,0.8834627840597722,0.015759714947460993,10.712319255754691,6.825337553793418,6.886106310431213,4.7981060593413725
tune_cp5_on,48,120,50.9,10.43264108459598,0.2049634790686833,0.9738919122478107,0.06685383624324635,0.7161433466513242,0.01370646911365657,10.712319255754691,6.825337553793418,7.032619210653154,4.751538745697516
tune_cp5_on,49,76,52.0,11.647226911880875,0.22398513292078606,1.0872740658493676,0.08612579667944142,0.9225849526958315,0.01847450250381009,10.712319255754691,6.825337553793418,7.179132110875095,4.854224258865832
tune_cp5_on,50,49,54.244897959183675,11.820995869931373,0.21791903597691395,1.103495479149494,0.10330226666496077,1.1065850600912577,0.02194925901052065,10.712319255754691,6.825337553793418,7.325645011097036,5.0637865306379055
tune_cp5_on,51,26,55.19230769230769,14.390218982588967,0.2607287063047478,1.3433336553014417,0.10923185237625525,1.1701049616517758,0.022480001861036603,10.712319255754691,6.825337553793418,7.472157911318976,5.152227671207448
tune_cp5_on,52,20,58.55,12.698326661414882,0.2168800454554207,1.1853947178239017,0.13891671490406743,1.4881096006834504,0.02418176185345266,10.712319255754691,6.825337553793418,7.618670811540917,5.465669814549893
tune_cp5_on,53,18,52.44444444444444,9.713805880876867,0.1852208748472284,0.9067883106320399,0.15044982298835136,1.6116607041237359,0.029308120973152448,10.712319255754691,6.825337553793418,7.765183711762858,4.895713355095455
tune_cp5_on,54,11,60.36363636363637,13.532941138857014,0.2241902899509445,1.2633063686546755,0.16893015148966598,1.8096185906408775,0.032943057139132155,10.712319255754691,6.825337553793418,7.911696611984798,5.634973615186911
tune_cp5_on,55,5,50.8,7.884161337770808,0.15520002633407104,0.7359901389734452,0.18182262001924573,1.9477360385010272,0.04215008874176296,10.712319255754691,6.825337553793418,8.058209512206739,4.742203699045851
tune_monash_off,0,15,0.6666666666666666,0.4714045207910317,0.7071067811865476,0.03082972870186528,0.002814415689843035,0.04303314829119352,0.19364916731037085,15.29058284455518,4.2160580628642075,0.0,0.04359982045446095
tune_monash_off,1,1388633,4.8282843631110595,4.9710964177486705,1.0295782194869714,0.32510836691348405,0.0006497014009030066,0.009931167079548544,0.001500394579136342,15.29058284455518,4.2160580628642075,0.23718838428914882,0.3157684970020853
tune_monash_off,2,410363,7.086036021766095,3.988730189055029,0.5629000723116412,0.26086188012613104,0.0004210539453107343,0.006093896407265431,0.0007543732816163845,15.29058284455518,4.2160580628642075,0.47437676857829764,0.4634248474242667
tune_monash_off,3,275713,10.359972144947827,5.100958207762947,0.49237180722059126,0.3336012930062601,0.004288350461265795,0.06555953800311322,0.0062459052982035525,15.29058284455518,4.2160580628642075,0.7115651528674465,0.677539388149413
tune_monash_off,4,207062,13.708068114864147,5.898122379876338,0.4302664919997584,0.3857356151715694,0.0019078533194285727,0.029037817071613542,0.0020612323741631355,15.29058284455518,4.2160580628642075,0.9487535371565953,0.8965039628783967
tune_monash_off,5,167031,17.144883285138686,6.644777824042166,0.3875662326498256,0.43456668013203326,0.001035308960622575,0.015460854150519714,0.0008506166331980311,15.29058284455518,4.2160580628642075,1.185941921445744,1.121270749417103
tune_monash_off,6,139716,20.610338114460763,7.302389186213706,0.3543071028558311,0.4775742861112722,0.0010657868051512703,0.015850660785312366,0.0007299208407776889,15.29058284455518,4.2160580628642075,1.423130305734893,1.347910561944334
tune_monash_off,7,120237,24.123306469722298,7.909922833537311,0.3278954667124605,0.5173068230263017,0.0012386073418697565,0.018493938517716753,0.0007303023909401146,15.29058284455518,4.2160580628642075,1.6603186900240416,1.5776577462717427
tune_monash_off,8,105743,27.724785565001937,8.5501875054204,0.30839508155524314,0.5591799601324572,0.0014374407489357649,0.02153901095931921,0.000741852189484344,15.29058284455518,4.2160580628642075,1.8975070743131905,1.8131935091587728
tune_monash_off,9,93594,31.33643182255273,9.067827147938983,0.2893701235445989,0.5930334533433396,0.0015804847063607176,0.023712483757540675,0.000727168572206049,15.29058284455518,4.2160580628642075,2.1346954586023394,2.0493942017201334
tune_monash_off,10,82401,34.9047098942974,9.536964893176075,0.27322859642887876,0.6237149355344613,0.0017089963759438869,0.02566486824128865,0.0007086362214113811,15.29058284455518,4.2160580628642075,2.371883842891488,2.28275862660962
tune_monash_off,11,73523,38.60060117242224,10.003333539439991,0.2591496825336171,0.6542153193985065,0.002010517676899389,0.030312065732908008,0.0007596367042590586,15.29058284455518,4.2160580628642075,2.6090722271806372,2.524468920827797
tune_monash_off,12,64069,42.390297960011864,10.496533639982749,0.2476164156686152,0.686470473146186,0.002077421005076898,0.03129446404579931,0.0007179778842691863,15.29058284455518,4.2160580628642075,2.846260611469786,2.7723140701014293
tune_monash_off,13,55159,46.03486285103066,10.992812603974093,0.23879320851996366,0.7189269837342087,0.0025419352155676366,0.03846713594942534,0.0008089961418312296,15.29058284455518,4.2160580628642075,3.0834489957589346,3.010667632426007
tune_monash_off,14,45900,49.62237472766885,11.36848989762447,0.22910007753590103,0.74349617756217,0.003088878350258107,0.04688578154035585,0.0009172183843896142,15.29058284455518,4.2160580628642075,3.3206373800480833,3.2452899429755138
tune_monash_off,15,37199,53.284658189736284,11.779197884145688,0.2210617142780997,0.7703563692694775,0.0030034233111236324,0.04552024316351596,0.000832892181314566,15.29058284455518,4.2160580628642075,3.5578257643372324,3.4848022950747364
tune_monash_off,16,29363,56.951605762353985,12.104375045209984,0.21253790623075267,0.7916228680269195,0.0034400648708838555,0.05222841182287468,0.0008948746868102424,15.29058284455518,4.2160580628642075,3.795014148626381,3.7246196787478163
tune_monash_off,17,22257,60.42552904704138,12.487421562578502,0.20665804271001123,0.8166740071013804,0.004054504532892109,0.061651678121674054,0.001002321765795513,15.29058284455518,4.2160580628642075,4.03220253291553,3.9518133259752286
tune_monash_off,18,16398,64.04372484449323,12.942449214225034,0.20208770251341626,0.846432692971786,0.004853049641065648,0.07390138850719491,0.0011319580418656355,15.29058284455518,4.2160580628642075,4.269390917204679,4.1884423566822075
tune_monash_off,19,11677,67.68048300077075,13.073899750192156,0.1931708990617468,0.8550295226219998,0.005995396514794838,0.09142327649860521,0.0013249134161458854,15.29058284455518,4.2160580628642075,4.506579301493828,4.426285360657202
tune_monash_off,20,7693,71.44040036396724,13.593358669501134,0.19027551077887414,0.8890019960450095,0.007378020980065264,0.11259524989084047,0.0015458813083971523,15.29058284455518,4.2160580628642075,4.743767685782976,4.672182943595668
tune_monash_off,21,5017,75.06537771576639,14.337530852021718,0.19100058226990482,0.9376706563626622,0.019805659853749002,0.3027941741417133,0.003935672390167828,15.29058284455518,4.2160580628642075,4.980956070072125,4.909255486130563
tune_monash_off,22,3182,78.65807668133249,13.973149112218211,0.17764417465771046,0.9138401887141867,0.011712527091079762,0.17893508074877296,0.0022599832968594716,15.29058284455518,4.2160580628642075,5.2181444543612745,5.144217030898977
tune_monash_off,23,1909,81.56574122577265,14.229632857909902,0.17445599885523638,0.9306141566066547,0.0156999066490197,0.2399449673294657,0.002902919353157849,15.29058284455518,4.2160580628642075,5.455332838650423,5.334377509018068
tune_monash_off,24,1268,85.8698738170347,14.1863312601004,0.1652073146203476,0.9277822437718264,0.020545162808158445,0.31406249613013926,0.0035964594247459825,15.29058284455518,4.2160580628642075,5.692521222939572,5.615866621304896
tune_monash_off,25,652,89.31134969325153,15.005918873758208,0.16801805062063768,0.9813830529750972,0.026015526599014415,0.3977264341795318,0.004274326119622028,15.29058284455518,4.2160580628642075,5.9297096072287205,5.8409382167570145
tune_monash_off,26,384,90.70572916666667,15.022183890610444,0.1656144989806325,0.9824467806967666,0.03549394836020171,0.5426756622253501,0.005746385383870279,15.29058284455518,4.2160580628642075,6.166897991517869,5.932130258786444
tune_monash_off,27,204,95.83333333333333,15.51032757352044,0.16184689641934374,1.0143712460930492,0.04803208316638976,0.7344000225872677,0.0073827455492557195,15.29058284455518,4.2160580628642075,6.404086375807018,6.267474190328762
tune_monash_off,28,102,98.37254901960785,17.076483984333688,0.17358993087522784,1.1167974535656402,0.07051059327256905,1.0781083787307706,0.01100082370546994,15.29058284455518,4.2160580628642075,6.641274760096167,6.433538212353842
tune_monash_off,29,49,107.81632653061224,17.60991542283779,0.1633325488773522,1.1516837259809558,0.11678238353398132,1.7856564598818374,0.015548523140882235,15.29058284455518,4.2160580628642075,6.878463144385316,7.051158718191343
tune_monash_off,30,25,110.48,14.269183578607432,0.12915625976292028,0.9332007630885399,0.19499370915012276,2.9815646415640535,0.02564819874928966,15.29058284455518,4.2160580628642075,7.115651528674465,7.225362245713269
tune_monash_off,31,13,108.53846153846153,21.6958535018007,0.19989092524692353,1.4189029759271976,0.2809829736031514,4.296393661469866,0.03435875780009971,15.29058284455518,4.2160580628642075,7.3528399129636135,7.098386153220508
tune_monash_off,32,4,112.5,8.645808232895291,0.07685162873684703,0.5654335299569025,0.050911277439796954,0.7784460552084295,0.007957168630049194,15.29058284455518,4.2160580628642075,7.590028297252762,7.3574697016902855
tune_monash_off,34,2,129.0,18.0,0.13953488372093023,1.1771951522704458,0.0006916308078508008,0.0,0.013767357556904117,15.29058284455518,4.2160580628642075,8.06440506583106,8.436565257938193
tune_monash_on,0,23,0.21739130434782608,0.4124709991523973,1.8973665961010278,0.03700962263162396,0.0052874410223408145,0.058927986581347215,0.4795831523312718,11.14496635801818,4.221896564682647,0.0,0.019505783809874416
tune_monash_on,1,1388156,4.419649520659061,3.862205827843787,0.8738715162345841,0.34654261877292664,0.0005785723968355462,0.00646491411423917,0.0011129513816164017,11.14496635801818,4.221896564682647,0.23686037416579112,0.39656014910079745
tune_monash_on,2,409118,6.351744484476361,3.901322956638449,0.6142128302190472,0.3500524659575724,0.0005888718539115174,0.0063875775784417565,0.0008426148203730377,11.14496635801818,4.221896564682647,0.47372074833158223,0.5699204717568874
tune_monash_on,3,275233,8.77368992816995,4.744172856813883,0.5407272077830816,0.42567852646775517,0.0008053576761386127,0.008791904324442632,0.0008686137585411952,11.14496635801818,4.221896564682647,0.7105811224973734,0.7872334151872761
tune_monash_on,4,206553,11.022725402197015,5.430143891734217,0.49263169439491783,0.4872283789199177,0.0009885416818170643,0.010825249753516196,0.000863152648944037,11.14496635801818,4.221896564682647,0.9474414966631645,0.9890317339779837
tune_monash_on,5,167209,13.187226764109587,6.036327795229188,0.4577405017147111,0.5416192029046717,0.0012176964565413797,0.013389832300329413,0.0009027728904269822,11.14496635801818,4.221896564682647,1.1843018708289557,1.1832450938375525
tune_monash_on,6,140141,15.232344567257263,6.569139415251164,0.43126252733094544,0.5894265809537447,0.0014051768357279933,0.015479337074334782,0.0009109375786435001,11.14496635801818,4.221896564682647,1.4211622449947467,1.3667465722136023
tune_monash_on,7,120188,17.308500016640597,7.074591898996706,0.408735123909935,0.6347791165746258,0.0016121753978435693,0.017791073013050766,0.0009274270442310088,11.14496635801818,4.221896564682647,1.6580226191605378,1.5530329532298766
tune_monash_on,8,105786,19.37931295256461,7.5168586407953,0.38788055382533765,0.6744622100530021,0.0017769635780482901,0.019622053107200457,0.0009219982320537806,11.14496635801818,4.221896564682647,1.894882993326329,1.7388399686484721
tune_monash_on,9,93406,21.321082157463117,7.89894489541079,0.3704757965414005,0.7087455126975722,0.0019826641051184173,0.021920784559995653,0.0009410828756293069,11.14496635801818,4.221896564682647,2.13174336749212,1.9130683281178134
tune_monash_on,10,83218,23.37466653848927,8.32179333858788,0.35601762809685533,0.746686268155562,0.002143566574670917,0.023704892067037873,0.00093610444200726,11.14496635801818,4.221896564682647,2.3686037416579113,2.0973294837873153
tune_monash_on,11,73376,25.385248582642827,8.658813841683095,0.341096279340891,0.7769259738907657,0.0023973693371209764,0.026547288019487258,0.0009666089307025961,11.14496635801818,4.221896564682647,2.605464115823702,2.277732185739579
tune_monash_on,12,64322,27.215120798482634,9.030658177889828,0.33182502641668704,0.8102903039624497,0.0026201795091704556,0.029031351047983007,0.0009900661051035447,11.14496635801818,4.221896564682647,2.8423244899894935,2.4419204082121677
tune_monash_on,13,55759,29.1188148998368,9.278967932090532,0.3186588452864041,0.8325702953257309,0.002867352983192647,0.031793590395232156,0.0010150807259401908,11.14496635801818,4.221896564682647,3.0791848641552844,2.6127324178854465
tune_monash_on,14,45849,30.985735784858992,9.579397235011376,0.30915506740015175,0.859526796877187,0.003147600575290294,0.03491302511770178,0.0010547865276664629,11.14496635801818,4.221896564682647,3.3160452383210757,2.780244891683005
tune_monash_on,15,37436,32.79180467998718,9.80026968877636,0.2988633832268908,0.8793449324075899,0.0036262215130192983,0.04026697576636028,0.001151385324741147,11.14496635801818,4.221896564682647,3.5529056124868665,2.9422973229879075
tune_monash_on,16,29539,34.531060631707234,10.056720300655003,0.2912369361577236,0.9023553752963781,0.00423568959633982,0.04708019775338155,0.0012777905193808497,11.14496635801818,4.221896564682647,3.789765986652658,3.0983548556756357
tune_monash_on,17,22488,36.21664887940235,10.258566815597742,0.2832555504999288,0.9204663779193265,0.004830690015514506,0.053715753918065046,0.0013983266281095503,11.14496635801818,4.221896564682647,4.026626360818449,3.2495969674548633
tune_monash_on,18,16298,37.99410970671248,10.637772031715041,0.27998476905581104,0.9544911747590659,0.00601419338795151,0.06692699625605693,0.0016652003039035904,11.14496635801818,4.221896564682647,4.26348673498424,3.40908249394381
tune_monash_on,19,11523,39.48485637420811,10.689028243005572,0.27071209634658183,0.959090220610259,0.006946081521545758,0.07732170736420825,0.0018528074762670865,11.14496635801818,4.221896564682647,4.500347109150031,3.542842132116528
tune_monash_on,20,7743,40.92793490895002,10.759182771319132,0.2628811542838517,0.9653849482980719,0.008316753751993372,0.09260643784577319,0.002152672024222955,11.14496635801818,4.221896564682647,4.737207483315823,3.67232467054552
tune_monash_on,21,5189,42.55636924262864,11.191829002559611,0.262988342326647,1.004204826020647,0.011407121031338714,0.12708251436662502,0.002804459556556634,11.14496635801818,4.221896564682647,4.9740678574816135,3.8184385556275555
tune_monash_on,22,3172,43.99495586380832,11.199327793704356,0.2545593596768962,1.004877667095609,0.013811025919807788,0.15387416441217544,0.0033145511164713944,11.14496635801818,4.221896564682647,5.210928231647404,3.947518049900295
tune_monash_on,23,1970,46.00253807106599,11.700253529068918,0.25433930430086366,1.0498240329501973,0.017639393667470683,0.19653990143819688,0.004132370866265609,11.14496635801818,4.221896564682647,5.447788605813195,4.127651586670761
tune_monash_on,24,1104,47.63405797101449,11.404620195067471,0.23942155425866143,1.023297857410084,0.023018757899666852,0.25651073911587374,0.005123246793303925,11.14496635801818,4.221896564682647,5.684648979978987,4.2740423291403165
tune_monash_on,25,633,48.872037914691944,11.447154152232613,0.23422706808776972,1.027114285006076,0.03208790930294726,0.35759126972827865,0.007098110845134139,11.14496635801818,4.221896564682647,5.921509354144778,4.385122067195048
tune_monash_on,26,346,49.369942196531795,11.33471920844231,0.22958745147646875,1.0170258791573303,0.03542921187960734,0.3948229565275,0.008087163956441594,11.14496635801818,4.221896564682647,6.158369728310569,4.4297973282811105
tune_monash_on,27,189,51.98941798941799,12.051033202533517,0.23179780941164613,1.0812983023374918,0.05187540933397607,0.5781217698621938,0.011378460137354952,11.14496635801818,4.221896564682647,6.3952301024763605,4.664833999432803
tune_monash_on,28,117,55.623931623931625,12.93952171253524,0.23262508303113447,1.1610193603882866,0.08285759753265376,0.9234375737957567,0.015586159653099408,11.14496635801818,4.221896564682647,6.632090476642151,4.990946570593577
tune_monash_on,29,45,53.333333333333336,12.65086733961132,0.23720376261771225,1.135119383335754,0.11859254229433534,1.3217042129496985,0.023042228500425723,11.14496635801818,4.221896564682647,6.868950850807942,4.785418961355857
tune_monash_on,30,32,55.3125,14.171797477737254,0.2562132877331029,1.2715872818711056,0.16531024487179596,1.8423812990951578,0.027638961812778355,11.14496635801818,4.221896564682647,7.105811224973733,4.9630028681249225
tune_monash_on,31,11,55.09090909090909,11.106546353427174,0.20160397671237443,0.9965527034037778,0.16522052856899364,1.8413717019797935,0.03173984239737072,11.14496635801818,4.221896564682647,7.342671599139525,4.943120268036902
tune_monash_on,32,5,47.4,10.190191362285598,0.21498294013260755,0.9143312805923658,0.15514870625953414,1.7291206561288501,0.03697421844332598,11.14496635801818,4.221896564682647,7.579531973305316,4.253041101905018
tune_monash_on,33,2,58.0,9.0,0.15517241379310345,0.8075394497288009,0.0004183812359484972,0.0,0.017026055076132682,11.14496635801818,4.221896564682647,7.816392347471107,5.204143120474495


==> anc/S2/conditional_width_analysis/results/inclusive_normalizations.csv <==
sample_id,selected_events,inclusive_mean_nch,inclusive_mean_nmpi,inclusive_mean_nch_se
baseline_13TeV_CR_OFF,3355374,14.13787017482999,4.226379235220873,0.00830170669741193
baseline_13TeV_CR_ON,3355075,10.248062114855852,4.226171397062659,0.0053049079715621825
baseline_2.76TeV_CR_OFF,3307698,8.740807655354267,3.0356008922217206,0.004721515979645496
baseline_2.76TeV_CR_ON,3309568,6.922446071511448,3.030611548093286,0.0033118982119493107
baseline_7TeV_CR_OFF,3337603,11.651075037983846,3.685850294357957,0.0066409534001656695
baseline_7TeV_CR_ON,3337478,8.737554524703983,3.683653345430292,0.004392776300965058
tune_a14_off,3361590,15.726402684443968,4.467546309930717,0.009396503026357726
tune_a14_on,3362851,11.12820847548702,4.45795308801966,0.005823783028867453
tune_cp5_off,3350766,17.390225100768003,6.82998156242483,0.011450145241067827
tune_cp5_on,3352873,10.712319255754691,6.825337553793418,0.006009855915760688
tune_monash_off,3366558,15.29058284455518,4.2160580628642075,0.008983589632434811
tune_monash_on,3366181,11.14496635801818,4.221896564682647,0.005774138713641802


==> anc/S2/conditional_width_analysis/results/independent_validation.json <==
{
  "status": "PASS",
  "existing_sigma_and_cv_errors_reproduced_rows": 429,
  "global_width_influence_function": "finite-difference perturbation PASS",
  "scope": "Complementary numerical implementation check; not independent human validation"
}


==> anc/S2/conditional_width_analysis/results/matched_normalization_comparison.csv <==
kind,comparison,nmpi,inclusive_mean_ratio,mean_ratio,sigma_ratio,cv_ratio,sigma_ratio_se,sigma_ratio_ci95_low,sigma_ratio_ci95_high,cv_ratio_se,cv_ratio_ci95_low,cv_ratio_ci95_high,global_width_ratio,global_width_ratio_se,global_width_ratio_ci95_low,global_width_ratio_ci95_high
baseline,13 TeV,3,0.7248660504112379,0.846280642650373,0.9424150133961013,1.113596324789677,0.002310672498193471,0.9378861785195751,0.9469438482726276,0.002428237315056122,1.1088370671062509,1.118355582473103,1.300122985290098,0.0032965270139955374,1.2936619110686036,1.3065840595115923
baseline,13 TeV,4,0.7248660504112379,0.8010954196757897,0.9244343818930868,1.153962885304242,0.0026507100072649236,0.9192390857453878,0.9296296780407858,0.0030062525977127144,1.1480707384842954,1.1598550321241887,1.2753175312440526,0.003745647246896475,1.2679761975413442,1.282658864946761
baseline,13 TeV,5,0.7248660504112379,0.7658936472640908,0.9006047208179487,1.1758874408151445,0.006514905010023059,0.8878357416356043,0.9133737000002932,0.008270516374732606,1.1596775265871202,1.1920973550431688,1.2424429593674708,0.009015497762413071,1.2247729084504402,1.2601130102845015
baseline,13 TeV,6,0.7248660504112379,0.7365942269931699,0.8994773753603393,1.2211300908942364,0.002877227767037584,0.8938381125616273,0.9051166381590514,0.003603997595705882,1.214066385406284,1.2281937963821887,1.240887712771262,0.004045779841950066,1.232958129991662,1.248817295550862
baseline,13 TeV,7,0.7248660504112379,0.713075997016777,0.8857763618426112,1.242190685913343,0.003098961409451949,0.8797025090906061,0.8918502145946163,0.004037617252871546,1.2342771015143574,1.2501042703123284,1.221986270898029,0.004342587799581683,1.213474955211146,1.230497586584912
baseline,13 TeV,8,0.7248660504112379,0.6925685515497295,0.8785517904260879,1.268541270694709,0.0032083519914121433,0.8722635360731928,0.8848400447789829,0.004332800112799241,1.2600491385214116,1.2770334028680064,1.212019503365704,0.0044901266883690125,1.2032190167704788,1.220819989960929
baseline,13 TeV,9,0.7248660504112379,0.6791532228230568,0.8693231549555712,1.2800103507453433,0.003270639465786888,0.8629128193962138,0.8757334905149287,0.004516071416936814,1.2711590134165367,1.28886168807415,1.1992879987445662,0.0045735439638583475,1.1903240172936935,1.2082519801954388
baseline,13 TeV,10,0.7248660504112379,0.6633344194346514,0.8624008741509697,1.3000996916245944,0.0033713037484448143,0.8557932402230731,0.8690085080788662,0.004794874623738752,1.2907019100516817,1.309497473197507,1.1897382608299896,0.004709973165072343,1.1805068830582979,1.1989696386016813
baseline,13 TeV,11,0.7248660504112379,0.6496652313373459,0.8550420578254694,1.3161271630087887,0.003557210497627566,0.8480700533646918,0.862014062286247,0.0051718706963462535,1.3059904827112523,1.3262638433063252,1.1795862936888528,0.004961550859758722,1.1698618326962622,1.1893107546814434
baseline,13 TeV,12,0.7248660504112379,0.638057065978506,0.8470719997890207,1.3275803136667337,0.0037449297741302726,0.8397320723070939,0.8544119272709475,0.005580422675210252,1.3166428862048112,1.3385177411286562,1.1685910787357912,0.005217641515836203,1.1583646892805115,1.1788174681910708
baseline,13 TeV,13,0.7248660504112379,0.6294794862625497,0.8488110841370103,1.3484332733012678,0.003951467364361728,0.8410663504167761,0.8565558178572446,0.005990527280206048,1.3366920555836597,1.360174491018876,1.170990259035383,0.005500651881768301,1.1602091794556249,1.181771338615141
baseline,13 TeV,14,0.7248660504112379,0.6186633211505798,0.8391717122285823,1.3564271285194422,0.00428462670337389,0.8307739982027712,0.8475694262543935,0.006601898585156562,1.3434876450629498,1.3693666119759347,1.157692116705556,0.005954515004118774,1.1460214817520802,1.169362751659032
baseline,13 TeV,15,0.7248660504112379,0.6112256455055319,0.8381259365210216,1.3712218109366552,0.00478199610560937,0.8287533963798167,0.8474984766622266,0.007478533874083892,1.3565641538862883,1.385879467987022,1.1562494009003843,0.006636021717327603,1.143243037333797,1.1692557644669717
baseline,13 TeV,16,0.7248660504112379,0.601945562172846,0.8227109875492361,1.3667531405655557,0.005340048220311386,0.8122446853617189,0.8331772897367533,0.008525210498236556,1.3500440350283898,1.3834622461027217,1.1349834732672166,0.0074008275909149554,1.1204781177332332,1.1494888288012
baseline,13 TeV,17,0.7248660504112379,0.5955812731866595,0.8217772866402182,1.3797903386775345,0.005993652258818646,0.8100299440770768,0.8335246292033596,0.0096631211889494,1.3608509691689483,1.3987297081861207,1.1336953719573426,0.008298701321839966,1.1174302162480818,1.1499605276666034
baseline,13 TeV,18,0.7248660504112379,0.5867857409593327,0.8091995438309375,1.3790375044014904,0.006738769292115203,0.7959917987182676,0.8224072889436074,0.011069549893952889,1.3573415852842743,1.4007334235187066,1.116343555298051,0.009323119342312001,1.0980705771635513,1.1346165334325506
baseline,13 TeV,19,0.7248660504112379,0.5816061828968863,0.8146835053572741,1.4007476696679313,0.00816662416977115,0.7986772161092487,0.8306897946052995,0.013477696916131189,1.3743318691177684,1.4271634702180942,1.123909037945811,0.011287739952997783,1.1017854741710822,1.1460326017205398
baseline,13 TeV,20,0.7248660504112379,0.5702279052465632,0.7998375700927182,1.40266297516056,0.009699104798293577,0.7808276740057837,0.8188474661796526,0.016353519184919757,1.3706106665376332,1.4347152837834867,1.10342810183888,0.013397841612422004,1.0771688148079617,1.1296873888697985
baseline,13 TeV,21,0.7248660504112379,0.5642417980012132,0.8012732621775166,1.4200884532410938,0.012007181795869256,0.7777396183017885,0.8248069060532447,0.020594397086036328,1.379724176669147,1.4604527298130405,1.105408732720936,0.016579244294332267,1.0729140110131545,1.1379034544287177
baseline,13 TeV,22,0.7248660504112379,0.559258986914329,0.7833529177422107,1.4006979522390937,0.014518971310927789,0.7548962568802228,0.8118095786041987,0.025011347453764408,1.351676612024899,1.4497192924532882,1.080686448617357,0.020041178477766985,1.0414064605931956,1.1199664366415185
baseline,13 TeV,23,0.7248660504112379,0.5562135239886965,0.7986147041014086,1.4358059803623873,0.01854090980833561,0.7622751886364664,0.8349542195663507,0.032188938365655485,1.3727168204651248,1.4988951402596498,1.1017410784355688,0.025587578287939745,1.0515903465396093,1.1518918103315283
baseline,13 TeV,24,0.7248660504112379,0.5501596810080189,0.7898469206675781,1.4356684939550586,0.024390284439914953,0.7420428415926584,0.8376509997424978,0.04315526576103542,1.3510857273201768,1.5202512605899403,1.0896453492607008,0.03365532840662578,1.0236821176958482,1.1556085808255534
baseline,13 TeV,25,0.7248660504112379,0.5542225411699528,0.7519163053182537,1.356704661869171,0.03217565556989501,0.6888531792222956,0.8149794314142118,0.056255569577752663,1.2464457715669917,1.4669635521713502,1.0373175911489707,0.044392951266074815,0.9503090055000247,1.1243261767979167
baseline,2.76 TeV,3,0.79196869951383,0.8544921661689864,0.9353193120691902,1.094590856534803,0.002190286697189296,0.931026429026882,0.9396121951114983,0.0023351731091474912,1.0900140013432076,1.0991677117263985,1.1810054016571103,0.002833672797503696,1.1754515050300323,1.1865592982841884
baseline,2.76 TeV,4,0.79196869951383,0.8086998240557337,0.9113988265348868,1.1269927350349902,0.0023641532531436396,0.9067651713047922,0.9160324817649814,0.0027035436267226326,1.1216938868959812,1.1322915831739992,1.1508015747268447,0.003044228168058268,1.1448349971567284,1.156768152296961
baseline,2.76 TeV,5,0.79196869951383,0.7724548867405767,0.9008548161952252,1.1662232081881703,0.00244863294109368,0.8960555838193234,0.9056540485711271,0.002938005375659064,1.1604648234654935,1.171981592910847,1.1374879041914634,0.003146307206653635,1.1313212553821237,1.143654553000803
baseline,2.76 TeV,6,0.79196869951383,0.7426023053547322,0.8849454035061896,1.1916814654695447,0.0026164576387843327,0.8798172407670977,0.8900735662452814,0.0032940520432023545,1.1852252421016676,1.1981376888374218,1.1173994679959394,0.003352732081405573,1.1108282338665727,1.123970702125306
baseline,2.76 TeV,7,0.79196869951383,0.7176808488286188,0.8740833093372335,1.2179275938098264,0.0028967685972303174,0.8684057472151157,0.8797608714593514,0.003790984205976947,1.2104974013001517,1.225357786319501,1.1036841605909573,0.00369976560135001,1.0964327532610714,1.1109355679208432
baseline,2.76 TeV,8,0.79196869951383,0.6971383165124544,0.8645055026962052,1.2400774454932157,0.0031300793075948454,0.8583706599845654,0.870640345407845,0.0042578693884519955,1.2317321748409744,1.248422716145457,1.0915904924360065,0.003991909617134458,1.083766493356884,1.099414491515129
baseline,2.76 TeV,9,0.79196869951383,0.6779772584309073,0.8531733238896542,1.258409944109654,0.003971678020794846,0.8453889780107071,0.8609576697686012,0.00559387351290107,1.2474461534902956,1.2693737347290122,1.07728162036378,0.005043047323205499,1.0673974292379664,1.0871658114895937
baseline,2.76 TeV,10,0.79196869951383,0.6634977427469616,0.8497296159406661,1.280681999644312,0.0041972982964852724,0.8415030624471839,0.8579561694341483,0.005989271039138134,1.2689432441139528,1.2924207551746711,1.0729333324186854,0.0053257616308815614,1.0624950314319126,1.0833716334054582
baseline,2.76 TeV,11,0.79196869951383,0.6475627606884574,0.8368974081570377,1.2923803822000033,0.0048523426350011705,0.8273869913517875,0.846407824962288,0.007153514577622954,1.2783597512649805,1.306401013135026,1.0567304095108663,0.006150053151875907,1.0446765268301828,1.0687842921915498
baseline,2.76 TeV,12,0.79196869951383,0.6394777912106878,0.8367498804996563,1.308489351781059,0.006118412922741015,0.8247580115285398,0.8487417494707727,0.009152447377187857,1.2905508845513731,1.3264278190107448,1.0565441298542686,0.007743212068241942,1.041367713075859,1.0717205466326782
baseline,2.76 TeV,13,0.79196869951383,0.6318857339744147,0.8334000000131201,1.318909345794575,0.007554884960759836,0.8185926975826879,0.8482073024435522,0.011477299361548059,1.296414252406157,1.3414044391829931,1.052314315609599,0.00955406966982888,1.0335886831509484,1.0710399480682498
baseline,2.76 TeV,14,0.79196869951383,0.6211935654886225,0.8125261474343257,1.3080079907060913,0.009517470441800704,0.7938722481444723,0.8311800467241791,0.014840889983242215,1.2789203808404161,1.3370956005717665,1.0259573994945954,0.012029366616389396,1.0023802741696444,1.0495345248195465
baseline,2.76 TeV,15,0.79196869951383,0.6124231556520442,0.811625416036876,1.3252689885194529,0.012950638466428967,0.7862426310658769,0.8370082010078751,0.0203903776891223,1.2853045826176053,1.3652333944213004,1.0248200674283123,0.01636070864051734,0.992753667731346,1.0568864671252787
baseline,2.76 TeV,16,0.79196869951383,0.5980642757916635,0.7905652452210227,1.3218733792025006,0.016592502162986075,0.7580445385681679,0.8230859518738775,0.026778051249227323,1.2693893631778486,1.3743573952271526,0.9982278917163406,0.020957180960298666,0.9571525718166678,1.0393032116160135
baseline,2.76 TeV,17,0.79196869951383,0.5932486621449178,0.8067932946905251,1.3599580516094665,0.022863827773595892,0.7619810157055518,0.8516055736754984,0.038135777837021045,1.2852133005264865,1.4347028026924464,1.018718662979731,0.028875513276444192,0.9621236969227936,1.075313629036668
baseline,2.76 TeV,18,0.79196869951383,0.5836092684089289,0.7576599346070917,1.2982314977153642,0.03469354977699305,0.6896618265483395,0.8256580426658439,0.05791657595086433,1.1847170947437946,1.4117459006869337,0.9566791403147631,0.04380937814577597,0.8708143369639484,1.0425439436655777
baseline,7 TeV,3,0.7499354777321877,0.8476560126354452,0.936243040278378,1.104508227774504,0.0023255204854720087,0.9316851038815429,0.9408009766752131,0.002470834821084687,1.0996654805134307,1.1093509750355772,1.2484314558761593,0.003189959595632477,1.2421792499565818,1.2546836617957369
baseline,7 TeV,4,0.7499354777321877,0.8039330816813325,0.9184726321429891,1.1424739857975623,0.002443361834576917,0.9136837309460188,0.9232615333399594,0.0027645445893697356,1.1370555779687428,1.1478923936263818,1.224735539809984,0.0033383867392666956,1.2181924220345552,1.2312786575854127
baseline,7 TeV,5,0.7499354777321877,0.7649530451173301,0.9032636626088312,1.1808092906804322,0.00262012226205422,0.8981283173401134,0.9083990078775489,0.0031475358013599644,1.1746402338697164,1.186978347491148,1.2044551690504222,0.0035649811830802784,1.197467934326022,1.2114424037748224
baseline,7 TeV,6,0.7499354777321877,0.7379425043823626,0.8907520166424715,1.2070750923718727,0.0028343256179567235,0.8851968405108173,0.8963071927741257,0.0035666770534645517,1.200084533802597,1.2140656509411485,1.187771539141093,0.0038423951268733263,1.1802405830780494,1.1953024952041367
baseline,7 TeV,7,0.7499354777321877,0.7132620451606152,0.8798690246483319,1.233584529862653,0.003406260213065886,0.8731928773087513,0.8865451719879126,0.004520418561187825,1.2247246722876788,1.2424443874376274,1.1732596346942599,0.004591792343579738,1.164259887076357,1.1822593823121628
baseline,7 TeV,8,0.7499354777321877,0.6940325718136124,0.8786119646487351,1.2659520609425992,0.0030546281882558738,0.872625003413593,0.8845989258838773,0.004137527589919729,1.2578426558813158,1.2740614660038825,1.1715834104897485,0.00413041154593923,1.1634879526183795,1.1796788683611175
baseline,7 TeV,9,0.7499354777321877,0.677170972480391,0.8665467580477054,1.2796572701184383,0.003245658387804488,0.8601853845014885,0.8729081315939223,0.004520397401163414,1.2707974540163498,1.2885170862205269,1.155495084281319,0.004379580839120815,1.1469112635692607,1.1640789049933773
baseline,7 TeV,10,0.7499354777321877,0.6623738755569981,0.8604365471788908,1.299019449484386,0.0034279771359648293,0.8537178354525732,0.8671552589052085,0.004900070456663379,1.2894154878676174,1.3086234111011548,1.1473474355165318,0.004619532434314875,1.1382933183198602,1.1564015527132034
baseline,7 TeV,11,0.7499354777321877,0.6502771096412042,0.849836096476758,1.3068829947676646,0.003929317231883145,0.8421347762184346,0.8575374167350813,0.005757484683187956,1.2955985321470755,1.3181674573882536,1.133212285204416,0.005279972588821544,1.1228637290909673,1.1435608413178646
baseline,7 TeV,12,0.7499354777321877,0.6365238972429905,0.8435310527919839,1.325215057039672,0.004058075546824572,0.8355773708736653,0.8514847347103025,0.006094388134758948,1.3132702757877364,1.3371598382916074,1.124804837001218,0.005451499429885052,1.114120094456903,1.135489579545533
baseline,7 TeV,13,0.7499354777321877,0.6286954398291587,0.8408790039908329,1.3374981759360827,0.004600192767435019,0.8318627918447189,0.849895216136947,0.006992463214334015,1.3237931998727672,1.351203151999398,1.1212684677002602,0.0061688335683969045,1.109177776079581,1.1333591593209396
baseline,7 TeV,14,0.7499354777321877,0.6138512818032643,0.8160527125414473,1.32939807528656,0.005209557773928779,0.8058421669291665,0.826263258153728,0.008153957391457531,1.3134166124678295,1.3453795381052904,1.0881638977918457,0.006975913150652002,1.074491359257289,1.1018364363264026
baseline,7 TeV,15,0.7499354777321877,0.6089771745333419,0.82841098201981,1.360331744214584,0.006175848948536076,0.81630654050672,0.8405154235329,0.00972229394828216,1.3412763982288396,1.3793870902003282,1.1046430081224228,0.008260240798997046,1.0884532336527606,1.120832782592085
baseline,7 TeV,16,0.7499354777321877,0.5964720726178956,0.813791725228428,1.3643417061535237,0.007469261383826861,0.799152241925012,0.828431208531844,0.012009143485127277,1.340804217437501,1.3878791948695464,1.0851489886694548,0.009979224110429152,1.0655900688193605,1.104707908519549
baseline,7 TeV,17,0.7499354777321877,0.590273415672338,0.7971318583161154,1.3504451278873195,0.00875874732338495,0.7799650290125948,0.8142986876196361,0.014386931798531814,1.322247259714164,1.3786429960604751,1.0629339216310316,0.01169660667290029,1.0400089938108168,1.0858588494512464
baseline,7 TeV,18,0.7499354777321877,0.5827675126058414,0.8013131521611193,1.3750134227250461,0.011587803196439896,0.7786014752361596,0.824024829086079,0.01915326796022338,1.3374737073367644,1.4125531381133278,1.068509459752855,0.015463956295135844,1.0382006623558881,1.098818257149822
baseline,7 TeV,19,0.7499354777321877,0.5764866028080057,0.8119402604805611,1.4084286721073576,0.01460648994805375,0.7833120662418303,0.840568454719292,0.024409810846784993,1.360586321978225,1.45627102223649,1.0826801566127748,0.01948704192667656,1.0444862562712678,1.1208740569542819
baseline,7 TeV,20,0.7499354777321877,0.5735490795882096,0.7860161051040265,1.3704426230940197,0.018264039147033784,0.7502192461636117,0.8218129640444414,0.03141859556816282,1.3088633073355924,1.4320219388524469,1.048111642192135,0.0243631538054271,1.0003607381836892,1.0958625462005809
baseline,7 TeV,21,0.7499354777321877,0.5567083261493168,0.7744010702170269,1.3910355456212844,0.025936511266788947,0.7235664422495046,0.8252356981845491,0.04427654296333612,1.3042551160532077,1.4778159751893611,1.0326235965776993,0.03458946312529694,0.9648294946075429,1.1004176985478558
baseline,7 TeV,22,0.7499354777321877,0.5625040822269753,0.7843527516184697,1.3943947722355845,0.03371534139437653,0.7182718967590211,0.8504336064779183,0.05874807687714181,1.2792506573953994,1.5095388870757696,1.0458936467312632,0.04496246417114417,0.9577688362996505,1.134018457162876
tune,ATLAS A14,3,0.7076130949193277,0.8422828671966134,0.9384612788362265,1.1141877810713705,0.003238825379179358,0.9321132977408209,0.9448092599316322,0.0035909540803425065,1.1071496404037622,1.1212259217389788,1.3262350365961173,0.00466065196921562,1.3171003265919792,1.3353697466002554
tune,ATLAS A14,4,0.7076130949193277,0.7994335630735974,0.9191668824364088,1.1497726951849139,0.0025346116448587658,0.9141991348976899,0.9241346299751276,0.0028902980481763205,1.144107815105902,1.1554375752639257,1.2989681635854964,0.0036859915095262276,1.2917437529795048,1.306192574191488
tune,ATLAS A14,5,0.7076130949193277,0.7633585375286229,0.9026802445784241,1.1825114938792143,0.004318276619521224,0.8942165779288813,0.9111439112279669,0.00539047361197395,1.171946359740132,1.1930766280182965,1.2756692196055746,0.006156271554514226,1.2636031490796786,1.2877352901314705
tune,ATLAS A14,6,0.7076130949193277,0.7299392666392428,0.8959259570278328,1.227397946616599,0.002883480185695634,0.8902744397137347,0.901577474341931,0.00366436166550145,1.220215929725887,1.234579963507311,1.2661240492305672,0.004160127813830736,1.2579703485443758,1.2742777499167586
tune,ATLAS A14,7,0.7076130949193277,0.7067530065041725,0.8863316337742189,1.254089654543247,0.0029997232840273265,0.8804522841739393,0.8922109833744984,0.003963911747247204,1.2463205302807474,1.2618587788057465,1.2525653356871047,0.004318928813892238,1.2441003907600838,1.2610302806141256
tune,ATLAS A14,8,0.7076130949193277,0.6856732593942032,0.8711431764961308,1.270493146058797,0.003542538670512682,0.8641999282880858,0.8780864247041759,0.00489257358245765,1.260903878045468,1.2800824140721259,1.2311009826569796,0.005069886905568893,1.2211641869163736,1.2410377783975857
tune,ATLAS A14,9,0.7076130949193277,0.6691115127450107,0.8690655830598346,1.2988351963853053,0.0056434815451997565,0.858004562483827,0.8801266036358423,0.008138955592593014,1.2828831365520525,1.314787256218558,1.2281649241651098,0.008009038035893885,1.2124674980639467,1.243862350266273
tune,ATLAS A14,10,0.7076130949193277,0.655549966752944,0.8646312118391503,1.3189402115628548,0.004416834431790531,0.8559743754271646,0.8732880482511359,0.006473428900472518,1.3062525240614482,1.3316278990642614,1.2218982633973492,0.00629025785278037,1.2095695845524297,1.2342269422422687
tune,ATLAS A14,11,0.7076130949193277,0.6421965321523491,0.869579611900344,1.3540708620551265,0.0035903041128733273,0.8625427451455665,0.8766164786551216,0.00530250425696233,1.3436781446836104,1.3644635794266426,1.2288913505755312,0.005136269413142195,1.218824447510878,1.2389582536401844
tune,ATLAS A14,12,0.7076130949193277,0.6332808010431566,0.8626243042255314,1.3621513597200392,0.003681485119973236,0.8554087259807639,0.8698398824702989,0.005538244153505362,1.3512966006415794,1.373006118798499,1.2190620982273876,0.005263357771130192,1.2087461065582237,1.2293780898965516
tune,ATLAS A14,13,0.7076130949193277,0.6214641279411256,0.8542974948975625,1.3746529469493278,0.003917728588527477,0.8466188879628459,0.861976101832279,0.006006038466314173,1.3628813278655902,1.3864245660330654,1.2072946374670437,0.0055915522170170776,1.1963353965040153,1.218253878430072
tune,ATLAS A14,14,0.7076130949193277,0.6128606090148664,0.8538161252838058,1.393165285424788,0.0041477653614103716,0.845686654559119,0.8619455960084926,0.006467070377516558,1.3804900603993702,1.4058405104502059,1.2066143651300663,0.005913850730128891,1.1950234306890681,1.2182052995710644
tune,ATLAS A14,15,0.7076130949193277,0.6035972274736583,0.8301820803874936,1.3753908112901725,0.0050416597384348935,0.8203006088778559,0.8400635518971313,0.008048945646341888,1.3596151677098223,1.3911664548705227,1.1732146936626993,0.00716394722219519,1.1591736151200513,1.1872557722053472
tune,ATLAS A14,16,0.7076130949193277,0.5951209322312692,0.8302637146424287,1.3951176469789857,0.0054675996603109666,0.819547416226336,0.8409800130585213,0.008870118475099203,1.3777325342291884,1.412502759728783,1.1733300593272429,0.007763340071791388,1.1581141923867957,1.18854592626769
tune,ATLAS A14,17,0.7076130949193277,0.5897802187976758,0.8269861829553161,1.4021938284759832,0.0052654868358767044,0.8166660183959283,0.8373063475147039,0.00858013170397682,1.3853770793535787,1.4190105775983877,1.1686982461080624,0.007479874880944583,1.1540379607325455,1.1833585314835793
tune,ATLAS A14,18,0.7076130949193277,0.580183644629577,0.8308605013714833,1.4320646730776996,0.006030902596225051,0.8190401494886134,0.8426808532543532,0.010003686362661059,1.41245780809425,1.4516715380611491,1.17417343932309,0.008556926233965496,1.1574021720861523,1.1909447065600278
tune,ATLAS A14,19,0.7076130949193277,0.5764946266022237,0.8114597479859251,1.4075755619242316,0.006756324403370149,0.798217595487451,0.8247019004843993,0.01135914392779057,1.385312048930556,1.4298390749179073,1.1467562624437253,0.00957807265170541,1.1279835850050752,1.1655289398823754
tune,ATLAS A14,20,0.7076130949193277,0.5684213520493199,0.822450297196995,1.4469025384634635,0.008099791937371856,0.8065749967174787,0.8383255976765114,0.013783360747551964,1.4198876478123392,1.4739174291145878,1.1622881248272539,0.011471861551538187,1.1398036893506098,1.1847725603038979
tune,ATLAS A14,21,0.7076130949193277,0.5601108386821361,0.838580847385834,1.4971694698122602,0.009972295246919689,0.8190355078586721,0.858126186912996,0.017199145110927613,1.4634597648299648,1.5308791747945556,1.1850838451222239,0.014113951770723606,1.157421007972071,1.2127466822723767
tune,ATLAS A14,22,0.7076130949193277,0.553552139609014,0.797061725878768,1.4399036131298313,0.011476767212152421,0.7745676754839997,0.8195557762735363,0.020014313984267073,1.4006762785453926,1.47913094771427,1.1264089537088597,0.016235343218173083,1.0945882657245947,1.1582296416931248
tune,ATLAS A14,23,0.7076130949193277,0.553108364258314,0.8121831924158198,1.4683979576134416,0.014427807242954666,0.7839052098437433,0.8404611749878963,0.025375436260197955,1.4186630164514633,1.51813289877542,1.1477786353125838,0.020403390250400697,1.107788725259284,1.1877685453658837
tune,ATLAS A14,24,0.7076130949193277,0.5406289605578084,0.7971010326602987,1.474395733143612,0.016869989443218186,0.764036460932021,0.8301656043885765,0.030409571625959024,1.4147940679714428,1.533997398315781,1.1264645021177473,0.023852603006355014,1.0797142592877609,1.1732147449477337
tune,ATLAS A14,25,0.7076130949193277,0.5476015176894612,0.8316675377832358,1.5187458597491788,0.022768253511849027,0.7870425809091353,0.8762924946573363,0.04087094554177941,1.4386402784731955,1.598851441025162,1.1753139445194285,0.03218623139476188,1.1122300901876245,1.2383977988512325
tune,ATLAS A14,26,0.7076130949193277,0.5244102864282859,0.7235526666567267,1.3797453737698064,0.026866844847831396,0.6708946183767531,0.7762107149367002,0.04998568672305781,1.2817752280501138,1.477715519489499,1.0225258292304726,0.03797441278510077,0.9480973478376198,1.0969543106233255
tune,CMS CP5,3,0.6159965839247017,0.8243727321193056,0.8928765600178808,1.0830981244642395,0.0027613305273587623,0.8874644516348469,0.8982886684009148,0.0029261668800960035,1.0773629427664975,1.0888333061619815,1.4494829733130865,0.004613610335467635,1.4404404632168684,1.4585254834093047
tune,CMS CP5,4,0.6159965839247017,0.7766430242031225,0.8685854970337967,1.1183844700401608,0.0028035198094644585,0.863090699177302,0.8740802948902915,0.0031770268834093564,1.1121576117707632,1.1246113283095585,1.4100492108247977,0.0046728426613757154,1.4008906075030794,1.419207814146516
tune,CMS CP5,5,0.6159965839247017,0.7351551233652452,0.847435548551083,1.1527302491913038,0.0029989269184910435,0.8415577597985731,0.853313337303593,0.0036341042488891107,1.1456075357474174,1.1598529626351903,1.37571468846761,0.004975640275062118,1.3659626127284614,1.3854667642067584
tune,CMS CP5,6,0.6159965839247017,0.6989461652217231,0.8329921527868538,1.19178299307588,0.003179188363546156,0.8267610580942346,0.839223247479473,0.004089276482824557,1.1837681584467175,1.1997978277050427,1.3522674873935296,0.005257871059907995,1.3419622494807548,1.3625727253063045
tune,CMS CP5,7,0.6159965839247017,0.673416663881564,0.8182824035132726,1.2151205151305653,0.0033467687000195007,0.8117228573966486,0.8248419496298967,0.004525297280772147,1.2062510954409151,1.2239899348202155,1.328387891860936,0.005521840387044568,1.3175652835739502,1.3392105001479218
tune,CMS CP5,8,0.6159965839247017,0.6515672011675211,0.8065471691177547,1.237857227424171,0.0033741887659979354,0.7999338806593593,0.8131604575761501,0.0047318182361343825,1.228583034099958,1.2471314207483841,1.3093370810256728,0.005563037001091353,1.2984337288588703,1.3202404331924753
tune,CMS CP5,9,0.6159965839247017,0.634561166113679,0.799898396139399,1.2605536532251336,0.003619538439725604,0.7928042311568787,0.8069925611219192,0.005214232643803559,1.2503339450362658,1.2707733614140013,1.298543558542164,0.005952390945500768,1.2868770866670807,1.3102100304172475
tune,CMS CP5,10,0.6159965839247017,0.6172834505477988,0.7857321970324268,1.2728871903744394,0.004243262244923,0.7774155558554193,0.7940488382094343,0.006442503996150274,1.2602601145717298,1.285514266177149,1.2755463545370462,0.006950934022574751,1.2619227741938859,1.2891699348802066
tune,CMS CP5,11,0.6159965839247017,0.6051564023197533,0.7809979102850013,1.2905720030246606,0.003862767407765209,0.7734270252851265,0.7885687952848761,0.005931613691844173,1.2789462538184417,1.3021977522308794,1.2678607814819782,0.006339345226372112,1.2554358931527234,1.280285669811233
tune,CMS CP5,12,0.6159965839247017,0.5925904363020763,0.7754511415347688,1.3085785629174047,0.0038109614881021857,0.7679817942716195,0.7829204887979181,0.005981251132986021,1.2968555261142631,1.3203015997205463,1.258856236822181,0.006255195549658918,1.2465962788285945,1.2711161948157674
tune,CMS CP5,13,0.6159965839247017,0.5829828298199017,0.7639389050174878,1.310396920700886,0.011121202039155217,0.7421417495559508,0.7857360604790249,0.018628997317486105,1.2738847568905212,1.346909084511251,1.240167437537073,0.018069075953088657,1.2047526994351014,1.2755821756390446
tune,CMS CP5,14,0.6159965839247017,0.574775562918875,0.7678350570180871,1.3358867470266145,0.0044337089572716905,0.7591451471439021,0.776524966892272,0.007272001329270675,1.3216338863257169,1.350139607727512,1.2464923946915032,0.0072539984856513804,1.2322748189157189,1.2607099704672875
tune,CMS CP5,15,0.6159965839247017,0.5665509960482423,0.7626051938186525,1.3460486331114243,0.003998260501817885,0.7547687472342807,0.7704416404030244,0.006628813306372985,1.3330563977706937,1.3590408684521549,1.238002309947667,0.006553876806137635,1.225156947448525,1.2508476724468087
tune,CMS CP5,16,0.6159965839247017,0.5608804315874034,0.7633716937293363,1.3610239379698845,0.004109812670451219,0.7553166089120458,0.7714267785466269,0.006882891996822654,1.3475337175466335,1.3745141583931355,1.2392466348849906,0.006732573391658813,1.226051033514067,1.2524422362559142
tune,CMS CP5,17,0.6159965839247017,0.5548932191772653,0.7597658248705121,1.3692108654652682,0.004221596830745699,0.7514916471250024,0.7680400026160219,0.007156949709659603,1.3551835017951712,1.383238229135365,1.233392919210384,0.006911391871455658,1.2198468400592886,1.2469389983614796
tune,CMS CP5,18,0.6159965839247017,0.5494784097899831,0.7496884032235237,1.3643637126890265,0.005021656018071272,0.7398461382853555,0.7595306681616919,0.008701160428213152,1.347309751626024,1.381417673752029,1.2170333777616602,0.008197920416763193,1.2009657489966792,1.2331010065266412
tune,CMS CP5,19,0.6159965839247017,0.5445935556272293,0.7500204290301316,1.377211355661938,0.00490981190660339,0.7403973745223232,0.7596434835379399,0.008572656778493476,1.360409257124268,1.394013454199608,1.217572383683564,0.008017598048110313,1.2018581802667494,1.2332865871003784
tune,CMS CP5,20,0.6159965839247017,0.5401290112338248,0.7425343691098615,1.3747352089340268,0.0043935314971158945,0.7339232056105722,0.7511455326091507,0.007726379315433307,1.3595917837448828,1.3898786341231708,1.2054196216137254,0.0071861751284530975,1.1913349771753603,1.2195042660520905
tune,CMS CP5,21,0.6159965839247017,0.5348609534517095,0.7444749402147497,1.39190370022396,0.004487003941004607,0.7356805740918916,0.7532693063376078,0.007971475205391517,1.3762798959177391,1.407527504530181,1.2085699168516055,0.007336648844520535,1.1941903493491284,1.2229494843540827
tune,CMS CP5,22,0.6159965839247017,0.5278564713800806,0.7306734118401655,1.38422743957239,0.004542036649933695,0.7217711835898348,0.7395756400904963,0.008200643455212264,1.3681544737501201,1.4003004053946597,1.186164714071664,0.007423689374212935,1.1716145502657944,1.2007148778775336
tune,CMS CP5,23,0.6159965839247017,0.5250435943230339,0.7245415707234373,1.3799645944783432,0.004544300257164964,0.7156349058844581,0.7334482355624165,0.008286435862303921,1.3637234786280268,1.3962057103286596,1.1762103713419358,0.007427373823517804,1.1616529861481257,1.190767756535746
tune,CMS CP5,24,0.6159965839247017,0.5239196994722788,0.7392503839481444,1.4109994044750727,0.00477764129044806,0.729886379087815,0.7486143888084738,0.008745969489925454,1.393857619264933,1.4281411896852123,1.2000884473062419,0.00780561260175013,1.18478972772954,1.2153871668829437
tune,CMS CP5,25,0.6159965839247017,0.5191026964926942,0.7316925485470486,1.4095333225789672,0.004940943804614321,0.7220084766403685,0.7413766204537287,0.009099732802946472,1.3916981740162548,1.4273684711416796,1.1878191659525328,0.008067149694716686,1.1720078430929952,1.2036304888120704
tune,CMS CP5,26,0.6159965839247017,0.5156369063029306,0.7214802766171141,1.3992021668698265,0.0050483942986502914,0.7115856056120025,0.7313749476222258,0.00937163503764003,1.3808340997197988,1.4175702340198542,1.1712407104928144,0.008239449249377145,1.1550916867115901,1.1873897342740387
tune,CMS CP5,27,0.6159965839247017,0.5130856714566682,0.7127084429569354,1.3890632356454844,0.00503767585291909,0.7028347797194271,0.7225821061944436,0.0095046999516799,1.3704343660563327,1.407692105234636,1.1570006418153378,0.008223394215609758,1.1408830853220682,1.1731181983086074
tune,CMS CP5,28,0.6159965839247017,0.5081538082299693,0.7093953885659905,1.3960249378765806,0.005423033252950296,0.6987664387032451,0.7200243384287359,0.010251004725250241,1.3759333378097407,1.4161165379434204,1.151622276938967,0.008843389744527894,1.134289551538442,1.1689550023394921
tune,CMS CP5,29,0.6159965839247017,0.5060194248398362,0.7155775328275388,1.4141305604108603,0.005672483802790449,0.7044596688711829,0.7266953967838946,0.010839630658894105,1.3928852747137122,1.4353758461080084,1.161658281070938,0.009248673132483173,1.1435312148264882,1.1797853473153876
tune,CMS CP5,30,0.6159965839247017,0.5037303511649099,0.706386953657978,1.4023116773178568,0.006060813013834928,0.6945079784338302,0.7182659288821258,0.011595713932190208,1.3795844956357353,1.4250388589999783,1.1467384269525842,0.009874850813040756,1.1273840750063189,1.1660927788988495
tune,CMS CP5,31,0.6159965839247017,0.5008751025337677,0.7007082200489193,1.3989679592861766,0.0064030761062157625,0.6881584214904678,0.7132580186073708,0.012349586772868192,1.3747632139874033,1.4231727045849498,1.1375196524378333,0.010428232692967302,1.1170806919372147,1.1579586129384518
tune,CMS CP5,32,0.6159965839247017,0.4989152321680003,0.7088666196732699,1.420815749787676,0.006985800890574802,0.6951747015245758,0.722558537821964,0.013559842226125777,1.394238947388425,1.4473925521869273,1.1507638811190557,0.011372444702182453,1.1284742990866055,1.173053463151506
tune,CMS CP5,33,0.6159965839247017,0.4933977904633605,0.6994216096276175,1.417561292625116,0.007499861816232747,0.6847221505787745,0.7141210686764604,0.014748891940506574,1.388653995609851,1.446468589640381,1.1354309875736477,0.012204143118023215,1.1115113066001505,1.1593506685471449
tune,CMS CP5,34,0.6159965839247017,0.490842489703942,0.7079280320144201,1.44227129244947,0.008130757042491537,0.6919920410440917,0.7238640229847485,0.016098679641765846,1.4107184601529617,1.4738241247459785,1.149240191404951,0.013226973760295387,1.1233157992103164,1.1751645835995856
tune,CMS CP5,35,0.6159965839247017,0.4892873714064941,0.6969447743088465,1.4244078532119586,0.008724291697314543,0.6798454767914887,0.7140440718262043,0.017462703735904184,1.3901815828168944,1.4586341236070228,1.13141012871922,0.014188708919525126,1.1036007702498292,1.1592194871886108
tune,CMS CP5,36,0.6159965839247017,0.4850291964458395,0.7004927582616217,1.4442280246109716,0.01030626053920475,0.6802928587894946,0.7206926577337488,0.02062214947010212,1.4038093543657708,1.4846466948561723,1.137169874869385,0.016751961348711587,1.1043366339555043,1.1700031157832658
tune,CMS CP5,37,0.6159965839247017,0.482082723330463,0.6814067884805701,1.4134644439715223,0.010697651407474569,0.6604397770027564,0.7023737999583839,0.021630101448096226,1.371070224151307,1.4558586637917375,1.1061859858688177,0.017386154441718347,1.0721097493333995,1.1402622224042358
tune,CMS CP5,38,0.6159965839247017,0.4810932041262707,0.6975455570705055,1.4499177105137893,0.012524254332660047,0.6729984696452728,0.7220926444957382,0.025384451710337805,1.4001650993942323,1.4996703216333462,1.1323854308188375,0.02034911318666569,1.0925019018556448,1.1722689597820302
tune,CMS CP5,39,0.6159965839247017,0.4767185521428409,0.6736387034249725,1.4130742350952763,0.01376335023970029,0.6466630326485499,0.700614374201395,0.027993224554518727,1.358208523157279,1.4679399470332737,1.0935753882481218,0.022357681832553395,1.049755137078513,1.1373956394177307
tune,CMS CP5,40,0.6159965839247017,0.4811078397236121,0.6625837922891565,1.3772043138390742,0.015715979431503893,0.6317810386216375,0.6933865459566756,0.0315130391832256,1.3154398919965542,1.4389687356815941,1.0756290044136827,0.02552503511624453,1.0256008548817246,1.1256571539456408
tune,CMS CP5,41,0.6159965839247017,0.4828517960351834,0.6530881452982095,1.3525643906906408,0.017247315661042824,0.6192840277725729,0.6868922628238461,0.03512739051418969,1.283715970411957,1.4214128109693247,1.06021390757914,0.028010807745439216,1.005313733220205,1.115114081938075
tune,CMS CP5,42,0.6159965839247017,0.4717569967277683,0.6551237352809439,1.3886889644987908,0.020566133414345746,0.6148148544875816,0.6954326160743063,0.04237869382537599,1.305628250889206,1.4717496781083754,1.0635184550975125,0.033395856927982234,0.9980637782858167,1.1289731319092084
tune,CMS CP5,43,0.6159965839247017,0.4671586054800108,0.6987265932871429,1.495694578009953,0.027814312570932864,0.6442115423933763,0.7532416441809096,0.057085785513319366,1.3838084943746718,1.6075806616452344,1.1343027080366959,0.04516030746895775,1.045790131866786,1.2228152842066058
tune,CMS CP5,44,0.6159965839247017,0.4674662847127575,0.6559663964344327,1.4032378759411543,0.030043661049224443,0.5970819028142256,0.7148508900546398,0.061936239247293884,1.2818450776786054,1.5246306742037032,1.064886419101663,0.048778321738383784,0.9692826652681261,1.1604901729351997
tune,Monash,3,0.7288777982709004,0.8468835442234807,0.9300552295437186,1.0982091172836512,0.012077061764324158,0.9063846234465781,0.953725835640859,0.014042414315677288,1.0706864909689349,1.1257317435983676,1.2760098218796987,0.01657944856456405,1.2435146998096198,1.3085049439497776
tune,Monash,4,0.7288777982709004,0.8041049482563251,0.9206563618044269,1.1449455245871074,0.00489010090799726,0.911071940143986,0.9302407834648678,0.005840315605920087,1.1334987163411572,1.1563923328330576,1.2631148376154113,0.006752587832987816,1.2498800086603121,1.2763496665705105
tune,Monash,5,0.7288777982709004,0.7691639858254605,0.9084318475462819,1.1810639399235006,0.0029203358082115992,0.9027080945394247,0.9141556005531392,0.0034849815697305156,1.1742335015600431,1.187894378286958,1.2463431451765077,0.004082689376580037,1.2383412210383467,1.2543450693146687
tune,Monash,6,0.7288777982709004,0.7390633032152851,0.899587689417204,1.2171997791035756,0.0028820591575076313,0.8939389572671753,0.9052364215672327,0.0035914186564182287,1.2101607278835909,1.2242388303235603,1.2342092070183435,0.004030342883339852,1.2263098801216503,1.2421085339150366
tune,Monash,7,0.7288777982709004,0.7175011451421422,0.8943945532567167,1.246540941867808,0.0030711356165558194,0.8883752380566292,0.9004138684568042,0.003963342364565376,1.2387729335748583,1.2543089501607576,1.2270843691198547,0.004283059763376654,1.218689726240004,1.2354790119997054
tune,Monash,8,0.7288777982709004,0.6989887408553256,0.8791454732460523,1.2577391048821127,0.0031892778277023046,0.8728946035670638,0.8853963429250408,0.004253456592657725,1.2494024831506994,1.266075726613526,1.2061630568685564,0.004439829922973156,1.197461150122046,1.2148649636150668
tune,Monash,9,0.7288777982709004,0.6803927862047906,0.8710956623391451,1.280283506822712,0.0033215791076901015,0.864585486916272,0.8776058377620183,0.004574656744979794,1.2713173443609187,1.2892496692845055,1.1951189409330685,0.004617596771592303,1.1860686175656194,1.2041692643005175
tune,Monash,10,0.7288777982709004,0.6696708441145971,0.8725829896408995,1.3030028069903237,0.0034193808970777793,0.865881126233203,0.879284853048596,0.004812334045840268,1.293570805578901,1.3124348084017463,1.197159512487426,0.004750942177724744,1.1878478369264533,1.2064711880483985
tune,Monash,11,0.7288777982709004,0.6576386846736219,0.8655928353827373,1.3162133791024178,0.003731297196581777,0.8582796272618219,0.8729060435036528,0.0053663611044449215,1.3056955046096694,1.326731253595166,1.187569215904453,0.005171862553633512,1.1774325515663404,1.1977058802425657
tune,Monash,12,0.7288777982709004,0.6420129630642261,0.8603467094594736,1.3400768504006138,0.003772151853598105,0.8529534276822055,0.8677399912367416,0.00557541091919567,1.3291492457999792,1.3510044550012483,1.1803716775301067,0.005227656188635996,1.1701256596768226,1.190617695383391
tune,Monash,13,0.7288777982709004,0.6325383219684094,0.8440940700413673,1.3344552270202588,0.004133942285094315,0.8359916920484154,0.8521964480343192,0.00620554877335963,1.3222925749201675,1.34661787912035,1.1580735097759758,0.005716051772153024,1.1468702541687898,1.1692767653831617
tune,Monash,14,0.7288777982709004,0.6244307322031832,0.8426270614018017,1.349432399697489,0.0046376646365593015,0.8335374057417706,0.8517167170618327,0.0070982205851432036,1.335520142996288,1.3633446563986902,1.156060814859152,0.006402374096258002,1.1435123922149346,1.1686092375033694
tune,Monash,15,0.7288777982709004,0.6154079953599768,0.8319980515793114,1.3519454700822378,0.004692939495964353,0.822800059185596,0.8411960439730268,0.007285169206785909,1.3376668008156576,1.366224139348818,1.14147810998365,0.006477900206636151,1.128781658883199,1.154174561084101
tune,Monash,16,0.7288777982709004,0.6063228625334542,0.830833501365666,1.3702823243281945,0.005289607712238176,0.8204660607573342,0.8412009419739979,0.008332564825951365,1.353950797370485,1.386613851285904,1.1398803795871308,0.007291501938691371,1.1255892983940923,1.1541714607801694
tune,Monash,17,0.7288777982709004,0.5993600627179884,0.8215120122427797,1.3706485689376313,0.005912182470061076,0.8099243475314313,0.8330996769541281,0.009485659898448002,1.3520570171670778,1.3892401207081848,1.1270915566253128,0.008142426562351538,1.111132693816342,1.1430504194342836
tune,Monash,18,0.7288777982709004,0.5932526535420494,0.8219288216347085,1.3854616860579299,0.0069833207251885805,0.8082417645208471,0.8356158787485699,0.011319074727288608,1.3632767072541272,1.4076466648617325,1.1276634074800342,0.009606690716783767,1.1088346396645232,1.1464921752955453
tune,Monash,19,0.7288777982709004,0.5834009248095711,0.817585299508547,1.4014124159563448,0.008225836187222819,0.8014629568388644,0.8337076421782296,0.013578933575060815,1.3747981952007646,1.428026636711925,1.1217042163282862,0.011307470623083446,1.0995419811507985,1.143866451505774
tune,Monash,20,0.7288777982709004,0.5728962141930135,0.7915028973272862,1.3815816507745715,0.009454857764716551,0.7729717166294934,0.810034078025079,0.015936910709377666,1.3503458797593615,1.4128174217897815,1.08591988836119,0.012990006214797411,1.0604599440212363,1.1113798327011437
tune,Monash,21,0.7288777982709004,0.5669240672280038,0.7805966814000938,1.3768981183262339,0.018717177524524807,0.7439116875597835,0.817281675240404,0.031945987614620745,1.3142851331510164,1.4395111035014514,1.0709568644454321,0.025684707241300647,1.0206157632990291,1.1212979655918351
tune,Monash,22,0.7288777982709004,0.5593189882082308,0.8014891778340497,1.4329733027687959,0.015053508701499055,0.7719848429381521,0.8309935127299474,0.026085943682078724,1.3818457926491827,1.484100812888409,1.0996207865507819,0.020664917926972292,1.0591182916704411,1.1401232814311226
tune,Monash,23,0.7288777982709004,0.5639933798153285,0.822245636686616,1.4578994472521087,0.019570632976700985,0.7838879008976312,0.8606033724756008,0.03390563039440262,1.3914456328059548,1.5243532616982627,1.128098068890574,0.026860303530149787,1.0754528413576678,1.18074329642348
tune,Monash,24,0.7288777982709004,0.5547237448200948,0.8039161067064182,1.449218848504746,0.025371042802158815,0.7541897765639641,0.8536424368488723,0.04423795076449332,1.3625140582564852,1.5359236387530066,1.1029504652405788,0.0348152426193699,1.0347138435935919,1.1711870868875658
tune,Monash,25,0.7288777982709004,0.5472097116721187,0.7628425988794975,1.3940589551096694,0.03125175452138273,0.7015902855639022,0.8240949121950927,0.05515849665127991,1.2859502882317906,1.5021676219875482,1.0465987586522336,0.042881429407176146,0.962552701408574,1.1306448158958933


==> anc/S2/conditional_width_analysis/results/normalization_summary.csv <==
kind,comparison,bins,nmpi_min,nmpi_max,inclusive_mean_ratio,absolute_narrower_bins,local_relative_broader_bins,global_relative_broader_bins,global_relative_broader_marginal95_bins,global_ratio_min,global_ratio_max
baseline,13 TeV,23,3,25,0.7248660504112379,23,23,23,22,1.0373175911489707,1.300122985290098
baseline,2.76 TeV,16,3,18,0.79196869951383,16,16,14,12,0.9566791403147631,1.1810054016571103
baseline,7 TeV,20,3,22,0.7499354777321877,20,20,20,18,1.0326235965776993,1.2484314558761593
tune,ATLAS A14,24,3,26,0.7076130949193277,24,24,24,23,1.0225258292304726,1.3262350365961173
tune,CMS CP5,42,3,44,0.6159965839247017,42,42,42,40,1.06021390757914,1.4494829733130865
tune,Monash,23,3,25,0.7288777982709004,23,23,23,22,1.0465987586522336,1.2760098218796987


==> anc/S2/conditional_width_analysis/results/validation.json <==
{
  "status": "PASS",
  "matched_bins": 148,
  "identities_checked": [
    "R_global = R_sigma / R_inclusive_mean",
    "R_CV = R_sigma / R_conditional_mean"
  ],
  "input_sha256": "7555864c963b59f46e0ef6902d46bc555b28cf32dfc67013dd303a9b9252f39f",
  "uncertainty": "Empirical influence functions include covariance of conditional width and inclusive mean. Independent ON/OFF samples assumed; marginal normal-approximation intervals, no historical seed certification.",
  "scope": "Same-sample normalization test; NOT matched-selection or matched-generator reproduction of Weber.",
  "summary": [
    {
      "kind": "baseline",
      "comparison": "13 TeV",
      "bins": 23,
      "nmpi_min": 3,
      "nmpi_max": 25,
      "inclusive_mean_ratio": 0.7248660504112379,
      "absolute_narrower_bins": 23,
      "local_relative_broader_bins": 23,
      "global_relative_broader_bins": 23,
      "global_relative_broader_marginal95_bins": 22,
      "global_ratio_min": 1.0373175911489707,
      "global_ratio_max": 1.300122985290098
    },
    {
      "kind": "baseline",
      "comparison": "2.76 TeV",
      "bins": 16,
      "nmpi_min": 3,
      "nmpi_max": 18,
      "inclusive_mean_ratio": 0.79196869951383,
      "absolute_narrower_bins": 16,
      "local_relative_broader_bins": 16,
      "global_relative_broader_bins": 14,
      "global_relative_broader_marginal95_bins": 12,
      "global_ratio_min": 0.9566791403147631,
      "global_ratio_max": 1.1810054016571103
    },
    {
      "kind": "baseline",
      "comparison": "7 TeV",
      "bins": 20,
      "nmpi_min": 3,
      "nmpi_max": 22,
      "inclusive_mean_ratio": 0.7499354777321877,
      "absolute_narrower_bins": 20,
      "local_relative_broader_bins": 20,
      "global_relative_broader_bins": 20,
      "global_relative_broader_marginal95_bins": 18,
      "global_ratio_min": 1.0326235965776993,
      "global_ratio_max": 1.2484314558761593
    },
    {
      "kind": "tune",
      "comparison": "ATLAS A14",
      "bins": 24,
      "nmpi_min": 3,
      "nmpi_max": 26,
      "inclusive_mean_ratio": 0.7076130949193277,
      "absolute_narrower_bins": 24,
      "local_relative_broader_bins": 24,
      "global_relative_broader_bins": 24,
      "global_relative_broader_marginal95_bins": 23,
      "global_ratio_min": 1.0225258292304726,
      "global_ratio_max": 1.3262350365961173
    },
    {
      "kind": "tune",
      "comparison": "CMS CP5",
      "bins": 42,
      "nmpi_min": 3,
      "nmpi_max": 44,
      "inclusive_mean_ratio": 0.6159965839247017,
      "absolute_narrower_bins": 42,
      "local_relative_broader_bins": 42,
      "global_relative_broader_bins": 42,
      "global_relative_broader_marginal95_bins": 40,
      "global_ratio_min": 1.06021390757914,
      "global_ratio_max": 1.4494829733130865
    },
    {
      "kind": "tune",
      "comparison": "Monash",
      "bins": 23,
      "nmpi_min": 3,
      "nmpi_max": 25,
      "inclusive_mean_ratio": 0.7288777982709004,
      "absolute_narrower_bins": 23,
      "local_relative_broader_bins": 23,
      "global_relative_broader_bins": 23,
      "global_relative_broader_marginal95_bins": 22,
      "global_ratio_min": 1.0465987586522336,
      "global_ratio_max": 1.2760098218796987
    }
  ]
}


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part1.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part1.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010201
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part2.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part2.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010202
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part3.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part3.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010203
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part4.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part4.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010204
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part5.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part5.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010401
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part6.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part6.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010402
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part7.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part7.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010403
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part8.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_off_part8.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010404
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part1.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part1.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010101
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part2.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part2.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010102
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part3.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part3.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010103
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part4.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part4.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010104
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part5.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part5.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010301
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part6.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part6.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010302
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part7.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part7.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010303
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part8.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/cp5_cr_on_part8.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 261010304
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /tmp/npb_cp5_runtime_2026-10-10/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/production_settings/pilot_on.csv.particles.xml <==
<particle id="0" name="void" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1" name="d" antiName="dbar" spinType="2" chargeType="-1" colType="1"
          m0="0.33000">
</particle>

<particle id="2" name="u" antiName="ubar" spinType="2" chargeType="2" colType="1"
          m0="0.33000">
</particle>

<particle id="3" name="s" antiName="sbar" spinType="2" chargeType="-1" colType="1"
          m0="0.50000">
</particle>

<particle id="4" name="c" antiName="cbar" spinType="2" chargeType="2" colType="1"
          m0="1.50000">
</particle>

<particle id="5" name="b" antiName="bbar" spinType="2" chargeType="-1" colType="1"
          m0="4.80000">
</particle>

<particle id="6" name="t" antiName="tbar" spinType="2" chargeType="2" colType="1"
          m0="173.00000" mWidth="1.36916" mMin="86.00000" mMax="0.00000" tau0="1.44122e-13">
 <channel onMode="1" bRatio="0.0000664" products="24 1"/>
 <channel onMode="1" bRatio="0.0017361" products="24 3"/>
 <channel onMode="1" bRatio="0.9981975" products="24 5"/>
 <channel onMode="0" bRatio="0.0000000" products="37 5"/>
</particle>

<particle id="7" name="b'" antiName="b'bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="0.10626" mMin="400.00000" mMax="400.00000" tau0="1.85704e-12">
 <channel onMode="1" bRatio="0.0001839" products="-24 2"/>
 <channel onMode="1" bRatio="0.0183902" products="-24 4"/>
 <channel onMode="1" bRatio="0.9814259" products="-24 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-24 8"/>
</particle>

<particle id="8" name="t'" antiName="t'bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="0.19731" mMin="400.00000" mMax="400.00000" tau0="1.00009e-12">
 <channel onMode="1" bRatio="0.0000990" products="24 1"/>
 <channel onMode="1" bRatio="0.0099042" products="24 3"/>
 <channel onMode="1" bRatio="0.9899967" products="24 5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 7"/>
</particle>

<particle id="11" name="e-" antiName="e+" spinType="2" chargeType="-3" colType="0"
          m0="5.110e-04">
</particle>

<particle id="12" name="nu_e" antiName="nu_ebar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="13" name="mu-" antiName="mu+" spinType="2" chargeType="-3" colType="0"
          m0="0.10566" tau0="6.58654e+05">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 14"/>
</particle>

<particle id="14" name="nu_mu" antiName="nu_mubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="15" name="tau-" antiName="tau+" spinType="2" chargeType="-3" colType="0"
          m0="1.77682" tau0="8.71100e-02">
 <channel onMode="1" bRatio="0.1076825" meMode="1521" products="16 -211"/>
 <channel onMode="1" bRatio="0.0069601" meMode="1521" products="16 -321"/>
 <channel onMode="1" bRatio="0.1772832" meMode="1531" products="16 11 -12"/>
 <channel onMode="1" bRatio="0.1731072" meMode="1531" products="16 13 -14"/>
 <channel onMode="1" bRatio="0.2537447" meMode="1532" products="16 111 -211"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1532" products="16 311 -321"/>
 <channel onMode="1" bRatio="0.0001511" meMode="1532" products="16 221 -321"/>
 <channel onMode="1" bRatio="0.0083521" meMode="1533" products="16 -211 -311"/>
 <channel onMode="1" bRatio="0.0042655" meMode="1533" products="16 111 -321"/>
 <channel onMode="1" bRatio="0.0924697" meMode="1541" products="16 111 111 -211"/>
 <channel onMode="1" bRatio="0.0925691" meMode="1541" products="16 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0039772" meMode="1542" products="16 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0034701" meMode="1542" products="16 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0014318" meMode="1542" products="16 -211 -321 321"/>
 <channel onMode="1" bRatio="0.0015809" meMode="1542" products="16 111 311 -321"/>
 <channel onMode="1" bRatio="0.0011932" meMode="1542" products="16 130 -211 310"/>
 <channel onMode="1" bRatio="0.0006463" meMode="1542" products="16 111 111 -321"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 130 130 -211"/>
 <channel onMode="1" bRatio="0.0002386" meMode="1542" products="16 -211 310 310"/>
 <channel onMode="1" bRatio="0.0013821" meMode="1543" products="16 111 -211 221"/>
 <channel onMode="1" bRatio="0.0017520" meMode="1544" products="16 22 111 -211"/>
 <channel onMode="1" bRatio="0.0459365" meMode="1551" products="16 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0104401" meMode="1551" products="16 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0049069" meMode="1561" products="16 111 111 -211 -211 211"/>
 <channel onMode="1" bRatio="0.0009515" meMode="1561" products="16 111 111 111 111 -211"/>
 <channel onMode="1" bRatio="0.0008342" meMode="1561" products="16 -211 -211 -211 211 211"/>
 <channel onMode="1" bRatio="0.0001631" products="16 -211 -211 211 221"/>
 <channel onMode="1" bRatio="0.0001491" products="16 111 111 -211 221"/>
 <channel onMode="1" bRatio="0.0001392" products="16 111 111 -211 223"/>
 <channel onMode="1" bRatio="0.0001193" products="16 -211 -211 211 223"/>
 <channel onMode="1" bRatio="0.0004077" products="16 223 -321"/>
 <channel onMode="1" bRatio="0.0004773" products="16 111 111 111 -321"/>
 <channel onMode="1" bRatio="0.0003052" products="16 111 -211 211 -321"/>
 <channel onMode="1" bRatio="0.0002784" products="16 221 -323"/>
 <channel onMode="1" bRatio="0.0002366" products="16 111 111 -211 -311"/>
 <channel onMode="1" bRatio="0.0002237" products="16 -211 -211 211 -311"/>
 <channel onMode="1" bRatio="0.0002953" products="16 111 -211 -311 311"/>
 <channel onMode="1" bRatio="0.0000590" products="16 111 -211 -321 321"/>
</particle>

<particle id="16" name="nu_tau" antiName="nu_taubar" spinType="2" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="17" name="tau'-" antiName="tau'+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="-24 18"/>
</particle>

<particle id="18" name="nu'_tau" antiName="nu'_taubar" spinType="2" chargeType="0" colType="0"
          m0="400.00000">
 <channel onMode="1" bRatio="0.0000000" products="24 17"/>
</particle>

<particle id="21" name="g" spinType="3" chargeType="0" colType="2"
          m0="0.00000">
</particle>

<particle id="22" name="gamma" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="23" name="Z0" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="24" name="W+" antiName="W-" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="25" name="h0" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.00408" mMin="124.79596" mMax="125.20404" tau0="4.83558e-11">
 <channel onMode="1" bRatio="0.0000009" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0002157" products="3 -3"/>
 <channel onMode="1" bRatio="0.0288684" products="4 -4"/>
 <channel onMode="1" bRatio="0.5772683" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002186" products="13 -13"/>
 <channel onMode="1" bRatio="0.0628984" products="15 -15"/>
 <channel onMode="1" bRatio="0.0850944" products="21 21"/>
 <channel onMode="1" bRatio="0.0022980" products="22 22"/>
 <channel onMode="1" bRatio="0.0016166" products="22 23"/>
 <channel onMode="1" bRatio="0.0261137" products="23 23"/>
 <channel onMode="1" bRatio="0.2154067" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="32" name="Z'0" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="14.68136" mMin="10.00000" mMax="0.00000" tau0="1.34406e-14">
 <channel onMode="1" bRatio="0.1455809" products="1 -1"/>
 <channel onMode="1" bRatio="0.1130785" products="2 -2"/>
 <channel onMode="1" bRatio="0.1455806" products="3 -3"/>
 <channel onMode="1" bRatio="0.1130734" products="4 -4"/>
 <channel onMode="1" bRatio="0.1455268" products="5 -5"/>
 <channel onMode="1" bRatio="0.0501788" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="7 -7"/>
 <channel onMode="1" bRatio="0.0000000" products="8 -8"/>
 <channel onMode="1" bRatio="0.0320228" products="11 -11"/>
 <channel onMode="1" bRatio="0.0636383" products="12 -12"/>
 <channel onMode="1" bRatio="0.0320228" products="13 -13"/>
 <channel onMode="1" bRatio="0.0636383" products="14 -14"/>
 <channel onMode="1" bRatio="0.0320204" products="15 -15"/>
 <channel onMode="1" bRatio="0.0636383" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="17 -17"/>
 <channel onMode="1" bRatio="0.0000000" products="18 -18"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
</particle>

<particle id="33" name="Z''0" spinType="3" chargeType="0" colType="0"
          m0="900.00000">
</particle>

<particle id="34" name="W'+" antiName="W'-" spinType="3" chargeType="3" colType="0"
          m0="500.00000" mWidth="16.83623" mMin="10.00000" mMax="0.00000" tau0="1.17204e-14">
 <channel onMode="1" bRatio="0.2501100" products="-1 2"/>
 <channel onMode="1" bRatio="0.0136017" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000144" products="-1 6"/>
 <channel onMode="1" bRatio="0.0136139" products="-3 2"/>
 <channel onMode="1" bRatio="0.2496599" products="-3 4"/>
 <channel onMode="1" bRatio="0.0003750" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000041" products="-5 2"/>
 <channel onMode="1" bRatio="0.0004698" products="-5 4"/>
 <channel onMode="1" bRatio="0.2161735" products="-5 6"/>
 <channel onMode="1" bRatio="0.0853265" products="-11 12"/>
 <channel onMode="1" bRatio="0.0853264" products="-13 14"/>
 <channel onMode="1" bRatio="0.0853248" products="-15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="24 23"/>
</particle>

<particle id="35" name="H0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="8.38842" mMin="50.00000" mMax="719.42100" tau0="2.35237e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000490" products="4 -4"/>
 <channel onMode="1" bRatio="0.0007740" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000740" products="15 -15"/>
 <channel onMode="1" bRatio="0.0004170" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000610" products="22 23"/>
 <channel onMode="1" bRatio="0.3067100" products="23 23"/>
 <channel onMode="1" bRatio="0.6890110" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 25"/>
 <channel onMode="1" bRatio="0.0028890" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="23 36"/>
 <channel onMode="1" bRatio="0.0000000" products="25 36"/>
 <channel onMode="1" bRatio="0.0000000" products="36 36"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="36" name="A0" spinType="1" chargeType="0" colType="0"
          m0="300.00000" mWidth="3.37520" mMin="131.23983" mMax="468.76017" tau0="5.84637e-14">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000010" products="3 -3"/>
 <channel onMode="1" bRatio="0.0001210" products="4 -4"/>
 <channel onMode="1" bRatio="0.0019240" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000010" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001840" products="15 -15"/>
 <channel onMode="1" bRatio="0.0031060" products="21 21"/>
 <channel onMode="1" bRatio="0.0000150" products="22 22"/>
 <channel onMode="1" bRatio="0.0000030" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.9946450" products="23 25"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="37 -24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000022"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000023"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000025"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000035"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000024 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000037 -1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -1000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000001 -2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 2000001"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000002 -2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000002 2000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -1000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000003 -2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 2000003"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000004 -2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000004 2000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000005 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000005 2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000006 2000006"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -1000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000011 -2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 2000011"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000012 -2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000012 2000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -1000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000013 -2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 2000013"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000014 -2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000014 2000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -1000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000015 -2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 2000015"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000016 -2000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000016 2000016"/>
</particle>

<particle id="37" name="H+" antiName="H-" spinType="1" chargeType="3" colType="0"
          m0="300.00000" mWidth="4.17669" mMin="91.16550" mMax="508.83450" tau0="4.72448e-14">
 <channel onMode="1" bRatio="0.0000000" products="-1 2"/>
 <channel onMode="1" bRatio="0.0000210" products="-3 4"/>
 <channel onMode="1" bRatio="0.0901350" products="-5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0000130" products="-13 14"/>
 <channel onMode="1" bRatio="0.0037140" products="-15 16"/>
 <channel onMode="1" bRatio="0.9061170" products="24 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000022 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000023 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000025 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000024"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000035 1000037"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -1000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="2000006 -2000005"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000001 1000002"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000003 1000004"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000011 1000012"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000013 1000014"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-1000015 1000016"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="-2000015 1000016"/>
</particle>

<particle id="39" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="40" name="BlackHole" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="41" name="R0" antiName="Rbar0" spinType="3" chargeType="0" colType="0"
          m0="5.000e+03" mWidth="4.217e+02" mMin="1.000e+02" mMax="0.000e+00" tau0="4.67978e-16">
 <channel onMode="1" bRatio="0.2150955" products="1 -3"/>
 <channel onMode="1" bRatio="0.2150955" products="2 -4"/>
 <channel onMode="1" bRatio="0.2150952" products="3 -5"/>
 <channel onMode="1" bRatio="0.2147092" products="4 -6"/>
 <channel onMode="1" bRatio="0.0700023" products="11 -13"/>
 <channel onMode="1" bRatio="0.0700023" products="13 -15"/>
</particle>

<particle id="42" name="LQ_u,e-" antiName="LQ_u,e-bar" spinType="1" chargeType="-1" colType="1"
          m0="200.00000" mWidth="0.39438" mMin="50.00000" mMax="0.00000" tau0="5.00343e-13">
 <channel onMode="1" bRatio="1.0000000" products="2 11"/>
</particle>

<particle id="45" name="H_3" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="46" name="A_2" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="51" name="DM(s=0)" antiName="DMbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="52" name="DM(s=1/2)" antiName="DMbar(s=1/2)" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="53" name="DM(s=1)" antiName="DMbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="54" name="DMmed(s=0)" antiName="DMmedbar(s=0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.99338" mMin="50.00000" mMax="0.00000" tau0="1.98643e-13">
 <channel onMode="1" bRatio="0.0000002" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000002" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000004" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000036" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000369" products="5 -5"/>
 <channel onMode="1" bRatio="0.0309722" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.4844933" products="52 -52"/>
 <channel onMode="1" bRatio="0.4844933" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="55" name="DMmed(s=1)" antiName="DMmedbar(s=1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" mWidth="1.70887" mMin="50.00000" mMax="0.00000" tau0="1.15472e-13">
 <channel onMode="1" bRatio="0.0776122" products="1 -1"/>
 <channel onMode="1" bRatio="0.0776122" products="2 -2"/>
 <channel onMode="1" bRatio="0.0776122" products="3 -3"/>
 <channel onMode="1" bRatio="0.0776122" products="4 -4"/>
 <channel onMode="1" bRatio="0.0776122" products="5 -5"/>
 <channel onMode="1" bRatio="0.0694429" products="6 -6"/>
 <channel onMode="1" bRatio="0.0776122" products="11 -11"/>
 <channel onMode="1" bRatio="0.0776122" products="12 -12"/>
 <channel onMode="1" bRatio="0.0776122" products="13 -13"/>
 <channel onMode="1" bRatio="0.0776122" products="14 -14"/>
 <channel onMode="1" bRatio="0.0776122" products="15 -15"/>
 <channel onMode="1" bRatio="0.0776122" products="16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
 <channel onMode="1" bRatio="0.0000000" products="22 22"/>
 <channel onMode="1" bRatio="0.0000000" products="22 23"/>
 <channel onMode="1" bRatio="0.0000000" products="23 23"/>
 <channel onMode="1" bRatio="0.0000000" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="25 25"/>
 <channel onMode="1" bRatio="0.0000000" products="51 -51"/>
 <channel onMode="1" bRatio="0.0000000" products="51 51"/>
 <channel onMode="1" bRatio="0.0768233" products="52 -52"/>
 <channel onMode="1" bRatio="0.0000000" products="52 52"/>
 <channel onMode="1" bRatio="0.0000000" products="53 -53"/>
 <channel onMode="1" bRatio="0.0000000" products="53 53"/>
</particle>

<particle id="56" name="Sl (DM)" antiName="Slbar (DM)" spinType="1" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="11 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 52"/>
</particle>

<particle id="57" name="DM+" antiName="DM-" spinType="2" chargeType="3" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 58"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -12 52"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -14 52"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -16 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 2 52"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 4 52"/>
</particle>

<particle id="58" name="DM2" antiName="DMbar2" spinType="2" chargeType="0" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="5 -5 52"/>
</particle>

<particle id="59" name="DM++" antiName="DM--" spinType="2" chargeType="6" colType="0"
          m0="100.00000">
 <channel onMode="1" bRatio="0.0000000" products="211 57"/>
</particle>

<particle id="60" name="DM?5" antiName="DMbar?5" spinType="1" chargeType="0" colType="0"
          m0="100.00000">
</particle>

<particle id="81" name="specflav" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="82" name="rndmflavq" antiName="rndmflavqbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="83" name="rndmflavg" antiName="rndmflavgbar" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="90" name="system" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="93" name="Z0copy" spinType="3" chargeType="0" colType="0"
          m0="91.18760" mWidth="2.49777" mMin="10.00000" mMax="0.00000" tau0="7.90014e-14">
 <channel onMode="1" bRatio="0.1538788" products="1 -1"/>
 <channel onMode="1" bRatio="0.1193614" products="2 -2"/>
 <channel onMode="1" bRatio="0.1538682" products="3 -3"/>
 <channel onMode="1" bRatio="0.1192005" products="4 -4"/>
 <channel onMode="1" bRatio="0.1521585" products="5 -5"/>
 <channel onMode="1" bRatio="0.0336342" products="11 -11"/>
 <channel onMode="1" bRatio="0.0669021" products="12 -12"/>
 <channel onMode="1" bRatio="0.0336340" products="13 -13"/>
 <channel onMode="1" bRatio="0.0669021" products="14 -14"/>
 <channel onMode="1" bRatio="0.0335581" products="15 -15"/>
 <channel onMode="1" bRatio="0.0669021" products="16 -16"/>
</particle>

<particle id="94" name="W+copy" antiName="W-copy" spinType="3" chargeType="3" colType="0"
          m0="80.38500" mWidth="2.08696" mMin="10.00000" mMax="0.00000" tau0="9.45526e-14">
 <channel onMode="1" bRatio="0.3201291" products="-1 2"/>
 <channel onMode="1" bRatio="0.0174011" products="-1 4"/>
 <channel onMode="1" bRatio="0.0174245" products="-3 2"/>
 <channel onMode="1" bRatio="0.3193880" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000053" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005979" products="-5 4"/>
 <channel onMode="1" bRatio="0.1083779" products="-11 12"/>
 <channel onMode="1" bRatio="0.1083776" products="-13 14"/>
 <channel onMode="1" bRatio="0.1082985" products="-15 16"/>
</particle>

<particle id="110" name="Reggeon" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="111" name="pi0" spinType="1" chargeType="0" colType="0"
          m0="0.13498" tau0="2.55313e-05">
 <channel onMode="1" bRatio="0.9879900" products="22 22"/>
 <channel onMode="1" bRatio="0.0119800" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0000300" meMode="13" products="11 -11 11 -11"/>
</particle>

<particle id="113" name="rho0" spinType="3" chargeType="0" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9988447" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0005993" meMode="3" products="111 22"/>
 <channel onMode="1" bRatio="0.0002997" meMode="3" products="221 22"/>
 <channel onMode="1" bRatio="0.0001009" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000471" meMode="3" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000454" meMode="3" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000449" products="111 111 22"/>
 <channel onMode="1" bRatio="0.0000180" products="211 -211 211 -211"/>
</particle>

<particle id="115" name="a_20" spinType="5" chargeType="0" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3483455" products="213 -211"/>
 <channel onMode="1" bRatio="0.3483455" products="-213 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 111"/>
 <channel onMode="1" bRatio="0.1050000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0245000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0122500" products="130 130"/>
 <channel onMode="1" bRatio="0.0122500" products="310 310"/>
 <channel onMode="1" bRatio="0.0053000" products="331 111"/>
 <channel onMode="1" bRatio="0.0000090" products="22 22"/>
</particle>

<particle id="130" name="K_L0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.53300e+04">
 <channel onMode="1" bRatio="0.1952278" products="111 111 111"/>
 <channel onMode="1" bRatio="0.1254178" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.2027688" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="-14 13 211"/>
 <channel onMode="1" bRatio="0.1352191" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0019673" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008641" products="111 111"/>
 <channel onMode="1" bRatio="0.0005471" products="22 22"/>
</particle>

<particle id="211" name="pi+" antiName="pi-" spinType="1" chargeType="3" colType="0"
          m0="0.13957" tau0="7.80450e+03">
 <channel onMode="1" bRatio="0.9998770" products="-13 14"/>
 <channel onMode="1" bRatio="0.0001230" products="-11 12"/>
</particle>

<particle id="213" name="rho+" antiName="rho-" spinType="3" chargeType="3" colType="0"
          m0="0.77549" mWidth="0.14910" mMin="0.30000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9995502" meMode="2" products="211 111"/>
 <channel onMode="1" bRatio="0.0004498" meMode="3" products="211 22"/>
</particle>

<particle id="215" name="a_2+" antiName="a_2-" spinType="5" chargeType="3" colType="0"
          m0="1.31830" mWidth="0.10700" mMin="1.00000" mMax="1.70000">
 <channel onMode="1" bRatio="0.3480100" products="213 111"/>
 <channel onMode="1" bRatio="0.3480100" products="113 211"/>
 <channel onMode="1" bRatio="0.1440000" products="221 211"/>
 <channel onMode="1" bRatio="0.1040000" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0480000" products="321 -311"/>
 <channel onMode="1" bRatio="0.0053000" products="331 211"/>
 <channel onMode="1" bRatio="0.0026800" products="211 22"/>
</particle>

<particle id="221" name="eta" spinType="1" chargeType="0" colType="0"
          m0="0.54785" tau0="1.51000e-07">
 <channel onMode="1" bRatio="0.3931181" products="22 22"/>
 <channel onMode="1" bRatio="0.3257150" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0002700" products="111 22 22"/>
 <channel onMode="1" bRatio="0.2274105" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0460021" products="211 -211 22"/>
 <channel onMode="1" bRatio="0.0069003" meMode="11" products="22 11 -11"/>
 <channel onMode="1" bRatio="0.0003100" meMode="11" products="22 13 -13"/>
 <channel onMode="1" bRatio="0.0000060" products="13 -13"/>
 <channel onMode="1" bRatio="0.0002680" meMode="12" products="211 -211 11 -11"/>
</particle>

<particle id="223" name="omega" spinType="3" chargeType="0" colType="0"
          m0="0.78265" mWidth="0.00849" mMin="0.75000" mMax="0.85000">
 <channel onMode="1" bRatio="0.8994773" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0834941" products="111 22"/>
 <channel onMode="1" bRatio="0.0154283" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0004639" products="221 22"/>
 <channel onMode="1" bRatio="0.0007765" meMode="11" products="111 11 -11"/>
 <channel onMode="1" bRatio="0.0001311" meMode="11" products="111 13 -13"/>
 <channel onMode="1" bRatio="0.0000728" products="11 -11"/>
 <channel onMode="1" bRatio="0.0000900" products="13 -13"/>
 <channel onMode="1" bRatio="0.0000660" products="111 111 22"/>
</particle>

<particle id="225" name="f_2" spinType="5" chargeType="0" colType="0"
          m0="1.27510" mWidth="0.18510" mMin="0.60000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2806670" meMode="5" products="111 111"/>
 <channel onMode="1" bRatio="0.5613330" meMode="5" products="211 -211"/>
 <channel onMode="1" bRatio="0.0153330" meMode="5" products="321 -321"/>
 <channel onMode="1" bRatio="0.0306670" meMode="5" products="-311 311"/>
 <channel onMode="1" bRatio="0.0770000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0280000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0040000" meMode="5" products="221 221"/>
 <channel onMode="1" bRatio="0.0030000" products="111 111 111 111"/>
</particle>

<particle id="310" name="K_S0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="2.68420e+01">
 <channel onMode="1" bRatio="0.6922420" products="211 -211"/>
 <channel onMode="1" bRatio="0.3070073" products="111 111"/>
 <channel onMode="1" bRatio="0.0000479" meMode="12" products="211 -211 11 -11"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="-12 11 211"/>
 <channel onMode="1" bRatio="0.0003501" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0000026" products="22 22"/>
</particle>

<particle id="311" name="K0" antiName="Kbar0" spinType="1" chargeType="0" colType="0"
          m0="0.49761" tau0="1.00000e-06">
 <channel onMode="1" bRatio="0.5000000" products="130"/>
 <channel onMode="1" bRatio="0.5000000" products="310"/>
</particle>

<particle id="313" name="K*0" antiName="K*bar0" spinType="3" chargeType="0" colType="0"
          m0="0.89594" mWidth="0.04870" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6649467" meMode="2" products="321 -211"/>
 <channel onMode="1" bRatio="0.3326633" meMode="2" products="311 111"/>
 <channel onMode="1" bRatio="0.0023900" meMode="3" products="311 22"/>
</particle>

<particle id="315" name="K*_2(1430)0" antiName="K*_2(1430)bar0" spinType="5" chargeType="0" colType="0"
          m0="1.43240" mWidth="0.10900" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="311 111"/>
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="321 -211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="313 9000221"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="321 -213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 113"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="311 223"/>
</particle>

<particle id="321" name="K+" antiName="K-" spinType="1" chargeType="3" colType="0"
          m0="0.49368" tau0="3.71300e+03">
 <channel onMode="1" bRatio="0.6355250" products="-13 14"/>
 <channel onMode="1" bRatio="0.0000158" products="-11 12"/>
 <channel onMode="1" bRatio="0.2066081" products="211 111"/>
 <channel onMode="1" bRatio="0.0559022" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0176107" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0507020" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0335313" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0000220" products="-11 12 111 111"/>
 <channel onMode="1" bRatio="0.0000409" products="-11 12 211 -211"/>
 <channel onMode="1" bRatio="0.0000140" products="-13 14 111 111"/>
 <channel onMode="1" bRatio="0.0000280" products="-13 14 211 -211"/>
</particle>

<particle id="323" name="K*+" antiName="K*-" spinType="3" chargeType="3" colType="0"
          m0="0.89166" mWidth="0.05080" mMin="0.64527" mMax="1.20000">
 <channel onMode="1" bRatio="0.6660067" meMode="2" products="311 211"/>
 <channel onMode="1" bRatio="0.3330033" meMode="2" products="321 111"/>
 <channel onMode="1" bRatio="0.0009900" meMode="3" products="321 22"/>
</particle>

<particle id="325" name="K*_2(1430)+" antiName="K*_2(1430)-" spinType="5" chargeType="3" colType="0"
          m0="1.42560" mWidth="0.09850" mMin="1.10000" mMax="1.80000">
 <channel onMode="1" bRatio="0.3340030" meMode="5" products="311 211"/>
 <channel onMode="1" bRatio="0.1670010" meMode="5" products="321 111"/>
 <channel onMode="1" bRatio="0.1653280" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.0826640" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.1345380" meMode="4" products="323 9000221"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 113"/>
 <channel onMode="1" bRatio="0.0582330" meMode="4" products="311 213"/>
 <channel onMode="1" bRatio="0.0291160" meMode="4" products="321 223"/>
</particle>

<particle id="331" name="eta'" spinType="1" chargeType="0" colType="0"
          m0="0.95778" mWidth="0.00020" mMin="0.95578" mMax="0.95978">
 <channel onMode="1" bRatio="0.4365815" products="211 -211 221"/>
 <channel onMode="1" bRatio="0.2947428" products="113 22"/>
 <channel onMode="1" bRatio="0.2172848" products="111 111 221"/>
 <channel onMode="1" bRatio="0.0276636" products="223 22"/>
 <channel onMode="1" bRatio="0.0219297" products="22 22"/>
 <channel onMode="1" bRatio="0.0016900" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0001076" products="13 -13 22"/>
</particle>

<particle id="333" name="phi" spinType="3" chargeType="0" colType="0"
          m0="1.01946" mWidth="0.00426" mMin="1.00000" mMax="1.04000">
 <channel onMode="1" bRatio="0.4893042" meMode="2" products="321 -321"/>
 <channel onMode="1" bRatio="0.3422127" meMode="2" products="130 310"/>
 <channel onMode="1" bRatio="0.0420984" products="-213 211"/>
 <channel onMode="1" bRatio="0.0420984" products="113 111"/>
 <channel onMode="1" bRatio="0.0420984" products="213 -211"/>
 <channel onMode="1" bRatio="0.0270000" meMode="1" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0130981" products="221 22"/>
 <channel onMode="1" bRatio="0.0012708" products="111 22"/>
 <channel onMode="1" bRatio="0.0002956" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002872" products="13 -13"/>
 <channel onMode="1" bRatio="0.0001151" meMode="11" products="221 11 -11"/>
 <channel onMode="1" bRatio="0.0000740" meMode="2" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000470" products="223 111"/>
</particle>

<particle id="335" name="f'_2(1525)" spinType="5" chargeType="0" colType="0"
          m0="1.52500" mWidth="0.07300" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.4444000" products="321 -321"/>
 <channel onMode="1" bRatio="0.2222000" products="130 130"/>
 <channel onMode="1" bRatio="0.2222000" products="310 310"/>
 <channel onMode="1" bRatio="0.1030000" products="221 221"/>
 <channel onMode="1" bRatio="0.0041000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0041000" products="111 111"/>
</particle>

<particle id="411" name="D+" antiName="D-" spinType="1" chargeType="3" colType="0"
          m0="1.86962" tau0="3.11800e-01">
 <channel onMode="1" bRatio="0.0004000" products="-13 14"/>
 <channel onMode="1" bRatio="0.0010000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-11 12 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-11 12 223"/>
 <channel onMode="1" bRatio="0.0900000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0554000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-11 12 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-11 12 -10313"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-13 14 111"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 113"/>
 <channel onMode="1" bRatio="0.0026000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="-13 14 223"/>
 <channel onMode="1" bRatio="0.0874000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0533000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0038000" meMode="22" products="-13 14 -315"/>
 <channel onMode="1" bRatio="0.0005000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0036000" meMode="22" products="-13 14 -10313"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 -321 211"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 311 111"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 -321 211"/>
 <channel onMode="1" bRatio="0.0026000" products="211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="211 113"/>
 <channel onMode="1" bRatio="0.0076000" products="221 211"/>
 <channel onMode="1" bRatio="0.0282000" products="311 211"/>
 <channel onMode="1" bRatio="0.0210000" products="-313 213"/>
 <channel onMode="1" bRatio="0.0074000" products="321 311"/>
 <channel onMode="1" bRatio="0.0042000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0310000" products="323 311"/>
 <channel onMode="1" bRatio="0.0180000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0070000" products="333 211"/>
 <channel onMode="1" bRatio="0.0115000" products="-10311 211"/>
 <channel onMode="1" bRatio="0.0800000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0508000" products="-20313 211"/>
 <channel onMode="1" bRatio="0.0015000" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0970000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 211 111"/>
 <channel onMode="1" bRatio="0.0078000" products="-313 211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="-313 221 211"/>
 <channel onMode="1" bRatio="0.0050000" products="-313 223 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0100000" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0010000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0046000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0920000" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0110000" products="-321 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0010000" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-323 211 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0230000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0090000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0188000" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0120000" products="-321 211 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="211 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0087000" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-321 211 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-321 211 211 211 -211"/>
</particle>

<particle id="413" name="D*+" antiName="D*-" spinType="3" chargeType="3" colType="0"
          m0="2.01028" tau0="2.36000e-09">
 <channel onMode="1" bRatio="0.6770000" meMode="2" products="421 211"/>
 <channel onMode="1" bRatio="0.3070000" meMode="2" products="411 111"/>
 <channel onMode="1" bRatio="0.0160000" products="411 22"/>
</particle>

<particle id="415" name="D*_2(2460)+" antiName="D*_2(2460)-" spinType="5" chargeType="3" colType="0"
          m0="2.46440" mWidth="0.03700" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="423 211"/>
 <channel onMode="1" bRatio="0.1100000" products="413 111"/>
 <channel onMode="1" bRatio="0.3800000" products="421 211"/>
 <channel onMode="1" bRatio="0.1900000" products="411 111"/>
 <channel onMode="1" bRatio="0.0670000" products="423 211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="413 211 -211"/>
</particle>

<particle id="421" name="D0" antiName="Dbar0" spinType="1" chargeType="0" colType="0"
          m0="1.86486" tau0="1.22900e-01">
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-11 12 -213"/>
 <channel onMode="1" bRatio="0.0350000" meMode="22" products="-11 12 -321"/>
 <channel onMode="1" bRatio="0.0225000" meMode="22" products="-11 12 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-11 12 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-11 12 -10323"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 -211"/>
 <channel onMode="1" bRatio="0.0022000" meMode="22" products="-13 14 -213"/>
 <channel onMode="1" bRatio="0.0340000" meMode="22" products="-13 14 -321"/>
 <channel onMode="1" bRatio="0.0214000" meMode="22" products="-13 14 -323"/>
 <channel onMode="1" bRatio="0.0015000" meMode="22" products="-13 14 -325"/>
 <channel onMode="1" bRatio="0.0014000" meMode="22" products="-13 14 -10323"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-11 12 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-11 12 -321 111"/>
 <channel onMode="1" bRatio="0.0011000" meMode="22" products="-13 14 311 -211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="-13 14 -321 111"/>
 <channel onMode="1" bRatio="0.0008000" products="111 111"/>
 <channel onMode="1" bRatio="0.0020000" products="113 111"/>
 <channel onMode="1" bRatio="0.0006000" products="130 130"/>
 <channel onMode="1" bRatio="0.0015000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="213 -211"/>
 <channel onMode="1" bRatio="0.0040000" products="-213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="221 111"/>
 <channel onMode="1" bRatio="0.0010000" products="221 221"/>
 <channel onMode="1" bRatio="0.0006000" products="310 310"/>
 <channel onMode="1" bRatio="0.0212000" products="311 111"/>
 <channel onMode="1" bRatio="0.0071000" products="311 221"/>
 <channel onMode="1" bRatio="0.0210000" products="311 223"/>
 <channel onMode="1" bRatio="0.0004000" products="313 311"/>
 <channel onMode="1" bRatio="0.0014000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0085000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0146000" products="-313 113"/>
 <channel onMode="1" bRatio="0.0190000" products="-313 221"/>
 <channel onMode="1" bRatio="0.0110000" products="-313 223"/>
 <channel onMode="1" bRatio="0.0008000" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0383000" products="-321 211"/>
 <channel onMode="1" bRatio="0.0035000" products="323 -321"/>
 <channel onMode="1" bRatio="0.0610000" products="-323 213"/>
 <channel onMode="1" bRatio="0.0018000" products="-323 321"/>
 <channel onMode="1" bRatio="0.0010000" products="331 111"/>
 <channel onMode="1" bRatio="0.0172000" products="331 311"/>
 <channel onMode="1" bRatio="0.0020000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0007000" products="333 111"/>
 <channel onMode="1" bRatio="0.0086000" products="333 311"/>
 <channel onMode="1" bRatio="0.0071000" products="-10313 111"/>
 <channel onMode="1" bRatio="0.0107000" products="-10323 211"/>
 <channel onMode="1" bRatio="0.0730000" products="20213 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0270000" products="211 -211 130"/>
 <channel onMode="1" bRatio="0.0270000" products="310 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 310"/>
 <channel onMode="1" bRatio="0.0078000" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0116000" products="-313 111 111"/>
 <channel onMode="1" bRatio="0.0225000" products="-313 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0051000" products="321 -321 311"/>
 <channel onMode="1" bRatio="0.1390000" products="-321 211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="-321 211 113"/>
 <channel onMode="1" bRatio="0.0068000" products="-321 213 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-321 221 211"/>
 <channel onMode="1" bRatio="0.0303000" products="-321 223 211"/>
 <channel onMode="1" bRatio="0.0100000" products="-323 211 111"/>
 <channel onMode="1" bRatio="0.0075000" products="331 -321 211"/>
 <channel onMode="1" bRatio="0.0011000" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0073000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0143000" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0085000" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0015000" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0257500" products="-321 211 111 111"/>
 <channel onMode="1" bRatio="0.0074000" products="-321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0177000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0060000" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0058000" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0638000" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0038000" products="-321 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0192000" products="311 211 -211 111 111 111"/>
</particle>

<particle id="423" name="D*0" antiName="D*bar0" spinType="3" chargeType="0" colType="0"
          m0="2.00698">
 <channel onMode="1" bRatio="0.6190000" meMode="2" products="421 111"/>
 <channel onMode="1" bRatio="0.3810000" products="421 22"/>
</particle>

<particle id="425" name="D*_2(2460)0" antiName="D*_2(2460)bar0" spinType="5" chargeType="0" colType="0"
          m0="2.46260" mWidth="0.04900" mMin="2.30000" mMax="2.65000">
 <channel onMode="1" bRatio="0.2200000" products="413 -211"/>
 <channel onMode="1" bRatio="0.1100000" products="423 111"/>
 <channel onMode="1" bRatio="0.3800000" products="411 -211"/>
 <channel onMode="1" bRatio="0.1900000" products="421 111"/>
 <channel onMode="1" bRatio="0.0670000" products="413 -211 111"/>
 <channel onMode="1" bRatio="0.0330000" products="423 211 -211"/>
</particle>

<particle id="431" name="D_s+" antiName="D_s-" spinType="1" chargeType="3" colType="0"
          m0="1.96849" tau0="1.49900e-01">
 <channel onMode="1" bRatio="0.0061600" products="-13 14"/>
 <channel onMode="1" bRatio="0.0640000" products="-15 16"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-11 12 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-11 12 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-11 12 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-11 12 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-11 12 333"/>
 <channel onMode="1" bRatio="0.0307000" meMode="22" products="-13 14 221"/>
 <channel onMode="1" bRatio="0.0027000" meMode="22" products="-13 14 311"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-13 14 -313"/>
 <channel onMode="1" bRatio="0.0106000" meMode="22" products="-13 14 331"/>
 <channel onMode="1" bRatio="0.0242000" meMode="22" products="-13 14 333"/>
 <channel onMode="1" bRatio="0.0010000" products="211 111"/>
 <channel onMode="1" bRatio="0.0004000" products="211 113"/>
 <channel onMode="1" bRatio="0.0004000" products="213 111"/>
 <channel onMode="1" bRatio="0.0210000" products="221 211"/>
 <channel onMode="1" bRatio="0.1310400" products="221 213"/>
 <channel onMode="1" bRatio="0.0034000" products="223 211"/>
 <channel onMode="1" bRatio="0.0023000" products="225 211"/>
 <channel onMode="1" bRatio="0.0040000" products="311 211"/>
 <channel onMode="1" bRatio="0.0015000" products="311 213"/>
 <channel onMode="1" bRatio="0.0079000" products="313 211"/>
 <channel onMode="1" bRatio="0.0050000" products="313 213"/>
 <channel onMode="1" bRatio="0.0015000" products="321 113"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221"/>
 <channel onMode="1" bRatio="0.0440000" products="321 311"/>
 <channel onMode="1" bRatio="0.0400000" products="321 -313"/>
 <channel onMode="1" bRatio="0.0530000" products="323 311"/>
 <channel onMode="1" bRatio="0.0700000" products="323 -313"/>
 <channel onMode="1" bRatio="0.0470000" products="331 211"/>
 <channel onMode="1" bRatio="0.1220000" products="331 213"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321"/>
 <channel onMode="1" bRatio="0.0440000" products="333 211"/>
 <channel onMode="1" bRatio="0.0820000" products="333 213"/>
 <channel onMode="1" bRatio="0.0003000" products="333 321"/>
 <channel onMode="1" bRatio="0.0025000" products="20213 311"/>
 <channel onMode="1" bRatio="0.0100000" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000500" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000500" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0150000" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0030000" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0012000" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0002000" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0110000" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0012000" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0040000" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0150000" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0100000" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0050000" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="331 321 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0080000" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="321 -321 211 211 -211"/>
</particle>

<particle id="433" name="D*_s+" antiName="D*_s-" spinType="3" chargeType="3" colType="0"
          m0="2.11230">
 <channel onMode="1" bRatio="0.9420000" products="431 22"/>
 <channel onMode="1" bRatio="0.0580000" meMode="2" products="431 111"/>
</particle>

<particle id="435" name="D*_2s(2573)+" antiName="D*_2s(2573)-" spinType="5" chargeType="3" colType="0"
          m0="2.57190" mWidth="0.01700" mMin="2.51000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0500000" products="413 311"/>
 <channel onMode="1" bRatio="0.0500000" products="423 321"/>
 <channel onMode="1" bRatio="0.4500000" products="411 311"/>
 <channel onMode="1" bRatio="0.4500000" products="421 321"/>
</particle>

<particle id="441" name="eta_c" spinType="1" chargeType="0" colType="0"
          m0="2.98100" mWidth="0.02970" mMin="2.78040" mMax="3.18040">
 <channel onMode="1" bRatio="0.0002800" products="22 22"/>
 <channel onMode="1" bRatio="0.0087000" products="113 113"/>
 <channel onMode="1" bRatio="0.0173000" products="213 -213"/>
 <channel onMode="1" bRatio="0.0042000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0043000" products="323 -323"/>
 <channel onMode="1" bRatio="0.0026000" products="333 333"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0163000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0327000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0191000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0072000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0095000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0191000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0072000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0137000" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0273000" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0033000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0006000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0054000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.7886200" meMode="52" products="83 -83"/>
</particle>

<particle id="443" name="J/psi" spinType="3" chargeType="0" colType="0"
          m0="3.09692" mWidth="0.00009" mMin="3.09602" mMax="3.09782">
 <channel onMode="1" bRatio="0.8023950" meMode="43" products="83 -83"/>
 <channel onMode="1" bRatio="0.0594000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0593000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0130000" products="441 22"/>
 <channel onMode="1" bRatio="0.0056000" products="113 111"/>
 <channel onMode="1" bRatio="0.0056500" products="213 -211"/>
 <channel onMode="1" bRatio="0.0056500" products="-213 211"/>
 <channel onMode="1" bRatio="0.0036000" products="115 113"/>
 <channel onMode="1" bRatio="0.0036000" products="-215 213"/>
 <channel onMode="1" bRatio="0.0036000" products="215 -213"/>
 <channel onMode="1" bRatio="0.0043000" products="225 223"/>
 <channel onMode="1" bRatio="0.0022000" products="313 -315"/>
 <channel onMode="1" bRatio="0.0022000" products="323 -325"/>
 <channel onMode="1" bRatio="0.0022000" products="-323 325"/>
 <channel onMode="1" bRatio="0.0025000" products="321 -323"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 323"/>
 <channel onMode="1" bRatio="0.0021000" products="311 -313"/>
 <channel onMode="1" bRatio="0.0021000" products="-311 313"/>
 <channel onMode="1" bRatio="0.0019000" products="20323 -321"/>
 <channel onMode="1" bRatio="0.0019000" products="-20323 321"/>
 <channel onMode="1" bRatio="0.0015000" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0023000" products="10113 111"/>
 <channel onMode="1" bRatio="0.0004800" products="10331 223"/>
 <channel onMode="1" bRatio="0.0007400" products="223 221"/>
 <channel onMode="1" bRatio="0.0003600" products="10331 333"/>
 <channel onMode="1" bRatio="0.0008000" products="333 335"/>
 <channel onMode="1" bRatio="0.0006800" products="20333 223"/>
 <channel onMode="1" bRatio="0.0007400" products="333 221"/>
 <channel onMode="1" bRatio="0.0004500" products="223 111"/>
 <channel onMode="1" bRatio="0.0004000" products="333 331"/>
 <channel onMode="1" bRatio="0.0003200" products="333 9010221"/>
 <channel onMode="1" bRatio="0.0002600" products="333 20223"/>
 <channel onMode="1" bRatio="0.0001930" products="113 221"/>
 <channel onMode="1" bRatio="0.0001820" products="223 331"/>
 <channel onMode="1" bRatio="0.0001400" products="223 9010221"/>
 <channel onMode="1" bRatio="0.0001050" products="113 331"/>
 <channel onMode="1" bRatio="0.0011000" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0005150" products="3112 -3112"/>
 <channel onMode="1" bRatio="0.0005900" products="3314 -3314"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0003200" products="3324 -3324"/>
 <channel onMode="1" bRatio="0.0001550" products="3114 -3114"/>
 <channel onMode="1" bRatio="0.0001550" products="3224 -3224"/>
</particle>

<particle id="445" name="chi_2c" spinType="5" chargeType="0" colType="0"
          m0="3.55620" mWidth="0.00198" mMin="3.53620" mMax="3.57620">
 <channel onMode="1" bRatio="0.0002590" products="22 22"/>
 <channel onMode="1" bRatio="0.2020000" products="443 22"/>
 <channel onMode="1" bRatio="0.0008900" products="130 130"/>
 <channel onMode="1" bRatio="0.0018000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0008900" products="310 310"/>
 <channel onMode="1" bRatio="0.0047000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0009000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0024000" products="333 333"/>
 <channel onMode="1" bRatio="0.0000680" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0046000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0046000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0046000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0015000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0015000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0016000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0102000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0012000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0103000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0017000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0107000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.7310930" meMode="52" products="83 -83"/>
</particle>

<particle id="511" name="B0" antiName="Bbar0" spinType="1" chargeType="0" colType="0"
          m0="5.27958" tau0="4.58700e-01">
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="12 -11 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="12 -11 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="12 -11 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="12 -11 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="12 -11 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="12 -11 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="12 -11 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="12 -11 -20413"/>
 <channel onMode="1" bRatio="0.0001330" meMode="22" products="14 -13 -211"/>
 <channel onMode="1" bRatio="0.0002690" meMode="22" products="14 -13 -213"/>
 <channel onMode="1" bRatio="0.0207000" meMode="22" products="14 -13 -411"/>
 <channel onMode="1" bRatio="0.0570000" meMode="22" products="14 -13 -413"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="14 -13 -415"/>
 <channel onMode="1" bRatio="0.0045000" meMode="22" products="14 -13 -10411"/>
 <channel onMode="1" bRatio="0.0052000" meMode="22" products="14 -13 -10413"/>
 <channel onMode="1" bRatio="0.0083000" meMode="22" products="14 -13 -20413"/>
 <channel onMode="1" bRatio="0.0000600" meMode="22" products="16 -15 -211"/>
 <channel onMode="1" bRatio="0.0000830" meMode="22" products="16 -15 -213"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -215"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -411"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -413"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -415"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -10213"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10411"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10413"/>
 <channel onMode="1" bRatio="0.0000900" meMode="22" products="16 -15 -20213"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20413"/>
 <channel onMode="1" bRatio="0.0000080" meMode="22" products="16 -15 -9000211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="12 -11 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="12 -11 -423 -211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -411 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -413 111"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="14 -13 -421 -211"/>
 <channel onMode="1" bRatio="0.0007000" meMode="22" products="14 -13 -423 -211"/>
 <channel onMode="1" bRatio="0.0000015" products="111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="113 113"/>
 <channel onMode="1" bRatio="0.0000060" products="130 111"/>
 <channel onMode="1" bRatio="0.0000026" products="130 113"/>
 <channel onMode="1" bRatio="0.0000006" products="130 130"/>
 <channel onMode="1" bRatio="0.0000046" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000300" products="213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 130"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221"/>
 <channel onMode="1" bRatio="0.0000005" products="223 22"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 113"/>
 <channel onMode="1" bRatio="0.0000023" products="223 130"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="223 223"/>
 <channel onMode="1" bRatio="0.0000060" products="310 111"/>
 <channel onMode="1" bRatio="0.0000026" products="310 113"/>
 <channel onMode="1" bRatio="0.0000010" products="310 221"/>
 <channel onMode="1" bRatio="0.0000023" products="310 223"/>
 <channel onMode="1" bRatio="0.0000006" products="310 310"/>
 <channel onMode="1" bRatio="0.0000401" products="313 22"/>
 <channel onMode="1" bRatio="0.0000017" products="313 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113"/>
 <channel onMode="1" bRatio="0.0000190" products="313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 223"/>
 <channel onMode="1" bRatio="0.0000030" products="313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000180" products="321 -211"/>
 <channel onMode="1" bRatio="0.0000099" products="321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000130" products="323 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="323 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113"/>
 <channel onMode="1" bRatio="0.0000320" products="331 130"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223"/>
 <channel onMode="1" bRatio="0.0000320" products="331 310"/>
 <channel onMode="1" bRatio="0.0000010" products="331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 113"/>
 <channel onMode="1" bRatio="0.0000042" products="333 130"/>
 <channel onMode="1" bRatio="0.0000010" products="333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223"/>
 <channel onMode="1" bRatio="0.0000042" products="333 310"/>
 <channel onMode="1" bRatio="0.0000110" products="333 313"/>
 <channel onMode="1" bRatio="0.0000010" products="333 331"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333"/>
 <channel onMode="1" bRatio="0.0002700" products="411 -411"/>
 <channel onMode="1" bRatio="0.0028000" products="-411 211"/>
 <channel onMode="1" bRatio="0.0077000" products="-411 213"/>
 <channel onMode="1" bRatio="0.0002000" products="-411 321"/>
 <channel onMode="1" bRatio="0.0003700" products="-411 323"/>
 <channel onMode="1" bRatio="0.0003350" products="413 -411"/>
 <channel onMode="1" bRatio="0.0008300" products="413 -413"/>
 <channel onMode="1" bRatio="0.0028000" products="-413 211"/>
 <channel onMode="1" bRatio="0.0068000" products="-413 213"/>
 <channel onMode="1" bRatio="0.0001700" products="-413 321"/>
 <channel onMode="1" bRatio="0.0003800" products="-413 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-413 411"/>
 <channel onMode="1" bRatio="0.0009000" products="-415 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-415 213"/>
 <channel onMode="1" bRatio="0.0000100" products="421 313"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-421 113"/>
 <channel onMode="1" bRatio="0.0002200" products="-421 221"/>
 <channel onMode="1" bRatio="0.0002500" products="-421 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-421 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-421 331"/>
 <channel onMode="1" bRatio="0.0000100" products="423 313"/>
 <channel onMode="1" bRatio="0.0002700" products="-423 111"/>
 <channel onMode="1" bRatio="0.0002900" products="-423 113"/>
 <channel onMode="1" bRatio="0.0002600" products="-423 221"/>
 <channel onMode="1" bRatio="0.0004200" products="-423 223"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 311"/>
 <channel onMode="1" bRatio="0.0000400" products="-423 313"/>
 <channel onMode="1" bRatio="0.0001700" products="-423 331"/>
 <channel onMode="1" bRatio="0.0000390" products="431 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="431 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0126000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -415"/>
 <channel onMode="1" bRatio="0.0000460" products="-431 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-431 323"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -211"/>
 <channel onMode="1" bRatio="0.0000160" products="433 -213"/>
 <channel onMode="1" bRatio="0.0090000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0240000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -415"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 321"/>
 <channel onMode="1" bRatio="0.0000160" products="-433 323"/>
 <channel onMode="1" bRatio="0.0006000" products="441 130"/>
 <channel onMode="1" bRatio="0.0006000" products="441 310"/>
 <channel onMode="1" bRatio="0.0016200" products="441 313"/>
 <channel onMode="1" bRatio="0.0000220" products="443 111"/>
 <channel onMode="1" bRatio="0.0000160" products="443 113"/>
 <channel onMode="1" bRatio="0.0004400" products="443 130"/>
 <channel onMode="1" bRatio="0.0000300" products="443 223"/>
 <channel onMode="1" bRatio="0.0004400" products="443 310"/>
 <channel onMode="1" bRatio="0.0005000" products="443 315"/>
 <channel onMode="1" bRatio="0.0000300" products="445 313"/>
 <channel onMode="1" bRatio="0.0000001" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 311"/>
 <channel onMode="1" bRatio="0.0000010" products="10113 331"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10213 321"/>
 <channel onMode="1" bRatio="0.0000010" products="10311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113"/>
 <channel onMode="1" bRatio="0.0000030" products="10311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333"/>
 <channel onMode="1" bRatio="0.0015000" products="10313 443"/>
 <channel onMode="1" bRatio="0.0000010" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0000200" products="10321 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="-10411 211"/>
 <channel onMode="1" bRatio="0.0006000" products="-10413 211"/>
 <channel onMode="1" bRatio="0.0004000" products="-10413 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10413 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10413 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -411"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -413"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 130"/>
 <channel onMode="1" bRatio="0.0001500" products="10441 310"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 221"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 313"/>
 <channel onMode="1" bRatio="0.0000010" products="20113 331"/>
 <channel onMode="1" bRatio="0.0000500" products="20113 20113"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -213"/>
 <channel onMode="1" bRatio="0.0083400" products="20213 -411"/>
 <channel onMode="1" bRatio="0.0120000" products="20213 -413"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 -20213"/>
 <channel onMode="1" bRatio="0.0000400" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 213"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321"/>
 <channel onMode="1" bRatio="0.0000200" products="-20213 323"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20313 443"/>
 <channel onMode="1" bRatio="0.0001000" products="-20413 211"/>
 <channel onMode="1" bRatio="0.0013000" products="-20413 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20413 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20413 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -411"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -413"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 130"/>
 <channel onMode="1" bRatio="0.0002300" products="20443 310"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 313"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 111"/>
 <channel onMode="1" bRatio="0.0000010" products="30313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="30323 -321"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 130"/>
 <channel onMode="1" bRatio="0.0002400" products="30443 310"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 313"/>
 <channel onMode="1" bRatio="0.0002900" products="30443 10313"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 130"/>
 <channel onMode="1" bRatio="0.0000005" products="100113 310"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 130"/>
 <channel onMode="1" bRatio="0.0002400" products="100441 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100441 313"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 130"/>
 <channel onMode="1" bRatio="0.0003300" products="100443 310"/>
 <channel onMode="1" bRatio="0.0006600" products="100443 313"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 223"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 -213"/>
 <channel onMode="1" bRatio="0.0000030" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 321"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 223"/>
 <channel onMode="1" bRatio="0.0000060" products="9010221 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 10113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 20113"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9000111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0000010" products="111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="113 113 111"/>
 <channel onMode="1" bRatio="0.0000240" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0000030" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 113 113"/>
 <channel onMode="1" bRatio="0.0000170" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="221 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 113 111"/>
 <channel onMode="1" bRatio="0.0000030" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="223 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="223 221 221"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="311 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="311 15 -15"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 113 111"/>
 <channel onMode="1" bRatio="0.0000260" products="311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 223 221"/>
 <channel onMode="1" bRatio="0.0000020" products="311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="311 311 311"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="313 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="313 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="313 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="313 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="313 -313 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111"/>
 <channel onMode="1" bRatio="0.0000200" products="321 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 313"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -323 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 113 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="331 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -323"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 113 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 113"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 333 111"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 311"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 313"/>
 <channel onMode="1" bRatio="0.0015000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="411 -411 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-411 211 111"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 211 113"/>
 <channel onMode="1" bRatio="0.0011000" products="-411 213 111"/>
 <channel onMode="1" bRatio="0.0047000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="413 -411 313"/>
 <channel onMode="1" bRatio="0.0070000" products="413 -413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="413 -413 313"/>
 <channel onMode="1" bRatio="0.0008000" products="-413 211 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 213 111"/>
 <channel onMode="1" bRatio="0.0018000" products="-413 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-413 411 313"/>
 <channel onMode="1" bRatio="0.0017000" products="421 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -411 323"/>
 <channel onMode="1" bRatio="0.0031000" products="421 -413 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 311"/>
 <channel onMode="1" bRatio="0.0005000" products="421 -421 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 -211"/>
 <channel onMode="1" bRatio="0.0049000" products="423 -411 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -411 323"/>
 <channel onMode="1" bRatio="0.0100000" products="423 -413 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -413 323"/>
 <channel onMode="1" bRatio="0.0005000" products="423 -421 313"/>
 <channel onMode="1" bRatio="0.0015000" products="423 -423 311"/>
 <channel onMode="1" bRatio="0.0010000" products="423 -423 313"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 111 111"/>
 <channel onMode="1" bRatio="0.0003000" products="-423 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 421 313"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="431 -421 -211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -411 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -421 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 321 -211"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 311"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -213"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 311"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20213 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-20213 331 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 333 331"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 321 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 313 221"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 -213"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="-9000211 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="-9000211 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-9000211 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 113"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 311"/>
 <channel onMode="1" bRatio="0.0000020" products="113 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="213 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 113 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="223 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 -213 211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="313 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-313 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 -213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 -213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -213"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 223"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-321 313 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 311 221 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="-323 321 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 113 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 313 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 -213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 -213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -321 313 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -321 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 -323 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 313 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -313 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 313"/>
 <channel onMode="1" bRatio="0.0000001" products="333 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 -323 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-411 211 111 111"/>
 <channel onMode="1" bRatio="0.0022000" products="-411 211 211 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="-413 211 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-421 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-421 211 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="-423 111 111 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-423 211 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="431 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="431 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -411 111 111"/>
 <channel onMode="1" bRatio="0.0030000" products="433 -411 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="433 -421 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 311 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20313 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="-20313 331 311 311"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 311 111 111"/>
 <channel onMode="1" bRatio="0.0001400" products="30443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000700" products="30443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 -211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 311 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="111 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="221 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="221 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 -211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -321 -321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="321 -321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="331 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 311 311 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 321 -321 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="333 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 1"/>
 <channel onMode="1" bRatio="0.0110000" meMode="63" products="-4101 2101"/>
 <channel onMode="1" bRatio="0.0220000" meMode="63" products="-4103 2103"/>
 <channel onMode="1" bRatio="0.0030000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 1"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 1"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 1"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 1"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 1"/>
 <channel onMode="1" bRatio="0.0210000" meMode="63" products="2 -3 -4 1"/>
 <channel onMode="1" bRatio="0.0180000" meMode="23" products="2 -4 -1 1"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 1"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 1"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 1"/>
 <channel onMode="1" bRatio="0.0060000" meMode="43" products="4 -1 -4 1"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 1"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 1"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="12 -11 1 -2"/>
 <channel onMode="2" bRatio="0.0018920" meMode="22" products="14 -13 1 -2"/>
 <channel onMode="2" bRatio="0.0012910" products="443 313"/>
 <channel onMode="2" bRatio="0.0000500" products="445 130"/>
 <channel onMode="2" bRatio="0.0000500" products="445 310"/>
 <channel onMode="2" bRatio="0.0000100" products="213 -211 113"/>
 <channel onMode="2" bRatio="0.0000100" products="223 213 -211"/>
 <channel onMode="2" bRatio="0.0000067" products="313 111 111"/>
 <channel onMode="2" bRatio="0.0000100" products="321 -211 113"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 130"/>
 <channel onMode="2" bRatio="0.0000010" products="321 -321 310"/>
 <channel onMode="2" bRatio="0.0000070" products="333 311 221"/>
 <channel onMode="2" bRatio="0.0005000" products="423 -421 311"/>
 <channel onMode="2" bRatio="0.0015000" products="-423 421 311"/>
 <channel onMode="2" bRatio="0.0000050" products="9000211 313 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="1 -3 22"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="1 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="1 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="1 -3 15 -15"/>
 <channel onMode="2" bRatio="0.3158500" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="12 -11 -2 1"/>
 <channel onMode="3" bRatio="0.0018920" meMode="22" products="14 -13 -2 1"/>
 <channel onMode="3" bRatio="0.0012310" products="443 313"/>
 <channel onMode="3" bRatio="0.0000100" products="445 130"/>
 <channel onMode="3" bRatio="0.0000100" products="445 310"/>
 <channel onMode="3" bRatio="0.0000100" products="-213 211 113"/>
 <channel onMode="3" bRatio="0.0000100" products="223 -213 211"/>
 <channel onMode="3" bRatio="0.0000067" products="-313 111 111"/>
 <channel onMode="3" bRatio="0.0000050" products="321 -211 113"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 130"/>
 <channel onMode="3" bRatio="0.0000105" products="321 -321 310"/>
 <channel onMode="3" bRatio="0.0000050" products="333 311 221"/>
 <channel onMode="3" bRatio="0.0015000" products="423 -421 311"/>
 <channel onMode="3" bRatio="0.0005000" products="-423 421 311"/>
 <channel onMode="3" bRatio="0.0000050" products="-9000211 313 211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 1 22"/>
 <channel onMode="3" bRatio="0.3160000" meMode="23" products="2 -1 -4 1"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 1 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 1 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 1 15 -15"/>
</particle>

<particle id="513" name="B*0" antiName="B*bar0" spinType="3" chargeType="0" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="511 22"/>
</particle>

<particle id="515" name="B*_20" antiName="B*_2bar0" spinType="5" chargeType="0" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="523 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="513 111"/>
 <channel onMode="1" bRatio="0.3100000" products="521 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="511 111"/>
 <channel onMode="1" bRatio="0.0500000" products="523 -211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="513 211 -211"/>
</particle>

<particle id="521" name="B+" antiName="B-" spinType="1" chargeType="3" colType="0"
          m0="5.27925" tau0="4.91100e-01">
 <channel onMode="1" bRatio="0.0000930" products="16 -15"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="12 -11 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="12 -11 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="12 -11 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="12 -11 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="12 -11 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="12 -11 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="12 -11 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="12 -11 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="12 -11 -20423"/>
 <channel onMode="1" bRatio="0.0000720" meMode="22" products="14 -13 111"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 113"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 221"/>
 <channel onMode="1" bRatio="0.0001450" meMode="22" products="14 -13 223"/>
 <channel onMode="1" bRatio="0.0000840" meMode="22" products="14 -13 331"/>
 <channel onMode="1" bRatio="0.0224000" meMode="22" products="14 -13 -421"/>
 <channel onMode="1" bRatio="0.0617000" meMode="22" products="14 -13 -423"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="14 -13 -425"/>
 <channel onMode="1" bRatio="0.0049000" meMode="22" products="14 -13 -10421"/>
 <channel onMode="1" bRatio="0.0056000" meMode="22" products="14 -13 -10423"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="14 -13 -20423"/>
 <channel onMode="1" bRatio="0.0000300" meMode="22" products="16 -15 111"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 113"/>
 <channel onMode="1" bRatio="0.0000120" meMode="22" products="16 -15 221"/>
 <channel onMode="1" bRatio="0.0000420" meMode="22" products="16 -15 223"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 225"/>
 <channel onMode="1" bRatio="0.0000180" meMode="22" products="16 -15 331"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 335"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="16 -15 -421"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -423"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -425"/>
 <channel onMode="1" bRatio="0.0000270" meMode="22" products="16 -15 10113"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 10221"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10223"/>
 <channel onMode="1" bRatio="0.0000130" meMode="22" products="16 -15 10333"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10421"/>
 <channel onMode="1" bRatio="0.0013000" meMode="22" products="16 -15 -10423"/>
 <channel onMode="1" bRatio="0.0000460" meMode="22" products="16 -15 20113"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20223"/>
 <channel onMode="1" bRatio="0.0000230" meMode="22" products="16 -15 20333"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="16 -15 -20423"/>
 <channel onMode="1" bRatio="0.0000040" meMode="22" products="16 -15 9000111"/>
 <channel onMode="1" bRatio="0.0000020" meMode="22" products="16 -15 9010221"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="12 -11 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="12 -11 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="12 -11 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -423 111"/>
 <channel onMode="1" bRatio="0.0019000" meMode="22" products="14 -13 -411 211"/>
 <channel onMode="1" bRatio="0.0006000" meMode="22" products="14 -13 -413 211"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="14 -13 -421 111"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -423 111"/>
 <channel onMode="1" bRatio="0.0000055" products="211 111"/>
 <channel onMode="1" bRatio="0.0000091" products="211 113"/>
 <channel onMode="1" bRatio="0.0000120" products="211 130"/>
 <channel onMode="1" bRatio="0.0000120" products="213 111"/>
 <channel onMode="1" bRatio="0.0000150" products="213 113"/>
 <channel onMode="1" bRatio="0.0000048" products="221 211"/>
 <channel onMode="1" bRatio="0.0000086" products="221 213"/>
 <channel onMode="1" bRatio="0.0000059" products="223 211"/>
 <channel onMode="1" bRatio="0.0000130" products="223 213"/>
 <channel onMode="1" bRatio="0.0000023" products="225 211"/>
 <channel onMode="1" bRatio="0.0000120" products="310 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213"/>
 <channel onMode="1" bRatio="0.0000120" products="321 111"/>
 <channel onMode="1" bRatio="0.0000052" products="321 113"/>
 <channel onMode="1" bRatio="0.0000026" products="321 221"/>
 <channel onMode="1" bRatio="0.0000051" products="321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311"/>
 <channel onMode="1" bRatio="0.0000403" products="323 22"/>
 <channel onMode="1" bRatio="0.0000020" products="323 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113"/>
 <channel onMode="1" bRatio="0.0000240" products="323 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 223"/>
 <channel onMode="1" bRatio="0.0000030" products="323 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313"/>
 <channel onMode="1" bRatio="0.0000042" products="331 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213"/>
 <channel onMode="1" bRatio="0.0000780" products="331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213"/>
 <channel onMode="1" bRatio="0.0000090" products="333 321"/>
 <channel onMode="1" bRatio="0.0000110" products="333 323"/>
 <channel onMode="1" bRatio="0.0000005" products="411 111"/>
 <channel onMode="1" bRatio="0.0000110" products="411 311"/>
 <channel onMode="1" bRatio="0.0000005" products="413 111"/>
 <channel onMode="1" bRatio="0.0000060" products="413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211"/>
 <channel onMode="1" bRatio="0.0134000" products="-421 213"/>
 <channel onMode="1" bRatio="0.0004100" products="-421 321"/>
 <channel onMode="1" bRatio="0.0006100" products="-421 323"/>
 <channel onMode="1" bRatio="0.0002700" products="-421 411"/>
 <channel onMode="1" bRatio="0.0003350" products="-421 413"/>
 <channel onMode="1" bRatio="0.0046000" products="-423 211"/>
 <channel onMode="1" bRatio="0.0098000" products="-423 213"/>
 <channel onMode="1" bRatio="0.0003600" products="-423 321"/>
 <channel onMode="1" bRatio="0.0007700" products="-423 323"/>
 <channel onMode="1" bRatio="0.0003350" products="-423 411"/>
 <channel onMode="1" bRatio="0.0010400" products="-423 413"/>
 <channel onMode="1" bRatio="0.0008000" products="-425 211"/>
 <channel onMode="1" bRatio="0.0038000" products="-425 213"/>
 <channel onMode="1" bRatio="0.0000200" products="431 111"/>
 <channel onMode="1" bRatio="0.0000280" products="431 113"/>
 <channel onMode="1" bRatio="0.0129000" products="431 -421"/>
 <channel onMode="1" bRatio="0.0124000" products="431 -423"/>
 <channel onMode="1" bRatio="0.0042000" products="431 -425"/>
 <channel onMode="1" bRatio="0.0000200" products="433 111"/>
 <channel onMode="1" bRatio="0.0000280" products="433 113"/>
 <channel onMode="1" bRatio="0.0111000" products="433 -421"/>
 <channel onMode="1" bRatio="0.0278000" products="433 -423"/>
 <channel onMode="1" bRatio="0.0040000" products="433 -425"/>
 <channel onMode="1" bRatio="0.0009000" products="441 321"/>
 <channel onMode="1" bRatio="0.0012000" products="441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="443 211"/>
 <channel onMode="1" bRatio="0.0000600" products="443 213"/>
 <channel onMode="1" bRatio="0.0010600" products="443 321"/>
 <channel onMode="1" bRatio="0.0014300" products="443 323"/>
 <channel onMode="1" bRatio="0.0005000" products="443 325"/>
 <channel onMode="1" bRatio="0.0000200" products="445 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10113 321"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10213 311"/>
 <channel onMode="1" bRatio="0.0000700" products="10311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333"/>
 <channel onMode="1" bRatio="0.0018000" products="10323 443"/>
 <channel onMode="1" bRatio="0.0009100" products="-10421 211"/>
 <channel onMode="1" bRatio="0.0010000" products="-10423 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-10423 213"/>
 <channel onMode="1" bRatio="0.0012000" products="-10423 431"/>
 <channel onMode="1" bRatio="0.0024000" products="-10423 433"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -421"/>
 <channel onMode="1" bRatio="0.0016000" products="10431 -423"/>
 <channel onMode="1" bRatio="0.0003000" products="10441 321"/>
 <channel onMode="1" bRatio="0.0004000" products="10441 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20113 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321"/>
 <channel onMode="1" bRatio="0.0000200" products="20113 323"/>
 <channel onMode="1" bRatio="0.0000400" products="20213 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 113"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 223"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311"/>
 <channel onMode="1" bRatio="0.0000200" products="20213 313"/>
 <channel onMode="1" bRatio="0.0088700" products="20213 -421"/>
 <channel onMode="1" bRatio="0.0159700" products="20213 -423"/>
 <channel onMode="1" bRatio="0.0000500" products="20213 20113"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333"/>
 <channel onMode="1" bRatio="0.0001000" products="20323 443"/>
 <channel onMode="1" bRatio="0.0007500" products="-20423 211"/>
 <channel onMode="1" bRatio="0.0022000" products="-20423 213"/>
 <channel onMode="1" bRatio="0.0006000" products="-20423 431"/>
 <channel onMode="1" bRatio="0.0012000" products="-20423 433"/>
 <channel onMode="1" bRatio="0.0041000" products="20433 -421"/>
 <channel onMode="1" bRatio="0.0098000" products="20433 -423"/>
 <channel onMode="1" bRatio="0.0005700" products="20443 321"/>
 <channel onMode="1" bRatio="0.0002900" products="20443 323"/>
 <channel onMode="1" bRatio="0.0004800" products="30443 321"/>
 <channel onMode="1" bRatio="0.0005000" products="30443 323"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 10323"/>
 <channel onMode="1" bRatio="0.0000022" products="100113 211"/>
 <channel onMode="1" bRatio="0.0000010" products="100113 321"/>
 <channel onMode="1" bRatio="0.0003600" products="100441 321"/>
 <channel onMode="1" bRatio="0.0004800" products="100441 323"/>
 <channel onMode="1" bRatio="0.0006300" products="100443 321"/>
 <channel onMode="1" bRatio="0.0006000" products="100443 323"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 10323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 321"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 311"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213"/>
 <channel onMode="1" bRatio="0.0000085" products="9010221 321"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 20213"/>
 <channel onMode="1" bRatio="0.0000260" products="211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 113 113"/>
 <channel onMode="1" bRatio="0.0000160" products="211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="213 -213 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 113"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="223 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="223 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="223 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="311 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="313 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="313 223 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="313 -313 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 11 -11"/>
 <channel onMode="1" bRatio="0.0000006" meMode="11" products="321 13 -13"/>
 <channel onMode="1" bRatio="0.0000001" meMode="11" products="321 15 -15"/>
 <channel onMode="1" bRatio="0.0000010" products="321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 113 111"/>
 <channel onMode="1" bRatio="0.0000049" products="321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223"/>
 <channel onMode="1" bRatio="0.0000480" products="321 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311"/>
 <channel onMode="1" bRatio="0.0000001" products="321 321 -211"/>
 <channel onMode="1" bRatio="0.0000260" products="321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 211 211"/>
 <channel onMode="1" bRatio="0.0000018" meMode="11" products="323 11 -11"/>
 <channel onMode="1" bRatio="0.0000014" meMode="11" products="323 13 -13"/>
 <channel onMode="1" bRatio="0.0000002" meMode="11" products="323 15 -15"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 213 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 113"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 223 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 223 221"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -313 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 -313 221"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 213 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 223 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 213"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 113"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 223"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 -313"/>
 <channel onMode="1" bRatio="0.0000010" products="331 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="333 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="333 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 213"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="333 323 111"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 333 211"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 321"/>
 <channel onMode="1" bRatio="0.0000030" products="333 333 323"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="411 -411 323"/>
 <channel onMode="1" bRatio="0.0010200" products="-411 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 213 211"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="413 -411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="413 -413 321"/>
 <channel onMode="1" bRatio="0.0010000" products="413 -413 323"/>
 <channel onMode="1" bRatio="0.0012500" products="-413 211 211"/>
 <channel onMode="1" bRatio="0.0020000" products="-413 213 211"/>
 <channel onMode="1" bRatio="0.0015000" products="-413 411 321"/>
 <channel onMode="1" bRatio="0.0005000" products="-413 411 323"/>
 <channel onMode="1" bRatio="0.0015000" products="421 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="421 -421 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-421 211 111"/>
 <channel onMode="1" bRatio="0.0021000" products="-421 211 113"/>
 <channel onMode="1" bRatio="0.0017000" products="-421 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 411 313"/>
 <channel onMode="1" bRatio="0.0049000" products="-421 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-421 413 313"/>
 <channel onMode="1" bRatio="0.0047000" products="423 -421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="423 -421 323"/>
 <channel onMode="1" bRatio="0.0070000" products="423 -423 321"/>
 <channel onMode="1" bRatio="0.0050000" products="423 -423 323"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 113"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 213 111"/>
 <channel onMode="1" bRatio="0.0031000" products="-423 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 411 313"/>
 <channel onMode="1" bRatio="0.0100000" products="-423 413 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-423 413 313"/>
 <channel onMode="1" bRatio="0.0018000" products="-423 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-423 421 323"/>
 <channel onMode="1" bRatio="0.0036000" products="431 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="431 -421 111"/>
 <channel onMode="1" bRatio="0.0037000" products="433 -411 211"/>
 <channel onMode="1" bRatio="0.0018000" products="433 -421 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="443 321 111"/>
 <channel onMode="1" bRatio="0.0000900" products="443 333 321"/>
 <channel onMode="1" bRatio="0.0002000" products="445 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 213"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 213 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 113"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 333 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 333 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 333 331"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20113 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20113 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20113 331 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="20213 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="20213 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20213 331 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-20213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 333 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 333 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 221"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 333 331"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="30443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 311 211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000111 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 221 213"/>
 <channel onMode="1" bRatio="0.0000050" products="9000111 323 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000111 331 213"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9000211 -213 211"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 221 113"/>
 <channel onMode="1" bRatio="0.0000050" products="9000211 313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9000211 331 113"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 211 113"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 213 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 221 213"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 313 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 323 111"/>
 <channel onMode="1" bRatio="0.0000050" products="9010221 323 221"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 213"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 331 323"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 333 211"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 333 321"/>
 <channel onMode="1" bRatio="0.0000100" products="211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="211 211 -211 113"/>
 <channel onMode="1" bRatio="0.0000020" products="213 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="213 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="-213 211 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="221 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000020" products="221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="223 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 113 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="311 221 213 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 221 221 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 223 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="311 311 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="311 311 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="313 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="313 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-313 311 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 113 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 213 -211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -213 211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 113 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 221 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 223 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 223 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 213 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 -213 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 311 221 113"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 221 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 223 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311"/>
 <channel onMode="1" bRatio="0.0000100" products="321 313 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -313 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -313 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -313 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 113"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 223"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 211 113"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 213 111"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 211"/>
 <channel onMode="1" bRatio="0.0000005" products="321 -321 221 213"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 223 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 213"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 311 213 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-321 313 211 211"/>
 <channel onMode="1" bRatio="0.0000100" products="323 111 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="323 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="323 221 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 311 111 111"/>
 <channel onMode="1" bRatio="0.0000005" products="323 311 221 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="323 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="-323 321 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="-323 321 321 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 113 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 213 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 -213 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 223 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 311 213 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 311 311 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 313 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 113 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 223 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 311 113"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -313 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="331 321 -321 213"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 323 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 323 221 111"/>
 <channel onMode="1" bRatio="0.0000002" products="331 323 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000005" products="333 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="333 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="333 321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="333 323 321 -321"/>
 <channel onMode="1" bRatio="0.0000002" products="333 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="333 331 321 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-411 211 211 111"/>
 <channel onMode="1" bRatio="0.0150000" products="-413 211 211 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-421 211 211 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 111 111"/>
 <channel onMode="1" bRatio="0.0005000" products="-423 211 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="431 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="431 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -411 211 111"/>
 <channel onMode="1" bRatio="0.0008000" products="433 -421 111 111"/>
 <channel onMode="1" bRatio="0.0033000" products="433 -421 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="445 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="445 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="445 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="10311 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10311 321 311 221"/>
 <channel onMode="1" bRatio="0.0000100" products="-10311 321 321 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="-10311 331 321 311"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000100" products="10321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="10321 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="10321 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000100" products="-10321 321 321 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-10321 321 321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-10321 331 321 321"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 321 -321 211"/>
 <channel onMode="1" bRatio="0.0000020" products="20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 311 311 211"/>
 <channel onMode="1" bRatio="0.0000100" products="-20313 321 311 111"/>
 <channel onMode="1" bRatio="0.0000050" products="-20313 321 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-20313 331 321 311"/>
 <channel onMode="1" bRatio="0.0000040" products="20323 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 311 311 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 321 -321 221"/>
 <channel onMode="1" bRatio="0.0000020" products="20323 331 311 311"/>
 <channel onMode="1" bRatio="0.0000010" products="20323 331 321 -321"/>
 <channel onMode="1" bRatio="0.0000020" products="-20323 321 321 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 311 211 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 321 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="30443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="30443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 311 211 111"/>
 <channel onMode="1" bRatio="0.0000500" products="100441 321 111 111"/>
 <channel onMode="1" bRatio="0.0000800" products="100441 321 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 311 211 111"/>
 <channel onMode="1" bRatio="0.0001000" products="100443 321 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 321 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9000111 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9000211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="-9000211 211 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="9010221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 321 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="9010221 321 321 -321"/>
 <channel onMode="1" bRatio="0.0000010" products="9010221 331 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="211 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="221 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="311 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="311 221 221 211 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="311 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="311 311 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="311 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 111 111 111 111"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="321 211 -211 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 221 221 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 111 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 311 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="321 311 221 211 -211"/>
 <channel onMode="1" bRatio="0.0000100" products="321 311 311 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 311 311 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 311 311 311 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 321 -321 111 111"/>
 <channel onMode="1" bRatio="0.0000050" products="321 321 -321 221 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 321 -321 -321 211"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 111 111"/>
 <channel onMode="1" bRatio="0.0000002" products="321 -321 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="321 -321 221 211 111"/>
 <channel onMode="1" bRatio="0.0000100" products="321 -321 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="321 -321 311 311 211"/>
 <channel onMode="1" bRatio="0.0000002" products="-321 311 211 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="-321 311 221 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 211 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 311 211 211 -211"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311 311 211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 111 111 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 211 -211 111"/>
 <channel onMode="1" bRatio="0.0000010" products="331 321 221 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 111 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 311 211 -211"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000020" products="331 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 321 -321 211 111"/>
 <channel onMode="1" bRatio="0.0000001" products="331 -321 311 211 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 311 311 311 211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 311 311 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 311 -211"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000010" products="333 321 -321 311 211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 2"/>
 <channel onMode="1" bRatio="0.0330000" meMode="63" products="-4103 2203"/>
 <channel onMode="1" bRatio="0.0090000" meMode="63" products="-4303 2203"/>
 <channel onMode="1" bRatio="0.0000700" meMode="23" products="1 -1 -1 2"/>
 <channel onMode="1" bRatio="0.0018000" meMode="23" products="1 -1 -3 2"/>
 <channel onMode="1" bRatio="0.0030000" meMode="23" products="2 -1 -2 2"/>
 <channel onMode="1" bRatio="0.0020500" meMode="23" products="2 -2 -1 2"/>
 <channel onMode="1" bRatio="0.0022000" meMode="23" products="2 -2 -3 2"/>
 <channel onMode="1" bRatio="0.0225000" meMode="43" products="2 -3 -4 2"/>
 <channel onMode="1" bRatio="0.0000900" meMode="23" products="3 -3 -1 2"/>
 <channel onMode="1" bRatio="0.0015000" meMode="23" products="3 -3 -3 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="43" products="4 -1 -4 2"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 2"/>
 <channel onMode="1" bRatio="0.0740000" meMode="43" products="4 -3 -4 2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="12 -11 2 -2"/>
 <channel onMode="2" bRatio="0.0019480" meMode="22" products="14 -13 2 -2"/>
 <channel onMode="2" bRatio="0.0000200" products="445 323"/>
 <channel onMode="2" bRatio="0.0000010" products="333 321 313 311"/>
 <channel onMode="2" bRatio="0.0000020" products="-20313 321 321 -211"/>
 <channel onMode="2" bRatio="0.0003118" meMode="31" products="2 -3 22"/>
 <channel onMode="2" bRatio="0.2682660" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="2" bRatio="0.0000050" meMode="12" products="2 -3 11 -11"/>
 <channel onMode="2" bRatio="0.0000025" meMode="12" products="2 -3 13 -13"/>
 <channel onMode="2" bRatio="0.0000002" meMode="12" products="2 -3 15 -15"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="12 -11 -2 2"/>
 <channel onMode="3" bRatio="0.0019480" meMode="22" products="14 -13 -2 2"/>
 <channel onMode="3" bRatio="0.0000400" products="445 323"/>
 <channel onMode="3" bRatio="0.0000010" products="333 321 -313 311"/>
 <channel onMode="3" bRatio="0.0000020" products="20313 321 321 -211"/>
 <channel onMode="3" bRatio="0.0003118" meMode="31" products="-3 2 22"/>
 <channel onMode="3" bRatio="0.2683360" meMode="23" products="2 -1 -4 2"/>
 <channel onMode="3" bRatio="0.0000050" meMode="12" products="-3 2 11 -11"/>
 <channel onMode="3" bRatio="0.0000025" meMode="12" products="-3 2 13 -13"/>
 <channel onMode="3" bRatio="0.0000002" meMode="12" products="-3 2 15 -15"/>
</particle>

<particle id="523" name="B*+" antiName="B*-" spinType="3" chargeType="3" colType="0"
          m0="5.32520">
 <channel onMode="1" bRatio="1.0000000" products="521 22"/>
</particle>

<particle id="525" name="B*_2+" antiName="B*_2-" spinType="5" chargeType="3" colType="0"
          m0="5.74300" mWidth="0.02300" mMin="5.63000" mMax="6.03000">
 <channel onMode="1" bRatio="0.3100000" products="513 211"/>
 <channel onMode="1" bRatio="0.1500000" products="523 111"/>
 <channel onMode="1" bRatio="0.3100000" products="511 211"/>
 <channel onMode="1" bRatio="0.1500000" products="521 111"/>
 <channel onMode="1" bRatio="0.0500000" products="513 211 111"/>
 <channel onMode="1" bRatio="0.0300000" products="523 211 -211"/>
</particle>

<particle id="531" name="B_s0" antiName="B_sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.36677" tau0="4.39000e-01">
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="12 -11 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="12 -11 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="12 -11 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="12 -11 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="12 -11 -20433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -321"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -323"/>
 <channel onMode="1" bRatio="0.0210000" meMode="22" products="14 -13 -431"/>
 <channel onMode="1" bRatio="0.0490000" meMode="22" products="14 -13 -433"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -435"/>
 <channel onMode="1" bRatio="0.0003000" meMode="22" products="14 -13 -10323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -10431"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="14 -13 -10433"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 -20323"/>
 <channel onMode="1" bRatio="0.0040000" meMode="22" products="14 -13 -20433"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="16 -15 -431"/>
 <channel onMode="1" bRatio="0.0160000" meMode="22" products="16 -15 -433"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -435"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -10431"/>
 <channel onMode="1" bRatio="0.0028000" meMode="22" products="16 -15 -10433"/>
 <channel onMode="1" bRatio="0.0018000" meMode="22" products="16 -15 -20433"/>
 <channel onMode="1" bRatio="0.0000005" products="22 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000040" products="221 221"/>
 <channel onMode="1" bRatio="0.0000012" products="223 221"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0000002" products="311 111"/>
 <channel onMode="1" bRatio="0.0000000" products="311 113"/>
 <channel onMode="1" bRatio="0.0000002" products="311 221"/>
 <channel onMode="1" bRatio="0.0000001" products="311 223"/>
 <channel onMode="1" bRatio="0.0000020" products="313 130"/>
 <channel onMode="1" bRatio="0.0000020" products="313 310"/>
 <channel onMode="1" bRatio="0.0000040" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000000" products="-313 111"/>
 <channel onMode="1" bRatio="0.0000008" products="-313 113"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 130"/>
 <channel onMode="1" bRatio="0.0000001" products="-313 221"/>
 <channel onMode="1" bRatio="0.0000020" products="-313 310"/>
 <channel onMode="1" bRatio="0.0000185" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000048" products="-321 211"/>
 <channel onMode="1" bRatio="0.0000120" products="-321 213"/>
 <channel onMode="1" bRatio="0.0000046" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000060" products="323 -323"/>
 <channel onMode="1" bRatio="0.0000250" products="-323 211"/>
 <channel onMode="1" bRatio="0.0000200" products="-323 213"/>
 <channel onMode="1" bRatio="0.0000082" products="-323 321"/>
 <channel onMode="1" bRatio="0.0000250" products="331 221"/>
 <channel onMode="1" bRatio="0.0000025" products="331 223"/>
 <channel onMode="1" bRatio="0.0000001" products="331 311"/>
 <channel onMode="1" bRatio="0.0000000" products="331 -313"/>
 <channel onMode="1" bRatio="0.0000580" products="331 331"/>
 <channel onMode="1" bRatio="0.0000450" products="333 22"/>
 <channel onMode="1" bRatio="0.0000213" products="333 221"/>
 <channel onMode="1" bRatio="0.0000004" products="333 -313"/>
 <channel onMode="1" bRatio="0.0000125" products="333 331"/>
 <channel onMode="1" bRatio="0.0000080" products="333 333"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-421 -313"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 311"/>
 <channel onMode="1" bRatio="0.0002000" products="-423 -313"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="431 -413"/>
 <channel onMode="1" bRatio="0.0086000" products="431 -431"/>
 <channel onMode="1" bRatio="0.0026000" products="-431 211"/>
 <channel onMode="1" bRatio="0.0073000" products="-431 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-431 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-431 323"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -411"/>
 <channel onMode="1" bRatio="0.0017000" products="433 -413"/>
 <channel onMode="1" bRatio="0.0197000" products="433 -433"/>
 <channel onMode="1" bRatio="0.0027000" products="-433 211"/>
 <channel onMode="1" bRatio="0.0070000" products="-433 213"/>
 <channel onMode="1" bRatio="0.0001500" products="-433 321"/>
 <channel onMode="1" bRatio="0.0003000" products="-433 323"/>
 <channel onMode="1" bRatio="0.0013000" products="-435 211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 221"/>
 <channel onMode="1" bRatio="0.0008000" products="441 331"/>
 <channel onMode="1" bRatio="0.0015000" products="441 333"/>
 <channel onMode="1" bRatio="0.0003200" products="443 221"/>
 <channel onMode="1" bRatio="0.0000800" products="443 311"/>
 <channel onMode="1" bRatio="0.0006400" products="443 331"/>
 <channel onMode="1" bRatio="0.0013500" products="443 333"/>
 <channel onMode="1" bRatio="0.0002350" products="445 221"/>
 <channel onMode="1" bRatio="0.0004650" products="445 331"/>
 <channel onMode="1" bRatio="0.0000500" products="10441 221"/>
 <channel onMode="1" bRatio="0.0001000" products="10441 331"/>
 <channel onMode="1" bRatio="0.0002000" products="10441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="10443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="10443 331"/>
 <channel onMode="1" bRatio="0.0010000" products="10443 333"/>
 <channel onMode="1" bRatio="0.0085000" products="20213 -431"/>
 <channel onMode="1" bRatio="0.0122000" products="20213 -433"/>
 <channel onMode="1" bRatio="0.0008000" products="-20433 211"/>
 <channel onMode="1" bRatio="0.0021000" products="-20433 213"/>
 <channel onMode="1" bRatio="0.0003000" products="20443 221"/>
 <channel onMode="1" bRatio="0.0007000" products="20443 331"/>
 <channel onMode="1" bRatio="0.0014000" products="20443 333"/>
 <channel onMode="1" bRatio="0.0002000" products="100441 221"/>
 <channel onMode="1" bRatio="0.0004000" products="100441 331"/>
 <channel onMode="1" bRatio="0.0006000" products="100441 333"/>
 <channel onMode="1" bRatio="0.0002350" products="100443 221"/>
 <channel onMode="1" bRatio="0.0004650" products="100443 331"/>
 <channel onMode="1" bRatio="0.0012000" products="100443 333"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 11 -11"/>
 <channel onMode="1" bRatio="0.0000023" meMode="11" products="333 13 -13"/>
 <channel onMode="1" bRatio="0.0007000" products="411 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="413 -411 311"/>
 <channel onMode="1" bRatio="0.0007000" products="421 411 -321"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321"/>
 <channel onMode="1" bRatio="0.0096000" products="431 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="431 421 -321"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 113"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 213 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 411 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 411 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 413 311"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 413 313"/>
 <channel onMode="1" bRatio="0.0020000" products="-431 421 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 421 323"/>
 <channel onMode="1" bRatio="0.0050000" products="-431 423 321"/>
 <channel onMode="1" bRatio="0.0025000" products="-431 423 323"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -411 311"/>
 <channel onMode="1" bRatio="0.0096000" products="433 -421 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 113"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 213 111"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 311"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 411 313"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 413 311"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 413 313"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 321"/>
 <channel onMode="1" bRatio="0.0050000" products="-433 421 323"/>
 <channel onMode="1" bRatio="0.0150000" products="-433 423 321"/>
 <channel onMode="1" bRatio="0.0030000" products="-433 423 323"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="411 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="413 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 411 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 311 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="-421 413 -321 111"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="431 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="431 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 111 111"/>
 <channel onMode="1" bRatio="0.0009000" products="-431 211 211 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -411 311 111"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -411 -321 211"/>
 <channel onMode="1" bRatio="0.0048000" products="433 -421 311 -211"/>
 <channel onMode="1" bRatio="0.0024000" products="433 -421 -321 111"/>
 <channel onMode="1" bRatio="0.0010000" products="-433 211 111 111"/>
 <channel onMode="1" bRatio="0.0077000" products="-433 211 211 -211"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="441 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002800" products="441 311 311 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002800" products="441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="441 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="441 333 211 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0007000" products="443 311 311 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0007000" products="443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003900" products="443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001600" products="445 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="445 -321 311 211"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 311 311 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0000300" products="10441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 311 311 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001600" products="10443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 111 111"/>
 <channel onMode="1" bRatio="0.0001000" products="20443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 311 311 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0002600" products="20443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="20443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="20443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 311 311 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 321 -321 111"/>
 <channel onMode="1" bRatio="0.0001200" products="100441 -321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 111 111"/>
 <channel onMode="1" bRatio="0.0002000" products="100443 221 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 311 311 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 321 -321 111"/>
 <channel onMode="1" bRatio="0.0003000" products="100443 -321 311 211"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 111 111"/>
 <channel onMode="1" bRatio="0.0004000" products="100443 331 211 -211"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 111 111"/>
 <channel onMode="1" bRatio="0.0003400" products="100443 333 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="55" products="-3 3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="63" products="-4301 2101"/>
 <channel onMode="1" bRatio="0.0400000" meMode="63" products="-4303 2103"/>
 <channel onMode="1" bRatio="0.0007000" meMode="23" products="1 -1 -1 3"/>
 <channel onMode="1" bRatio="0.0016000" meMode="23" products="1 -1 -3 3"/>
 <channel onMode="1" bRatio="0.3574344" meMode="23" products="2 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0036000" meMode="23" products="2 -2 -1 3"/>
 <channel onMode="1" bRatio="0.0020000" meMode="23" products="2 -2 -3 3"/>
 <channel onMode="1" bRatio="0.0172000" meMode="23" products="2 -3 -4 3"/>
 <channel onMode="1" bRatio="0.0195000" meMode="23" products="2 -4 -1 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="2 -4 -3 3"/>
 <channel onMode="1" bRatio="0.0009000" meMode="23" products="3 -3 -1 3"/>
 <channel onMode="1" bRatio="0.0013000" meMode="23" products="3 -3 -3 3"/>
 <channel onMode="1" bRatio="0.0070000" meMode="43" products="4 -1 -4 3"/>
 <channel onMode="1" bRatio="0.0040000" meMode="23" products="4 -3 -2 3"/>
 <channel onMode="2" bRatio="0.0090000" products="433 -431"/>
 <channel onMode="2" bRatio="0.0099000" products="-433 431"/>
 <channel onMode="3" bRatio="0.0099000" products="433 -431"/>
 <channel onMode="3" bRatio="0.0090000" products="-433 431"/>
</particle>

<particle id="533" name="B*_s0" antiName="B*_sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.41540">
 <channel onMode="1" bRatio="1.0000000" products="531 22"/>
</particle>

<particle id="535" name="B*_2s0" antiName="B*_2sbar0" spinType="5" chargeType="0" colType="0"
          m0="5.83970" mWidth="0.02000" mMin="5.81970" mMax="5.85970">
 <channel onMode="1" bRatio="0.1700000" products="513 311"/>
 <channel onMode="1" bRatio="0.1700000" products="523 -321"/>
 <channel onMode="1" bRatio="0.3300000" products="511 311"/>
 <channel onMode="1" bRatio="0.3300000" products="521 -321"/>
</particle>

<particle id="541" name="B_c+" antiName="B_c-" spinType="1" chargeType="3" colType="0"
          m0="6.27700" tau0="1.38000e-01">
 <channel onMode="1" bRatio="0.0160000" products="16 -15"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-11 12 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-11 12 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-11 12 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-11 12 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="12 -11 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="12 -11 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="12 -11 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="12 -11 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="12 -11 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="12 -11 100443"/>
 <channel onMode="1" bRatio="0.0034000" meMode="22" products="-13 14 511"/>
 <channel onMode="1" bRatio="0.0058000" meMode="22" products="-13 14 513"/>
 <channel onMode="1" bRatio="0.0403000" meMode="22" products="-13 14 531"/>
 <channel onMode="1" bRatio="0.0506000" meMode="22" products="-13 14 533"/>
 <channel onMode="1" bRatio="0.0000400" meMode="22" products="14 -13 421"/>
 <channel onMode="1" bRatio="0.0001800" meMode="22" products="14 -13 423"/>
 <channel onMode="1" bRatio="0.0075000" meMode="22" products="14 -13 441"/>
 <channel onMode="1" bRatio="0.0190000" meMode="22" products="14 -13 443"/>
 <channel onMode="1" bRatio="0.0002000" meMode="22" products="14 -13 100441"/>
 <channel onMode="1" bRatio="0.0009400" meMode="22" products="14 -13 100443"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="16 -15 421"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 423"/>
 <channel onMode="1" bRatio="0.0023000" meMode="22" products="16 -15 441"/>
 <channel onMode="1" bRatio="0.0048000" meMode="22" products="16 -15 443"/>
 <channel onMode="1" bRatio="0.0000160" meMode="22" products="16 -15 100441"/>
 <channel onMode="1" bRatio="0.0000800" meMode="22" products="16 -15 100443"/>
 <channel onMode="1" bRatio="0.0000200" products="211 113"/>
 <channel onMode="1" bRatio="0.0000003" products="421 411"/>
 <channel onMode="1" bRatio="0.0000004" products="421 413"/>
 <channel onMode="1" bRatio="0.0000530" products="-421 411"/>
 <channel onMode="1" bRatio="0.0000490" products="-421 413"/>
 <channel onMode="1" bRatio="0.0000003" products="423 411"/>
 <channel onMode="1" bRatio="0.0000016" products="423 413"/>
 <channel onMode="1" bRatio="0.0000750" products="-423 411"/>
 <channel onMode="1" bRatio="0.0003300" products="-423 413"/>
 <channel onMode="1" bRatio="0.0000066" products="431 421"/>
 <channel onMode="1" bRatio="0.0000048" products="431 -421"/>
 <channel onMode="1" bRatio="0.0000063" products="431 423"/>
 <channel onMode="1" bRatio="0.0000071" products="431 -423"/>
 <channel onMode="1" bRatio="0.0000085" products="433 421"/>
 <channel onMode="1" bRatio="0.0000045" products="433 -421"/>
 <channel onMode="1" bRatio="0.0000404" products="433 423"/>
 <channel onMode="1" bRatio="0.0000260" products="433 -423"/>
 <channel onMode="1" bRatio="0.0020000" products="441 211"/>
 <channel onMode="1" bRatio="0.0042000" products="441 213"/>
 <channel onMode="1" bRatio="0.0001300" products="441 321"/>
 <channel onMode="1" bRatio="0.0002000" products="441 323"/>
 <channel onMode="1" bRatio="0.0001500" products="441 411"/>
 <channel onMode="1" bRatio="0.0001000" products="441 413"/>
 <channel onMode="1" bRatio="0.0028000" products="441 431"/>
 <channel onMode="1" bRatio="0.0027000" products="441 433"/>
 <channel onMode="1" bRatio="0.0013000" products="443 211"/>
 <channel onMode="1" bRatio="0.0040000" products="443 213"/>
 <channel onMode="1" bRatio="0.0001100" products="443 321"/>
 <channel onMode="1" bRatio="0.0002200" products="443 323"/>
 <channel onMode="1" bRatio="0.0000900" products="443 411"/>
 <channel onMode="1" bRatio="0.0002800" products="443 413"/>
 <channel onMode="1" bRatio="0.0017000" products="443 431"/>
 <channel onMode="1" bRatio="0.0067000" products="443 433"/>
 <channel onMode="1" bRatio="0.0106000" products="511 211"/>
 <channel onMode="1" bRatio="0.0096000" products="511 213"/>
 <channel onMode="1" bRatio="0.0007000" products="511 321"/>
 <channel onMode="1" bRatio="0.0001500" products="511 323"/>
 <channel onMode="1" bRatio="0.0095000" products="513 211"/>
 <channel onMode="1" bRatio="0.0257000" products="513 213"/>
 <channel onMode="1" bRatio="0.0005500" products="513 321"/>
 <channel onMode="1" bRatio="0.0005800" products="513 323"/>
 <channel onMode="1" bRatio="0.0003700" products="521 111"/>
 <channel onMode="1" bRatio="0.0003400" products="521 113"/>
 <channel onMode="1" bRatio="0.0198000" products="521 311"/>
 <channel onMode="1" bRatio="0.0003300" products="523 111"/>
 <channel onMode="1" bRatio="0.0009000" products="523 113"/>
 <channel onMode="1" bRatio="0.0160000" products="523 311"/>
 <channel onMode="1" bRatio="0.1640000" products="531 211"/>
 <channel onMode="1" bRatio="0.0720000" products="531 213"/>
 <channel onMode="1" bRatio="0.0106000" products="531 321"/>
 <channel onMode="1" bRatio="0.0650000" products="533 211"/>
 <channel onMode="1" bRatio="0.2020000" products="533 213"/>
 <channel onMode="1" bRatio="0.0037000" products="533 321"/>
 <channel onMode="1" bRatio="0.0600502" meMode="42" products="4 -3"/>
 <channel onMode="2" bRatio="0.0043000" products="521 313"/>
 <channel onMode="2" bRatio="0.0167000" products="523 313"/>
 <channel onMode="3" bRatio="0.0043000" products="521 -313"/>
 <channel onMode="3" bRatio="0.0167000" products="523 -313"/>
</particle>

<particle id="543" name="B*_c+" antiName="B*_c-" spinType="3" chargeType="3" colType="0"
          m0="6.34000">
 <channel onMode="1" bRatio="1.0000000" products="541 22"/>
</particle>

<particle id="545" name="B*_2c+" antiName="B*_2c-" spinType="5" chargeType="3" colType="0"
          m0="7.35000" mWidth="0.02000" mMin="7.20000" mMax="7.50000">
 <channel onMode="1" bRatio="0.3000000" products="511 411"/>
 <channel onMode="1" bRatio="0.3000000" products="521 421"/>
 <channel onMode="1" bRatio="0.2000000" products="513 411"/>
 <channel onMode="1" bRatio="0.2000000" products="523 421"/>
</particle>

<particle id="551" name="eta_b" spinType="1" chargeType="0" colType="0"
          m0="9.40000" mWidth="0.01000" mMin="9.30000" mMax="9.50000">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="553" name="Upsilon" spinType="3" chargeType="0" colType="0"
          m0="9.46030" mWidth="0.00005" mMin="9.45980" mMax="9.46080">
 <channel onMode="1" bRatio="0.7757000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0290000" meMode="92" products="22 21 21"/>
 <channel onMode="1" bRatio="0.0238000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0248000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0267000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0150000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0450000" meMode="91" products="4 -4"/>
</particle>

<particle id="555" name="chi_2b" spinType="5" chargeType="0" colType="0"
          m0="9.91220">
 <channel onMode="1" bRatio="0.2200000" products="553 22"/>
 <channel onMode="1" bRatio="0.7800000" meMode="91" products="21 21"/>
</particle>

<particle id="990" name="Pomeron" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="1103" name="dd_1" antiName="dd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.77133">
</particle>

<particle id="1114" name="Delta-" antiName="Deltabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2112 -211"/>
</particle>

<particle id="2101" name="ud_0" antiName="ud_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.57933">
</particle>

<particle id="2103" name="ud_1" antiName="ud_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.77133">
</particle>

<particle id="2112" name="n0" antiName="nbar0" spinType="2" chargeType="0" colType="0"
          m0="0.93957" tau0="2.65500e+14">
 <channel onMode="1" bRatio="1.0000000" meMode="22" products="-12 11 2212"/>
</particle>

<particle id="2114" name="Delta0" antiName="Deltabar0" spinType="4" chargeType="0" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2112 22"/>
</particle>

<particle id="2203" name="uu_1" antiName="uu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="0.77133">
</particle>

<particle id="2212" name="p+" antiName="pbar-" spinType="2" chargeType="3" colType="0"
          m0="0.93827">
</particle>

<particle id="2214" name="Delta+" antiName="Deltabar-" spinType="4" chargeType="3" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6630208" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3314104" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0055688" meMode="3" products="2212 22"/>
</particle>

<particle id="2224" name="Delta++" antiName="Deltabar--" spinType="4" chargeType="6" colType="0"
          m0="1.23200" mWidth="0.11700" mMin="1.08000" mMax="2.00000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="2212 211"/>
</particle>

<particle id="3101" name="sd_0" antiName="sd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="0.80473">
</particle>

<particle id="3103" name="sd_1" antiName="sd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="0.92953">
</particle>

<particle id="3112" name="Sigma-" antiName="Sigmabar+" spinType="2" chargeType="-3" colType="0"
          m0="1.19745" tau0="4.43400e+01">
 <channel onMode="1" bRatio="0.9984757" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0010170" meMode="22" products="-12 11 2112"/>
 <channel onMode="1" bRatio="0.0004500" meMode="22" products="-14 13 2112"/>
 <channel onMode="1" bRatio="0.0000573" meMode="22" products="-12 11 3122"/>
</particle>

<particle id="3114" name="Sigma*-" antiName="Sigma*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.38720" mWidth="0.03940" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3112 111"/>
</particle>

<particle id="3122" name="Lambda0" antiName="Lambdabar0" spinType="2" chargeType="0" colType="0"
          m0="1.11568" tau0="7.89000e+01">
 <channel onMode="1" bRatio="0.6391668" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3580935" products="2112 111"/>
 <channel onMode="1" bRatio="0.0017505" products="2112 22"/>
 <channel onMode="1" bRatio="0.0008322" meMode="22" products="-12 11 2212"/>
 <channel onMode="1" bRatio="0.0001570" meMode="22" products="-14 13 2212"/>
</particle>

<particle id="3201" name="su_0" antiName="su_0bar" spinType="1" chargeType="1" colType="-1"
          m0="0.80473">
</particle>

<particle id="3203" name="su_1" antiName="su_1bar" spinType="3" chargeType="1" colType="-1"
          m0="0.92953">
</particle>

<particle id="3212" name="Sigma0" antiName="Sigmabar0" spinType="2" chargeType="0" colType="0"
          m0="1.19264" tau0="2.22000e-08">
 <channel onMode="1" bRatio="0.9950249" products="3122 22"/>
 <channel onMode="1" bRatio="0.0049751" meMode="11" products="3122 11 -11"/>
</particle>

<particle id="3214" name="Sigma*0" antiName="Sigma*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.38370" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8700000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0585000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0130000" meMode="3" products="3122 22"/>
</particle>

<particle id="3222" name="Sigma+" antiName="Sigmabar-" spinType="2" chargeType="3" colType="0"
          m0="1.18937" tau0="2.40400e+01">
 <channel onMode="1" bRatio="0.5156743" products="2212 111"/>
 <channel onMode="1" bRatio="0.4830758" products="2112 211"/>
 <channel onMode="1" bRatio="0.0012299" products="2212 22"/>
 <channel onMode="1" bRatio="0.0000200" meMode="22" products="-11 12 3122"/>
</particle>

<particle id="3224" name="Sigma*+" antiName="Sigma*bar-" spinType="4" chargeType="3" colType="0"
          m0="1.38280" mWidth="0.03600" mMin="1.30000" mMax="1.56000">
 <channel onMode="1" bRatio="0.8814590" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3222 111"/>
 <channel onMode="1" bRatio="0.0592705" meMode="4" products="3212 211"/>
</particle>

<particle id="3303" name="ss_1" antiName="ss_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="1.09361">
</particle>

<particle id="3312" name="Xi-" antiName="Xibar+" spinType="2" chargeType="-3" colType="0"
          m0="1.32171" tau0="4.91000e+01">
 <channel onMode="1" bRatio="0.9988730" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0001270" products="3112 22"/>
 <channel onMode="1" bRatio="0.0005630" meMode="22" products="-12 11 3122"/>
 <channel onMode="1" bRatio="0.0003500" meMode="22" products="-14 13 3122"/>
 <channel onMode="1" bRatio="0.0000870" meMode="22" products="-12 11 3212"/>
</particle>

<particle id="3314" name="Xi*-" antiName="Xi*bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.53500" mWidth="0.00990" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3322 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3312 111"/>
</particle>

<particle id="3322" name="Xi0" antiName="Xibar0" spinType="2" chargeType="0" colType="0"
          m0="1.31486" tau0="8.71000e+01">
 <channel onMode="1" bRatio="0.9952424" products="3122 111"/>
 <channel onMode="1" bRatio="0.0011700" products="3122 22"/>
 <channel onMode="1" bRatio="0.0033300" products="3212 22"/>
 <channel onMode="1" bRatio="0.0002530" meMode="22" products="-12 11 3222"/>
 <channel onMode="1" bRatio="0.0000046" meMode="22" products="-14 13 3222"/>
</particle>

<particle id="3324" name="Xi*0" antiName="Xi*bar0" spinType="4" chargeType="0" colType="0"
          m0="1.53180" mWidth="0.00910" mMin="1.50000" mMax="1.59000">
 <channel onMode="1" bRatio="0.3330000" meMode="4" products="3322 111"/>
 <channel onMode="1" bRatio="0.6670000" meMode="4" products="3312 211"/>
</particle>

<particle id="3334" name="Omega-" antiName="Omegabar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67245" tau0="2.46100e+01">
 <channel onMode="1" bRatio="0.6737955" products="3122 -321"/>
 <channel onMode="1" bRatio="0.2345365" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0854667" products="3312 111"/>
 <channel onMode="1" bRatio="0.0006360" products="3324 -211"/>
 <channel onMode="1" bRatio="0.0055653" meMode="22" products="-12 11 3322"/>
</particle>

<particle id="4101" name="cd_0" antiName="cd_0bar" spinType="1" chargeType="1" colType="-1"
          m0="1.96908">
</particle>

<particle id="4103" name="cd_1" antiName="cd_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.00808">
</particle>

<particle id="4112" name="Sigma_c0" antiName="Sigma_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.45374" mWidth="0.00216" mMin="2.43176" mMax="2.47576">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4114" name="Sigma*_c0" antiName="Sigma*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.51880" mWidth="0.01450" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 -211"/>
</particle>

<particle id="4122" name="Lambda_c+" antiName="Lambda_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.28646" tau0="5.99000e-02">
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-11 12 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-11 12 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3214"/>
 <channel onMode="1" bRatio="0.0030000" meMode="22" products="-13 14 2112"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-13 14 2114"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3122"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3212"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3214"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-11 12 2212 -211"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2112 111"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-13 14 2212 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2112 213"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 211"/>
 <channel onMode="1" bRatio="0.0030000" products="2114 213"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 111"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 221"/>
 <channel onMode="1" bRatio="0.0020000" products="2212 223"/>
 <channel onMode="1" bRatio="0.0230000" products="2212 311"/>
 <channel onMode="1" bRatio="0.0400000" products="2212 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2212 331"/>
 <channel onMode="1" bRatio="0.0013000" products="2212 333"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 111"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 113"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 221"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 223"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 311"/>
 <channel onMode="1" bRatio="0.0050000" products="2214 -313"/>
 <channel onMode="1" bRatio="0.0010000" products="2214 331"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0010000" products="2224 -213"/>
 <channel onMode="1" bRatio="0.0066000" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="2224 -323"/>
 <channel onMode="1" bRatio="0.0058000" products="3122 211"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 213"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 321"/>
 <channel onMode="1" bRatio="0.0050000" products="3122 323"/>
 <channel onMode="1" bRatio="0.0055000" products="3212 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3212 213"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3212 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 211"/>
 <channel onMode="1" bRatio="0.0040000" products="3214 213"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 321"/>
 <channel onMode="1" bRatio="0.0010000" products="3214 323"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 111"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 221"/>
 <channel onMode="1" bRatio="0.0040000" products="3222 223"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 311"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3222 331"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 111"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 113"/>
 <channel onMode="1" bRatio="0.0020000" products="3224 221"/>
 <channel onMode="1" bRatio="0.0030000" products="3224 223"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 311"/>
 <channel onMode="1" bRatio="0.0010000" products="3224 313"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 321"/>
 <channel onMode="1" bRatio="0.0020000" products="3322 323"/>
 <channel onMode="1" bRatio="0.0020000" products="3324 321"/>
 <channel onMode="1" bRatio="0.0018000" products="9010221 2212"/>
 <channel onMode="1" bRatio="0.0300000" meMode="43" products="1 2203"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2101"/>
 <channel onMode="1" bRatio="0.0150000" meMode="43" products="2 2103"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3201"/>
 <channel onMode="1" bRatio="0.1400000" meMode="43" products="2 3203"/>
 <channel onMode="1" bRatio="0.0950000" meMode="43" products="3 2203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -1 1 2101"/>
 <channel onMode="1" bRatio="0.1300000" meMode="43" products="2 -1 1 3201"/>
 <channel onMode="1" bRatio="0.0570000" meMode="43" products="2 -1 1 3203"/>
 <channel onMode="1" bRatio="0.0350000" meMode="43" products="2 -3 1 3201"/>
</particle>

<particle id="4124" name="Lambda_c(2625)+" antiName="Lambda_c(2625)bar-" spinType="4" chargeType="3" colType="0"
          m0="2.62810">
 <channel onMode="1" bRatio="0.6600000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.3300000" products="4122 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="4132" name="Xi_c0" antiName="Xi_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.47088" tau0="3.36000e-02">
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-11 12 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-11 12 3 3103"/>
 <channel onMode="1" bRatio="0.0200000" meMode="22" products="-13 14 3 3101"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-13 14 3 3103"/>
 <channel onMode="1" bRatio="0.5400000" meMode="42" products="2 -1 3 3101"/>
 <channel onMode="1" bRatio="0.2100000" meMode="42" products="3 3201"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="3 3203"/>
 <channel onMode="1" bRatio="0.1000000" meMode="42" products="2 3303"/>
</particle>

<particle id="4201" name="cu_0" antiName="cu_0bar" spinType="1" chargeType="4" colType="-1"
          m0="1.96908">
</particle>

<particle id="4203" name="cu_1" antiName="cu_1bar" spinType="3" chargeType="4" colType="-1"
          m0="2.00808">
</particle>

<particle id="4212" name="Sigma_c+" antiName="Sigma_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.45290" mWidth="0.00220" mMin="2.43090" mMax="2.47490">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4214" name="Sigma*_c+" antiName="Sigma*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.51750" mWidth="0.01550" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 111"/>
</particle>

<particle id="4222" name="Sigma_c++" antiName="Sigma_cbar--" spinType="2" chargeType="6" colType="0"
          m0="2.45398" mWidth="0.00226" mMin="2.43202" mMax="2.47602">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4224" name="Sigma*_c++" antiName="Sigma*_cbar--" spinType="4" chargeType="6" colType="0"
          m0="2.51790" mWidth="0.01490" mMin="2.43000" mMax="2.68000">
 <channel onMode="1" bRatio="1.0000000" products="4122 211"/>
</particle>

<particle id="4232" name="Xi_c+" antiName="Xi_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.46780" tau0="1.32000e-01">
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-11 12 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-11 12 3 3203"/>
 <channel onMode="1" bRatio="0.0280000" meMode="22" products="-13 14 3 3201"/>
 <channel onMode="1" bRatio="0.0070000" meMode="22" products="-13 14 3 3203"/>
 <channel onMode="1" bRatio="0.9300000" meMode="42" products="2 -1 3 3201"/>
</particle>

<particle id="4301" name="cs_0" antiName="cs_0bar" spinType="1" chargeType="1" colType="-1"
          m0="2.15432">
</particle>

<particle id="4303" name="cs_1" antiName="cs_1bar" spinType="3" chargeType="1" colType="-1"
          m0="2.17967">
</particle>

<particle id="4312" name="Xi'_c0" antiName="Xi'_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.57790">
 <channel onMode="1" bRatio="1.0000000" products="4132 22"/>
</particle>

<particle id="4314" name="Xi*_c0" antiName="Xi*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4132 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4132 22"/>
</particle>

<particle id="4322" name="Xi'_c+" antiName="Xi'_cbar-" spinType="2" chargeType="3" colType="0"
          m0="2.57560">
 <channel onMode="1" bRatio="1.0000000" products="4232 22"/>
</particle>

<particle id="4324" name="Xi*_c+" antiName="Xi*_cbar-" spinType="4" chargeType="3" colType="0"
          m0="2.64590" mWidth="0.00260" mMin="2.63590" mMax="2.65590">
 <channel onMode="1" bRatio="0.5000000" products="4232 111"/>
 <channel onMode="1" bRatio="0.5000000" products="4232 22"/>
</particle>

<particle id="4332" name="Omega_c0" antiName="Omega_cbar0" spinType="2" chargeType="0" colType="0"
          m0="2.69520" tau0="2.10000e-02">
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-11 12 3 3303"/>
 <channel onMode="1" bRatio="0.0180000" meMode="22" products="-13 14 3 3303"/>
 <channel onMode="1" bRatio="0.9640000" meMode="42" products="2 -1 3 3303"/>
</particle>

<particle id="4334" name="Omega*_c0" antiName="Omega*_cbar0" spinType="4" chargeType="0" colType="0"
          m0="2.76590">
 <channel onMode="1" bRatio="1.0000000" products="4332 22"/>
</particle>

<particle id="4403" name="cc_1" antiName="cc_1bar" spinType="3" chargeType="4" colType="-1"
          m0="3.27531">
</particle>

<particle id="4412" name="Xi_cc+" antiName="Xi_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4414" name="Xi*_cc+" antiName="Xi*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4422" name="Xi_cc++" antiName="Xi_ccbar--" spinType="2" chargeType="6" colType="0"
          m0="3.59798" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4424" name="Xi*_cc++" antiName="Xi*_ccbar--" spinType="4" chargeType="6" colType="0"
          m0="3.65648" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4432" name="Omega_cc+" antiName="Omega_ccbar-" spinType="2" chargeType="3" colType="0"
          m0="3.78663" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4434" name="Omega*_cc+" antiName="Omega*_ccbar-" spinType="4" chargeType="3" colType="0"
          m0="3.82466" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="4444" name="Omega*_ccc++" antiName="Omega*_cccbar--" spinType="4" chargeType="6" colType="0"
          m0="4.91594" tau0="1.00000e-01">
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-11 12 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-13 14 3 81"/>
 <channel onMode="1" bRatio="0.7600000" meMode="42" products="2 -1 3 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="42" products="2 -3 3 81"/>
</particle>

<particle id="5101" name="bd_0" antiName="bd_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.38897">
</particle>

<particle id="5103" name="bd_1" antiName="bd_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.40145">
</particle>

<particle id="5112" name="Sigma_b-" antiName="Sigma_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.81550" mWidth="0.00530" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5114" name="Sigma*_b-" antiName="Sigma*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.83510">
 <channel onMode="1" bRatio="1.0000000" products="5122 -211"/>
</particle>

<particle id="5122" name="Lambda_b0" antiName="Lambda_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.61940" tau0="4.40000e-01">
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-12 11 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-12 11 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-12 11 14122"/>
 <channel onMode="1" bRatio="0.0546000" meMode="22" products="-14 13 4122"/>
 <channel onMode="1" bRatio="0.0096000" meMode="22" products="-14 13 4124"/>
 <channel onMode="1" bRatio="0.0128000" meMode="22" products="-14 13 14122"/>
 <channel onMode="1" bRatio="0.0172000" meMode="22" products="-16 15 4122"/>
 <channel onMode="1" bRatio="0.0032000" meMode="22" products="-16 15 4124"/>
 <channel onMode="1" bRatio="0.0043000" meMode="22" products="-16 15 14122"/>
 <channel onMode="1" bRatio="0.0008000" products="2112 421"/>
 <channel onMode="1" bRatio="0.0000048" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0000185" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0000650" products="3122 22"/>
 <channel onMode="1" bRatio="0.0000050" products="3122 113"/>
 <channel onMode="1" bRatio="0.0000200" products="3122 333"/>
 <channel onMode="1" bRatio="0.0008000" products="3122 -421"/>
 <channel onMode="1" bRatio="0.0010000" products="3122 441"/>
 <channel onMode="1" bRatio="0.0004700" products="3122 443"/>
 <channel onMode="1" bRatio="0.0000590" products="102134 22"/>
 <channel onMode="1" bRatio="0.0006000" products="4112 111"/>
 <channel onMode="1" bRatio="0.0004000" products="4112 221"/>
 <channel onMode="1" bRatio="0.0005000" products="4112 331"/>
 <channel onMode="1" bRatio="0.0400000" products="4122 -211"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 -213"/>
 <channel onMode="1" bRatio="0.0005500" products="4122 -321"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 -431"/>
 <channel onMode="1" bRatio="0.0440000" products="4122 -433"/>
 <channel onMode="1" bRatio="0.0003000" products="4132 311"/>
 <channel onMode="1" bRatio="0.0006000" products="4212 -211"/>
 <channel onMode="1" bRatio="0.0005000" products="4312 311"/>
 <channel onMode="1" bRatio="0.0200000" products="-20213 4122"/>
 <channel onMode="1" bRatio="0.0000570" products="203122 22"/>
 <channel onMode="1" bRatio="0.0000560" products="103122 22"/>
 <channel onMode="1" bRatio="0.0003800" products="100443 3122"/>
 <channel onMode="1" bRatio="0.0220000" products="4122 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0200000" products="3122 311 211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-2 1 2 2101"/>
 <channel onMode="1" bRatio="0.4411147" meMode="23" products="-2 1 4 2101"/>
 <channel onMode="1" bRatio="0.0910000" meMode="43" products="-2 4 1 2101"/>
 <channel onMode="1" bRatio="0.0120000" meMode="22" products="-4 3 2 2101"/>
 <channel onMode="1" bRatio="0.0800000" meMode="43" products="-4 3 4 2101"/>
</particle>

<particle id="5132" name="Xi_b-" antiName="Xi_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.79110" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3101"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3101"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3101"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3101"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3312"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3312"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3312"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3312"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3312"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3314"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3314"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3314"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3314"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3314"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3122"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3122"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3122"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3122"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3112"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3112"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3112"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3112"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3101"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3101"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3101"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3101"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3101"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3101"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3101"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3101"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3101"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3101"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3101"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4132"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4314"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4132"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4314"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3101"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3101"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3101"/>
</particle>

<particle id="5142" name="Xi_bc0" antiName="Xi_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5201" name="bu_0" antiName="bu_0bar" spinType="1" chargeType="1" colType="-1"
          m0="5.38897">
</particle>

<particle id="5203" name="bu_1" antiName="bu_1bar" spinType="3" chargeType="1" colType="-1"
          m0="5.40145">
</particle>

<particle id="5212" name="Sigma_b0" antiName="Sigma_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.80000" mWidth="0.00515" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5214" name="Sigma*_b0" antiName="Sigma*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.81000">
 <channel onMode="1" bRatio="1.0000000" products="5122 111"/>
</particle>

<particle id="5222" name="Sigma_b+" antiName="Sigma_bbar-" spinType="2" chargeType="3" colType="0"
          m0="5.81130" mWidth="0.00500" mMin="0.00000" mMax="0.00000">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5224" name="Sigma*_b+" antiName="Sigma*_bbar-" spinType="4" chargeType="3" colType="0"
          m0="5.83210">
 <channel onMode="1" bRatio="1.0000000" products="5122 211"/>
</particle>

<particle id="5232" name="Xi_b0" antiName="Xi_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.78800" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3201"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3201"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3201"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3201"/>
 <channel onMode="1" bRatio="0.0010000" products="443 3322"/>
 <channel onMode="1" bRatio="0.0004370" products="100443 3322"/>
 <channel onMode="1" bRatio="0.0004710" products="20443 3322"/>
 <channel onMode="1" bRatio="0.0000900" products="445 3322"/>
 <channel onMode="1" bRatio="0.0004900" products="441 3322"/>
 <channel onMode="1" bRatio="0.0015000" products="443 3324"/>
 <channel onMode="1" bRatio="0.0006560" products="100443 3324"/>
 <channel onMode="1" bRatio="0.0007060" products="20443 3324"/>
 <channel onMode="1" bRatio="0.0001350" products="445 3324"/>
 <channel onMode="1" bRatio="0.0007350" products="441 3324"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3222"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3222"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3222"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3222"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3212"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3212"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3212"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3212"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3201"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3201"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3201"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3201"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3201"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3201"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3201"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3201"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3201"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3201"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3201"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4232"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4324"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4232"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4324"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3201"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3201"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3201"/>
</particle>

<particle id="5242" name="Xi_bc+" antiName="Xi_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.00575" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5301" name="bs_0" antiName="bs_0bar" spinType="1" chargeType="-2" colType="-1"
          m0="5.56725">
</particle>

<particle id="5303" name="bs_1" antiName="bs_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="5.57536">
</particle>

<particle id="5312" name="Xi'_b-" antiName="Xi'_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5314" name="Xi*_b-" antiName="Xi*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5132 22"/>
</particle>

<particle id="5322" name="Xi'_b0" antiName="Xi'_bbar0" spinType="2" chargeType="0" colType="0"
          m0="5.96000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5324" name="Xi*_b0" antiName="Xi*_bbar0" spinType="4" chargeType="0" colType="0"
          m0="5.97000">
 <channel onMode="1" bRatio="1.0000000" products="5232 22"/>
</particle>

<particle id="5332" name="Omega_b-" antiName="Omega_bbar+" spinType="2" chargeType="-3" colType="0"
          m0="6.07000" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1080010" meMode="22" products="-12 11 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-12 11 2 3303"/>
 <channel onMode="1" bRatio="0.1080000" meMode="22" products="-14 13 4 3303"/>
 <channel onMode="1" bRatio="0.0020000" meMode="22" products="-14 13 2 3303"/>
 <channel onMode="1" bRatio="0.0250000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0010000" meMode="22" products="-16 15 4 3303"/>
 <channel onMode="1" bRatio="0.0025000" products="443 3334"/>
 <channel onMode="1" bRatio="0.0010930" products="100443 3334"/>
 <channel onMode="1" bRatio="0.0011770" products="20443 3334"/>
 <channel onMode="1" bRatio="0.0002250" products="445 3334"/>
 <channel onMode="1" bRatio="0.0012250" products="441 3334"/>
 <channel onMode="1" bRatio="0.0012000" products="443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005240" products="100443 -321 3322"/>
 <channel onMode="1" bRatio="0.0005650" products="20443 -321 3322"/>
 <channel onMode="1" bRatio="0.0001080" products="445 -321 3322"/>
 <channel onMode="1" bRatio="0.0005880" products="441 -321 3322"/>
 <channel onMode="1" bRatio="0.0006000" products="443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002620" products="100443 -311 3312"/>
 <channel onMode="1" bRatio="0.0002830" products="20443 -311 3312"/>
 <channel onMode="1" bRatio="0.0000540" products="445 -311 3312"/>
 <channel onMode="1" bRatio="0.0002940" products="441 -311 3312"/>
 <channel onMode="1" bRatio="0.0038200" meMode="43" products="443 3 3303"/>
 <channel onMode="1" bRatio="0.0016690" meMode="43" products="100443 3 3303"/>
 <channel onMode="1" bRatio="0.0017990" meMode="43" products="20443 3 3303"/>
 <channel onMode="1" bRatio="0.0003440" meMode="43" products="445 3 3303"/>
 <channel onMode="1" bRatio="0.0018720" meMode="43" products="441 3 3303"/>
 <channel onMode="1" bRatio="0.1096770" meMode="22" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.2632250" meMode="22" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0658060" meMode="42" products="-2 1 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 1 3303"/>
 <channel onMode="1" bRatio="0.0057720" meMode="22" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0138540" meMode="22" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0034630" meMode="42" products="-2 3 4 3303"/>
 <channel onMode="1" bRatio="0.0000000" meMode="42" products="-2 4 3 3303"/>
 <channel onMode="1" bRatio="0.0090000" meMode="22" products="-2 1 2 3303"/>
 <channel onMode="1" bRatio="0.0060000" meMode="22" products="-2 2 1 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-431 4 3303"/>
 <channel onMode="1" bRatio="0.0230000" meMode="63" products="-433 4 3303"/>
 <channel onMode="1" bRatio="0.0130000" products="-431 4332"/>
 <channel onMode="1" bRatio="0.0090000" products="-431 4334"/>
 <channel onMode="1" bRatio="0.0090000" products="-433 4332"/>
 <channel onMode="1" bRatio="0.0230000" products="-433 4334"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-421 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0080000" meMode="22" products="-411 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-423 -321 4 3303"/>
 <channel onMode="1" bRatio="0.0320000" meMode="22" products="-413 -311 4 3303"/>
 <channel onMode="1" bRatio="0.0770000" meMode="42" products="4122 -2203 3303"/>
</particle>

<particle id="5334" name="Omega*_b-" antiName="Omega*_bbar+" spinType="4" chargeType="-3" colType="0"
          m0="6.13000">
 <channel onMode="1" bRatio="1.0000000" products="5332 22"/>
</particle>

<particle id="5342" name="Omega_bc0" antiName="Omega_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.19099" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5401" name="bc_0" antiName="bc_0bar" spinType="1" chargeType="1" colType="-1"
          m0="6.67143">
</particle>

<particle id="5403" name="bc_1" antiName="bc_1bar" spinType="3" chargeType="1" colType="-1"
          m0="6.67397">
</particle>

<particle id="5412" name="Xi'_bc0" antiName="Xi'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5414" name="Xi*_bc0" antiName="Xi*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5422" name="Xi'_bc+" antiName="Xi'_bcbar-" spinType="2" chargeType="3" colType="0"
          m0="7.03724" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5424" name="Xi*_bc+" antiName="Xi*_bcbar-" spinType="4" chargeType="3" colType="0"
          m0="7.04850" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5432" name="Omega'_bc0" antiName="Omega'_bcbar0" spinType="2" chargeType="0" colType="0"
          m0="7.21101" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5434" name="Omega*_bc0" antiName="Omega*_bcbar0" spinType="4" chargeType="0" colType="0"
          m0="7.21900" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5442" name="Omega_bcc+" antiName="Omega_bccbar-" spinType="2" chargeType="3" colType="0"
          m0="8.30945" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5444" name="Omega*_bcc+" antiName="Omega*_bccbar-" spinType="4" chargeType="3" colType="0"
          m0="8.31325" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5503" name="bb_1" antiName="bb_1bar" spinType="3" chargeType="-2" colType="-1"
          m0="10.07354">
</particle>

<particle id="5512" name="Xi_bb-" antiName="Xi_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5514" name="Xi*_bb-" antiName="Xi*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5522" name="Xi_bb0" antiName="Xi_bbbar0" spinType="2" chargeType="0" colType="0"
          m0="10.42272" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5524" name="Xi*_bb0" antiName="Xi*_bbbar0" spinType="4" chargeType="0" colType="0"
          m0="10.44144" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5532" name="Omega_bb-" antiName="Omega_bbbar+" spinType="2" chargeType="-3" colType="0"
          m0="10.60209" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5534" name="Omega*_bb-" antiName="Omega*_bbbar+" spinType="4" chargeType="-3" colType="0"
          m0="10.61426" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5542" name="Omega_bbc0" antiName="Omega_bbcbar0" spinType="2" chargeType="0" colType="0"
          m0="11.70767" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5544" name="Omega*_bbc0" antiName="Omega*_bbcbar0" spinType="4" chargeType="0" colType="0"
          m0="11.71147" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="5554" name="Omega*_bbb-" antiName="Omega*_bbbbar+" spinType="4" chargeType="-3" colType="0"
          m0="15.11061" tau0="3.64000e-01">
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-12 11 4 81"/>
 <channel onMode="1" bRatio="0.1050000" meMode="22" products="-14 13 4 81"/>
 <channel onMode="1" bRatio="0.0400000" meMode="22" products="-16 15 4 81"/>
 <channel onMode="1" bRatio="0.5000000" meMode="22" products="-2 1 4 81"/>
 <channel onMode="1" bRatio="0.0800000" meMode="22" products="-2 4 1 81"/>
 <channel onMode="1" bRatio="0.1400000" meMode="22" products="-4 3 4 81"/>
 <channel onMode="1" bRatio="0.0100000" meMode="22" products="-4 4 3 81"/>
 <channel onMode="1" bRatio="0.0150000" meMode="22" products="-2 1 2 81"/>
 <channel onMode="1" bRatio="0.0050000" meMode="22" products="-4 3 2 81"/>
</particle>

<particle id="10111" name="a_0(1450)0" spinType="1" chargeType="0" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="111 221"/>
 <channel onMode="1" bRatio="0.1000000" products="111 331"/>
 <channel onMode="1" bRatio="0.1200000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0600000" products="130 130"/>
 <channel onMode="1" bRatio="0.0600000" products="310 310"/>
 <channel onMode="1" bRatio="0.1800000" products="223 211 -211"/>
 <channel onMode="1" bRatio="0.1800000" products="223 111 111"/>
</particle>

<particle id="10113" name="b_1(1235)0" spinType="3" chargeType="0" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="1.0000000" meMode="4" products="223 111"/>
</particle>

<particle id="10211" name="a_0(1450)+" antiName="a_0(1450)-" spinType="1" chargeType="3" colType="0"
          m0="1.47400" mWidth="0.26500" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3000000" products="211 221"/>
 <channel onMode="1" bRatio="0.1000000" products="211 331"/>
 <channel onMode="1" bRatio="0.2400000" products="321 -311"/>
 <channel onMode="1" bRatio="0.3600000" products="223 211 111"/>
</particle>

<particle id="10213" name="b_1(1235)+" antiName="b_1(1235)-" spinType="3" chargeType="3" colType="0"
          m0="1.22950" mWidth="0.14200" mMin="0.95000" mMax="1.70000">
 <channel onMode="1" bRatio="0.9984000" meMode="4" products="223 211"/>
 <channel onMode="1" bRatio="0.0016000" meMode="4" products="211 22"/>
</particle>

<particle id="10221" name="f_0(1370)" spinType="1" chargeType="0" colType="0"
          m0="1.35000" mWidth="0.20000" mMin="0.80000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2000000" products="113 111"/>
 <channel onMode="1" bRatio="0.2000000" products="213 -213"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111"/>
 <channel onMode="1" bRatio="0.0500000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0250000" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" products="310 310"/>
 <channel onMode="1" bRatio="0.1000000" products="221 221"/>
</particle>

<particle id="10223" name="h_1(1170)" spinType="3" chargeType="0" colType="0"
          m0="1.17000" mWidth="0.36000" mMin="0.95000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="213 -211"/>
 <channel onMode="1" bRatio="0.3340000" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="-213 211"/>
</particle>

<particle id="10311" name="K*_0(1430)0" antiName="K*_0(1430)bar0" spinType="1" chargeType="0" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="321 -211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="311 111"/>
</particle>

<particle id="10313" name="K_1(1270)0" antiName="K_1(1270)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10321 -211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10311 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="311 223"/>
</particle>

<particle id="10321" name="K*_0(1430)+" antiName="K*_0(1430)-" spinType="1" chargeType="3" colType="0"
          m0="1.43000" mWidth="0.27000" mMin="0.90000" mMax="2.20000">
 <channel onMode="1" bRatio="0.6670000" meMode="3" products="311 211"/>
 <channel onMode="1" bRatio="0.3330000" meMode="3" products="321 111"/>
</particle>

<particle id="10323" name="K_1(1270)+" antiName="K_1(1270)-" spinType="3" chargeType="3" colType="0"
          m0="1.27200" mWidth="0.09000" mMin="1.00000" mMax="2.00000">
 <channel onMode="1" bRatio="0.2886598" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.1443299" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.1924399" meMode="4" products="10311 211"/>
 <channel onMode="1" bRatio="0.0962199" meMode="4" products="10321 111"/>
 <channel onMode="1" bRatio="0.1099656" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.0549828" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1134021" meMode="3" products="321 223"/>
</particle>

<particle id="10331" name="f_0(1710)" spinType="1" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.13500" mMin="1.10000" mMax="2.40000">
 <channel onMode="1" bRatio="0.3000000" products="321 -321"/>
 <channel onMode="1" bRatio="0.1500000" products="130 130"/>
 <channel onMode="1" bRatio="0.1500000" products="310 310"/>
 <channel onMode="1" bRatio="0.3000000" products="221 221"/>
 <channel onMode="1" bRatio="0.0500000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0500000" products="111 111"/>
</particle>

<particle id="10333" name="h_1(1380)" spinType="3" chargeType="0" colType="0"
          m0="1.38600" mWidth="0.09100" mMin="1.38000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="10411" name="D*_0+" antiName="D*_0-" spinType="1" chargeType="3" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="421 211"/>
 <channel onMode="1" bRatio="0.3330000" products="411 111"/>
</particle>

<particle id="10413" name="D_1+" antiName="D_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42400" mWidth="0.02000" mMin="2.22400" mMax="2.62400">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="10421" name="D*_00" antiName="D*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="2.31800" mWidth="0.27000" mMin="2.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.6670000" products="411 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="421 111"/>
</particle>

<particle id="10423" name="D_10" antiName="D_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42130" mWidth="0.02710" mMin="2.21830" mMax="2.62630">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="10431" name="D*_0s+" antiName="D*_0s-" spinType="1" chargeType="3" colType="0"
          m0="2.31780" mWidth="0.02000" mMin="2.20000" mMax="2.44000">
 <channel onMode="1" bRatio="1.0000000" products="431 111"/>
</particle>

<particle id="10433" name="D_1s+" antiName="D_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.53512" mWidth="0.00092" mMin="2.52512" mMax="2.54512">
 <channel onMode="1" bRatio="0.5000000" products="423 321"/>
 <channel onMode="1" bRatio="0.5000000" products="413 311"/>
</particle>

<particle id="10441" name="chi_0c" spinType="1" chargeType="0" colType="0"
          m0="3.41475" mWidth="0.01040" mMin="3.31076" mMax="3.51876">
 <channel onMode="1" bRatio="0.0002600" products="22 22"/>
 <channel onMode="1" bRatio="0.0021000" products="130 130"/>
 <channel onMode="1" bRatio="0.0049000" products="211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="221 221"/>
 <channel onMode="1" bRatio="0.0021000" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0060000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="333 333"/>
 <channel onMode="1" bRatio="0.0200000" products="443 22"/>
 <channel onMode="1" bRatio="0.0002200" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0005000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0028000" products="9010221 9010221"/>
 <channel onMode="1" bRatio="0.0100000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0100000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0100000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0032000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0032000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0043000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0043000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0134000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0021000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0153000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0022000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0098000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.8686200" meMode="52" products="83 -83"/>
</particle>

<particle id="10443" name="h_1c" spinType="3" chargeType="0" colType="0"
          m0="3.52541" mWidth="0.01000" mMin="3.36000" mMax="3.56000">
 <channel onMode="1" bRatio="0.5000000" products="441 22"/>
 <channel onMode="1" bRatio="0.0100000" products="443 111"/>
 <channel onMode="1" bRatio="0.4900000" meMode="42" products="83 -83"/>
</particle>

<particle id="10511" name="B*_00" antiName="B*_0bar0" spinType="1" chargeType="0" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="521 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="511 111"/>
</particle>

<particle id="10513" name="B_10" antiName="B_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="10521" name="B*_0+" antiName="B*_0-" spinType="1" chargeType="3" colType="0"
          m0="5.68000" mWidth="0.05000" mMin="5.58000" mMax="5.78000">
 <channel onMode="1" bRatio="0.6670000" products="511 211"/>
 <channel onMode="1" bRatio="0.3330000" products="521 111"/>
</particle>

<particle id="10523" name="B_1+" antiName="B_1-" spinType="3" chargeType="3" colType="0"
          m0="5.73000" mWidth="0.05000" mMin="5.63000" mMax="5.83000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="10531" name="B*_0s0" antiName="B*_0sbar0" spinType="1" chargeType="0" colType="0"
          m0="5.92000" mWidth="0.05000" mMin="5.82000" mMax="6.02000">
 <channel onMode="1" bRatio="0.5000000" products="521 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="511 -311"/>
</particle>

<particle id="10533" name="B_1s0" antiName="B_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="5.82900" mWidth="0.05000" mMin="5.77900" mMax="5.87900">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="10541" name="B*_0c+" antiName="B*_0c-" spinType="1" chargeType="3" colType="0"
          m0="7.25000" mWidth="0.05000" mMin="7.20000" mMax="7.30000">
 <channel onMode="1" bRatio="0.5000000" products="511 411"/>
 <channel onMode="1" bRatio="0.5000000" products="521 421"/>
</particle>

<particle id="10543" name="B_1c+" antiName="B_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="10551" name="chi_0b" spinType="1" chargeType="0" colType="0"
          m0="9.85940">
 <channel onMode="1" bRatio="0.9800000" meMode="91" products="21 21"/>
 <channel onMode="1" bRatio="0.0200000" products="553 22"/>
</particle>

<particle id="10553" name="h_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89860" mWidth="0.01000" mMin="9.85500" mMax="9.94200">
 <channel onMode="1" bRatio="1.0000000" meMode="91" products="21 21"/>
</particle>

<particle id="14122" name="Lambda_c(2593)+" antiName="Lambda_c(2593)bar-" spinType="2" chargeType="3" colType="0"
          m0="2.59225" mWidth="0.00260" mMin="2.57000" mMax="2.63000">
 <channel onMode="1" bRatio="0.2400000" products="4222 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4112 211"/>
 <channel onMode="1" bRatio="0.1800000" products="4122 211 -211"/>
 <channel onMode="1" bRatio="0.2400000" products="4212 111"/>
 <channel onMode="1" bRatio="0.0900000" products="4122 111 111"/>
 <channel onMode="1" bRatio="0.0100000" products="4122 22"/>
</particle>

<particle id="20113" name="a_1(1260)0" spinType="3" chargeType="0" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 -211"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0725000" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="111 22"/>
</particle>

<particle id="20213" name="a_1(1260)+" antiName="a_1(1260)-" spinType="3" chargeType="3" colType="0"
          m0="1.23000" mWidth="0.42000" mMin="0.93000" mMax="2.00000">
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="4" products="213 111"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.1450000" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="211 22"/>
</particle>

<particle id="20223" name="f_1(1285)" spinType="3" chargeType="0" colType="0"
          m0="1.28210" mWidth="0.02420" mMin="1.20000" mMax="1.50000">
 <channel onMode="1" bRatio="0.1200000" products="9000211 -211"/>
 <channel onMode="1" bRatio="0.1200000" products="9000111 111"/>
 <channel onMode="1" bRatio="0.1200000" products="-9000211 211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 211 -211"/>
 <channel onMode="1" bRatio="0.0800000" products="221 111 111"/>
 <channel onMode="1" bRatio="0.1100000" products="113 211 -211"/>
 <channel onMode="1" bRatio="0.0740000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0740000" products="113 111 111"/>
 <channel onMode="1" bRatio="0.0740000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -321 111"/>
 <channel onMode="1" bRatio="0.0230000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.0230000" products="311 -321 211"/>
 <channel onMode="1" bRatio="0.0552600" products="113 22"/>
 <channel onMode="1" bRatio="0.0007400" products="333 22"/>
</particle>

<particle id="20313" name="K_1(1400)0" antiName="K_1(1400)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="323 -211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="313 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="321 -213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="311 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="311 223"/>
</particle>

<particle id="20323" name="K_1(1400)+" antiName="K_1(1400)-" spinType="3" chargeType="3" colType="0"
          m0="1.40300" mWidth="0.17400" mMin="1.10000" mMax="2.00000">
 <channel onMode="1" bRatio="0.6270000" meMode="4" products="313 211"/>
 <channel onMode="1" bRatio="0.3130000" meMode="4" products="323 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="311 213"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 113"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="321 10221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="321 223"/>
</particle>

<particle id="20333" name="f_1(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42640" mWidth="0.05490" mMin="1.40000" mMax="1.80000">
 <channel onMode="1" bRatio="0.2500000" products="313 -311"/>
 <channel onMode="1" bRatio="0.2500000" products="-313 311"/>
 <channel onMode="1" bRatio="0.2500000" products="323 -321"/>
 <channel onMode="1" bRatio="0.2500000" products="-323 321"/>
</particle>

<particle id="20413" name="D*_1+" antiName="D*_1-" spinType="3" chargeType="3" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="423 211"/>
 <channel onMode="1" bRatio="0.3330000" products="413 111"/>
</particle>

<particle id="20423" name="D*_10" antiName="D*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="2.42700" mWidth="0.38400" mMin="2.15000" mMax="3.00000">
 <channel onMode="1" bRatio="0.6670000" products="413 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="423 111"/>
</particle>

<particle id="20433" name="D*_1s+" antiName="D*_1s-" spinType="3" chargeType="3" colType="0"
          m0="2.45960" mWidth="0.03000" mMin="2.40000" mMax="2.60000">
 <channel onMode="1" bRatio="0.7600000" products="433 111"/>
 <channel onMode="1" bRatio="0.2400000" products="433 22"/>
</particle>

<particle id="20443" name="chi_1c" spinType="3" chargeType="0" colType="0"
          m0="3.51066" mWidth="0.00086" mMin="3.50176" mMax="3.51956">
 <channel onMode="1" bRatio="0.3560000" products="443 22"/>
 <channel onMode="1" bRatio="0.0000100" products="130 130"/>
 <channel onMode="1" bRatio="0.0000100" products="310 310"/>
 <channel onMode="1" bRatio="0.0016000" products="313 -313"/>
 <channel onMode="1" bRatio="0.0000720" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0003000" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0020000" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0020000" products="213 -211 111"/>
 <channel onMode="1" bRatio="0.0020000" products="-213 211 111"/>
 <channel onMode="1" bRatio="0.0025000" products="321 311 -211"/>
 <channel onMode="1" bRatio="0.0002000" products="321 -313 -211"/>
 <channel onMode="1" bRatio="0.0025000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0002000" products="-321 313 211"/>
 <channel onMode="1" bRatio="0.0009000" products="323 311 -211"/>
 <channel onMode="1" bRatio="0.0009000" products="-323 311 211"/>
 <channel onMode="1" bRatio="0.0062000" products="211 211 -211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0004000" products="321 321 -321 -321"/>
 <channel onMode="1" bRatio="0.0038000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0003000" products="321 -321 310 310"/>
 <channel onMode="1" bRatio="0.0005000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0058000" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.6110080" meMode="52" products="83 -83"/>
</particle>

<particle id="20513" name="B*_10" antiName="B*_1bar0" spinType="3" chargeType="0" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="523 -211"/>
 <channel onMode="1" bRatio="0.3330000" products="513 111"/>
</particle>

<particle id="20523" name="B*_1+" antiName="B*_1-" spinType="3" chargeType="3" colType="0"
          m0="5.78000" mWidth="0.05000" mMin="5.68000" mMax="5.88000">
 <channel onMode="1" bRatio="0.6670000" products="513 211"/>
 <channel onMode="1" bRatio="0.3330000" products="523 111"/>
</particle>

<particle id="20533" name="B*_1s0" antiName="B*_1sbar0" spinType="3" chargeType="0" colType="0"
          m0="6.02000" mWidth="0.05000" mMin="5.92000" mMax="6.12000">
 <channel onMode="1" bRatio="0.5000000" products="523 -321"/>
 <channel onMode="1" bRatio="0.5000000" products="513 -311"/>
</particle>

<particle id="20543" name="B*_1c+" antiName="B*_1c-" spinType="3" chargeType="3" colType="0"
          m0="7.30000" mWidth="0.05000" mMin="7.20000" mMax="7.40000">
 <channel onMode="1" bRatio="0.5000000" products="513 411"/>
 <channel onMode="1" bRatio="0.5000000" products="523 421"/>
</particle>

<particle id="20553" name="chi_1b" spinType="3" chargeType="0" colType="0"
          m0="9.89280">
 <channel onMode="1" bRatio="0.3500000" products="553 22"/>
 <channel onMode="1" bRatio="0.6500000" meMode="91" products="21 21"/>
</particle>

<particle id="30113" name="rho(1700)0" spinType="3" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 -213"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-20213 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 -211"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-100211 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 -211"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 -211"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="323 -321"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-313 311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="313 -311"/>
 <channel onMode="1" bRatio="0.0227270" meMode="3" products="-323 321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="321 -321"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="-311 311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 111"/>
</particle>

<particle id="30213" name="rho(1700)+" antiName="rho(1700)-" spinType="3" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="0.27800" mMax="2.97000">
 <channel onMode="1" bRatio="0.2727270" meMode="4" products="213 113"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20113 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="20213 111"/>
 <channel onMode="1" bRatio="0.0909090" meMode="3" products="10223 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100111 211"/>
 <channel onMode="1" bRatio="0.0454550" meMode="4" products="100211 111"/>
 <channel onMode="1" bRatio="0.1818180" meMode="4" products="211 111"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="323 -311"/>
 <channel onMode="1" bRatio="0.0454550" meMode="3" products="-313 321"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="321 -311"/>
 <channel onMode="1" bRatio="0.0909090" meMode="4" products="223 211"/>
</particle>

<particle id="30313" name="K*(1680)0" antiName="K*(1680)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 311"/>
</particle>

<particle id="30323" name="K*(1680)+" antiName="K*(1680)-" spinType="3" chargeType="3" colType="0"
          m0="1.71700" mWidth="0.32000" mMin="1.05000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2580000" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.1290000" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.2093000" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.1047000" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.1993000" meMode="3" products="213 311"/>
 <channel onMode="1" bRatio="0.0997000" meMode="3" products="113 321"/>
</particle>

<particle id="30443" name="psi(3770)" spinType="3" chargeType="0" colType="0"
          m0="3.77315" mWidth="0.02720" mMin="3.54110" mMax="4.00110">
 <channel onMode="1" bRatio="0.4243000" products="411 -411"/>
 <channel onMode="1" bRatio="0.5723000" products="421 -421"/>
 <channel onMode="1" bRatio="0.0034000" products="443 211 -211"/>
</particle>

<particle id="100111" name="pi(1300)0" spinType="1" chargeType="0" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="-213 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 -211"/>
</particle>

<particle id="100113" name="rho(1450)0" spinType="3" chargeType="0" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 -211"/>
 <channel onMode="1" bRatio="0.3500000" products="211 -211 211 -211"/>
 <channel onMode="1" bRatio="0.1500000" products="211 -211 111 111"/>
 <channel onMode="1" bRatio="0.1000000" products="111 111 111 111"/>
</particle>

<particle id="100211" name="pi(1300)+" antiName="pi(1300)-" spinType="1" chargeType="3" colType="0"
          m0="1.30000" mWidth="0.40000" mMin="0.80000" mMax="3.30000">
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="113 211"/>
 <channel onMode="1" bRatio="0.5000000" meMode="4" products="213 111"/>
</particle>

<particle id="100213" name="rho(1450)+" antiName="rho(1450)-" spinType="3" chargeType="3" colType="0"
          m0="1.46500" mWidth="0.40000" mMin="1.00000" mMax="2.20000">
 <channel onMode="1" bRatio="0.4000000" products="211 111"/>
 <channel onMode="1" bRatio="0.4000000" products="211 211 -211 111"/>
 <channel onMode="1" bRatio="0.2000000" products="211 111 111 111"/>
</particle>

<particle id="100223" name="omega(1420)" spinType="3" chargeType="0" colType="0"
          m0="1.42500" mWidth="0.21500" mMin="0.41700" mMax="2.50000">
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="-213 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="113 111"/>
 <channel onMode="1" bRatio="0.3333330" meMode="3" products="213 -211"/>
</particle>

<particle id="100313" name="K*(1410)0" antiName="K*(1410)bar0" spinType="3" chargeType="0" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="313 111"/>
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="323 -211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="311 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="321 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="-213 321"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 311"/>
</particle>

<particle id="100323" name="K*(1410)+" antiName="K*(1410)-" spinType="3" chargeType="3" colType="0"
          m0="1.41400" mWidth="0.23200" mMin="1.00000" mMax="2.57400">
 <channel onMode="1" bRatio="0.5747130" meMode="3" products="313 211"/>
 <channel onMode="1" bRatio="0.2873560" meMode="3" products="323 111"/>
 <channel onMode="1" bRatio="0.0632180" meMode="4" products="311 211"/>
 <channel onMode="1" bRatio="0.0316090" meMode="4" products="321 111"/>
 <channel onMode="1" bRatio="0.0143680" meMode="3" products="113 321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="3" products="213 311"/>
</particle>

<particle id="100441" name="eta_c(2S)" spinType="1" chargeType="0" colType="0"
          m0="3.63890" mWidth="0.01000" mMin="3.49800" mMax="3.77800">
 <channel onMode="1" bRatio="0.0190000" products="321 -311 -211"/>
 <channel onMode="1" bRatio="0.0190000" products="-321 311 211"/>
 <channel onMode="1" bRatio="0.0095000" products="111 321 -321"/>
 <channel onMode="1" bRatio="0.0095000" products="311 -311 111"/>
 <channel onMode="1" bRatio="0.9430000" meMode="52" products="83 -83"/>
</particle>

<particle id="100443" name="psi(2S)" spinType="3" chargeType="0" colType="0"
          m0="3.68611" mWidth="0.00030" mMin="3.68269" mMax="3.68949">
 <channel onMode="1" bRatio="0.0073500" products="11 -11"/>
 <channel onMode="1" bRatio="0.0073000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0028000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000080" products="113 111"/>
 <channel onMode="1" bRatio="0.0000800" products="211 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="213 -211"/>
 <channel onMode="1" bRatio="0.0000080" products="-213 211"/>
 <channel onMode="1" bRatio="0.0000300" products="221 113"/>
 <channel onMode="1" bRatio="0.0000250" products="223 111"/>
 <channel onMode="1" bRatio="0.0000010" products="223 221"/>
 <channel onMode="1" bRatio="0.0002100" products="225 22"/>
 <channel onMode="1" bRatio="0.0000520" products="310 130"/>
 <channel onMode="1" bRatio="0.0000460" products="313 311"/>
 <channel onMode="1" bRatio="0.0000460" products="-313 311"/>
 <channel onMode="1" bRatio="0.0001000" products="321 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="323 -321"/>
 <channel onMode="1" bRatio="0.0000065" products="-323 321"/>
 <channel onMode="1" bRatio="0.0001500" products="331 22"/>
 <channel onMode="1" bRatio="0.0000010" products="333 111"/>
 <channel onMode="1" bRatio="0.0000200" products="333 221"/>
 <channel onMode="1" bRatio="0.0032000" products="441 22"/>
 <channel onMode="1" bRatio="0.0013000" products="443 111"/>
 <channel onMode="1" bRatio="0.0324000" products="443 221"/>
 <channel onMode="1" bRatio="0.0933000" products="445 22"/>
 <channel onMode="1" bRatio="0.0002100" products="2212 -2212"/>
 <channel onMode="1" bRatio="0.0001300" products="2224 -2224"/>
 <channel onMode="1" bRatio="0.0001800" products="3122 -3122"/>
 <channel onMode="1" bRatio="0.0001200" products="3212 -3212"/>
 <channel onMode="1" bRatio="0.0001100" products="3224 -3224"/>
 <channel onMode="1" bRatio="0.0000900" products="3312 -3312"/>
 <channel onMode="1" bRatio="0.0002140" products="10113 111"/>
 <channel onMode="1" bRatio="0.0002140" products="10213 -211"/>
 <channel onMode="1" bRatio="0.0002140" products="-10213 211"/>
 <channel onMode="1" bRatio="0.0010000" products="10323 -321"/>
 <channel onMode="1" bRatio="0.0010000" products="-10323 321"/>
 <channel onMode="1" bRatio="0.0922000" products="10441 22"/>
 <channel onMode="1" bRatio="0.0008000" products="10443 111"/>
 <channel onMode="1" bRatio="0.0907000" products="20443 22"/>
 <channel onMode="1" bRatio="0.0001640" products="211 -211 111"/>
 <channel onMode="1" bRatio="0.0004200" products="211 -211 113"/>
 <channel onMode="1" bRatio="0.0001500" products="321 -321 223"/>
 <channel onMode="1" bRatio="0.0001500" products="333 211 -211"/>
 <channel onMode="1" bRatio="0.0000600" products="333 321 -321"/>
 <channel onMode="1" bRatio="0.1658000" products="443 111 111"/>
 <channel onMode="1" bRatio="0.3366000" products="443 211 -211"/>
 <channel onMode="1" bRatio="0.0001400" products="2212 -2212 111"/>
 <channel onMode="1" bRatio="0.0002200" products="310 310 211 -211"/>
 <channel onMode="1" bRatio="0.0016000" products="321 -321 211 -211"/>
 <channel onMode="1" bRatio="0.0008000" products="2212 -2212 211 -211"/>
 <channel onMode="1" bRatio="0.0030000" products="211 211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0001500" products="211 211 211 -211 -211 -211"/>
 <channel onMode="1" bRatio="0.0035000" products="211 211 211 -211 -211 -211 111"/>
 <channel onMode="1" bRatio="0.0168000" meMode="53" products="83 -83"/>
 <channel onMode="1" bRatio="0.1258780" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0089380" meMode="92" products="22 21 21"/>
</particle>

<particle id="100553" name="Upsilon(2S)" spinType="3" chargeType="0" colType="0"
          m0="10.02326" mWidth="0.00003" mMin="10.02297" mMax="10.02357">
 <channel onMode="1" bRatio="0.0191000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0193000" products="13 -13"/>
 <channel onMode="1" bRatio="0.0170000" products="15 -15"/>
 <channel onMode="1" bRatio="0.0670000" products="555 22"/>
 <channel onMode="1" bRatio="0.0430000" products="10551 22"/>
 <channel onMode="1" bRatio="0.0660000" products="20553 22"/>
 <channel onMode="1" bRatio="0.0900000" products="553 111 111"/>
 <channel onMode="1" bRatio="0.1850000" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="1 -1"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="2 -2"/>
 <channel onMode="1" bRatio="0.0050000" meMode="91" products="3 -3"/>
 <channel onMode="1" bRatio="0.0200000" meMode="91" products="4 -4"/>
 <channel onMode="1" bRatio="0.4276000" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0160000" meMode="92" products="22 21 21"/>
</particle>

<particle id="102112" name="n(1535)0" antiName="n(1535)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202212 -211"/>
</particle>

<particle id="102114" name="n(1520)0" antiName="n(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2112 9000221"/>
</particle>

<particle id="102116" name="n(1675)0" antiName="n(1675)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2112 9000221"/>
</particle>

<particle id="102132" name="Lambda(1405)0" antiName="Lambda(1405)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.40510" mWidth="0.05000" mMin="1.33000" mMax="1.55000">
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3333000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.3334000" meMode="3" products="3212 111"/>
</particle>

<particle id="102134" name="Lambda(1520)0" antiName="Lambda(1520)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.51950" mWidth="0.01560" mMin="1.47000" mMax="1.60000">
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2299440" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1430760" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0340660" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0086870" meMode="3" products="3122 22"/>
</particle>

<particle id="102212" name="p(1535)+" antiName="p(1535)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.53000" mWidth="0.15000" mMin="1.20000" mMax="2.28000">
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1400000" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.4200000" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0033330" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0066670" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0600000" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0533330" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0266670" meMode="3" products="202212 111"/>
</particle>

<particle id="102214" name="p(1520)+" antiName="p(1520)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.51500" mWidth="0.11500" mMin="1.30000" mMax="2.09000">
 <channel onMode="1" bRatio="0.4494380" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.2247190" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0524340" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1048690" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.1573030" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0112360" meMode="4" products="2212 9000221"/>
</particle>

<particle id="102216" name="p(1675)+" antiName="p(1675)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.67500" mWidth="0.15000" mMin="1.38000" mMax="2.45000">
 <channel onMode="1" bRatio="0.3555560" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1777780" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.1333330" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0666670" meMode="5" products="2212 9000221"/>
</particle>

<particle id="103114" name="Sigma(1670)-" antiName="Sigma(1670)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 -211"/>
</particle>

<particle id="103116" name="Sigma(1775)-" antiName="Sigma(1775)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 -211"/>
</particle>

<particle id="103122" name="Lambda(1670)0" antiName="Lambda(1670)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.03500" mMin="1.55000" mMax="1.85000">
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1436780" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.1532570" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1954020" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0287360" meMode="5" products="2112 -313"/>
</particle>

<particle id="103124" name="Lambda(1690)0" antiName="Lambda(1690)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.69000" mWidth="0.06000" mMin="1.55000" mMax="1.99000">
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3224 -211"/>
</particle>

<particle id="103126" name="Lambda(1830)0" antiName="Lambda(1830)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.83000" mWidth="0.09500" mMin="1.60000" mMax="2.30000">
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0307020" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3212 111"/>
 <channel onMode="1" bRatio="0.1608190" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.1520470" meMode="5" products="3224 -211"/>
</particle>

<particle id="103214" name="Sigma(1670)0" antiName="Sigma(1670)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0769230" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 -211"/>
</particle>

<particle id="103216" name="Sigma(1775)0" antiName="Sigma(1775)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 111"/>
</particle>

<particle id="103224" name="Sigma(1670)+" antiName="Sigma(1670)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.67000" mWidth="0.06000" mMin="1.50000" mMax="1.97000">
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1538460" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.3461540" meMode="5" products="3222 111"/>
</particle>

<particle id="103226" name="Sigma(1775)+" antiName="Sigma(1775)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.77500" mWidth="0.12000" mMin="1.60000" mMax="2.50000">
 <channel onMode="1" bRatio="0.4444440" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1888890" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="5" products="3224 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="102134 211"/>
</particle>

<particle id="103314" name="Xi(1820)-" antiName="Xi(1820)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -321"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3312 111"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3322 -211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3314 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3324 -211"/>
</particle>

<particle id="103324" name="Xi(1820)0" antiName="Xi(1820)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.82300" mWidth="0.02400" mMin="1.75000" mMax="1.95000">
 <channel onMode="1" bRatio="0.6500000" meMode="5" products="3122 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3212 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3222 -321"/>
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="3312 211"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="3322 111"/>
 <channel onMode="1" bRatio="0.0333330" meMode="3" products="3314 211"/>
 <channel onMode="1" bRatio="0.0166670" meMode="3" products="3324 111"/>
</particle>

<particle id="111112" name="Delta(1620)-" antiName="Delta(1620)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202112 -211"/>
</particle>

<particle id="112112" name="Delta(1620)0" antiName="Delta(1620)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202212 -211"/>
</particle>

<particle id="112114" name="n(1700)0" antiName="n(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202112 111"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102214 -211"/>
</particle>

<particle id="112212" name="Delta(1620)+" antiName="Delta(1620)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.2040820" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.3374150" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0421770" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0204080" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0408160" meMode="3" products="202212 111"/>
</particle>

<particle id="112214" name="p(1700)+" antiName="p(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.20000" mMin="1.40000" mMax="2.70000">
 <channel onMode="1" bRatio="0.0707960" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0353980" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.1946900" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.1032450" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.2064900" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.3097350" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0412980" meMode="5" products="202112 211"/>
 <channel onMode="1" bRatio="0.0206490" meMode="5" products="202212 111"/>
 <channel onMode="1" bRatio="0.0117990" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0059000" meMode="3" products="102214 111"/>
</particle>

<particle id="112222" name="Delta(1620)++" antiName="Delta(1620)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.63000" mWidth="0.14000" mMin="1.25000" mMax="2.31000">
 <channel onMode="1" bRatio="0.3061220" meMode="3" products="2212 211"/>
 <channel onMode="1" bRatio="0.2530610" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.3795920" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="202212 211"/>
</particle>

<particle id="113112" name="Sigma(1750)-" antiName="Sigma(1750)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3112 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113114" name="Sigma(1940)-" antiName="Sigma(1940)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2112 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2114 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2112 -323"/>
</particle>

<particle id="113212" name="Sigma(1750)0" antiName="Sigma(1750)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 111"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3212 221"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0400000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113214" name="Sigma(1940)0" antiName="Sigma(1940)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="5" products="2212 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3112 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3114 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="2112 -313"/>
</particle>

<particle id="113222" name="Sigma(1750)+" antiName="Sigma(1750)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.75000" mWidth="0.09000" mMin="1.50000" mMax="2.20000">
 <channel onMode="1" bRatio="0.2500000" meMode="3" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2800000" meMode="3" products="3122 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3212 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="3" products="3222 111"/>
 <channel onMode="1" bRatio="0.3500000" meMode="3" products="3222 221"/>
 <channel onMode="1" bRatio="0.0800000" meMode="3" products="2212 -313"/>
</particle>

<particle id="113224" name="Sigma(1940)+" antiName="Sigma(1940)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.94000" mWidth="0.22000" mMin="1.60000" mMax="3.04000">
 <channel onMode="1" bRatio="0.1000000" meMode="5" products="2212 -311"/>
 <channel onMode="1" bRatio="0.1500000" meMode="5" products="3122 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3212 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="5" products="3222 111"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3214 211"/>
 <channel onMode="1" bRatio="0.0750000" meMode="3" products="3224 111"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="102134 211"/>
 <channel onMode="1" bRatio="0.0375000" meMode="3" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1125000" meMode="3" products="2224 -321"/>
 <channel onMode="1" bRatio="0.1500000" meMode="3" products="2212 -313"/>
</particle>

<particle id="121114" name="Delta(1700)-" antiName="Delta(1700)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="1114 221"/>
</particle>

<particle id="122112" name="n(1650)0" antiName="n(1650)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2112 111"/>
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2212 -211"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2112 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 311"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202112 111"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202212 -211"/>
</particle>

<particle id="122114" name="Delta(1700)0" antiName="Delta(1700)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2114 221"/>
</particle>

<particle id="122212" name="p(1650)+" antiName="p(1650)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.65000" mWidth="0.12500" mMin="1.30000" mMax="2.30000">
 <channel onMode="1" bRatio="0.3007520" meMode="3" products="2112 211"/>
 <channel onMode="1" bRatio="0.1503760" meMode="3" products="2212 111"/>
 <channel onMode="1" bRatio="0.1879700" meMode="3" products="2212 221"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="3122 321"/>
 <channel onMode="1" bRatio="0.0150380" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0300750" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.0451130" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0751880" meMode="3" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0802010" meMode="3" products="202112 211"/>
 <channel onMode="1" bRatio="0.0401000" meMode="3" products="202212 111"/>
</particle>

<particle id="122214" name="Delta(1700)+" antiName="Delta(1700)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0925930" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.1851850" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.2962960" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0370370" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0061730" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0123460" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2214 221"/>
</particle>

<particle id="122224" name="Delta(1700)++" antiName="Delta(1700)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.70000" mWidth="0.30000" mMin="1.35000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2777780" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.2222220" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3333330" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.0925930" meMode="3" products="2224 221"/>
</particle>

<particle id="123122" name="Lambda(1800)0" antiName="Lambda(1800)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.80000" mWidth="0.30000" mMin="1.40000" mMax="3.30000">
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1632650" meMode="3" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0612240" meMode="3" products="3122 221"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3112 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3212 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="3" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3114 211"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3214 111"/>
 <channel onMode="1" bRatio="0.0680270" meMode="5" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1020410" meMode="3" products="2112 -313"/>
</particle>

<particle id="200553" name="Upsilon(3S)" spinType="3" chargeType="0" colType="0"
          m0="10.35520" mWidth="0.00002" mMin="10.35520" mMax="10.35520">
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0379639" products="13 -13"/>
 <channel onMode="1" bRatio="0.0398795" products="15 -15"/>
 <channel onMode="1" bRatio="0.0383122" products="553 111 111"/>
 <channel onMode="1" bRatio="0.0761019" products="553 211 -211"/>
 <channel onMode="1" bRatio="0.0322171" products="100553 111 111"/>
 <channel onMode="1" bRatio="0.0491092" products="100553 211 -211"/>
 <channel onMode="1" bRatio="0.0870731" products="100553 22 22"/>
 <channel onMode="1" bRatio="0.0007488" products="10553 111"/>
 <channel onMode="1" bRatio="0.6217021" meMode="92" products="21 21 21"/>
 <channel onMode="1" bRatio="0.0168922" meMode="92" products="22 21 21"/>
</particle>

<particle id="201114" name="Delta(1600)-" antiName="Delta(1600)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202112 -211"/>
</particle>

<particle id="201118" name="Delta(1950)-" antiName="Delta(1950)bar+" spinType="8" chargeType="-3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="1114 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2114 -211"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202116 -211"/>
</particle>

<particle id="202112" name="n(1440)0" antiName="n(1440)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.08000" mMax="3.20000">
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2112 9000221"/>
</particle>

<particle id="202114" name="Delta(1600)0" antiName="Delta(1600)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202212 -211"/>
</particle>

<particle id="202116" name="n(1680)0" antiName="n(1680)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2112 9000221"/>
</particle>

<particle id="202118" name="Delta(1950)0" antiName="Delta(1950)bar0" spinType="8" chargeType="0" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2112 111"/>
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="1114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2114 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202216 -211"/>
</particle>

<particle id="202212" name="p(1440)+" antiName="p(1440)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.44000" mWidth="0.35000" mMin="1.10000" mMax="3.20000">
 <channel onMode="1" bRatio="0.4377100" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.2188550" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0286200" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0572390" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0858590" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1717170" meMode="3" products="2212 9000221"/>
</particle>

<particle id="202214" name="Delta(1600)+" antiName="Delta(1600)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.0467840" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0935670" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3649120" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0456140" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0584800" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.1169590" meMode="4" products="202212 111"/>
</particle>

<particle id="202216" name="p(1680)+" antiName="p(1680)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.68500" mWidth="0.12000" mMin="1.40000" mMax="2.30000">
 <channel onMode="1" bRatio="0.4513890" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.2256940" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0295140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0590280" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0885420" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.1458330" meMode="6" products="2212 9000221"/>
</particle>

<particle id="202218" name="Delta(1950)+" antiName="Delta(1950)bar-" spinType="8" chargeType="3" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.2614380" meMode="6" products="2112 211"/>
 <channel onMode="1" bRatio="0.5228760" meMode="6" products="2212 111"/>
 <channel onMode="1" bRatio="0.0522880" meMode="6" products="2114 211"/>
 <channel onMode="1" bRatio="0.0065360" meMode="6" products="2214 111"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0784310" meMode="4" products="202216 111"/>
</particle>

<particle id="202224" name="Delta(1600)++" antiName="Delta(1600)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.60000" mWidth="0.32000" mMin="1.25000" mMax="3.20000">
 <channel onMode="1" bRatio="0.1403510" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.2736840" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.4105260" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.1754390" meMode="4" products="202212 211"/>
</particle>

<particle id="202228" name="Delta(1950)++" antiName="Delta(1950)bar--" spinType="8" chargeType="6" colType="0"
          m0="1.93000" mWidth="0.28500" mMin="1.50000" mMax="3.60000">
 <channel onMode="1" bRatio="0.7843140" meMode="6" products="2212 211"/>
 <channel onMode="1" bRatio="0.0392160" meMode="6" products="2214 211"/>
 <channel onMode="1" bRatio="0.0588240" meMode="6" products="2224 111"/>
 <channel onMode="1" bRatio="0.1176470" meMode="4" products="202216 211"/>
</particle>

<particle id="203112" name="Sigma(1660)-" antiName="Sigma(1660)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 -211"/>
</particle>

<particle id="203116" name="Sigma(1915)-" antiName="Sigma(1915)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 -211"/>
</particle>

<particle id="203118" name="Sigma(2030)-" antiName="Sigma(2030)bar+" spinType="8" chargeType="-3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2112 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 -211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 -211"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3312 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 111"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 -211"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="1114 -311"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2114 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2112 -323"/>
</particle>

<particle id="203122" name="Lambda(1600)0" antiName="Lambda(1600)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.60000" mWidth="0.15000" mMin="1.42000" mMax="2.35000">
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1929820" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.2046780" meMode="4" products="3222 -211"/>
</particle>

<particle id="203126" name="Lambda(1820)0" antiName="Lambda(1820)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.82000" mWidth="0.08000" mMin="1.60000" mMax="2.22000">
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.3703700" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3212 111"/>
 <channel onMode="1" bRatio="0.0452670" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.0288070" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0185190" meMode="4" products="2112 -313"/>
</particle>

<particle id="203212" name="Sigma(1660)0" antiName="Sigma(1660)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1000000" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 111"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 -211"/>
</particle>

<particle id="203216" name="Sigma(1915)0" antiName="Sigma(1915)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.0500000" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 -211"/>
</particle>

<particle id="203218" name="Sigma(2030)0" antiName="Sigma(2030)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1111110" meMode="6" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 111"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3112 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0055560" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3114 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 111"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2114 -311"/>
 <channel onMode="1" bRatio="0.0833330" meMode="6" products="2214 -321"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2212 -323"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="2112 -313"/>
</particle>

<particle id="203222" name="Sigma(1660)+" antiName="Sigma(1660)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.66000" mWidth="0.10000" mMin="1.40000" mMax="2.16000">
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4000000" meMode="4" products="3122 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3212 211"/>
 <channel onMode="1" bRatio="0.2000000" meMode="4" products="3222 111"/>
</particle>

<particle id="203226" name="Sigma(1915)+" antiName="Sigma(1915)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.91500" mWidth="0.12000" mMin="1.70000" mMax="2.52000">
 <channel onMode="1" bRatio="0.1000000" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.4400000" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.2200000" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3214 211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="3224 111"/>
</particle>

<particle id="203228" name="Sigma(2030)+" antiName="Sigma(2030)bar-" spinType="8" chargeType="3" colType="0"
          m0="2.03000" mWidth="0.18000" mMin="1.70000" mMax="3.00000">
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="2212 -311"/>
 <channel onMode="1" bRatio="0.2222220" meMode="6" products="3122 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3212 211"/>
 <channel onMode="1" bRatio="0.0388890" meMode="6" products="3222 111"/>
 <channel onMode="1" bRatio="0.0111110" meMode="6" products="3322 321"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3214 211"/>
 <channel onMode="1" bRatio="0.0555560" meMode="6" products="3224 111"/>
 <channel onMode="1" bRatio="0.1666670" meMode="5" products="102134 211"/>
 <channel onMode="1" bRatio="0.0416670" meMode="6" products="2214 -311"/>
 <channel onMode="1" bRatio="0.1250000" meMode="6" products="2224 -321"/>
 <channel onMode="1" bRatio="0.0222220" meMode="6" products="2212 -313"/>
</particle>

<particle id="203316" name="Xi(2030)-" antiName="Xi(2030)bar+" spinType="6" chargeType="-3" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -321"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3112 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -321"/>
</particle>

<particle id="203326" name="Xi(2030)0" antiName="Xi(2030)bar0" spinType="6" chargeType="0" colType="0"
          m0="2.02500" mWidth="0.02000" mMin="1.95000" mMax="2.13000">
 <channel onMode="1" bRatio="0.2000000" meMode="6" products="3122 -311"/>
 <channel onMode="1" bRatio="0.2666670" meMode="6" products="3212 -311"/>
 <channel onMode="1" bRatio="0.5333330" meMode="6" products="3222 -321"/>
</particle>

<particle id="211116" name="Delta(1905)-" antiName="Delta(1905)bar+" spinType="6" chargeType="-3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2112 -211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202116 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="1114 221"/>
</particle>

<particle id="212112" name="n(1710)0" antiName="n(1710)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2112"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2212 -213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2112 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3112 321"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 311"/>
</particle>

<particle id="212114" name="n(1720)0" antiName="n(1720)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2112 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2112"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 311"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="-213 2212"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2112 9000221"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102214 -211"/>
</particle>

<particle id="212116" name="Delta(1905)0" antiName="Delta(1905)bar0" spinType="6" chargeType="0" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2112 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2212 -211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202116 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202216 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2114 221"/>
</particle>

<particle id="212212" name="p(1710)+" antiName="p(1710)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.71000" mWidth="0.10000" mMin="1.45000" mMax="2.21000">
 <channel onMode="1" bRatio="0.0800000" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0400000" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.3000000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.0300000" meMode="3" products="223 2212"/>
 <channel onMode="1" bRatio="0.1500000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0100000" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0200000" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.0300000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0566670" meMode="4" products="2212 113"/>
 <channel onMode="1" bRatio="0.1133330" meMode="4" products="2112 213"/>
 <channel onMode="1" bRatio="0.0566670" meMode="3" products="3212 321"/>
 <channel onMode="1" bRatio="0.1133330" meMode="3" products="3222 311"/>
</particle>

<particle id="212214" name="p(1720)+" antiName="p(1720)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.72000" mWidth="0.25000" mMin="1.35000" mMax="3.00000">
 <channel onMode="1" bRatio="0.0586670" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0293330" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0240000" meMode="4" products="2212 221"/>
 <channel onMode="1" bRatio="0.2080000" meMode="4" products="223 2212"/>
 <channel onMode="1" bRatio="0.0320000" meMode="4" products="3122 321"/>
 <channel onMode="1" bRatio="0.0906670" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.1813330" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2720000" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="113 2212"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="213 2112"/>
 <channel onMode="1" bRatio="0.0640000" meMode="4" products="2212 9000221"/>
 <channel onMode="1" bRatio="0.0053330" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0026670" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0160000" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0080000" meMode="3" products="102214 111"/>
</particle>

<particle id="212216" name="Delta(1905)+" antiName="Delta(1905)bar-" spinType="6" chargeType="3" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.0344830" meMode="5" products="2112 211"/>
 <channel onMode="1" bRatio="0.0689660" meMode="5" products="2212 111"/>
 <channel onMode="1" bRatio="0.4137930" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0517240" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="4" products="202116 211"/>
 <channel onMode="1" bRatio="0.0574710" meMode="4" products="202216 111"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2214 221"/>
</particle>

<particle id="212226" name="Delta(1905)++" antiName="Delta(1905)bar--" spinType="6" chargeType="6" colType="0"
          m0="1.88000" mWidth="0.33000" mMin="1.50000" mMax="3.50000">
 <channel onMode="1" bRatio="0.1034480" meMode="5" products="2212 211"/>
 <channel onMode="1" bRatio="0.3103450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4655170" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0862070" meMode="4" products="202216 211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="4" products="2224 221"/>
</particle>

<particle id="213122" name="Lambda(1810)0" antiName="Lambda(1810)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.81000" mWidth="0.15000" mMin="1.50000" mMax="2.56000">
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.2142860" meMode="4" products="2112 -313"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0793650" meMode="4" products="3222 -211"/>
</particle>

<particle id="213124" name="Lambda(1890)0" antiName="Lambda(1890)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.89000" mWidth="0.10000" mMin="1.60000" mMax="2.39000">
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2112 -311"/>
 <channel onMode="1" bRatio="0.1363640" meMode="4" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3112 211"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3212 111"/>
 <channel onMode="1" bRatio="0.0202020" meMode="4" products="3222 -211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3114 211"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3214 111"/>
 <channel onMode="1" bRatio="0.1111110" meMode="4" products="3224 -211"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1666670" meMode="4" products="2112 -313"/>
</particle>

<particle id="221112" name="Delta(1910)-" antiName="Delta(1910)bar+" spinType="2" chargeType="-3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="1114 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="1114 221"/>
</particle>

<particle id="221114" name="Delta(1920)-" antiName="Delta(1920)bar+" spinType="4" chargeType="-3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2112 -211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3112 311"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="1114 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2114 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202112 -211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102114 -211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102112 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="1114 221"/>
</particle>

<particle id="222112" name="Delta(1910)0" antiName="Delta(1910)bar0" spinType="2" chargeType="0" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="1114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2114 111"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2114 221"/>
</particle>

<particle id="222114" name="Delta(1920)0" antiName="Delta(1920)bar0" spinType="4" chargeType="0" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2112 111"/>
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3112 321"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 311"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="1114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2114 111"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2214 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202112 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202212 -211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102114 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102214 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102112 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102212 -211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2114 221"/>
</particle>

<particle id="222212" name="Delta(1910)+" antiName="Delta(1910)bar-" spinType="2" chargeType="3" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.0790380" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.1580760" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0309280" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.2749140" meMode="4" products="2114 211"/>
 <channel onMode="1" bRatio="0.0343640" meMode="4" products="2214 111"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0206190" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0412370" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2214 221"/>
</particle>

<particle id="222214" name="Delta(1920)+" antiName="Delta(1920)bar-" spinType="4" chargeType="3" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.0420710" meMode="4" products="2112 211"/>
 <channel onMode="1" bRatio="0.0841420" meMode="4" products="2212 111"/>
 <channel onMode="1" bRatio="0.0258900" meMode="4" products="3212 321"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="3222 311"/>
 <channel onMode="1" bRatio="0.3624600" meMode="5" products="2114 211"/>
 <channel onMode="1" bRatio="0.0453070" meMode="5" products="2214 111"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2224 -211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="202112 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="4" products="202212 111"/>
 <channel onMode="1" bRatio="0.0064720" meMode="3" products="102114 211"/>
 <channel onMode="1" bRatio="0.0129450" meMode="3" products="102214 111"/>
 <channel onMode="1" bRatio="0.0032360" meMode="4" products="102112 211"/>
 <channel onMode="1" bRatio="0.0064720" meMode="4" products="102212 111"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2214 221"/>
</particle>

<particle id="222222" name="Delta(1910)++" antiName="Delta(1910)bar--" spinType="2" chargeType="6" colType="0"
          m0="1.90000" mWidth="0.30000" mMin="1.40000" mMax="3.40000">
 <channel onMode="1" bRatio="0.2371130" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2061860" meMode="4" products="2214 211"/>
 <channel onMode="1" bRatio="0.3092780" meMode="4" products="2224 111"/>
 <channel onMode="1" bRatio="0.0618560" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0927840" meMode="4" products="2224 221"/>
</particle>

<particle id="222224" name="Delta(1920)++" antiName="Delta(1920)bar--" spinType="4" chargeType="6" colType="0"
          m0="1.92000" mWidth="0.26000" mMin="1.40000" mMax="3.25000">
 <channel onMode="1" bRatio="0.1262140" meMode="4" products="2212 211"/>
 <channel onMode="1" bRatio="0.0388350" meMode="4" products="3222 321"/>
 <channel onMode="1" bRatio="0.2718450" meMode="5" products="2214 211"/>
 <channel onMode="1" bRatio="0.4077670" meMode="5" products="2224 111"/>
 <channel onMode="1" bRatio="0.0194170" meMode="4" products="202212 211"/>
 <channel onMode="1" bRatio="0.0194170" meMode="3" products="102214 211"/>
 <channel onMode="1" bRatio="0.0097090" meMode="4" products="102212 211"/>
 <channel onMode="1" bRatio="0.1067960" meMode="3" products="2224 221"/>
</particle>

<particle id="302138" name="Lambda(2100)0" antiName="Lambda(2100)bar0" spinType="8" chargeType="0" colType="0"
          m0="2.10000" mWidth="0.20000" mMin="1.80000" mMax="3.10000">
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2112 -311"/>
 <channel onMode="1" bRatio="0.2586210" meMode="7" products="2212 -321"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3112 211"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3212 111"/>
 <channel onMode="1" bRatio="0.0287360" meMode="7" products="3222 -211"/>
 <channel onMode="1" bRatio="0.0344830" meMode="7" products="3122 221"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3312 321"/>
 <channel onMode="1" bRatio="0.0172410" meMode="6" products="3322 311"/>
 <channel onMode="1" bRatio="0.0689660" meMode="6" products="3122 223"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2212 -323"/>
 <channel onMode="1" bRatio="0.1293100" meMode="5" products="2112 -313"/>
</particle>

<particle id="1000001" name="~d_L" antiName="~d_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000002" name="~u_L" antiName="~u_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000003" name="~s_L" antiName="~s_Lbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="1000004" name="~c_L" antiName="~c_Lbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000005" name="~b_1" antiName="~b_1bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="1000006" name="~t_1" antiName="~t_1bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="1000011" name="~e_L-" antiName="~e_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000012" name="~nu_eL" antiName="~nu_eLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000013" name="~mu_L-" antiName="~mu_L+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000014" name="~nu_muL" antiName="~nu_muLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000015" name="~tau_1-" antiName="~tau_1+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="1000016" name="~nu_tauL" antiName="~nu_tauLbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 37"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 5"/>
</particle>

<particle id="1000021" name="~g" spinType="2" chargeType="0" colType="2"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 21"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000022" name="~chi_10" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000023" name="~chi_20" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000024" name="~chi_1+" antiName="~chi_1-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000025" name="~chi_30" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000035" name="~chi_40" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 22"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 23"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 25"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 35"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 22"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 11 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 13 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 15 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000011 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000012 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000013 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000014 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000015 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000016 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000002 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 2"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000004 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000006 4"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000006 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 3 5"/>
</particle>

<particle id="1000037" name="~chi_2+" antiName="~chi_2-" spinType="2" chargeType="3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 24"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 11 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 13 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 12 -12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 14 -14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 16 -16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000011 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000013 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000015 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000001 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000003 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-2000005 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="12 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 12"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 14"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -15 16"/>
 <channel onMode="1" bRatio="0.0000000" products="14 16 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -15 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -11 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 12 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -11 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 12"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -11"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 14"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -13"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -13 16"/>
 <channel onMode="1" bRatio="0.0000000" products="16 14 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -13 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="14 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -1 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -2 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -1 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -4 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -3 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 1"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 3"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 -5 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -6 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 -5 5"/>
 <channel onMode="1" bRatio="0.0000000" products="16 6 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="2 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -3 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 6 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="6 6 3"/>
</particle>

<particle id="1000039" name="~Gravitino" spinType="4" chargeType="0" colType="0"
          m0="1.000e-03">
</particle>

<particle id="1000045" name="~chi_50" spinType="2" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="1000512" name="R0(~b dbar)" antiName="R0(~bbar d)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000522" name="R-(~b ubar)" antiName="R+(~bbar u)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000532" name="R0(~b sbar)" antiName="R0(~bbar s)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000542" name="R-(~b cbar)" antiName="R+(~bbar c)" spinType="2" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000552" name="R0(~b bbar)" antiName="R0(~bbar b)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000612" name="R+(~t dbar)" antiName="R-(~tbar d)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000622" name="R0(~t ubar)" antiName="R0(~tbar u)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000632" name="R+(~t sbar)" antiName="R-(~tbar s)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000642" name="R0(~t cbar)" antiName="R0(~tbar c)" spinType="2" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000652" name="R+(~t bbar)" antiName="R-(~tbar b)" spinType="2" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1000993" name="R0(~g g)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005113" name="R-(~b dd1)" antiName="Rbar+(~b dd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005211" name="R0(~b ud0)" antiName="Rbar0(~b ud0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005213" name="R0(~b ud1)" antiName="Rbar0(~b ud1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005223" name="R+(~b uu1)" antiName="Rbar-(~b uu1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005311" name="R-(~b sd0)" antiName="Rbar+(~b sd0)" spinType="1" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005313" name="R-(~b sd1)" antiName="Rbar+(~b sd1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005321" name="R0(~b su0)" antiName="Rbar0(~b su0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005323" name="R0(~b su1)" antiName="Rbar0(~b su1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1005333" name="R-(~b ss1)" antiName="Rbar+(~b ss1)" spinType="3" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006113" name="R0(~t dd1)" antiName="Rbar0(~t dd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006211" name="R+(~t ud0)" antiName="Rbar-(~t ud0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006213" name="R+(~t ud1)" antiName="Rbar-(~t ud1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006223" name="R++(~t uu1)" antiName="Rbar--(~t uu1)" spinType="3" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006311" name="R0(~t sd0)" antiName="Rbar+(~t sd0)" spinType="1" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006313" name="R0(~t sd1)" antiName="Rbar+(~t sd1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006321" name="R+(~t su0)" antiName="Rbar0(~t su0)" spinType="1" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006323" name="R+(~t su1)" antiName="Rbar0(~t su1)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1006333" name="R0(~t ss1)" antiName="Rbar0(~t ss1)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009002" name="Rtemp(~g q)" antiName="Rtemp(~g qbar)" spinType="2" chargeType="0" colType="1"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009113" name="R0(~g d dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009213" name="R+(~g u dbar)" antiName="R-(~g d ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009223" name="R0(~g u ubar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009313" name="R0(~g d sbar)" antiName="R0(~g s dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009323" name="R+(~g u sbar)" antiName="R-(~g s ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009333" name="R0(~g s sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009413" name="R+(~g c dbar)" antiName="R-(~g d cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009423" name="R0(~g c ubar)" antiName="R0(~g u cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009433" name="R+(~g c sbar)" antiName="R-(~g s cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009443" name="R0(~g c cbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009513" name="R0(~g d bbar)" antiName="R0(~g b dbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009523" name="R+(~g u bbar)" antiName="R-(~g b ubar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009533" name="R0(~g s bbar)" antiName="R0(~g b sbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009543" name="R+(~g c bbar)" antiName="R-(~g b cbar)" spinType="3" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1009553" name="R0(~g b bbar)" spinType="3" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1091114" name="R-(~g ddd)" antiName="Rbar+(~g ddd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092114" name="R0(~g udd)" antiName="Rbar0(~g udd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092214" name="R+(~g uud)" antiName="Rbar-(~g uud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1092224" name="R++(~g uuu)" antiName="Rbar--(~g uuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093114" name="R-(~g sdd)" antiName="Rbar+(~g sdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093214" name="R0(~g sud)" antiName="Rbar0(~g sud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093224" name="R+(~g suu)" antiName="Rbar-(~g suu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093314" name="R-(~g ssd)" antiName="Rbar+(~g ssd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093324" name="R0(~g ssu)" antiName="Rbar0(~g ssu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1093334" name="R-(~g sss)" antiName="Rbar+(~g sss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094114" name="R0(~g cdd)" antiName="Rbar0(~g cdd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094214" name="R+(~g cud)" antiName="Rbar-(~g cud)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094224" name="R++(~g cuu)" antiName="Rbar--(~g cuu)" spinType="4" chargeType="6" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094314" name="R0(~g csd)" antiName="Rbar0(~g csd)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094324" name="R+(~g csu)" antiName="Rbar-(~g csu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1094334" name="R0(~g css)" antiName="Rbar0(~g css)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095114" name="R-(~g bdd)" antiName="Rbar+(~g bdd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095214" name="R0(~g bud)" antiName="Rbar0(~g bud)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095224" name="R+(~g buu)" antiName="Rbar-(~g buu)" spinType="4" chargeType="3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095314" name="R-(~g bsd)" antiName="Rbar+(~g bsd)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095324" name="R0(~g bsu)" antiName="Rbar0(~g bsu)" spinType="4" chargeType="0" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="1095334" name="R-(~g bss)" antiName="Rbar+(~g bss)" spinType="4" chargeType="-3" colType="0"
          m0="500.00000" tau0="1.00000e-05">
</particle>

<particle id="2000001" name="~d_R" antiName="~d_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000002" name="~u_R" antiName="~u_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000003" name="~s_R" antiName="~s_Rbar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -5"/>
</particle>

<particle id="2000004" name="~c_R" antiName="~c_Rbar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000005" name="~b_2" antiName="~b_2bar" spinType="1" chargeType="-1" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 1"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 3"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 2"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000006 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="12 1"/>
 <channel onMode="1" bRatio="0.0000000" products="11 2"/>
 <channel onMode="1" bRatio="0.0000000" products="12 3"/>
 <channel onMode="1" bRatio="0.0000000" products="11 4"/>
 <channel onMode="1" bRatio="0.0000000" products="12 5"/>
 <channel onMode="1" bRatio="0.0000000" products="11 6"/>
 <channel onMode="1" bRatio="0.0000000" products="14 1"/>
 <channel onMode="1" bRatio="0.0000000" products="13 2"/>
 <channel onMode="1" bRatio="0.0000000" products="14 3"/>
 <channel onMode="1" bRatio="0.0000000" products="13 4"/>
 <channel onMode="1" bRatio="0.0000000" products="14 5"/>
 <channel onMode="1" bRatio="0.0000000" products="13 6"/>
 <channel onMode="1" bRatio="0.0000000" products="16 1"/>
 <channel onMode="1" bRatio="0.0000000" products="15 2"/>
 <channel onMode="1" bRatio="0.0000000" products="16 3"/>
 <channel onMode="1" bRatio="0.0000000" products="15 4"/>
 <channel onMode="1" bRatio="0.0000000" products="16 5"/>
 <channel onMode="1" bRatio="0.0000000" products="15 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 -3"/>
</particle>

<particle id="2000006" name="~t_2" antiName="~t_2bar" spinType="1" chargeType="2" colType="1"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 2"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 4"/>
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000024 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 1"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 3"/>
 <channel onMode="1" bRatio="0.0000000" products="1000037 5"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 6"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 23"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 25"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 35"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000006 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000002 36"/>
 <channel onMode="1" bRatio="0.0000000" products="2000004 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000001 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000003 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000005 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 2"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 4"/>
 <channel onMode="1" bRatio="0.0000000" products="1000021 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-3 -5"/>
</particle>

<particle id="2000011" name="~e_R-" antiName="~e_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 12"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 12"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 11"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000011 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000012 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000012" name="~nu_eR" antiName="~nu_eRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000013" name="~mu_R-" antiName="~mu_R+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 14"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 14"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 13"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000013 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000014 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-16 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000014" name="~nu_muR" antiName="~nu_muRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="2000015" name="~tau_2-" antiName="~tau_2+" spinType="1" chargeType="-3" colType="0"
          m0="500.00000">
 <channel onMode="1" bRatio="0.0000000" meMode="103" products="1000039 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000024 16"/>
 <channel onMode="1" bRatio="0.0000000" products="-1000037 16"/>
 <channel onMode="1" bRatio="0.0000000" products="1000022 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000023 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000025 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000035 15"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 23"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 25"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 35"/>
 <channel onMode="1" bRatio="0.0000000" products="1000015 36"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="1000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="2000016 -37"/>
 <channel onMode="1" bRatio="0.0000000" products="12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="16 11"/>
 <channel onMode="1" bRatio="0.0000000" products="16 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-12 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 11"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 13"/>
 <channel onMode="1" bRatio="0.0000000" products="-14 15"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-2 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-4 5"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 1"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 3"/>
 <channel onMode="1" bRatio="0.0000000" products="-6 5"/>
</particle>

<particle id="2000016" name="~nu_tauR" antiName="~nu_tauRbar" spinType="1" chargeType="0" colType="0"
          m0="500.00000">
</particle>

<particle id="3000111" name="pi_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.02911" mMin="50.00000" mMax="0.00000" tau0="6.77866e-12">
 <channel onMode="1" bRatio="0.0174310" products="3 -3"/>
 <channel onMode="1" bRatio="0.0540479" products="4 -4"/>
 <channel onMode="1" bRatio="0.8576931" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0002500" products="13 -13"/>
 <channel onMode="1" bRatio="0.0705779" products="15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="21 21"/>
</particle>

<particle id="3000113" name="rho_tc0" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.86860" mMin="50.00000" mMax="0.00000" tau0="2.27178e-13">
 <channel onMode="1" bRatio="0.1440509" products="24 -24"/>
 <channel onMode="1" bRatio="0.3519016" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.3519016" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0821069" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0295660" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0015110" products="23 3000111"/>
 <channel onMode="1" bRatio="0.0007260" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0045180" products="1 -1"/>
 <channel onMode="1" bRatio="0.0065220" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045180" products="3 -3"/>
 <channel onMode="1" bRatio="0.0065220" products="4 -4"/>
 <channel onMode="1" bRatio="0.0045130" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0029080" products="11 -11"/>
 <channel onMode="1" bRatio="0.0009730" products="12 -12"/>
 <channel onMode="1" bRatio="0.0029080" products="13 -13"/>
 <channel onMode="1" bRatio="0.0009730" products="14 -14"/>
 <channel onMode="1" bRatio="0.0029080" products="15 -15"/>
 <channel onMode="1" bRatio="0.0009730" products="16 -16"/>
</particle>

<particle id="3000211" name="pi_tc+" antiName="pi_tc-" spinType="1" chargeType="3" colType="0"
          m0="110.00000" mWidth="0.01741" mMin="50.00000" mMax="0.00000" tau0="1.13341e-11">
 <channel onMode="1" bRatio="0.0227480" products="4 -1"/>
 <channel onMode="1" bRatio="0.0265760" products="4 -3"/>
 <channel onMode="1" bRatio="0.3594864" products="2 -5"/>
 <channel onMode="1" bRatio="0.5615816" products="4 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="24 5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 12"/>
 <channel onMode="1" bRatio="0.0001040" products="-13 14"/>
 <channel onMode="1" bRatio="0.0295040" products="-15 16"/>
</particle>

<particle id="3000213" name="rho_tc+" antiName="rho_tc-" spinType="3" chargeType="3" colType="0"
          m0="210.00000" mWidth="0.62395" mMin="50.00000" mMax="0.00000" tau0="3.16255e-13">
 <channel onMode="1" bRatio="0.1439824" products="24 23"/>
 <channel onMode="1" bRatio="0.4898895" products="24 3000111"/>
 <channel onMode="1" bRatio="0.1951006" products="3000211 23"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 3000111"/>
 <channel onMode="1" bRatio="0.1143023" products="3000211 22"/>
 <channel onMode="1" bRatio="0.0084260" products="24 3000221"/>
 <channel onMode="1" bRatio="0.0148680" products="-1 2"/>
 <channel onMode="1" bRatio="0.0007630" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000000" products="-1 6"/>
 <channel onMode="1" bRatio="0.0007630" products="-3 2"/>
 <channel onMode="1" bRatio="0.0148400" products="-3 4"/>
 <channel onMode="1" bRatio="0.0000030" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000000" products="-5 2"/>
 <channel onMode="1" bRatio="0.0000270" products="-5 4"/>
 <channel onMode="1" bRatio="0.0019450" products="-5 6"/>
 <channel onMode="1" bRatio="0.0050300" products="-11 12"/>
 <channel onMode="1" bRatio="0.0050300" products="-13 14"/>
 <channel onMode="1" bRatio="0.0050300" products="-15 16"/>
</particle>

<particle id="3000221" name="pi'_tc0" spinType="1" chargeType="0" colType="0"
          m0="110.00000" mWidth="0.04536" mMin="50.00000" mMax="0.00000" tau0="4.35024e-12">
 <channel onMode="1" bRatio="0.0111850" products="3 -3"/>
 <channel onMode="1" bRatio="0.0346810" products="4 -4"/>
 <channel onMode="1" bRatio="0.5503540" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -11"/>
 <channel onMode="1" bRatio="0.0001600" products="13 -13"/>
 <channel onMode="1" bRatio="0.0452870" products="15 -15"/>
 <channel onMode="1" bRatio="0.3583330" products="21 21"/>
</particle>

<particle id="3000223" name="omega_tc" spinType="3" chargeType="0" colType="0"
          m0="210.00000" mWidth="0.19192" mMin="50.00000" mMax="0.00000" tau0="1.02817e-12">
 <channel onMode="1" bRatio="0.1337759" products="22 3000111"/>
 <channel onMode="1" bRatio="0.0032840" products="23 3000111"/>
 <channel onMode="1" bRatio="0.3716896" products="22 3000221"/>
 <channel onMode="1" bRatio="0.0068380" products="23 3000221"/>
 <channel onMode="1" bRatio="0.0309540" products="24 -3000211"/>
 <channel onMode="1" bRatio="0.0309540" products="3000211 -24"/>
 <channel onMode="1" bRatio="0.0016300" products="24 -24"/>
 <channel onMode="1" bRatio="0.0000000" products="3000211 -3000211"/>
 <channel onMode="1" bRatio="0.0472240" products="1 -1"/>
 <channel onMode="1" bRatio="0.0737369" products="2 -2"/>
 <channel onMode="1" bRatio="0.0472240" products="3 -3"/>
 <channel onMode="1" bRatio="0.0737319" products="4 -4"/>
 <channel onMode="1" bRatio="0.0471790" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.0347610" products="11 -11"/>
 <channel onMode="1" bRatio="0.0091660" products="12 -12"/>
 <channel onMode="1" bRatio="0.0347610" products="13 -13"/>
 <channel onMode="1" bRatio="0.0091660" products="14 -14"/>
 <channel onMode="1" bRatio="0.0347590" products="15 -15"/>
 <channel onMode="1" bRatio="0.0091660" products="16 -16"/>
</particle>

<particle id="3000331" name="eta_tc0" spinType="1" chargeType="0" colType="2"
          m0="350.00000" mWidth="0.09511" mMin="50.00000" mMax="0.00000" tau0="2.07472e-12">
 <channel onMode="1" bRatio="0.4457810" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.5542190" products="21 21"/>
</particle>

<particle id="3100021" name="V8_tc" spinType="1" chargeType="0" colType="2"
          m0="500.00000" mWidth="123.27626" mMin="50.00000" mMax="0.00000" tau0="1.60069e-15">
 <channel onMode="1" bRatio="0.0090690" products="1 -1"/>
 <channel onMode="1" bRatio="0.0090690" products="2 -2"/>
 <channel onMode="1" bRatio="0.0090690" products="3 -3"/>
 <channel onMode="1" bRatio="0.0090690" products="4 -4"/>
 <channel onMode="1" bRatio="0.5101475" products="5 -5"/>
 <channel onMode="1" bRatio="0.4535765" products="6 -6"/>
</particle>

<particle id="3100111" name="pi_22_1_tc" spinType="1" chargeType="0" colType="0"
          m0="125.00000" mWidth="0.02296" mMin="50.00000" mMax="0.00000" tau0="8.59438e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3100113" name="rho_11_tc" spinType="3" chargeType="0" colType="2"
          m0="400.00000" mWidth="23.26819" mMin="50.00000" mMax="0.00000" tau0="8.48055e-15">
 <channel onMode="1" bRatio="0.0011280" products="1 -1"/>
 <channel onMode="1" bRatio="0.0011280" products="2 -2"/>
 <channel onMode="1" bRatio="0.0011280" products="3 -3"/>
 <channel onMode="1" bRatio="0.0011280" products="4 -4"/>
 <channel onMode="1" bRatio="0.5710470" products="5 -5"/>
 <channel onMode="1" bRatio="0.3822880" products="6 -6"/>
 <channel onMode="1" bRatio="0.0421530" products="21 21"/>
</particle>

<particle id="3200111" name="pi_22_8_tc" spinType="1" chargeType="0" colType="2"
          m0="250.00000" mWidth="0.18886" mMin="50.00000" mMax="0.00000" tau0="1.04483e-12">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="1.0000000" products="21 21"/>
</particle>

<particle id="3200113" name="rho_12_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000" mWidth="2.86305" mMin="50.00000" mMax="0.00000" tau0="6.89218e-14">
 <channel onMode="1" bRatio="0.0165970" products="1 -1"/>
 <channel onMode="1" bRatio="0.0165970" products="2 -2"/>
 <channel onMode="1" bRatio="0.0165970" products="3 -3"/>
 <channel onMode="1" bRatio="0.0165970" products="4 -4"/>
 <channel onMode="1" bRatio="0.9336119" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3300113" name="rho_21_tc" spinType="3" chargeType="0" colType="2"
          m0="350.00000">
 <channel onMode="1" bRatio="0.0000000" products="1 -1"/>
 <channel onMode="1" bRatio="0.0000000" products="2 -2"/>
 <channel onMode="1" bRatio="0.0000000" products="3 -3"/>
 <channel onMode="1" bRatio="0.0000000" products="4 -4"/>
 <channel onMode="1" bRatio="0.0000000" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
</particle>

<particle id="3400113" name="rho_22_tc" spinType="3" chargeType="0" colType="2"
          m0="300.00000" mWidth="3.45903" mMin="50.00000" mMax="0.00000" tau0="5.70470e-14">
 <channel onMode="1" bRatio="0.0551501" products="1 -1"/>
 <channel onMode="1" bRatio="0.0551501" products="2 -2"/>
 <channel onMode="1" bRatio="0.0551501" products="3 -3"/>
 <channel onMode="1" bRatio="0.0551501" products="4 -4"/>
 <channel onMode="1" bRatio="0.3446903" products="5 -5"/>
 <channel onMode="1" bRatio="0.0000000" products="6 -6"/>
 <channel onMode="1" bRatio="0.2289982" products="21 21"/>
 <channel onMode="1" bRatio="0.1642082" products="3100111 21"/>
 <channel onMode="1" bRatio="0.0415030" products="3200111 21"/>
</particle>

<particle id="4000001" name="d*" antiName="d*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47145" mMin="50.00000" mMax="0.00000" tau0="7.98425e-14">
 <channel onMode="1" bRatio="0.8419401" products="21 1"/>
 <channel onMode="1" bRatio="0.0057192" products="22 1"/>
 <channel onMode="1" bRatio="0.0477643" products="23 1"/>
 <channel onMode="1" bRatio="0.1045764" products="-24 2"/>
</particle>

<particle id="4000002" name="u*" antiName="u*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47476" mMin="50.00000" mMax="0.00000" tau0="7.97359e-14">
 <channel onMode="1" bRatio="0.8408165" products="21 2"/>
 <channel onMode="1" bRatio="0.0228462" products="22 2"/>
 <channel onMode="1" bRatio="0.0319005" products="23 2"/>
 <channel onMode="1" bRatio="0.1044368" products="24 1"/>
</particle>

<particle id="4000003" name="s*" antiName="s*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.47144" mMin="50.00000" mMax="0.00000" tau0="7.98428e-14">
 <channel onMode="1" bRatio="0.8419429" products="21 3"/>
 <channel onMode="1" bRatio="0.0057192" products="22 3"/>
 <channel onMode="1" bRatio="0.0477644" products="23 3"/>
 <channel onMode="1" bRatio="0.1045735" products="-24 4"/>
</particle>

<particle id="4000004" name="c*" antiName="c*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.47475" mMin="50.00000" mMax="0.00000" tau0="7.97360e-14">
 <channel onMode="1" bRatio="0.8408175" products="21 4"/>
 <channel onMode="1" bRatio="0.0228462" products="22 4"/>
 <channel onMode="1" bRatio="0.0318995" products="23 4"/>
 <channel onMode="1" bRatio="0.1044367" products="24 3"/>
</particle>

<particle id="4000005" name="b*" antiName="b*bar" spinType="2" chargeType="-1" colType="1"
          m0="400.00000" mWidth="2.37199" mMin="50.00000" mMax="0.00000" tau0="8.31904e-14">
 <channel onMode="1" bRatio="0.8772438" products="21 5"/>
 <channel onMode="1" bRatio="0.0059590" products="22 5"/>
 <channel onMode="1" bRatio="0.0497505" products="23 5"/>
 <channel onMode="1" bRatio="0.0670468" products="-24 6"/>
</particle>

<particle id="4000006" name="t*" antiName="t*bar" spinType="2" chargeType="2" colType="1"
          m0="400.00000" mWidth="2.44318" mMin="50.00000" mMax="0.00000" tau0="8.07666e-14">
 <channel onMode="1" bRatio="0.8516846" products="21 6"/>
 <channel onMode="1" bRatio="0.0231415" products="22 6"/>
 <channel onMode="1" bRatio="0.0194215" products="23 6"/>
 <channel onMode="1" bRatio="0.1057524" products="24 5"/>
</particle>

<particle id="4000011" name="e*-" antiName="e*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 11"/>
 <channel onMode="1" bRatio="0.0403829" products="23 11"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 12"/>
 <channel onMode="1" bRatio="0.0862623" products="11 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="11 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="11 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="11 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="11 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="11 6 -6"/>
 <channel onMode="1" bRatio="0.0575088" products="11 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="11 12 -12"/>
 <channel onMode="1" bRatio="0.0287544" products="11 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="11 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="11 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="11 16 -16"/>
</particle>

<particle id="4000012" name="nu*_e0" antiName="nu*_ebar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 12"/>
 <channel onMode="1" bRatio="0.2207353" products="24 11"/>
 <channel onMode="1" bRatio="0.0869923" products="12 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="12 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="12 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="12 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="12 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="12 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="12 11 -11"/>
 <channel onMode="1" bRatio="0.0579955" products="12 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="12 13 -13"/>
 <channel onMode="1" bRatio="0.0289977" products="12 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="12 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="12 16 -16"/>
</particle>

<particle id="4000013" name="mu*-" antiName="mu*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18079" mMin="50.00000" mMax="0.00000" tau0="1.67114e-13">
 <channel onMode="1" bRatio="0.1077345" products="22 13"/>
 <channel onMode="1" bRatio="0.0403829" products="23 13"/>
 <channel onMode="1" bRatio="0.2188832" products="-24 14"/>
 <channel onMode="1" bRatio="0.0862623" products="13 1 -1"/>
 <channel onMode="1" bRatio="0.0862623" products="13 2 -2"/>
 <channel onMode="1" bRatio="0.0862611" products="13 3 -3"/>
 <channel onMode="1" bRatio="0.0862439" products="13 4 -4"/>
 <channel onMode="1" bRatio="0.0860649" products="13 5 -5"/>
 <channel onMode="1" bRatio="0.0006331" products="13 6 -6"/>
 <channel onMode="1" bRatio="0.0287544" products="13 11 -11"/>
 <channel onMode="1" bRatio="0.0287544" products="13 12 -12"/>
 <channel onMode="1" bRatio="0.0575088" products="13 13 -13"/>
 <channel onMode="1" bRatio="0.0287544" products="13 14 -14"/>
 <channel onMode="1" bRatio="0.0287453" products="13 15 -15"/>
 <channel onMode="1" bRatio="0.0287544" products="13 16 -16"/>
</particle>

<particle id="4000014" name="nu*_mu0" antiName="nu*_mubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17089" mMin="50.00000" mMax="0.00000" tau0="1.68528e-13">
 <channel onMode="1" bRatio="0.1409088" products="23 14"/>
 <channel onMode="1" bRatio="0.2207353" products="24 13"/>
 <channel onMode="1" bRatio="0.0869923" products="14 1 -1"/>
 <channel onMode="1" bRatio="0.0869923" products="14 2 -2"/>
 <channel onMode="1" bRatio="0.0869910" products="14 3 -3"/>
 <channel onMode="1" bRatio="0.0869737" products="14 4 -4"/>
 <channel onMode="1" bRatio="0.0867932" products="14 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="14 6 -6"/>
 <channel onMode="1" bRatio="0.0289977" products="14 11 -11"/>
 <channel onMode="1" bRatio="0.0289977" products="14 12 -12"/>
 <channel onMode="1" bRatio="0.0289977" products="14 13 -13"/>
 <channel onMode="1" bRatio="0.0579955" products="14 14 -14"/>
 <channel onMode="1" bRatio="0.0289886" products="14 15 -15"/>
 <channel onMode="1" bRatio="0.0289977" products="14 16 -16"/>
</particle>

<particle id="4000015" name="tau*-" antiName="tau*bar+" spinType="2" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.18080" mMin="50.00000" mMax="0.00000" tau0="1.67113e-13">
 <channel onMode="1" bRatio="0.1077337" products="22 15"/>
 <channel onMode="1" bRatio="0.0403807" products="23 15"/>
 <channel onMode="1" bRatio="0.2188816" products="-24 16"/>
 <channel onMode="1" bRatio="0.0862617" products="15 1 -1"/>
 <channel onMode="1" bRatio="0.0862617" products="15 2 -2"/>
 <channel onMode="1" bRatio="0.0862605" products="15 3 -3"/>
 <channel onMode="1" bRatio="0.0862432" products="15 4 -4"/>
 <channel onMode="1" bRatio="0.0860643" products="15 5 -5"/>
 <channel onMode="1" bRatio="0.0006330" products="15 6 -6"/>
 <channel onMode="1" bRatio="0.0287542" products="15 11 -11"/>
 <channel onMode="1" bRatio="0.0287542" products="15 12 -12"/>
 <channel onMode="1" bRatio="0.0287542" products="15 13 -13"/>
 <channel onMode="1" bRatio="0.0287542" products="15 14 -14"/>
 <channel onMode="1" bRatio="0.0575084" products="15 15 -15"/>
 <channel onMode="1" bRatio="0.0287542" products="15 16 -16"/>
</particle>

<particle id="4000016" name="nu*_tau0" antiName="nu*_taubar0" spinType="2" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.17087" mMin="50.00000" mMax="0.00000" tau0="1.68530e-13">
 <channel onMode="1" bRatio="0.1409102" products="23 16"/>
 <channel onMode="1" bRatio="0.2207277" products="24 15"/>
 <channel onMode="1" bRatio="0.0869931" products="16 1 -1"/>
 <channel onMode="1" bRatio="0.0869931" products="16 2 -2"/>
 <channel onMode="1" bRatio="0.0869919" products="16 3 -3"/>
 <channel onMode="1" bRatio="0.0869745" products="16 4 -4"/>
 <channel onMode="1" bRatio="0.0867941" products="16 5 -5"/>
 <channel onMode="1" bRatio="0.0006384" products="16 6 -6"/>
 <channel onMode="1" bRatio="0.0289980" products="16 11 -11"/>
 <channel onMode="1" bRatio="0.0289980" products="16 12 -12"/>
 <channel onMode="1" bRatio="0.0289980" products="16 13 -13"/>
 <channel onMode="1" bRatio="0.0289980" products="16 14 -14"/>
 <channel onMode="1" bRatio="0.0289889" products="16 15 -15"/>
 <channel onMode="1" bRatio="0.0579961" products="16 16 -16"/>
</particle>

<particle id="4900001" name="Dv" antiName="Dvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="1 4900101"/>
</particle>

<particle id="4900002" name="Uv" antiName="Uvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="2 4900101"/>
</particle>

<particle id="4900003" name="Sv" antiName="Svbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="3 4900101"/>
</particle>

<particle id="4900004" name="Cv" antiName="Cvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="4 4900101"/>
</particle>

<particle id="4900005" name="Bv" antiName="Bvbar" spinType="1" chargeType="-1" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="5 4900101"/>
</particle>

<particle id="4900006" name="Tv" antiName="Tvbar" spinType="1" chargeType="2" colType="1"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="6 4900101"/>
</particle>

<particle id="4900011" name="Ev" antiName="Evbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="11 4900101"/>
</particle>

<particle id="4900012" name="nuEv" antiName="nuEvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="12 4900101"/>
</particle>

<particle id="4900013" name="MUv" antiName="MUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="13 4900101"/>
</particle>

<particle id="4900014" name="nuMUv" antiName="nuMUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="14 4900101"/>
</particle>

<particle id="4900015" name="TAUv" antiName="TAUvbar" spinType="1" chargeType="-3" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="15 4900101"/>
</particle>

<particle id="4900016" name="nuTAUv" antiName="nuTAUvbar" spinType="1" chargeType="0" colType="0"
          m0="400.00000" mWidth="1.00000" mMin="50.00000" mMax="0.00000" tau0="1.97327e-13">
 <channel onMode="1" bRatio="1.0000000" meMode="103" products="16 4900101"/>
</particle>

<particle id="4900021" name="gv" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="4900022" name="gammav" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900023" name="Zv" spinType="3" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="2.000e+01" mMin="1.000e+02" mMax="0.000e+00" tau0="9.86635e-15">
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="1 -1"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="2 -2"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="3 -3"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="4 -4"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="5 -5"/>
 <channel onMode="1" bRatio="0.0750000" meMode="102" products="6 -6"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="11 -11"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="12 -12"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="13 -13"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="14 -14"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="15 -15"/>
 <channel onMode="1" bRatio="0.0250000" meMode="102" products="16 -16"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900101 -4900101"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900102 -4900102"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900103 -4900103"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900104 -4900104"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900105 -4900105"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900106 -4900106"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900107 -4900107"/>
 <channel onMode="1" bRatio="0.0500000" meMode="102" products="4900108 -4900108"/>
</particle>

<particle id="4900101" name="qv1" antiName="qv1bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900102" name="qv2" antiName="qv2bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900103" name="qv3" antiName="qv3bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900104" name="qv4" antiName="qv4bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900105" name="qv5" antiName="qv5bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900106" name="qv6" antiName="qv6bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900107" name="qv7" antiName="qv7bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900108" name="qv8" antiName="qv8bar" spinType="2" chargeType="0" colType="0"
          m0="5.00000">
</particle>

<particle id="4900111" name="piv11" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900113" name="rhov11" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900211" name="piv21" antiName="piv21bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900213" name="rhov21" antiName="rhov21bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900221" name="piv22" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900223" name="rhov22" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900311" name="piv31" antiName="piv31bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900313" name="rhov31" antiName="rhov31bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900321" name="piv32" antiName="piv32bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900323" name="rhov32" antiName="rhov32bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900331" name="piv33" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900333" name="rhov33" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900411" name="piv41" antiName="piv41bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900413" name="rhov41" antiName="rhov41bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900421" name="piv42" antiName="piv42bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900423" name="rhov42" antiName="rhov42bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900431" name="piv43" antiName="piv43bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900433" name="rhov43" antiName="rhov43bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900441" name="piv44" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900443" name="rhov44" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900511" name="piv51" antiName="piv51bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900513" name="rhov51" antiName="rhov51bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900521" name="piv52" antiName="piv52bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900523" name="rhov52" antiName="rhov52bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900531" name="piv53" antiName="piv53bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900533" name="rhov53" antiName="rhov53bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900541" name="piv54" antiName="piv54bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900543" name="rhov54" antiName="rhov54bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900551" name="piv55" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900553" name="rhov55" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900611" name="piv61" antiName="piv61bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900613" name="rhov61" antiName="rhov61bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900621" name="piv62" antiName="piv62bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900623" name="rhov62" antiName="rhov62bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900631" name="piv63" antiName="piv63bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900633" name="rhov63" antiName="rhov63bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900641" name="piv64" antiName="piv64bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900643" name="rhov64" antiName="rhov64bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900651" name="piv65" antiName="piv65bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900653" name="rhov65" antiName="rhov65bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900661" name="piv66" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900663" name="rhov66" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900711" name="piv71" antiName="piv71bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900713" name="rhov71" antiName="rhov71bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900721" name="piv72" antiName="piv72bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900723" name="rhov72" antiName="rhov72bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900731" name="piv73" antiName="piv73bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900733" name="rhov73" antiName="rhov73bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900741" name="piv74" antiName="piv74bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900743" name="rhov74" antiName="rhov74bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900751" name="piv75" antiName="piv75bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900753" name="rhov75" antiName="rhov75bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900761" name="piv76" antiName="piv76bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900763" name="rhov76" antiName="rhov76bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900771" name="piv77" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900773" name="rhov77" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900811" name="piv81" antiName="piv81bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900813" name="rhov81" antiName="rhov81bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900821" name="piv82" antiName="piv82bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900823" name="rhov82" antiName="rhov82bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900831" name="piv83" antiName="piv83bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900833" name="rhov83" antiName="rhov83bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900841" name="piv84" antiName="piv84bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900843" name="rhov84" antiName="rhov84bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900851" name="piv85" antiName="piv85bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900853" name="rhov85" antiName="rhov85bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900861" name="piv86" antiName="piv86bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900863" name="rhov86" antiName="rhov86bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900871" name="piv87" antiName="piv87bar" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900873" name="rhov87" antiName="rhov87bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4900881" name="piv88" spinType="1" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0000012" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.0000005" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0004920" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.0793840" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.8679713" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.0001840" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.0519670" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900883" name="rhov88" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="1 -1"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="2 -2"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="3 -3"/>
 <channel onMode="0" bRatio="0.2000000" meMode="91" products="4 -4"/>
 <channel onMode="0" bRatio="0.0500000" meMode="91" products="5 -5"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="11 -11"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="12 -12"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="13 -13"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="14 -14"/>
 <channel onMode="0" bRatio="0.1500000" meMode="91" products="15 -15"/>
 <channel onMode="0" bRatio="0.0000000" meMode="91" products="16 -16"/>
</particle>

<particle id="4900991" name="ggv" spinType="1" chargeType="0" colType="0"
          m0="1.00000">
</particle>

<particle id="4901103" name="qv1qv1" antiName="qv1qv1bar" spinType="3" chargeType="0" colType="0"
          m0="10.00000">
</particle>

<particle id="4901114" name="Deltav1" antiName="Deltav1bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4902114" name="Deltav2" antiName="Deltav2bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4903114" name="Deltav3" antiName="Deltav3bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4904114" name="Deltav4" antiName="Deltav4bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4905114" name="Deltav5" antiName="Deltav5bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4906114" name="Deltav6" antiName="Deltav6bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4907114" name="Deltav7" antiName="Deltav7bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="4908114" name="Deltav8" antiName="Deltav8bar" spinType="4" chargeType="0" colType="0"
          m0="15.00000">
</particle>

<particle id="5000023" name="Z_KK" spinType="3" chargeType="0" colType="0"
          m0="4.000e+03">
</particle>

<particle id="5000039" name="Graviton" spinType="5" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="5100021" name="KKgluon*" spinType="3" chargeType="0" colType="2"
          m0="1.000e+03" mWidth="1.291e+02" mMin="5.000e+01" mMax="0.000e+00" tau0="1.52855e-15">
 <channel onMode="1" bRatio="0.0045697" products="1 -1"/>
 <channel onMode="1" bRatio="0.0045697" products="2 -2"/>
 <channel onMode="1" bRatio="0.0045697" products="3 -3"/>
 <channel onMode="1" bRatio="0.0045697" products="4 -4"/>
 <channel onMode="1" bRatio="0.0594010" products="5 -5"/>
 <channel onMode="1" bRatio="0.9223200" products="6 -6"/>
</particle>

<particle id="5100039" name="Graviton*" spinType="5" chargeType="0" colType="0"
          m0="1.000e+03" mWidth="1.423e-01" mMin="5.000e+01" mMax="0.000e+00" tau0="1.38665e-12">
 <channel onMode="1" bRatio="0.0628712" products="1 -1"/>
 <channel onMode="1" bRatio="0.0628712" products="2 -2"/>
 <channel onMode="1" bRatio="0.0628712" products="3 -3"/>
 <channel onMode="1" bRatio="0.0628708" products="4 -4"/>
 <channel onMode="1" bRatio="0.0628664" products="5 -5"/>
 <channel onMode="1" bRatio="0.0560704" products="6 -6"/>
 <channel onMode="1" bRatio="0.0203830" products="11 -11"/>
 <channel onMode="1" bRatio="0.0203830" products="12 -12"/>
 <channel onMode="1" bRatio="0.0203830" products="13 -13"/>
 <channel onMode="1" bRatio="0.0203830" products="14 -14"/>
 <channel onMode="1" bRatio="0.0203827" products="15 -15"/>
 <channel onMode="1" bRatio="0.0203830" products="16 -16"/>
 <channel onMode="1" bRatio="0.3261273" products="21 21"/>
 <channel onMode="1" bRatio="0.0407659" products="22 22"/>
 <channel onMode="1" bRatio="0.0449889" products="23 23"/>
 <channel onMode="1" bRatio="0.0896172" products="24 -24"/>
 <channel onMode="1" bRatio="0.0057819" products="25 25"/>
</particle>

<particle id="9000111" name="a_0(980)0" spinType="1" chargeType="0" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 111"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0250000" meMode="3" products="310 310"/>
 <channel onMode="1" bRatio="0.0500000" meMode="3" products="321 -321"/>
</particle>

<particle id="9000211" name="a_0(980)+" antiName="a_0(980)-" spinType="1" chargeType="3" colType="0"
          m0="0.98350" mWidth="0.06000" mMin="0.70000" mMax="1.50000">
 <channel onMode="1" bRatio="0.9000000" meMode="3" products="221 211"/>
 <channel onMode="1" bRatio="0.1000000" meMode="3" products="321 311"/>
</particle>

<particle id="9000221" name="f_0(500)" spinType="1" chargeType="0" colType="0"
          m0="0.47500" mWidth="0.55000" mMin="0.27915" mMax="1.00000">
 <channel onMode="1" bRatio="0.3300000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.6600000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.0100000" meMode="3" products="22 22"/>
</particle>

<particle id="9010221" name="f_0(980)" spinType="1" chargeType="0" colType="0"
          m0="1.00000" mWidth="0.05000" mMin="0.80000" mMax="1.20000">
 <channel onMode="1" bRatio="0.5200000" meMode="3" products="211 -211"/>
 <channel onMode="1" bRatio="0.2600000" meMode="3" products="111 111"/>
 <channel onMode="1" bRatio="0.1100000" meMode="3" products="321 -321"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="130 130"/>
 <channel onMode="1" bRatio="0.0550000" meMode="3" products="310 310"/>
</particle>

<particle id="9900012" name="nu_Re" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97466e-10">
 <channel onMode="1" bRatio="0.1974893" products="11 -1 2"/>
 <channel onMode="1" bRatio="0.0107392" products="11 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="11 -1 6"/>
 <channel onMode="1" bRatio="0.0107496" products="11 -3 2"/>
 <channel onMode="1" bRatio="0.1971141" products="11 -3 4"/>
 <channel onMode="1" bRatio="0.0001510" products="11 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="11 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="11 -5 4"/>
 <channel onMode="1" bRatio="0.0833772" products="11 -5 6"/>
 <channel onMode="1" bRatio="0.1974893" products="-11 1 -2"/>
 <channel onMode="1" bRatio="0.0107392" products="-11 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-11 1 -6"/>
 <channel onMode="1" bRatio="0.0107496" products="-11 3 -2"/>
 <channel onMode="1" bRatio="0.1971141" products="-11 3 -4"/>
 <channel onMode="1" bRatio="0.0001510" products="-11 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-11 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-11 5 -4"/>
 <channel onMode="1" bRatio="0.0833772" products="-11 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="11 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-11 15 9900016"/>
</particle>

<particle id="9900014" name="nu_Rmu" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.97503e-10">
 <channel onMode="1" bRatio="0.1975252" products="13 -1 2"/>
 <channel onMode="1" bRatio="0.0107410" products="13 -1 4"/>
 <channel onMode="1" bRatio="0.0000058" products="13 -1 6"/>
 <channel onMode="1" bRatio="0.0107515" products="13 -3 2"/>
 <channel onMode="1" bRatio="0.1971481" products="13 -3 4"/>
 <channel onMode="1" bRatio="0.0001509" products="13 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="13 -5 2"/>
 <channel onMode="1" bRatio="0.0003706" products="13 -5 4"/>
 <channel onMode="1" bRatio="0.0833036" products="13 -5 6"/>
 <channel onMode="1" bRatio="0.1975252" products="-13 1 -2"/>
 <channel onMode="1" bRatio="0.0107410" products="-13 1 -4"/>
 <channel onMode="1" bRatio="0.0000058" products="-13 1 -6"/>
 <channel onMode="1" bRatio="0.0107515" products="-13 3 -2"/>
 <channel onMode="1" bRatio="0.1971481" products="-13 3 -4"/>
 <channel onMode="1" bRatio="0.0001509" products="-13 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-13 5 -2"/>
 <channel onMode="1" bRatio="0.0003706" products="-13 5 -4"/>
 <channel onMode="1" bRatio="0.0833036" products="-13 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="13 -15 9900016"/>
 <channel onMode="1" bRatio="0.0000000" products="-13 15 9900016"/>
</particle>

<particle id="9900016" name="nu_Rtau" spinType="2" chargeType="0" colType="0"
          m0="500.00000" mWidth="0.00100" mMin="50.00000" mMax="0.00000" tau0="1.98103e-10">
 <channel onMode="1" bRatio="0.1980915" products="15 -1 2"/>
 <channel onMode="1" bRatio="0.0107705" products="15 -1 4"/>
 <channel onMode="1" bRatio="0.0000057" products="15 -1 6"/>
 <channel onMode="1" bRatio="0.0107821" products="15 -3 2"/>
 <channel onMode="1" bRatio="0.1976851" products="15 -3 4"/>
 <channel onMode="1" bRatio="0.0001488" products="15 -3 6"/>
 <channel onMode="1" bRatio="0.0000033" products="15 -5 2"/>
 <channel onMode="1" bRatio="0.0003715" products="15 -5 4"/>
 <channel onMode="1" bRatio="0.0821415" products="15 -5 6"/>
 <channel onMode="1" bRatio="0.1980915" products="-15 1 -2"/>
 <channel onMode="1" bRatio="0.0107705" products="-15 1 -4"/>
 <channel onMode="1" bRatio="0.0000057" products="-15 1 -6"/>
 <channel onMode="1" bRatio="0.0107821" products="-15 3 -2"/>
 <channel onMode="1" bRatio="0.1976851" products="-15 3 -4"/>
 <channel onMode="1" bRatio="0.0001488" products="-15 3 -6"/>
 <channel onMode="1" bRatio="0.0000033" products="-15 5 -2"/>
 <channel onMode="1" bRatio="0.0003715" products="-15 5 -4"/>
 <channel onMode="1" bRatio="0.0821415" products="-15 5 -6"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 11 9900012"/>
 <channel onMode="1" bRatio="0.0000000" products="15 -13 9900014"/>
 <channel onMode="1" bRatio="0.0000000" products="-15 13 9900014"/>
</particle>

<particle id="9900020" name="gam_diff0" spinType="3" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900023" name="Z_R0" spinType="3" chargeType="0" colType="0"
          m0="1.200e+03" mWidth="2.702e+01" mMin="5.000e+01" mMax="0.000e+00" tau0="7.30287e-15">
 <channel onMode="1" bRatio="0.1844947" products="1 -1"/>
 <channel onMode="1" bRatio="0.1048208" products="2 -2"/>
 <channel onMode="1" bRatio="0.1844947" products="3 -3"/>
 <channel onMode="1" bRatio="0.1048201" products="4 -4"/>
 <channel onMode="1" bRatio="0.1844881" products="5 -5"/>
 <channel onMode="1" bRatio="0.0962455" products="6 -6"/>
 <channel onMode="1" bRatio="0.0229755" products="11 -11"/>
 <channel onMode="1" bRatio="0.0083356" products="12 -12"/>
 <channel onMode="1" bRatio="0.0155677" products="9900012 9900012"/>
 <channel onMode="1" bRatio="0.0229755" products="13 -13"/>
 <channel onMode="1" bRatio="0.0083356" products="14 -14"/>
 <channel onMode="1" bRatio="0.0155677" products="9900014 9900014"/>
 <channel onMode="1" bRatio="0.0229752" products="15 -15"/>
 <channel onMode="1" bRatio="0.0083356" products="16 -16"/>
 <channel onMode="1" bRatio="0.0155677" products="9900016 9900016"/>
</particle>

<particle id="9900024" name="W_R+" antiName="W_R-" spinType="3" chargeType="3" colType="0"
          m0="750.00000" mWidth="21.96700" mMin="50.00000" mMax="0.00000" tau0="8.98288e-15">
 <channel onMode="1" bRatio="0.2885336" products="-1 2"/>
 <channel onMode="1" bRatio="0.0156914" products="-1 4"/>
 <channel onMode="1" bRatio="0.0000186" products="-1 6"/>
 <channel onMode="1" bRatio="0.0157053" products="-3 2"/>
 <channel onMode="1" bRatio="0.2880165" products="-3 4"/>
 <channel onMode="1" bRatio="0.0004848" products="-3 6"/>
 <channel onMode="1" bRatio="0.0000048" products="-5 2"/>
 <channel onMode="1" bRatio="0.0005420" products="-5 4"/>
 <channel onMode="1" bRatio="0.2794679" products="-5 6"/>
 <channel onMode="1" bRatio="0.0371787" products="-11 9900012"/>
 <channel onMode="1" bRatio="0.0371787" products="-13 9900014"/>
 <channel onMode="1" bRatio="0.0371777" products="-15 9900016"/>
</particle>

<particle id="9900041" name="H_L++" antiName="H_L--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88160" mMin="50.00000" mMax="0.00000" tau0="2.23828e-13">
 <channel onMode="1" bRatio="0.0902649" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018053" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0902649" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018052" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8122559" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0017987" products="24 24"/>
</particle>

<particle id="9900042" name="H_R++" antiName="H_R--" spinType="1" chargeType="6" colType="0"
          m0="200.00000" mWidth="0.88001" mMin="50.00000" mMax="0.00000" tau0="2.24232e-13">
 <channel onMode="1" bRatio="0.0904276" products="-11 -11"/>
 <channel onMode="1" bRatio="0.0018086" products="-11 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-11 -15"/>
 <channel onMode="1" bRatio="0.0904275" products="-13 -13"/>
 <channel onMode="1" bRatio="0.0018084" products="-13 -15"/>
 <channel onMode="1" bRatio="0.8137196" products="-15 -15"/>
 <channel onMode="1" bRatio="0.0000000" products="9900024 9900024"/>
</particle>

<particle id="9900110" name="rho_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900130" name="K_dif0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900210" name="pi_dif+" antiName="pi_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900220" name="omega_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900310" name="K_dif0" antiName="K_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900320" name="K_dif+" antiName="K_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900330" name="phi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900410" name="D_dif+" antiName="D_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900420" name="D_dif0" antiName="D_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900430" name="D_sdif+" antiName="D_sdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900440" name="J/psi_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900510" name="B_dif0" antiName="B_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900520" name="B_dif+" antiName="B_dif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900530" name="B_sdif0" antiName="B_sdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9900540" name="B_cdif+" antiName="B_cdif-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9900550" name="Upsilon_dif" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9901110" name="Delta_dif-" antiName="Delta_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902110" name="n_dif0" antiName="n_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902130" name="Lambda*_dif0" antiName="Lambda*_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9902210" name="p_dif+" antiName="p_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9902220" name="Delta_dif++" antiName="Delta_difbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9903110" name="Sigma_dif-" antiName="Sigma_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903120" name="Lambda_dif0" antiName="Lambda_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903210" name="Sigma_dif0" antiName="Sigma_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903220" name="Sigma_dif+" antiName="Sigma_difbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903310" name="Xi_dif-" antiName="Xi_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9903320" name="Xi_dif0" antiName="Xi_difbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9903330" name="Omega_dif-" antiName="Omega_difbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904110" name="Sigma_cdif0" antiName="Sigma_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904120" name="Lambda_cdif+" antiName="Lambda_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904130" name="Xi_cdif0" antiName="Xi_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904210" name="Sigma_cdif+" antiName="Sigma_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904220" name="Sigma_cdif++" antiName="Sigma_cdifbar--" spinType="0" chargeType="6" colType="0"
          m0="0.00000">
</particle>

<particle id="9904230" name="Xi_cdif+" antiName="Xi_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904310" name="Xi'_cdif0" antiName="Xi'_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9904320" name="Xi'_cdif+" antiName="Xi'_cdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9904330" name="Omega_cdif0" antiName="Omega_cdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905110" name="Sigma_bdif-" antiName="Sigma_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905120" name="Lambda_bdif0" antiName="Lambda_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905130" name="Xi_bdif-" antiName="Xi_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905210" name="Sigma_bdif0" antiName="Sigma_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905220" name="Sigma_bdif+" antiName="Sigma_bdifbar-" spinType="0" chargeType="3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905230" name="Xi_bdif0" antiName="Xi_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905310" name="Xi'_bdif-" antiName="Xi'_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9905320" name="Xi'_bdif0" antiName="Xi'_bdifbar0" spinType="0" chargeType="0" colType="0"
          m0="0.00000">
</particle>

<particle id="9905330" name="Omega_bdif-" antiName="Omega_bdifbar+" spinType="0" chargeType="-3" colType="0"
          m0="0.00000">
</particle>

<particle id="9940001" name="eta_c[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.18100">
 <channel onMode="1" bRatio="1.0000000" products="441 21"/>
</particle>

<particle id="9940003" name="J/psi[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9940005" name="chi_2c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.75620">
 <channel onMode="1" bRatio="1.0000000" products="445 21"/>
</particle>

<particle id="9940011" name="chi_0c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.61475">
 <channel onMode="1" bRatio="1.0000000" products="10441 21"/>
</particle>

<particle id="9940023" name="chi_1c[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.71066">
 <channel onMode="1" bRatio="1.0000000" products="20443 21"/>
</particle>

<particle id="9940103" name="psi(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9941003" name="J/psi[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9941103" name="psi(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9942003" name="J/psi[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.29692">
 <channel onMode="1" bRatio="1.0000000" products="443 21"/>
</particle>

<particle id="9942033" name="psi(3770)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.97315">
 <channel onMode="1" bRatio="1.0000000" products="30443 21"/>
</particle>

<particle id="9942103" name="psi(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="3.88611">
 <channel onMode="1" bRatio="1.0000000" products="100443 21"/>
</particle>

<particle id="9950001" name="eta_b[3S1(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.60000">
 <channel onMode="1" bRatio="1.0000000" products="551 21"/>
</particle>

<particle id="9950003" name="Upsilon[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9950005" name="chi_2b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.11220">
 <channel onMode="1" bRatio="1.0000000" products="555 21"/>
</particle>

<particle id="9950011" name="chi_0b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.05940">
 <channel onMode="1" bRatio="1.0000000" products="10551 21"/>
</particle>

<particle id="9950023" name="chi_1b[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.09280">
 <channel onMode="1" bRatio="1.0000000" products="20553 21"/>
</particle>

<particle id="9950103" name="Upsilon(2S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9950203" name="Upsilon(3S)[3S1(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9951003" name="Upsilon[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9951103" name="Upsilon(2S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9951203" name="Upsilon(3S)[1S0(8)]" spinType="1" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="9952003" name="Upsilon[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="9.66030">
 <channel onMode="1" bRatio="1.0000000" products="553 21"/>
</particle>

<particle id="9952103" name="Upsilon(2S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.22326">
 <channel onMode="1" bRatio="1.0000000" products="100553 21"/>
</particle>

<particle id="9952203" name="Upsilon(3S)[3PJ(8)]" spinType="3" chargeType="0" colType="2"
          m0="10.55520">
 <channel onMode="1" bRatio="1.0000000" products="200553 21"/>
</particle>

<particle id="1000010020" name="2H" antiName="2Hbar" spinType="1" chargeType="3" colType="0"
          m0="1.87561">
</particle>

<particle id="1000020040" name="4He" antiName="4Hebar" spinType="1" chargeType="6" colType="0"
          m0="3.72840">
</particle>

<particle id="1000030060" name="6Li" antiName="6Libar" spinType="1" chargeType="9" colType="0"
          m0="5.60305">
</particle>

<particle id="1000040090" name="9Be" antiName="9Bebar" spinType="2" chargeType="12" colType="0"
          m0="8.39479">
</particle>

<particle id="1000060120" name="12C" antiName="12Cbar" spinType="1" chargeType="18" colType="0"
          m0="11.17793">
</particle>

<particle id="1000070140" name="14N" antiName="14Nbar" spinType="1" chargeType="21" colType="0"
          m0="13.04750">
</particle>

<particle id="1000080160" name="16O" antiName="16Obar" spinType="1" chargeType="24" colType="0"
          m0="14.89917">
</particle>

<particle id="1000130270" name="27Al" antiName="27Albar" spinType="2" chargeType="39" colType="0"
          m0="25.13314">
</particle>

<particle id="1000180400" name="40Ar" antiName="40Arbar" spinType="1" chargeType="54" colType="0"
          m0="37.22474">
</particle>

<particle id="1000260560" name="56Fe" antiName="56Febar" spinType="1" chargeType="78" colType="0"
          m0="52.10306">
</particle>

<particle id="1000290630" name="63Cu" antiName="63Cubar" spinType="2" chargeType="87" colType="0"
          m0="58.61865">
</particle>

<particle id="1000360840" name="84Kr" antiName="84Krbar" spinType="1" chargeType="108" colType="0"
          m0="78.16307">
</particle>

<particle id="1000471070" name="107Ag" antiName="107Agbar" spinType="2" chargeType="141" colType="0"
          m0="99.58145">
</particle>

<particle id="1000541290" name="129Xe" antiName="129Xebar" spinType="2" chargeType="162" colType="0"
          m0="120.04645">
</particle>

<particle id="1000791970" name="197Au" antiName="197Aubar" spinType="2" chargeType="237" colType="0"
          m0="183.47319">
</particle>

<particle id="1000822080" name="208Pb" antiName="208Pbbar" spinType="1" chargeType="246" colType="0"
          m0="193.72902">
</particle>



==> anc/S2/cp5_exact/production_settings/pilot_on.csv.settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 5.176
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 2
MultipartonInteractions:alphaSvalue = 0.118
MultipartonInteractions:bProfile = 2
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.63
MultipartonInteractions:coreRadius = 0.7634
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.03344
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 1.41
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = LHAPDF6:NNPDF31_nnlo_as_0118
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 26101001
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 2
SigmaProcess:alphaSvalue = 0.118
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 0
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = off
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 2
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.118
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 2
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.118
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/cp5_exact/results/README.txt <==
Current compatible CP5/tune CSVs use population conditional widths (divisor N) with complete uncertainty tables under ../../reproduced_results/. The retained production_manifest.json remains the production-time record. Original validation JSONs, containing historical N-1 numerical summaries, are preserved in ../../production_records/cp5_exact/original_validation_records/. Estimator profiles use their separately documented sample-SD convention for errors on conditional means.


==> anc/S2/cp5_exact/results/cp5_conditional_fluctuations.csv <==
nmpi,mean_nch,sigma_nch,events,sample,cv,scaled_variance,sem_mean,sem_sigma,sem_cv,sem_scaled_variance
0,1.4527112232030266,1.2166406129538976,9516,CMS CP5 CR OFF,0.8374965330489936,1.0189322953154918,0.0124719710176218,0.0135467551288911,0.0073903705779708,0.0185094852664518
1,4.35432620666179,4.958287425212897,1283769,CMS CP5 CR OFF,1.138703714394914,5.646020308127522,0.0043761102658686,0.011206722179439,0.0018311452290873,0.0214094577309309
2,5.42153519281959,3.3544537634402958,331346,CMS CP5 CR OFF,0.6187276563072049,2.0754933152442976,0.0058274820439212,0.005867900221968,0.0009319152448915,0.0063977067724917
3,7.633408071748879,4.21635411672047,221216,CMS CP5 CR OFF,0.5523553931729562,2.328925935897548,0.0089645565464301,0.0092295825656139,0.0010865798861659,0.0092993244974429
4,9.887537883379805,4.893418145192955,164980,CMS CP5 CR OFF,0.4949076507123596,2.421790078190677,0.0120474928827533,0.0105692374027559,0.0009682829894201,0.0095350074801973
5,12.185612254987715,5.507437394151897,131473,CMS CP5 CR OFF,0.4519623043066743,2.4891540954856373,0.0151890734604597,0.0129444889601882,0.0009742746052238,0.0107893915405292
6,14.542824295842117,6.05834878024054,109599,CMS CP5 CR OFF,0.4165868098930866,2.5238281915800798,0.0182999952217862,0.0152030048926798,0.00097198722537,0.0118105534622543
7,16.90260832306786,6.57616761926944,93355,CMS CP5 CR OFF,0.3890622969884835,2.558538879334255,0.021523063287994,0.0182249280757976,0.0010129862073508,0.0133676081964813
8,19.214493884668386,7.063608031500585,82007,CMS CP5 CR OFF,0.3676187399938114,2.5967146843504114,0.0246661364327779,0.0199943698212384,0.0009780024329622,0.0138704405729348
9,21.614687043334563,7.528991113139396,73221,CMS CP5 CR OFF,0.3483275560754025,2.62255507415327,0.0278239610425589,0.0229288659453475,0.0009959064767232,0.0151203409003512
10,23.956974562917384,7.971533022384938,66635,CMS CP5 CR OFF,0.332743727779548,2.652477613986132,0.0308809497361478,0.0340816265705664,0.001364063603619,0.0219543862920993
11,26.40910968978796,8.369387915809359,60507,CMS CP5 CR OFF,0.3169129142981176,2.652367115290592,0.034024432264647,0.0288705200176905,0.0010437615368321,0.017560473979509
12,28.884842625416265,8.813862048481692,55854,CMS CP5 CR OFF,0.305137963283422,2.689443914134753,0.0372940121912742,0.0294922330480272,0.0009729739789787,0.0172336116117022
13,31.255,9.25879280634194,52000,CMS CP5 CR OFF,0.2962339723673632,2.74276897234904,0.0406024923995221,0.130131602479915,0.004086359454979,0.0763043564543492
14,33.8110818267924,9.55422611963234,48566,CMS CP5 CR OFF,0.2825767648777635,2.699802307796336,0.0433540174170354,0.0416542541702622,0.0011854850636654,0.0228403314823384
15,36.2676633395807,9.89767259209662,45886,CMS CP5 CR OFF,0.2729062663735162,2.7011368728965715,0.0462054264797471,0.0354798800528597,0.0009391650954419,0.0186676374203124
16,38.75199139351767,10.26455338919956,43688,CMS CP5 CR OFF,0.2648780880694711,2.718855276618189,0.0491087608929538,0.0371359897262408,0.0009255111413631,0.0190299993738101
17,41.17267041597983,10.605796131508594,41252,CMS CP5 CR OFF,0.2575931078639072,2.7319799868863037,0.0522180644768809,0.0400921404520271,0.0009398021834153,0.0200000879064199
18,43.722203808989626,10.99600362759387,39223,CMS CP5 CR OFF,0.2514970122648073,2.7654620591928416,0.0555219192919664,0.0583422451431721,0.001289345718463,0.0286402999231163
19,46.14846727868149,11.311409024063677,37254,CMS CP5 CR OFF,0.2451090944311608,2.7725292226287075,0.0586044037571793,0.0568096405869157,0.0011873185342838,0.0271317753894777
20,48.69431206113759,11.591330346149109,35461,CMS CP5 CR OFF,0.238042799158878,2.759232721572581,0.0615542145386816,0.0470855394497102,0.0009345393983562,0.0217664444911257
21,51.2941228509923,11.924064562868423,33911,CMS CP5 CR OFF,0.2324645378478823,2.771922157875519,0.064752124254378,0.0497916328084157,0.0009401248120523,0.0225175539559962
22,53.82798988543065,12.2450094372881,32033,CMS CP5 CR OFF,0.2274840554765429,2.7855444061428374,0.0684164155931866,0.052210473429806,0.0009421041163146,0.0231463957793628
23,56.3178977461605,12.550575755460246,30082,CMS CP5 CR OFF,0.222852348147457,2.7969252777068605,0.0723619557220048,0.0546009735169409,0.000941298048842,0.0237136392887017
24,58.66428800799229,12.658472443532634,28027,CMS CP5 CR OFF,0.2157781654455274,2.7314219612082358,0.0756123948830614,0.0568604982700882,0.0009425366985754,0.0239452741203474
25,61.22626570232204,13.03006841046219,26270,CMS CP5 CR OFF,0.212818277596963,2.7730367160851617,0.080392708276416,0.0593062082761877,0.0009451074632923,0.0246709010680184
26,63.567858025199705,13.332945077551852,24286,CMS CP5 CR OFF,0.2097435007526347,2.796498575908335,0.0855555317285068,0.063574001783984,0.0009780771661211,0.0261065995143
27,65.93385705900944,13.534044141815434,22149,CMS CP5 CR OFF,0.2052669864240271,2.778092455120212,0.0909390738786838,0.0656250701166342,0.000978742074132,0.0264417587820923
28,68.44891809109772,13.863491895411723,20242,CMS CP5 CR OFF,0.2025377797346773,2.8078808678663845,0.0974419401648993,0.0745150884004022,0.0010609847948915,0.0295342699754903
29,70.9170893924022,13.955161619227052,17742,CMS CP5 CR OFF,0.1967813645313277,2.746115745686712,0.1047691892357598,0.0751878239503607,0.0010462586797854,0.0291156275103457
30,72.9129500947568,14.121989155750482,15830,CMS CP5 CR OFF,0.1936828661766903,2.735187335801893,0.1122420050672857,0.0812565575982046,0.0010952573499197,0.0309210308022562
31,75.30670785525155,14.41073360487133,13596,CMS CP5 CR OFF,0.1913605575823401,2.7576460177987445,0.1235891974236109,0.0897437604858896,0.001168344280299,0.0337093358799206
32,77.36358229246325,14.533184845482316,11769,CMS CP5 CR OFF,0.1878556345871039,2.730140661719762,0.1339648974257264,0.0965672077689918,0.0012322630296678,0.0357388167277964
33,80.00871348026654,14.769891449307048,9755,CMS CP5 CR OFF,0.1846035363754463,2.7265741934235472,0.1495421659521968,0.108832085301512,0.0013323084665127,0.0394431236388555
34,82.14220786987202,14.855440703919934,8361,CMS CP5 CR OFF,0.1808502728275043,2.686610504276734,0.1624637331789925,0.1150847541328607,0.0013782777422699,0.040946072838478
35,84.28563041244679,15.1113979027514,6813,CMS CP5 CR OFF,0.1792879501381749,2.709291553706614,0.1830776995937743,0.1373306153463794,0.0016053268312044,0.0485262714777841
36,86.76955409356725,15.102285319685588,5472,CMS CP5 CR OFF,0.1740505120425092,2.6285604929033477,0.2041595155734707,0.1582375696311332,0.001788630608829,0.0542046076229698
37,89.03733876442634,15.68312347302274,4419,CMS CP5 CR OFF,0.1761409728846109,2.762440626407704,0.235923151459221,0.170977831847269,0.0019057715323191,0.0595569692837567
38,90.98631766805472,15.685158687042186,3362,CMS CP5 CR OFF,0.1723903009710353,2.7039692268376525,0.2705141968681613,0.2031018780858247,0.0021900375019092,0.0688996085692641
39,92.7622950819672,15.863735418841529,2684,CMS CP5 CR OFF,0.1710149086417483,2.7129352633700514,0.3062063566876659,0.2239960774129513,0.0023658761421516,0.0753116894674301
40,94.92165668662676,16.369771263748476,2004,CMS CP5 CR OFF,0.1724556000722938,2.8230587263359346,0.365673722150744,0.2558457727311501,0.0026436498822183,0.0867228158078447
41,96.31514324693042,15.996341750527566,1466,CMS CP5 CR OFF,0.1660833510833964,2.6567260430028625,0.4177858134833375,0.2986037225642878,0.0030317828485267,0.0974174041455138
42,100.37594696969695,17.318806259081832,1056,CMS CP5 CR OFF,0.1725394059227187,2.988176543232642,0.5329494211031457,0.3747996253734866,0.0036390444576381,0.1267127664297926
43,101.32445520581112,15.975883989790908,826,CMS CP5 CR OFF,0.1576705639062213,2.518926637570706,0.5558720971991863,0.3983615532791359,0.0038515314008706,0.1235778324163194
44,103.33157894736844,16.914663605148824,570,CMS CP5 CR OFF,0.1636930721223591,2.768813249443069,0.7084772958455886,0.5204628551543882,0.0048936868978875,0.1669125698847761
45,104.77156177156178,17.339447531118537,429,CMS CP5 CR OFF,0.1654976525874886,2.869637863564043,0.8371564155319065,0.6414577159404407,0.0058583654329396,0.2065220517872069
46,107.53754940711462,16.28851692812807,253,CMS CP5 CR OFF,0.1514681803512479,2.4671920197240573,1.0240502853997606,0.6632743895244603,0.0062778956083444,0.2013645184885474
47,109.83495145631068,16.796091250892964,206,CMS CP5 CR OFF,0.1529211879114271,2.56847822635528,1.170239128555172,1.1957089729007642,0.010401668813838,0.3566007987296862
48,114.86486486486488,16.786141048139825,111,CMS CP5 CR OFF,0.146138169124982,2.4530959194488604,1.5932699993671149,1.2257438003146042,0.010521909547931,0.3541280737643122
49,115.3225806451613,16.544603310947487,93,CMS CP5 CR OFF,0.1434636930459782,2.373549890969245,1.7155954441929604,1.3483047698178552,0.0112754703672,0.378399430932735
50,120.29824561403508,15.841279533958332,57,CMS CP5 CR OFF,0.1316833795297688,2.086033225107395,2.098228732004007,1.1905842736870689,0.0100347547238142,0.3136477516272483
51,116.7948717948718,15.352573470368108,39,CMS CP5 CR OFF,0.1314490373972242,2.018081004250049,2.458379245967005,1.6219208938836165,0.0143381067537233,0.4312953751089223
52,121.35714285714286,16.782674496792996,14,CMS CP5 CR OFF,0.138291608566864,2.3209030522155887,4.485358428624869,2.53857538008876,0.0193091053919862,0.6701946250154751
53,113.05882352941175,18.1933103033062,17,CMS CP5 CR OFF,0.1609189777087437,2.927648895145988,4.412525885892326,3.625758038226497,0.0359343359842438,1.2339350704894945
54,132.85714285714286,25.75948408660708,7,CMS CP5 CR OFF,0.193888589899193,4.994470046082949,9.73616982778402,6.333982629055023,0.041346766684002,2.269622461049381
55,138.0,12.355835328567093,3,CMS CP5 CR OFF,0.089535038612805,1.106280193236715,7.133644853010899,2.5221243250702594,0.0150356555686393,0.4095663874445954
56,126.33333333333331,15.412837362262522,3,CMS CP5 CR OFF,0.1220013511524737,1.8803869832893576,8.898605800078188,3.146132252170617,0.0212651863104397,0.7013991529399293
0,1.4726383687057845,1.230414769367829,9612,CMS CP5 CR ON,0.8355172563167482,1.028032772233813,0.0125500268367709,0.0138229228495187,0.0074711315250627,0.0189479260942956
1,3.8499443719011097,3.479987489121103,1283524,CMS CP5 CR ON,0.9039059147243416,3.1455812745832747,0.0030716779895691,0.0061914575243701,0.0012068930800737,0.0095719618655628
2,4.753758990855532,3.135424653330391,332004,CMS CP5 CR ON,0.6595674411264401,2.0680240154418814,0.0054415761452822,0.0060759697352042,0.0010480765727159,0.0069364412656092
3,6.292773467489184,3.764683759554603,221434,CMS CP5 CR ON,0.5982550903833365,2.2522412228370183,0.0080003013847638,0.0082244450549493,0.0011078560156702,0.0086608317581129
4,7.67908732367103,4.250352031836623,165316,CMS CP5 CR ON,0.5534970306607633,2.352557228884512,0.0104536380135306,0.010194492200154,0.0011399724768281,0.0100187564409039
5,8.958315280596539,4.66719822922386,131559,CMS CP5 CR ON,0.5209906196685086,2.4315664975591056,0.0128675529829432,0.0123474279991027,0.001198513720136,0.0115388298904603
6,10.164651273072153,5.0465569927861775,109656,CMS CP5 CR ON,0.4964810751703154,2.505520041686755,0.0152397899931567,0.014511907450833,0.0012490629878403,0.0130068003512327
7,11.382498107817112,5.381162245401954,93807,CMS CP5 CR ON,0.472757578734527,2.543985233913878,0.0175694619943089,0.0161861212741862,0.0012588392180397,0.0139091602954374
8,12.519534002283828,5.697133061564233,82318,CMS CP5 CR ON,0.4550595142379066,2.592534603544137,0.0198567861102752,0.0175498196466141,0.0012491033555617,0.0145579846265157
9,13.715841015400608,6.022427915947991,73114,CMS CP5 CR ON,0.4390855733298312,2.6443612143116044,0.0222726215802539,0.0201558719965049,0.0013125512360459,0.016222863857737
10,14.788243922883488,6.26349015539506,66808,CMS CP5 CR ON,0.4235452287680262,2.6528713707530804,0.0242327199773335,0.0206648190656218,0.0012572697222777,0.016073037460454
11,15.981641808339816,6.536474472611652,60409,CMS CP5 CR ON,0.4089989345901043,2.6734110952735795,0.0265945561256297,0.0231680851622765,0.0013111539330606,0.0175125166746504
12,17.116881493912235,6.834719386825103,56014,CMS CP5 CR ON,0.3992969974849641,2.729082929811539,0.0288783512799275,0.0246010817282813,0.0013076481650579,0.0182083209689563
13,18.221128346021025,7.073152038260655,52413,CMS CP5 CR ON,0.3881840851971842,2.7456850534328114,0.0308953759420405,0.0268278150404949,0.0013345135422773,0.0193243872857148
14,19.433783589890748,7.336069757331596,48787,CMS CP5 CR ON,0.37749055521786,2.769297045812056,0.0332132516158815,0.0277754367532226,0.0013094218717461,0.0195453291657088
15,20.54748078938177,7.548016525449408,45808,CMS CP5 CR ON,0.3673451068196138,2.7727269368174228,0.035266485094663,0.0288785547982947,0.0012940391796559,0.0198301262521501
16,21.735233657667536,7.835669506088467,43782,CMS CP5 CR ON,0.3605054185062454,2.8248013145690485,0.0374479727126325,0.031240458013801,0.0013179882481199,0.0210547306778533
17,22.8464356292476,8.057921446264114,41494,CMS CP5 CR ON,0.3526992821562286,2.8420231097686326,0.0395576403829399,0.0328147292041915,0.001320215471417,0.0216801776386873
18,24.02440702147716,8.243576401410923,39251,CMS CP5 CR ON,0.3431333973838102,2.828646377209135,0.0416092899208455,0.0337044071404366,0.0013016009364489,0.0217660625295368
19,25.132157882044,8.483787849163539,37319,CMS CP5 CR ON,0.3375670282266089,2.8638470523471504,0.0439162047082476,0.0356212190310202,0.0013196028424529,0.0226892649134951
20,26.30121062629356,8.60696116572182,35271,CMS CP5 CR ON,0.3272458172369208,2.816592040603077,0.0458290607883532,0.0370291912503515,0.0013161010215729,0.0229394517588086
21,27.43522345455086,8.877167252558285,33631,CMS CP5 CR ON,0.3235682504013201,2.8723694764301797,0.0484065924542619,0.0385813808966214,0.0013120927814742,0.0236080014737639
22,28.41345280240609,8.947102823558321,31919,CMS CP5 CR ON,0.3148896716558386,2.8173502703813056,0.0500792469943471,0.0404716037875329,0.0013339817507349,0.0241881702468543
23,29.5693514573612,9.093413871344657,29574,CMS CP5 CR ON,0.3075283502398521,2.796482565902809,0.0528776229154877,0.0410826333205122,0.0013125664282473,0.0240656122238071
24,30.73537614290253,9.357780614078504,28327,CMS CP5 CR ON,0.3044628629423629,2.8490966765488848,0.055599715329595,0.0434819003054507,0.0013389546177676,0.0252575322099633
25,31.78271962225353,9.53400396299347,26261,CMS CP5 CR ON,0.2999744539267803,2.8599576325347265,0.0588328244152902,0.0475590215689802,0.0014056056503293,0.0271701093662106
26,32.77793365241789,9.6194569026729,24236,CMS CP5 CR ON,0.2934735607399496,2.8230562696119037,0.0617902683506706,0.0492627031748649,0.0014109821985423,0.0275345580305248
27,33.82971732084984,9.64582752722371,22216,CMS CP5 CR ON,0.2851288243333568,2.7503034625596263,0.0647152389180794,0.0496079899753201,0.0013993108796283,0.027144578670421
28,34.782578397212546,9.83469722002706,20090,CMS CP5 CR ON,0.2827477913717635,2.7807389177726733,0.0693858679879154,0.0534612984891961,0.0014549340846561,0.0289085724689501
29,35.885424785658614,9.986000121696057,17962,CMS CP5 CR ON,0.2782745413031002,2.778849603317673,0.074509941253816,0.0580658331881027,0.0015364864803523,0.0309794128340781
30,36.7284659557014,9.975588899321584,15847,CMS CP5 CR ON,0.2716037449359646,2.70940730299738,0.0792437491105575,0.0634915580305986,0.0016386159142724,0.0330903348695948
31,37.7192550184796,10.097719493868537,13799,CMS CP5 CR ON,0.2677072887288312,2.703233108047812,0.0859606112205788,0.0675269540643356,0.0017068433692362,0.0347813529705918
32,38.5978696207925,10.302089614503844,11735,CMS CP5 CR ON,0.2669082443077157,2.749712651707973,0.0951007137416805,0.0749777661287491,0.0018502254579843,0.0384932789514767
33,39.4761224489796,10.33038125149952,9800,CMS CP5 CR ON,0.2616868276475453,2.7033246980945886,0.1043526090739669,0.0804753871580154,0.0019611637125697,0.0407041317116521
34,40.318885820626726,10.516582902232951,8329,CMS CP5 CR ON,0.260835156730764,2.743094549576005,0.1152333582375649,0.0891718062015432,0.0021272036415149,0.0449602813191409
35,41.23989455184535,10.53180980082425,6828,CMS CP5 CR ON,0.2553791641630904,2.6896047840591413,0.1274548162358457,0.0906644136511931,0.0021385774068416,0.0449185940573701
36,42.08576709796673,10.579041499640557,5410,CMS CP5 CR ON,0.2513686271896813,2.659239138747314,0.1438294064543819,0.1092697328313292,0.002492021375203,0.0530689582531544
37,42.92336274965165,10.686586799096672,4306,CMS CP5 CR ON,0.2489690022989496,2.6606288533522244,0.1628553404620366,0.1207233205894933,0.0026943385461702,0.0579911528626154
38,43.77289909857517,10.94111275409212,3439,CMS CP5 CR ON,0.2499517504987066,2.7347502852890506,0.1865715440730313,0.136086073569702,0.0030110905204832,0.0659459663135314
39,44.22150700492238,10.68642615902522,2641,CMS CP5 CR ON,0.2416567612188271,2.5824471345941853,0.2079449072651588,0.1578069127793826,0.0034265342087553,0.0737751675376986
40,45.66755319148936,10.846345122840525,1880,CMS CP5 CR ON,0.2375065963652691,2.576078513128889,0.2501522967218068,0.1935187925187301,0.004034738938231,0.0886349010678796
41,46.50593990216632,10.447021165408362,1431,CMS CP5 CR ON,0.2246384265619739,2.346802396856974,0.2761675567086039,0.1951583959126118,0.0041497998786917,0.0860735924091683
42,47.35305528612997,11.34596104705668,1031,CMS CP5 CR ON,0.2396035689460567,2.71853275999772,0.3533555814009511,0.2580210526994381,0.0052846376143342,0.1200950303318471
43,47.33459119496855,11.16277499493721,795,CMS CP5 CR ON,0.2358270075463071,2.6324838229687857,0.3959028303177171,0.3463781847155109,0.0069157524063142,0.1574152679379366
44,48.30402930402931,11.095450931970124,546,CMS CP5 CR ON,0.2297003188312613,2.548628616650153,0.4748414645476602,0.3764135382800672,0.0074588252780428,0.16739739635167
45,49.089005235602095,11.241631421680529,382,CMS CP5 CR ON,0.2290050769561626,2.574390668834765,0.575171900143285,0.4458123874429135,0.0088162688514352,0.1989510146229954
46,49.38910505836576,10.99930834298149,257,CMS CP5 CR ON,0.2227071806622739,2.4496249503004357,0.686118003327564,0.5660925310679493,0.0107181054197313,0.2417180101375466
47,51.39884393063584,12.341826943573718,173,CMS CP5 CR ON,0.2401187653214409,2.9635042475018145,0.9383317267946218,0.8834627840597721,0.0157597149474609,0.403410157261066
48,50.9,10.43264108459598,120,CMS CP5 CR ON,0.2049634790686833,2.1383104125736736,0.95236547606473,0.7161433466513242,0.0137064691136565,0.2870276556578095
49,52.0,11.647226911880876,76,CMS CP5 CR ON,0.223985132920786,2.608805668016194,1.336028554773054,0.9225849526958316,0.01847450250381,0.4165500046750762
50,54.24489795918368,11.820995869931371,49,CMS CP5 CR ON,0.2179190359769139,2.5760200242625264,1.688713695704482,1.1065850600912577,0.0219492590105206,0.4944822445672376
51,55.19230769230769,14.390218982588967,26,CMS CP5 CR ON,0.2607287063047478,3.7519431787724464,2.8221541306574798,1.1701049616517758,0.0224800018610366,0.5988622934279786
52,58.55,12.698326661414882,20,CMS CP5 CR ON,0.2168800454554207,2.75401366353544,2.8394321615421627,1.4881096006834502,0.0241817618534526,0.6156845503549448
53,52.44444444444444,9.713805880876867,18,CMS CP5 CR ON,0.1852208748472284,1.799199623352166,2.2895660031659326,1.6116607041237356,0.0293081209731524,0.5780581292423617
54,60.36363636363637,13.532941138857014,11,CMS CP5 CR ON,0.2241902899509445,3.033953997809419,4.08033527886851,1.8096185906408775,0.0329430571391321,0.8274230152908449
55,50.8,7.884161337770808,5,CMS CP5 CR ON,0.155200026334071,1.2236220472440944,3.525904139366242,1.947736038501028,0.0421500887417629,0.6296146962728913


==> anc/S2/cp5_exact/results/cp5_matched_bins.csv <==
kind,comparison,nmpi,events_on,events_off,mean_on,mean_off,mean_se_on,mean_se_off,mean_ratio,mean_ratio_se,mean_ratio_ci95_low,mean_ratio_ci95_high,mean_difference_z,sigma_on,sigma_off,sigma_se_on,sigma_se_off,sigma_ratio,sigma_ratio_se,sigma_ratio_ci95_low,sigma_ratio_ci95_high,sigma_difference_z,cv_on,cv_off,cv_se_on,cv_se_off,cv_ratio,cv_ratio_se,cv_ratio_ci95_low,cv_ratio_ci95_high,cv_difference_z,scaled_variance_on,scaled_variance_off,scaled_variance_se_on,scaled_variance_se_off,scaled_variance_ratio,scaled_variance_ratio_se,scaled_variance_ratio_ci95_low,scaled_variance_ratio_ci95_high,scaled_variance_difference_z,full_central_ordering,marginal_95_ordering,bonferroni_family_z_threshold,simultaneous_approx95_ordering
tune,CMS CP5,3,221434,221216,6.292773467489184,7.633408071748879,0.0080003013847638,0.0089645565464301,0.8243727321193056,0.0014267849669538,0.8215762849703929,0.8271691792682183,-111.57703340260062,3.764683759554603,4.21635411672047,0.0082244450549493,0.0092295825656139,0.8928765600178808,0.0027613305273587,0.8874644516348467,0.898288668400915,-36.53608293100262,0.5982550903833365,0.5523553931729562,0.0011078560156702,0.0010865798861659,1.0830981244642397,0.002926166880096,1.0773629427664977,1.0888333061619817,29.57886512895934,2.2522412228370183,2.328925935897548,0.0086608317581129,0.0092993244974429,0.9670729275334488,0.0053610307944116,0.956565500256392,0.977580354810506,-6.034473967392769,True,True,3.584412468283918,True
tune,CMS CP5,4,165316,164980,7.67908732367103,9.887537883379805,0.0104536380135306,0.0120474928827533,0.7766430242031225,0.0014188989174785,0.7738620334271616,0.7794240149790833,-138.45591602009037,4.250352031836623,4.893418145192955,0.010194492200154,0.0105692374027559,0.8685854970337967,0.0028035198094644,0.8630906991773017,0.8740802948902917,-43.79197555284301,0.5534970306607633,0.4949076507123596,0.0011399724768281,0.0009682829894201,1.1183844700401608,0.0031770268834093,1.112157611770763,1.124611328309559,39.17196072631653,2.352557228884512,2.421790078190677,0.0100187564409039,0.0095350074801973,0.9714125307847123,0.0056339895122983,0.9603701142513312,0.9824549473180936,-5.005690269887454,True,True,3.584412468283918,True
tune,CMS CP5,5,131559,131473,8.958315280596539,12.185612254987715,0.0128675529829432,0.0151890734604597,0.7351551233652452,0.0013981275466917,0.7324148437279362,0.7378954030025543,-162.1200868324712,4.66719822922386,5.507437394151897,0.0123474279991027,0.0129444889601882,0.847435548551083,0.002998926918491,0.841557759798573,0.8533133373035932,-46.96941955534706,0.5209906196685086,0.4519623043066743,0.001198513720136,0.0009742746052238,1.1527302491913038,0.0036341042488891,1.1456075357474171,1.1598529626351906,44.69143105524127,2.4315664975591056,2.4891540954856373,0.0115388298904603,0.0107893915405292,0.9768645910548596,0.0062784003333761,0.964559152520918,0.989170029588801,-3.645401217268004,True,True,3.584412468283918,True
tune,CMS CP5,6,109656,109599,10.164651273072153,14.542824295842117,0.0152397899931567,0.0182999952217862,0.6989461652217231,0.0013681020294446,0.6962647345168355,0.7016275959266108,-183.8431230708096,5.0465569927861775,6.05834878024054,0.014511907450833,0.0152030048926798,0.8329921527868538,0.0031791883635461,0.8267610580942345,0.8392232474794731,-48.14090693235472,0.4964810751703154,0.4165868098930866,0.0012490629878403,0.00097198722537,1.19178299307588,0.0040892764828245,1.1837681584467172,1.199797827705043,50.47994727420213,2.505520041686755,2.5238281915800798,0.0130068003512327,0.0118105534622543,0.9927458810570372,0.0069384335425748,0.979146801204466,1.006344960909609,-1.0420775564048252,True,True,3.584412468283918,True
tune,CMS CP5,7,93807,93355,11.382498107817112,16.90260832306786,0.0175694619943089,0.021523063287994,0.673416663881564,0.0013475045344226,0.6707756035250911,0.6760577242380368,-198.68234721326272,5.381162245401954,6.57616761926944,0.0161861212741862,0.0182249280757976,0.8182824035132726,0.0033467687000195,0.8117228573966485,0.8248419496298968,-49.02594812242692,0.472757578734527,0.3890622969884835,0.0012588392180397,0.0010129862073508,1.2151205151305653,0.0045252972807721,1.206251095440915,1.2239899348202157,51.79797006966552,2.543985233913878,2.558538879334255,0.0139091602954374,0.0133676081964813,0.994311735679325,0.0075194392409597,0.9795739055831066,1.0090495657755434,-0.754411485391232,True,True,3.584412468283918,True
tune,CMS CP5,8,82318,82007,12.519534002283828,19.214493884668386,0.0198567861102752,0.0246661364327779,0.6515672011675211,0.0013295086653162,0.6489614120663674,0.6541729902686748,-211.42690563245503,5.697133061564233,7.063608031500585,0.0175498196466141,0.0199943698212384,0.8065471691177547,0.0033741887659979,0.7999338806593591,0.8131604575761503,-51.36358173989353,0.4550595142379066,0.3676187399938114,0.0012491033555617,0.0009780024329622,1.237857227424171,0.0047318182361343,1.2285830340999575,1.2471314207483843,55.118086559403984,2.592534603544137,2.5967146843504114,0.0145579846265157,0.0138704405729348,0.998390242550918,0.0077376290250431,0.9832247683361016,1.013555716765734,-0.2078834407296062,True,True,3.584412468283918,True
tune,CMS CP5,9,73114,73221,13.715841015400608,21.614687043334563,0.0222726215802539,0.0278239610425589,0.634561166113679,0.0013149344361725,0.6319839419767492,0.6371383902506087,-221.62580798765933,6.022427915947991,7.528991113139396,0.0201558719965049,0.0229288659453475,0.799898396139399,0.0036195384397256,0.7928042311568785,0.8069925611219194,-49.34932828871972,0.4390855733298312,0.3483275560754025,0.0013125512360459,0.0009959064767232,1.2605536532251336,0.0052142326438035,1.2503339450362656,1.2707733614140015,55.084630510446175,2.6443612143116044,2.62255507415327,0.016222863857737,0.0151203409003512,1.0083148454624449,0.0084889006903257,0.991676905841069,1.0249527850838205,0.9832905800736028,True,True,3.584412468283918,True
tune,CMS CP5,10,66808,66635,14.788243922883488,23.956974562917384,0.0242327199773335,0.0308809497361478,0.6172834505477988,0.0012869628552703,0.6147610497020279,0.6198058513935696,-233.57584961559127,6.26349015539506,7.971533022384938,0.0206648190656218,0.0340816265705664,0.7857321970324268,0.004243262244923,0.7774155558554191,0.7940488382094345,-42.85411968332944,0.4235452287680262,0.332743727779548,0.0012572697222777,0.001364063603619,1.2728871903744394,0.0064425039961502,1.2602601145717296,1.2855142661771493,48.94695288177097,2.6528713707530804,2.652477613986132,0.016073037460454,0.0219543862920993,1.000148448667341,0.0102590028766335,0.9800411725118464,1.0202557248228357,0.0144714858393174,True,True,3.584412468283918,True
tune,CMS CP5,11,60409,60507,15.981641808339816,26.40910968978796,0.0265945561256297,0.034024432264647,0.6051564023197533,0.0012735626279153,0.602660265436983,0.6076525392025236,-241.4611768472562,6.536474472611652,8.369387915809359,0.0231680851622765,0.0288705200176905,0.7809979102850013,0.0038627674077652,0.7734270252851264,0.7885687952848762,-49.51529169855432,0.4089989345901043,0.3169129142981176,0.0013111539330606,0.0010437615368321,1.2905720030246606,0.0059316136918441,1.2789462538184413,1.30219775223088,54.94796793314824,2.6734110952735795,2.652367115290592,0.0175125166746504,0.017560473979509,1.0079340374345886,0.0093875465168767,0.9895347843583158,1.0263332905108615,0.8485348275681357,True,True,3.584412468283918,True
tune,CMS CP5,12,56014,55854,17.116881493912235,28.884842625416265,0.0288783512799275,0.0372940121912742,0.5925904363020763,0.0012589454034052,0.5901229486528998,0.5950579239512528,-249.49134919669729,6.834719386825103,8.813862048481692,0.0246010817282813,0.0294922330480272,0.7754511415347688,0.0038109614881021,0.7679817942716194,0.7829204887979182,-51.53239765108322,0.3992969974849641,0.305137963283422,0.0013076481650579,0.0009729739789787,1.3085785629174047,0.005981251132986,1.2968555261142627,1.3203015997205467,57.76930007456251,2.729082929811539,2.689443914134753,0.0182083209689563,0.0172336116117022,1.0147387404022286,0.0093870636927896,0.9963404336437772,1.0331370471606798,1.5810889000068284,True,True,3.584412468283918,True
tune,CMS CP5,13,52413,52000,18.221128346021025,31.255,0.0308953759420405,0.0406024923995221,0.5829828298199017,0.0012452625756841,0.5805421600202652,0.5854234996195382,-255.4636589681075,7.073152038260655,9.25879280634194,0.0268278150404949,0.130131602479915,0.7639389050174878,0.0111212020391552,0.7421417495559502,0.7857360604790254,-16.449687220188896,0.3881840851971842,0.2962339723673632,0.0013345135422773,0.004086359454979,1.310396920700886,0.0186289973174861,1.27388475689052,1.346909084511252,21.38996030549864,2.7456850534328114,2.74276897234904,0.0193243872857148,0.0763043564543492,1.0010631887385228,0.0287271609542461,0.944758987890115,1.0573673895869309,0.0370468566290919,True,True,3.584412468283918,True
tune,CMS CP5,14,48787,48566,19.433783589890748,33.8110818267924,0.0332132516158815,0.0433540174170354,0.574775562918875,0.0012280559366317,0.5723686175120761,0.5771825083256739,-263.252895340113,7.336069757331596,9.55422611963234,0.0277754367532226,0.0416542541702622,0.7678350570180871,0.0044337089572716,0.7591451471439019,0.7765249668922722,-44.30510979025263,0.37749055521786,0.2825767648777635,0.0013094218717461,0.0011854850636654,1.3358867470266145,0.0072720013292706,1.3216338863257169,1.3501396077275123,53.73469288203945,2.769297045812056,2.699802307796336,0.0195453291657088,0.0228403314823384,1.0257406765728874,0.0113010885804407,1.003590949969127,1.047890403176648,2.311743410964812,True,True,3.584412468283918,True
tune,CMS CP5,15,45808,45886,20.54748078938177,36.2676633395807,0.035266485094663,0.0462054264797471,0.5665509960482423,0.0012110062199151,0.5641774674721546,0.5689245246243301,-270.448718597811,7.548016525449408,9.89767259209662,0.0288785547982947,0.0354798800528597,0.7626051938186525,0.0039982605018178,0.7547687472342804,0.7704416404030247,-51.361911562670215,0.3673451068196138,0.2729062663735162,0.0012940391796559,0.0009391650954419,1.3460486331114243,0.0066288133063729,1.3330563977706933,1.359040868452155,59.063874327212496,2.7727269368174228,2.7011368728965715,0.0198301262521501,0.0186676374203124,1.02650367874327,0.0102090054551664,1.006494395733171,1.046512961753369,2.628659524558864,True,True,3.584412468283918,True
tune,CMS CP5,16,43782,43688,21.735233657667536,38.75199139351767,0.0374479727126325,0.0491087608929538,0.5608804315874034,0.0011995998991907,0.5585292589891316,0.5632316041856752,-275.54039251621066,7.835669506088467,10.26455338919956,0.031240458013801,0.0371359897262408,0.7633716937293363,0.0041098126704512,0.7553166089120456,0.7714267785466271,-50.05032202968546,0.3605054185062454,0.2648780880694711,0.0013179882481199,0.0009255111413631,1.3610239379698843,0.0068828919968226,1.347533717546633,1.374514158393136,59.37794782892888,2.8248013145690485,2.718855276618189,0.0210547306778533,0.0190299993738101,1.038967148734242,0.0106231441321947,1.018146168832562,1.059788128635922,3.7330811690114816,True,True,3.584412468283918,True
tune,CMS CP5,17,41494,41252,22.8464356292476,41.17267041597983,0.0395576403829399,0.0522180644768809,0.5548932191772653,0.0011909481210567,0.5525590037525385,0.5572274346019921,-279.7480122995117,8.057921446264114,10.605796131508594,0.0328147292041915,0.0400921404520271,0.7597658248705121,0.0042215968307456,0.7514916471250022,0.7680400026160221,-49.17810002431127,0.3526992821562286,0.2575931078639072,0.001320215471417,0.0009398021834153,1.3692108654652682,0.0071569497096596,1.355183501795171,1.383238229135365,58.68742558327613,2.8420231097686326,2.7319799868863037,0.0216801776386873,0.0200000879064199,1.0402796226218876,0.0109987643313802,1.0187224406579385,1.0618368045858366,3.730739191269239,True,True,3.584412468283918,True
tune,CMS CP5,18,39251,39223,24.02440702147716,43.722203808989626,0.0416092899208455,0.0555219192919664,0.5494784097899831,0.0011800713213903,0.5471655125008694,0.5517913070790967,-283.89900090172625,8.243576401410923,10.99600362759387,0.0337044071404366,0.0583422451431721,0.7496884032235237,0.0050216560180712,0.7398461382853552,0.7595306681616922,-40.85048935905872,0.3431333973838102,0.2514970122648073,0.0013016009364489,0.001289345718463,1.3643637126890265,0.0087011604282131,1.3473097516260235,1.3814176737520294,50.01722776535856,2.828646377209135,2.7654620591928416,0.0217660625295368,0.0286402999231163,1.022847653181955,0.0131969760701531,0.996982055379618,1.048713250984292,1.7564565953556155,True,True,3.584412468283918,True
tune,CMS CP5,19,37319,37254,25.132157882044,46.14846727868149,0.0439162047082476,0.0586044037571793,0.5445935556272293,0.001176387151923,0.5422878791775845,0.5468992320768742,-286.97768933270453,8.483787849163539,11.311409024063677,0.0356212190310202,0.0568096405869157,0.7500204290301316,0.0049098119066033,0.740397374522323,0.7596434835379401,-42.16946588045958,0.3375670282266089,0.2451090944311608,0.0013196028424529,0.0011873185342838,1.377211355661938,0.0085726567784934,1.3604092571242676,1.3940134541996083,52.08524105243243,2.8638470523471504,2.7725292226287075,0.0226892649134951,0.0271317753894777,1.032936651838736,0.0130056871890007,1.0074459733541006,1.058427330323371,2.581891808692975,True,True,3.584412468283918,True
tune,CMS CP5,20,35271,35461,26.30121062629356,48.69431206113759,0.0458290607883532,0.0615542145386816,0.5401290112338248,0.0011627380007835,0.5378500866288329,0.5424079358388167,-291.79994489022056,8.60696116572182,11.591330346149109,0.0370291912503515,0.0470855394497102,0.7425343691098615,0.0043935314971158,0.733923205610572,0.751145532609151,-49.82114208913936,0.3272458172369208,0.238042799158878,0.0013161010215729,0.0009345393983562,1.3747352089340268,0.0077263793154333,1.3595917837448823,1.3898786341231713,55.26309378878348,2.816592040603077,2.759232721572581,0.0229394517588086,0.0217664444911257,1.0207881410589408,0.0115741817965962,0.9981031615870932,1.0434731205307883,1.8138640581230288,True,True,3.584412468283918,True
tune,CMS CP5,21,33631,33911,27.43522345455086,51.2941228509923,0.0484065924542619,0.064752124254378,0.5348609534517095,0.0011603732427085,0.5325866636873767,0.5371352432160422,-295.1162985339509,8.877167252558285,11.924064562868423,0.0385813808966214,0.0497916328084157,0.7444749402147497,0.0044870039410046,0.7356805740918914,0.753269306337608,-48.371191027685256,0.3235682504013201,0.2324645378478823,0.0013120927814742,0.0009401248120523,1.39190370022396,0.0079714752053915,1.3762798959177387,1.4075275045301814,56.44130236779913,2.8723694764301797,2.771922157875519,0.0236080014737639,0.0225175539559962,1.0362374240089216,0.0119748110565157,1.0127672256164788,1.0597076224013644,3.078863316558877,True,True,3.584412468283918,True
tune,CMS CP5,22,31919,32033,28.41345280240609,53.82798988543065,0.0500792469943471,0.0684164155931866,0.5278564713800806,0.0011470362340317,0.525608321672416,0.5301046210877453,-299.74773418934285,8.947102823558321,12.2450094372881,0.0404716037875329,0.052210473429806,0.7306734118401655,0.0045420366499336,0.7217711835898345,0.7395756400904966,-49.923122661934606,0.3148896716558386,0.2274840554765429,0.0013339817507349,0.0009421041163146,1.38422743957239,0.0082006434552122,1.3681544737501197,1.4003004053946602,53.52076803220179,2.8173502703813056,2.7855444061428374,0.0241881702468543,0.0231463957793628,1.0114181860351348,0.0120845186856213,0.9877329646408156,1.0351034074294538,0.9500328916983756,True,True,3.584412468283918,True
tune,CMS CP5,23,29574,30082,29.5693514573612,56.3178977461605,0.0528776229154877,0.0723619557220048,0.5250435943230339,0.001156144604528,0.5227775925372387,0.5273095961088292,-298.4560189939065,9.093413871344657,12.550575755460246,0.0410826333205122,0.0546009735169409,0.7245415707234373,0.0045443002571649,0.7156349058844579,0.7334482355624167,-50.59475498320843,0.3075283502398521,0.222852348147457,0.0013125664282473,0.000941298048842,1.3799645944783432,0.0082864358623039,1.3637234786280263,1.39620571032866,52.42445272447796,2.796482565902809,2.7969252777068605,0.0240656122238071,0.0237136392887017,0.99984171482607,0.0120787334962977,0.9761678321944688,1.023515597457671,-0.0131034294225915,True,True,3.584412468283918,True
tune,CMS CP5,24,28327,28027,30.73537614290253,58.66428800799229,0.055599715329595,0.0756123948830614,0.5239196994722788,0.0011637240940845,0.5216388421599316,0.526200556784626,-297.57846065194514,9.357780614078504,12.658472443532634,0.0434819003054507,0.0568604982700882,0.7392503839481444,0.004777641290448,0.7298863790878147,0.748614388808474,-46.111498513172,0.3044628629423629,0.2157781654455274,0.0013389546177676,0.0009425366985754,1.4109994044750729,0.0087459694899254,1.3938576192649326,1.4281411896852128,54.16093046096332,2.8490966765488848,2.7314219612082358,0.0252575322099633,0.0239452741203474,1.0430818515088005,0.0130048190974778,1.017592874452285,1.0685708285653155,3.381067773675864,True,True,3.584412468283918,True
tune,CMS CP5,25,26261,26270,31.78271962225353,61.22626570232204,0.0588328244152902,0.080392708276416,0.5191026964926942,0.0011781038943935,0.5167936552896365,0.521411737695752,-295.5564336039142,9.53400396299347,13.03006841046219,0.0475590215689802,0.0593062082761877,0.7316925485470486,0.0049409438046143,0.7220084766403682,0.741376620453729,-45.98856078121352,0.2999744539267803,0.212818277596963,0.0014056056503293,0.0009451074632923,1.4095333225789672,0.0090997328029464,1.3916981740162544,1.42736847114168,51.45602969191452,2.8599576325347265,2.7730367160851617,0.0271701093662106,0.0246709010680184,1.031345029059794,0.0134235343643761,1.0050353851603808,1.057654672959207,2.3684365069343185,True,True,3.584412468283918,True
tune,CMS CP5,26,24236,24286,32.77793365241789,63.567858025199705,0.0617902683506706,0.0855555317285068,0.5156369063029306,0.0011943532373276,0.5132960169729496,0.5179777956329116,-291.74886978366976,9.6194569026729,13.332945077551852,0.0492627031748649,0.063574001783984,0.7214802766171141,0.0050483942986502,0.7115856056120022,0.731374947622226,-46.17228214328222,0.2934735607399496,0.2097435007526347,0.0014109821985423,0.0009780771661211,1.3992021668698265,0.00937163503764,1.3808340997197983,1.4175702340198546,48.77014816475423,2.8230562696119037,2.796498575908335,0.0275345580305248,0.0261065995143,1.0094967663965078,0.0136293552663678,0.9827837209419256,1.03620981185109,0.699928030748435,True,True,3.584412468283918,True
tune,CMS CP5,27,22216,22149,33.82971732084984,65.93385705900944,0.0647152389180794,0.0909390738786838,0.5130856714566682,0.0012100314895045,0.51071405331708,0.5154572895962564,-287.6320452195435,9.64582752722371,13.534044141815434,0.0496079899753201,0.0656250701166342,0.7127084429569354,0.005037675852919,0.7028347797194269,0.7225821061944439,-47.26427828508917,0.2851288243333568,0.2052669864240271,0.0013993108796283,0.000978742074132,1.3890632356454844,0.0095046999516798,1.3704343660563325,1.4076921052346365,46.7675932267549,2.7503034625596263,2.778092455120212,0.027144578670421,0.0264417587820923,0.9899970958456158,0.0135742208407239,0.9633921118796036,1.0166020798116278,-0.7333248044982222,True,True,3.584412468283918,True
tune,CMS CP5,28,20090,20242,34.782578397212546,68.44891809109772,0.0693858679879154,0.0974419401648993,0.5081538082299693,0.0012453360761315,0.505712994372103,0.5105946220878355,-281.4402744800315,9.83469722002706,13.863491895411723,0.0534612984891961,0.0745150884004022,0.7093953885659905,0.0054230332529502,0.6987664387032448,0.7200243384287361,-43.93002161072359,0.2827477913717635,0.2025377797346773,0.0014549340846561,0.0010609847948915,1.3960249378765806,0.0102510047252502,1.3759333378097405,1.4161165379434208,44.54378512793051,2.7807389177726733,2.8078808678663845,0.0289085724689501,0.0295342699754903,0.9903336532527696,0.0146459785543823,0.961628062767834,1.019039243737705,-0.6567496150032773,True,True,3.584412468283918,True
tune,CMS CP5,29,17962,17742,35.885424785658614,70.9170893924022,0.074509941253816,0.1047691892357598,0.5060194248398362,0.0012894758223101,0.5034920986691731,0.5085467510104993,-272.48744211227284,9.986000121696057,13.955161619227052,0.0580658331881027,0.0751878239503607,0.7155775328275388,0.0056724838027904,0.7044596688711827,0.7266953967838948,-41.780994891805534,0.2782745413031002,0.1967813645313277,0.0015364864803523,0.0010462586797854,1.4141305604108605,0.0108396306588941,1.3928852747137117,1.4353758461080088,43.83985119654427,2.778849603317673,2.746115745686712,0.0309794128340781,0.0291156275103457,1.0119200575148282,0.0155683435247106,0.981406664907448,1.0424334501222083,0.769954018269862,True,True,3.584412468283918,True
tune,CMS CP5,30,15847,15830,36.7284659557014,72.9129500947568,0.0792437491105575,0.1122420050672857,0.5037303511649099,0.001335103574707,0.5011135962428536,0.5063471060869663,-263.35783366961545,9.975588899321584,14.121989155750482,0.0634915580305986,0.0812565575982046,0.706386953657978,0.0060608130138349,0.6945079784338298,0.7182659288821261,-40.20933164027644,0.2716037449359646,0.1936828661766903,0.0016386159142724,0.0010952573499197,1.4023116773178568,0.0115957139321902,1.3795844956357346,1.425038858999979,39.53464563384162,2.70940730299738,2.735187335801893,0.0330903348695948,0.0309210308022562,0.9905746738195702,0.0164852973054892,0.9582640848263762,1.0228852628127645,-0.569235691121512,True,True,3.584412468283918,True
tune,CMS CP5,31,13799,13596,37.7192550184796,75.30670785525155,0.0859606112205788,0.1235891974236109,0.5008751025337677,0.0014066483838539,0.4981181223625025,0.5036320827050328,-249.6774090363817,10.097719493868537,14.41073360487133,0.0675269540643356,0.0897437604858896,0.7007082200489193,0.0064030761062157,0.6881584214904675,0.7132580186073711,-38.40231066117042,0.2677072887288312,0.1913605575823401,0.0017068433692362,0.001168344280299,1.3989679592861766,0.0123495867728681,1.3747632139874026,1.4231727045849505,36.910732621044126,2.703233108047812,2.7576460177987445,0.0347813529705918,0.0337093358799206,0.9802683486568856,0.0173973136694283,0.9461702404370596,1.0143664568767117,-1.1233943177347248,True,True,3.584412468283918,True
tune,CMS CP5,32,11735,11769,38.5978696207925,77.36358229246325,0.0951007137416805,0.1339648974257264,0.4989152321680003,0.0015024940444437,0.4959703979539047,0.5018600663820959,-235.96108293818563,10.302089614503844,14.533184845482316,0.0749777661287491,0.0965672077689918,0.7088666196732699,0.0069858008905748,0.6951747015245755,0.7225585378219643,-34.60806885281015,0.2669082443077157,0.1878556345871039,0.0018502254579843,0.0012322630296678,1.420815749787676,0.0135598422261257,1.3942389473884242,1.447392552186928,35.56094938755488,2.749712651707973,2.730140661719762,0.0384932789514767,0.0357388167277964,1.0071688577305324,0.0193033274051694,0.9693350312346154,1.0450026842264497,0.3726142719178784,True,True,3.584412468283918,True
tune,CMS CP5,33,9800,9755,39.4761224489796,80.00871348026654,0.1043526090739669,0.1495421659521968,0.4933977904633605,0.0015973588994149,0.4902670245501226,0.4965285563765984,-222.27639739120184,10.33038125149952,14.769891449307048,0.0804753871580154,0.108832085301512,0.6994216096276175,0.0074998618162327,0.6847221505787742,0.7141210686764607,-32.79924894665705,0.2616868276475453,0.1846035363754463,0.0019611637125697,0.0013323084665127,1.417561292625116,0.0147488919405065,1.38865399560985,1.446468589640382,32.51212716222692,2.7033246980945886,2.7265741934235472,0.0407041317116521,0.0394431236388555,0.9914730010336648,0.0207022230750141,0.9508973894067232,1.0320486126606063,-0.4101909987454161,True,True,3.584412468283918,True
tune,CMS CP5,34,8329,8361,40.318885820626726,82.14220786987202,0.1152333582375649,0.1624637331789925,0.490842489703942,0.0017060061195641,0.4874987791521914,0.4941862002556927,-209.97614448519016,10.516582902232951,14.855440703919934,0.0891718062015432,0.1150847541328607,0.7079280320144201,0.0081307570424915,0.6919920410440913,0.723864022984749,-29.802130893594093,0.260835156730764,0.1808502728275043,0.0021272036415149,0.0013782777422699,1.44227129244947,0.0160986796417658,1.4107184601529608,1.4738241247459791,31.556102321649107,2.743094549576005,2.686610504276734,0.0449602813191409,0.040946072838478,1.0210242776946474,0.0228519134804998,0.9762353502950424,1.0658132050942526,0.928842080494292,True,True,3.584412468283918,True
tune,CMS CP5,35,6828,6813,41.23989455184535,84.28563041244679,0.1274548162358457,0.1830776995937743,0.4892873714064941,0.0018482950803244,0.4856647796162556,0.4929099631967326,-192.96585251806547,10.53180980082425,15.1113979027514,0.0906644136511931,0.1373306153463794,0.6969447743088465,0.0087242916973145,0.6798454767914882,0.7140440718262048,-27.82942433588349,0.2553791641630904,0.1792879501381749,0.0021385774068416,0.0016053268312044,1.4244078532119586,0.0174627037359041,1.3901815828168933,1.458634123607024,28.455331455572985,2.6896047840591413,2.709291553706614,0.0449185940573701,0.0485262714777841,0.9927336097805572,0.0243112973574171,0.945084342542576,1.0403828770185386,-0.2977217669217752,True,True,3.584412468283918,True
tune,CMS CP5,36,5410,5472,42.08576709796673,86.76955409356725,0.1438294064543819,0.2041595155734707,0.4850291964458395,0.0020124693426406,0.4810848290142728,0.4889735638774062,-178.924183247364,10.579041499640557,15.102285319685588,0.1092697328313292,0.1582375696311332,0.7004927582616217,0.0103062605392047,0.6802928587894941,0.7206926577337494,-23.521900028738383,0.2513686271896813,0.1740505120425092,0.002492021375203,0.001788630608829,1.4442280246109716,0.0206221494701021,1.4038093543657697,1.4846466948561734,25.205828984031985,2.659239138747314,2.6285604929033477,0.0530689582531544,0.0542046076229698,1.011671272518473,0.0290316514174808,0.9547702813284894,1.068572263708457,0.4044214029585706,True,True,3.584412468283918,True
tune,CMS CP5,37,4306,4419,42.92336274965165,89.03733876442634,0.1628553404620366,0.235923151459221,0.482082723330463,0.0022309612229658,0.4777101196825445,0.4864553269783815,-160.85897075417552,10.686586799096672,15.68312347302274,0.1207233205894933,0.170977831847269,0.6814067884805701,0.0106976514074745,0.6604397770027558,0.7023737999583844,-23.87232128149322,0.2489690022989496,0.1761409728846109,0.0026943385461702,0.0019057715323191,1.4134644439715225,0.0216301014480962,1.371070224151306,1.4558586637917386,22.067655710130364,2.6606288533522244,2.762440626407704,0.0579911528626154,0.0595569692837567,0.96314426739811,0.0295275765860673,0.9052712807386698,1.0210172540575504,-1.224781945873354,True,True,3.584412468283918,True
tune,CMS CP5,38,3439,3362,43.77289909857517,90.98631766805472,0.1865715440730313,0.2705141968681613,0.4810932041262707,0.002500128877577,0.4761930415695111,0.4859933666830304,-143.6745902408781,10.94111275409212,15.685158687042186,0.136086073569702,0.2031018780858247,0.6975455570705055,0.01252425433266,0.6729984696452721,0.7220926444957388,-19.404748216112043,0.2499517504987066,0.1723903009710353,0.0030110905204832,0.0021900375019092,1.4499177105137893,0.0253844517103378,1.400165099394231,1.4996703216333476,20.831397004255013,2.7347502852890506,2.7039692268376525,0.0659459663135314,0.0688996085692641,1.011383657086733,0.035481631936096,0.9418409363792786,1.080926377794187,0.322743638157388,True,True,3.584412468283918,True
tune,CMS CP5,39,2641,2684,44.22150700492238,92.7622950819672,0.2079449072651588,0.3062063566876659,0.4767185521428409,0.0027388937154723,0.4713504191030319,0.4820866851826499,-131.14179475037378,10.68642615902522,15.863735418841529,0.1578069127793826,0.2239960774129513,0.6736387034249725,0.0137633502397002,0.6466630326485492,0.7006143742013957,-18.89513015577253,0.2416567612188271,0.1710149086417483,0.0034265342087553,0.0023658761421516,1.4130742350952763,0.0279932245545187,1.3582085231572774,1.4679399470332752,16.965092657631363,2.5824471345941853,2.7129352633700514,0.0737751675376986,0.0753116894674301,0.9519014955728168,0.0379181523068059,0.8775832826911727,1.0262197084544606,-1.2377233331128823,True,True,3.584412468283918,True
tune,CMS CP5,40,1880,2004,45.66755319148936,94.92165668662676,0.2501522967218068,0.365673722150744,0.4811078397236121,0.003221834355287,0.4747931604230958,0.4874225190241285,-111.17049072288584,10.846345122840525,16.369771263748476,0.1935187925187301,0.2558457727311501,0.6625837922891565,0.0157159794315038,0.6317810386216366,0.6933865459566765,-17.218169278848677,0.2375065963652691,0.1724556000722938,0.004034738938231,0.0026436498822183,1.3772043138390742,0.0315130391832256,1.3154398919965524,1.438968735681596,13.48572802860401,2.576078513128889,2.8230587263359346,0.0886349010678796,0.0867228158078447,0.9125132570204793,0.0420897187123981,0.8300189242247573,0.9950075898162012,-1.991711634862136,True,True,3.584412468283918,True
tune,CMS CP5,41,1431,1466,46.50593990216632,96.31514324693042,0.2761675567086039,0.4177858134833375,0.4828517960351834,0.0035508277054065,0.4758923016172794,0.4898112904530873,-99.45672097039524,10.447021165408362,15.996341750527566,0.1951583959126118,0.2986037225642878,0.6530881452982095,0.0172473156610428,0.619284027772572,0.686892262823847,-15.556405047213897,0.2246384265619739,0.1660833510833964,0.0041497998786917,0.0030317828485267,1.3525643906906408,0.0351273905141896,1.2837159704119552,1.4214128109693265,11.39355910632667,2.346802396856974,2.6567260430028625,0.0860735924091683,0.0974174041455138,0.8833437693125535,0.0458127484348235,0.7935524323475057,0.9731351062776014,-2.384111708446184,True,True,3.584412468283918,True
tune,CMS CP5,42,1031,1056,47.35305528612997,100.37594696969695,0.3533555814009511,0.5329494211031457,0.4717569967277683,0.0043205013753519,0.4632889696369227,0.4802250238186138,-82.91963370258068,11.34596104705668,17.318806259081832,0.2580210526994381,0.3747996253734866,0.6551237352809439,0.0205661334143457,0.6148148544875804,0.6954326160743074,-13.12635175656445,0.2396035689460567,0.1725394059227187,0.0052846376143342,0.0036390444576381,1.3886889644987908,0.0423786938253759,1.305628250889204,1.4717496781083776,10.452011242232896,2.71853275999772,2.988176543232642,0.1200950303318471,0.1267127664297926,0.9097631015658738,0.0557092692588156,0.8005749402135507,1.018951262918197,-1.5445091012458372,True,True,3.584412468283918,True
tune,CMS CP5,43,795,826,47.33459119496855,101.32445520581112,0.3959028303177171,0.5558720971991863,0.4671586054800108,0.0046728017294032,0.458000082383484,0.4763171285765376,-79.11226209877795,11.16277499493721,15.975883989790908,0.3463781847155109,0.3983615532791359,0.6987265932871429,0.0278143125709328,0.6442115423933749,0.753241644180911,-9.117604799765834,0.2358270075463071,0.1576705639062213,0.0069157524063142,0.0038515314008706,1.495694578009953,0.0570857855133193,1.383808494374669,1.6075806616452375,9.873313374348818,2.6324838229687857,2.518926637570706,0.1574152679379366,0.1235778324163194,1.0450815770909454,0.080833975762623,0.8866498958690207,1.2035132583128705,0.5674239745519086,True,True,3.584412468283918,True
tune,CMS CP5,44,546,570,48.30402930402931,103.33157894736844,0.4748414645476602,0.7084772958455886,0.4674662847127575,0.0056026501146722,0.4564852922700207,0.4784472771554942,-64.51923342897562,11.095450931970124,16.914663605148824,0.3764135382800672,0.5204628551543882,0.6559663964344327,0.0300436610492244,0.5970819028142239,0.7148508900546414,-9.059747056736269,0.2297003188312613,0.1636930721223591,0.0074588252780428,0.0048936868978875,1.4032378759411543,0.0619362392472939,1.281845077678602,1.5246306742037066,7.399178798229468,2.548628616650153,2.768813249443069,0.16739739635167,0.1669125698847761,0.9204768928214262,0.0820624123050097,0.7596375202191304,1.0813162654237218,-0.931434291287046,True,True,3.584412468283918,True


==> anc/S2/cp5_exact/results/fresh_tune_normalized_fluctuation_profiles.csv <==
nmpi,mean_nch,sigma_nch,events,sample,cv,scaled_variance,sem_mean,sem_sigma,sem_cv,sem_scaled_variance
0,0.3636363636363636,0.4810456929208346,22,ATLAS A14 CR OFF,1.3228756555322954,0.6363636363636364,0.1025592863305029,0.0290728249575832,0.2931509849889643,0.1025592863305029
1,4.741402014454393,5.007605996584172,1362354,ATLAS A14 CR OFF,1.0561445710189188,5.288755887094156,0.0042902753411822,0.0102241270674037,0.0015554144507405,0.018210790106462
2,6.751562480351102,3.760263166892696,397605,ATLAS A14 CR OFF,0.5569471034054847,2.0942676788432224,0.0059633777705171,0.0057834206823789,0.0007659558054368,0.0058240716091468
3,9.911513029224952,4.784502104398707,268435,ATLAS A14 CR OFF,0.482721668255007,2.3095828376049354,0.0092345806705511,0.0140555527091681,0.001354774509555,0.0130946727719779
4,13.147055619919,5.597294876866248,201978,ATLAS A14 CR OFF,0.4257451279346403,2.383021023439328,0.0124544958793328,0.0104780394874301,0.0007485587597498,0.0083555324061179
5,16.468509918499155,6.344564493331523,162575,ATLAS A14 CR OFF,0.3852543141261763,2.444270842307727,0.0157352966568749,0.026959840747111,0.00158559351526,0.0203150997530234
6,19.853989417835383,6.938471842473665,137401,ATLAS A14 CR OFF,0.3494749441258715,2.424822059467416,0.0187184068874724,0.0149339913268324,0.0007192428896394,0.0099528793974649
7,23.3468961040056,7.574321816736424,118609,ATLAS A14 CR OFF,0.3244252162255053,2.4573009931562764,0.0219930231436552,0.0177674978985102,0.0007301704549681,0.0110574919184322
8,26.797482584674512,8.132332447675251,104075,ATLAS A14 CR OFF,0.3034737469080821,2.467949398998183,0.0252082045597695,0.0258226175870695,0.0009299895666945,0.0152259239206878
9,30.401869965167315,8.723832045742078,92729,ATLAS A14 CR OFF,0.2869505084962647,2.503308041561699,0.0286483429928707,0.0514629086430579,0.0016499529182528,0.0290680522567456
10,33.98577913711513,9.157124500977888,83047,ATLAS A14 CR OFF,0.2694398873138556,2.467294593662429,0.0317758476544504,0.0391264220938576,0.0011213522979024,0.0206841412322366
11,37.63652227606481,9.597543092128058,74497,ATLAS A14 CR OFF,0.2550061087400649,2.447432117388667,0.0351633852422444,0.0276291473015724,0.0007123459166111,0.0136943522155623
12,41.2571218553577,10.03785826019953,66661,ATLAS A14 CR OFF,0.243300012429151,2.4422110394686025,0.0388781102281413,0.0292739751101905,0.0006927020693674,0.0138872186790594
13,44.935471882970994,10.471642174420449,59199,ATLAS A14 CR OFF,0.2330373252047419,2.4402834828281086,0.0430385477252525,0.0327943949348587,0.0007115172672749,0.0149122333928467
14,48.52849962155763,10.823472258757562,51527,ATLAS A14 CR OFF,0.2230333173941667,2.4139949235944336,0.047681419872703,0.0355206870785098,0.0007160897628646,0.0154933136590255
15,52.267158911488806,11.394748820275558,43068,ATLAS A14 CR OFF,0.2180097226935915,2.484166030471404,0.0549069606344784,0.054352153160779,0.0010143186279644,0.0232631022321264
16,55.75232738011531,11.630616561256495,35555,ATLAS A14 CR OFF,0.2086122159880393,2.426288694150907,0.0616811406846317,0.0587433476225952,0.001029723760055,0.0240833667123295
17,59.26385886618785,12.020763241377846,28682,ATLAS A14 CR OFF,0.2028346360050496,2.438227136567756,0.0709785834541496,0.0523751843617563,0.0008641826010798,0.0208090536413395
18,62.95882965714027,12.255640111078897,22079,ATLAS A14 CR OFF,0.1946611806131145,2.38569737319206,0.0824795531889406,0.0613487846223066,0.0009528437970195,0.0234137420832897
19,66.56075888568684,12.672613448089075,16656,ATLAS A14 CR OFF,0.190391661096493,2.412759924815436,0.0981930684857562,0.0721937923665753,0.001068719775631,0.0270561880086161
20,70.29598801398369,12.907365679394497,12014,ATLAS A14 CR OFF,0.1836145425088397,2.36998004421632,0.117758916332038,0.0867301268073401,0.0012187410110068,0.031406299008728
21,73.84071885770557,12.954061782579894,8124,ATLAS A14 CR OFF,0.1754324982607897,2.2725634211426096,0.1437212569114085,0.1036374727556168,0.0013885907553475,0.0358983079159805
22,77.31318293972507,13.457045816754295,5674,ATLAS A14 CR OFF,0.1740588772194993,2.342318285555613,0.1786508411326488,0.1325454852087389,0.0016814569988516,0.0453786671370627
23,80.57574931880109,13.88389420052931,3670,ATLAS A14 CR OFF,0.1723085955502212,2.392314310461067,0.229180817070742,0.1713418911202986,0.002094912946025,0.058214547021303
24,84.36442894507411,14.028668762735167,2294,ATLAS A14 CR OFF,0.166286537325685,2.332778751844233,0.2929002580055715,0.2009224137015122,0.0023551422464399,0.0659558388324362
25,87.47559171597634,14.01624149112187,1352,ATLAS A14 CR OFF,0.1602303135785702,2.245826769315424,0.3811915155815585,0.2683890944705157,0.0031040344265179,0.0859570940026781
26,92.59485094850947,14.96680429951041,738,ATLAS A14 CR OFF,0.1616375440555891,2.419197489333494,0.5509356797528364,0.394363284139093,0.0042181130676183,0.1260579156244893
27,94.86221294363256,13.430475584833996,479,ATLAS A14 CR OFF,0.1415787716528859,1.901470236014872,0.6136540926087036,0.4491751292238298,0.0047866312591356,0.1272893398917933
28,98.02173913043478,14.027440701268326,230,ATLAS A14 CR OFF,0.1431054052469157,2.007402586132084,0.924942049013364,0.5699446577843159,0.0058777395305477,0.1629167235886248
29,101.01503759398496,15.90194812976998,133,ATLAS A14 CR OFF,0.1574215929482253,2.5033100055684425,1.3788737758178984,1.03151717964405,0.0104005212556333,0.3259994474433795
30,105.93846153846154,15.20311397563713,65,ATLAS A14 CR OFF,0.1435089178647129,2.1817824348175785,1.8857142068976367,1.36076894116559,0.0128615569587164,0.3888839110406861
31,109.15625,16.965239047461136,32,ATLAS A14 CR OFF,0.1554216002057705,2.636764600629831,2.9990588937276432,1.4965365970608862,0.0154651702537011,0.4905386224342434
32,108.94117647058825,13.832912960358644,17,ATLAS A14 CR OFF,0.1269759828974605,1.7564477194765595,3.3549741909137745,3.406095217675401,0.0284392823010188,0.825043865410353
33,114.16666666666669,24.68073922897953,6,ATLAS A14 CR OFF,0.2161816574801126,5.335523114355231,10.075869597615291,4.6619528325864295,0.0424345657080291,2.0008604825278007
34,117.6,14.947909552843836,5,ATLAS A14 CR OFF,0.1271080744289442,1.9,6.684908376335461,2.7615438792833444,0.0247361063070328,0.7128759411392888
37,130.5,9.5,2,ATLAS A14 CR OFF,0.0727969348659003,0.6915708812260536,6.7175144212722016,0.0,0.0037472372397402,0.0355987537775321
0,0.4117647058823529,0.4921529567847503,17,ATLAS A14 CR ON,1.1952286093343936,0.588235294117647,0.1193646249872687,0.0214002022090882,0.2945075446869757,0.1193646249872687
1,4.307325200248625,3.800442690157964,1364304,ATLAS A14 CR ON,0.882320817090522,3.353209699685876,0.0032537082734811,0.0063811270355211,0.0011166482958855,0.0096437185870714
2,6.046209196209197,3.68954803127506,398860,ATLAS A14 CR ON,0.6102250040551529,2.2514544623465045,0.0058420184739769,0.0059522039664157,0.0008355470862876,0.0063765406579375
3,8.348297612512184,4.490069963488628,267771,ATLAS A14 CR ON,0.5378425844281165,2.4149508334257823,0.0086770347737441,0.0081326176773084,0.0008522176188048,0.0078261786680699
4,10.51019751815861,5.144848082046432,202108,ATLAS A14 CR ON,0.4895101232072574,2.5184552185251707,0.01144407784074,0.0104169397414909,0.0008794588280671,0.0092427966483829
5,12.571377646661135,5.7271130285840846,162705,ATLAS A14 CR ON,0.4555676545207567,2.609087449607319,0.0141982658827579,0.0125849558088545,0.0008928250965285,0.0104570582351288
6,14.49220647551805,6.216357025778889,137101,ATLAS A14 CR ON,0.4289448288140453,2.6664742002697133,0.0167886447013173,0.0148748165915823,0.0009276917655556,0.0117640305428812
7,16.500489014046508,6.713361030559704,118606,ATLAS A14 CR ON,0.4068583073413621,2.731386705464984,0.0194933586607234,0.0163780859896885,0.0009029245567093,0.0123240088843351
8,18.37431722739317,7.084425920790373,104537,ATLAS A14 CR ON,0.3855613154555004,2.731480577266981,0.021911375782396,0.0179980686529555,0.0008991582029106,0.012917188719637
9,20.34224120267021,7.581582183348909,92727,ATLAS A14 CR ON,0.3727014200556092,2.825666446002445,0.0248975574063137,0.0205809005831334,0.0009284036675077,0.0143109010142999
10,22.27937638340872,7.917535654242485,83128,ATLAS A14 CR ON,0.3553751019772085,2.8136950405346077,0.0274610008670385,0.0221669758844124,0.0009245552581427,0.0148072912793838
11,24.17004408796345,8.345827797249544,75304,ATLAS A14 CR ON,0.345296341490983,2.8817838051040177,0.0304130794624105,0.0247006925446574,0.000947616559848,0.0160447539224323
12,26.12734317729605,8.658900497619122,66843,ATLAS A14 CR ON,0.3314114427502705,2.8696587065469883,0.0334915141460515,0.0269801586043384,0.0009619353394396,0.0168856533917016
13,27.925783847373538,8.945897677071052,58653,ATLAS A14 CR ON,0.3203454458418873,2.8657775798172307,0.0369384622006236,0.0299691363674302,0.0010011536500771,0.0181768204842842
14,29.741205832645523,9.241255146089143,50886,ATLAS A14 CR ON,0.3107222752866816,2.8714638254975737,0.040966777605907,0.0330999350926819,0.0010417144715673,0.0195259369907412
15,31.548312206899755,9.4597162811093,43074,ATLAS A14 CR ON,0.2998485693646844,2.8364823934864374,0.0455795999666195,0.0355571727977271,0.0010643689007446,0.0203299606880998
16,33.17937704451714,9.656478909730568,35155,ATLAS A14 CR ON,0.2910385839003054,2.810407947351149,0.051502136453572,0.0408060296642436,0.0011663006499041,0.0227318206594529
17,34.95265164889485,9.941005109196638,28322,ATLAS A14 CR ON,0.284413474807453,2.82735580618526,0.0590701859203618,0.0461542487681895,0.0012491873598933,0.0251042054181222
18,36.52768325209234,10.182727287319471,21746,ATLAS A14 CR ON,0.2787673999756389,2.83861241054704,0.0690517072827912,0.0535247114671494,0.0013892943922866,0.0285786359715848
19,38.37191984016468,10.283315714909408,16517,ATLAS A14 CR ON,0.2679906493535841,2.755832455946488,0.0800142953915352,0.0624415016668114,0.0015537959682749,0.0322120683341461
20,39.95774055055139,10.615666739048295,11879,ATLAS A14 CR ON,0.2656723476548477,2.820289104484444,0.0973996362504693,0.0764325031972678,0.0018153511877946,0.0389892581521256
21,41.358986968281286,10.863028106724297,8134,ATLAS A14 CR ON,0.2626521804089468,2.853198018074809,0.1204477853685247,0.0955764045061066,0.0021867729964105,0.0481654540500789
22,42.796877836267925,10.726096163931834,5509,ATLAS A14 CR ON,0.2506280062056787,2.6882600959366147,0.1445124620312111,0.1126564858848218,0.0025048054365061,0.0543660155101212
23,44.56712090461003,11.27626551494938,3449,ATLAS A14 CR ON,0.2530175897851854,2.853093522370295,0.1920077224663175,0.1440832167309291,0.0031072714307547,0.0704436631451213
24,45.6098535286285,11.182266357625478,2253,ATLAS A14 CR ON,0.2451721611122159,2.7415804090314664,0.2355858690233371,0.1742407440508915,0.0036759483078112,0.0826353677193773
25,47.9017667844523,11.656853049896554,1415,ATLAS A14 CR ON,0.2433491253537661,2.836684994069708,0.3098868173946256,0.2280746724440663,0.0045455760905439,0.1069551205797528
26,48.55769230769231,10.82927116224012,832,ATLAS A14 CR ON,0.2230186536382123,2.4151294744859104,0.3754374274169255,0.2833243723648292,0.0056042712843002,0.1224867416838672
27,50.99124726477024,11.817722568907486,457,ATLAS A14 CR ON,0.2317598255156298,2.7388733205621194,0.5528097450818622,0.4285491811038627,0.0080632458376584,0.1923733744627632
28,53.214035087719296,12.484368311577471,285,ATLAS A14 CR ON,0.2346066839509151,2.9289162508010764,0.739510155889409,0.5846217425092155,0.0104134494905087,0.264139513607746
29,54.479729729729726,11.695153532261568,148,ATLAS A14 CR ON,0.2146698155493875,2.51059645159236,0.961335698542237,0.6039067350826479,0.0116544975600516,0.2623103760615238
30,55.47540983606557,11.64165296890557,61,ATLAS A14 CR ON,0.2098524914607682,2.443029880246484,1.4905609234002042,1.0966822243024423,0.017669250719319,0.431562061208799
31,53.05555555555556,11.484154408102311,36,ATLAS A14 CR ON,0.2164552663307242,2.485805700988947,1.9140257346837188,1.2721374917542,0.0230813183450932,0.5330372678266236
32,57.15384615384615,12.95463180515373,13,ATLAS A14 CR ON,0.2266624676541029,2.9363288125064706,3.592968402172184,2.7483357167548914,0.0467129302246007,1.2142717323298176
33,59.16666666666666,11.58183443539446,12,ATLAS A14 CR ON,0.1957493144010331,2.267136150234742,3.3433876144923342,2.354279934297305,0.035683387904534,0.8659963867005982
34,66.25,9.67923034130297,4,ATLAS A14 CR ON,0.1461015900574033,1.4141509433962265,4.839615170651485,2.3321285983408946,0.0390576099623989,0.7122912430607766
0,1.4527112232030266,1.2166406129538976,9516,CMS CP5 CR OFF,0.8374965330489936,1.0189322953154918,0.0124719710176218,0.0135467551288911,0.0073903705779708,0.0185094852664518
1,4.35432620666179,4.958287425212897,1283769,CMS CP5 CR OFF,1.138703714394914,5.646020308127522,0.0043761102658686,0.011206722179439,0.0018311452290873,0.0214094577309309
2,5.42153519281959,3.3544537634402958,331346,CMS CP5 CR OFF,0.6187276563072049,2.0754933152442976,0.0058274820439212,0.005867900221968,0.0009319152448915,0.0063977067724917
3,7.633408071748879,4.21635411672047,221216,CMS CP5 CR OFF,0.5523553931729562,2.328925935897548,0.0089645565464301,0.0092295825656139,0.0010865798861659,0.0092993244974429
4,9.887537883379805,4.893418145192955,164980,CMS CP5 CR OFF,0.4949076507123596,2.421790078190677,0.0120474928827533,0.0105692374027559,0.0009682829894201,0.0095350074801973
5,12.185612254987715,5.507437394151897,131473,CMS CP5 CR OFF,0.4519623043066743,2.4891540954856373,0.0151890734604597,0.0129444889601882,0.0009742746052238,0.0107893915405292
6,14.542824295842117,6.05834878024054,109599,CMS CP5 CR OFF,0.4165868098930866,2.5238281915800798,0.0182999952217862,0.0152030048926798,0.00097198722537,0.0118105534622543
7,16.90260832306786,6.57616761926944,93355,CMS CP5 CR OFF,0.3890622969884835,2.558538879334255,0.021523063287994,0.0182249280757976,0.0010129862073508,0.0133676081964813
8,19.214493884668386,7.063608031500585,82007,CMS CP5 CR OFF,0.3676187399938114,2.5967146843504114,0.0246661364327779,0.0199943698212384,0.0009780024329622,0.0138704405729348
9,21.614687043334563,7.528991113139396,73221,CMS CP5 CR OFF,0.3483275560754025,2.62255507415327,0.0278239610425589,0.0229288659453475,0.0009959064767232,0.0151203409003512
10,23.956974562917384,7.971533022384938,66635,CMS CP5 CR OFF,0.332743727779548,2.652477613986132,0.0308809497361478,0.0340816265705664,0.001364063603619,0.0219543862920993
11,26.40910968978796,8.369387915809359,60507,CMS CP5 CR OFF,0.3169129142981176,2.652367115290592,0.034024432264647,0.0288705200176905,0.0010437615368321,0.017560473979509
12,28.884842625416265,8.813862048481692,55854,CMS CP5 CR OFF,0.305137963283422,2.689443914134753,0.0372940121912742,0.0294922330480272,0.0009729739789787,0.0172336116117022
13,31.255,9.25879280634194,52000,CMS CP5 CR OFF,0.2962339723673632,2.74276897234904,0.0406024923995221,0.130131602479915,0.004086359454979,0.0763043564543492
14,33.8110818267924,9.55422611963234,48566,CMS CP5 CR OFF,0.2825767648777635,2.699802307796336,0.0433540174170354,0.0416542541702622,0.0011854850636654,0.0228403314823384
15,36.2676633395807,9.89767259209662,45886,CMS CP5 CR OFF,0.2729062663735162,2.7011368728965715,0.0462054264797471,0.0354798800528597,0.0009391650954419,0.0186676374203124
16,38.75199139351767,10.26455338919956,43688,CMS CP5 CR OFF,0.2648780880694711,2.718855276618189,0.0491087608929538,0.0371359897262408,0.0009255111413631,0.0190299993738101
17,41.17267041597983,10.605796131508594,41252,CMS CP5 CR OFF,0.2575931078639072,2.7319799868863037,0.0522180644768809,0.0400921404520271,0.0009398021834153,0.0200000879064199
18,43.722203808989626,10.99600362759387,39223,CMS CP5 CR OFF,0.2514970122648073,2.7654620591928416,0.0555219192919664,0.0583422451431721,0.001289345718463,0.0286402999231163
19,46.14846727868149,11.311409024063677,37254,CMS CP5 CR OFF,0.2451090944311608,2.7725292226287075,0.0586044037571793,0.0568096405869157,0.0011873185342838,0.0271317753894777
20,48.69431206113759,11.591330346149109,35461,CMS CP5 CR OFF,0.238042799158878,2.759232721572581,0.0615542145386816,0.0470855394497102,0.0009345393983562,0.0217664444911257
21,51.2941228509923,11.924064562868423,33911,CMS CP5 CR OFF,0.2324645378478823,2.771922157875519,0.064752124254378,0.0497916328084157,0.0009401248120523,0.0225175539559962
22,53.82798988543065,12.2450094372881,32033,CMS CP5 CR OFF,0.2274840554765429,2.7855444061428374,0.0684164155931866,0.052210473429806,0.0009421041163146,0.0231463957793628
23,56.3178977461605,12.550575755460246,30082,CMS CP5 CR OFF,0.222852348147457,2.7969252777068605,0.0723619557220048,0.0546009735169409,0.000941298048842,0.0237136392887017
24,58.66428800799229,12.658472443532634,28027,CMS CP5 CR OFF,0.2157781654455274,2.7314219612082358,0.0756123948830614,0.0568604982700882,0.0009425366985754,0.0239452741203474
25,61.22626570232204,13.03006841046219,26270,CMS CP5 CR OFF,0.212818277596963,2.7730367160851617,0.080392708276416,0.0593062082761877,0.0009451074632923,0.0246709010680184
26,63.567858025199705,13.332945077551852,24286,CMS CP5 CR OFF,0.2097435007526347,2.796498575908335,0.0855555317285068,0.063574001783984,0.0009780771661211,0.0261065995143
27,65.93385705900944,13.534044141815434,22149,CMS CP5 CR OFF,0.2052669864240271,2.778092455120212,0.0909390738786838,0.0656250701166342,0.000978742074132,0.0264417587820923
28,68.44891809109772,13.863491895411723,20242,CMS CP5 CR OFF,0.2025377797346773,2.8078808678663845,0.0974419401648993,0.0745150884004022,0.0010609847948915,0.0295342699754903
29,70.9170893924022,13.955161619227052,17742,CMS CP5 CR OFF,0.1967813645313277,2.746115745686712,0.1047691892357598,0.0751878239503607,0.0010462586797854,0.0291156275103457
30,72.9129500947568,14.121989155750482,15830,CMS CP5 CR OFF,0.1936828661766903,2.735187335801893,0.1122420050672857,0.0812565575982046,0.0010952573499197,0.0309210308022562
31,75.30670785525155,14.41073360487133,13596,CMS CP5 CR OFF,0.1913605575823401,2.7576460177987445,0.1235891974236109,0.0897437604858896,0.001168344280299,0.0337093358799206
32,77.36358229246325,14.533184845482316,11769,CMS CP5 CR OFF,0.1878556345871039,2.730140661719762,0.1339648974257264,0.0965672077689918,0.0012322630296678,0.0357388167277964
33,80.00871348026654,14.769891449307048,9755,CMS CP5 CR OFF,0.1846035363754463,2.7265741934235472,0.1495421659521968,0.108832085301512,0.0013323084665127,0.0394431236388555
34,82.14220786987202,14.855440703919934,8361,CMS CP5 CR OFF,0.1808502728275043,2.686610504276734,0.1624637331789925,0.1150847541328607,0.0013782777422699,0.040946072838478
35,84.28563041244679,15.1113979027514,6813,CMS CP5 CR OFF,0.1792879501381749,2.709291553706614,0.1830776995937743,0.1373306153463794,0.0016053268312044,0.0485262714777841
36,86.76955409356725,15.102285319685588,5472,CMS CP5 CR OFF,0.1740505120425092,2.6285604929033477,0.2041595155734707,0.1582375696311332,0.001788630608829,0.0542046076229698
37,89.03733876442634,15.68312347302274,4419,CMS CP5 CR OFF,0.1761409728846109,2.762440626407704,0.235923151459221,0.170977831847269,0.0019057715323191,0.0595569692837567
38,90.98631766805472,15.685158687042186,3362,CMS CP5 CR OFF,0.1723903009710353,2.7039692268376525,0.2705141968681613,0.2031018780858247,0.0021900375019092,0.0688996085692641
39,92.7622950819672,15.863735418841529,2684,CMS CP5 CR OFF,0.1710149086417483,2.7129352633700514,0.3062063566876659,0.2239960774129513,0.0023658761421516,0.0753116894674301
40,94.92165668662676,16.369771263748476,2004,CMS CP5 CR OFF,0.1724556000722938,2.8230587263359346,0.365673722150744,0.2558457727311501,0.0026436498822183,0.0867228158078447
41,96.31514324693042,15.996341750527566,1466,CMS CP5 CR OFF,0.1660833510833964,2.6567260430028625,0.4177858134833375,0.2986037225642878,0.0030317828485267,0.0974174041455138
42,100.37594696969695,17.318806259081832,1056,CMS CP5 CR OFF,0.1725394059227187,2.988176543232642,0.5329494211031457,0.3747996253734866,0.0036390444576381,0.1267127664297926
43,101.32445520581112,15.975883989790908,826,CMS CP5 CR OFF,0.1576705639062213,2.518926637570706,0.5558720971991863,0.3983615532791359,0.0038515314008706,0.1235778324163194
44,103.33157894736844,16.914663605148824,570,CMS CP5 CR OFF,0.1636930721223591,2.768813249443069,0.7084772958455886,0.5204628551543882,0.0048936868978875,0.1669125698847761
45,104.77156177156178,17.339447531118537,429,CMS CP5 CR OFF,0.1654976525874886,2.869637863564043,0.8371564155319065,0.6414577159404407,0.0058583654329396,0.2065220517872069
46,107.53754940711462,16.28851692812807,253,CMS CP5 CR OFF,0.1514681803512479,2.4671920197240573,1.0240502853997606,0.6632743895244603,0.0062778956083444,0.2013645184885474
47,109.83495145631068,16.796091250892964,206,CMS CP5 CR OFF,0.1529211879114271,2.56847822635528,1.170239128555172,1.1957089729007642,0.010401668813838,0.3566007987296862
48,114.86486486486488,16.786141048139825,111,CMS CP5 CR OFF,0.146138169124982,2.4530959194488604,1.5932699993671149,1.2257438003146042,0.010521909547931,0.3541280737643122
49,115.3225806451613,16.544603310947487,93,CMS CP5 CR OFF,0.1434636930459782,2.373549890969245,1.7155954441929604,1.3483047698178552,0.0112754703672,0.378399430932735
50,120.29824561403508,15.841279533958332,57,CMS CP5 CR OFF,0.1316833795297688,2.086033225107395,2.098228732004007,1.1905842736870689,0.0100347547238142,0.3136477516272483
51,116.7948717948718,15.352573470368108,39,CMS CP5 CR OFF,0.1314490373972242,2.018081004250049,2.458379245967005,1.6219208938836165,0.0143381067537233,0.4312953751089223
52,121.35714285714286,16.782674496792996,14,CMS CP5 CR OFF,0.138291608566864,2.3209030522155887,4.485358428624869,2.53857538008876,0.0193091053919862,0.6701946250154751
53,113.05882352941175,18.1933103033062,17,CMS CP5 CR OFF,0.1609189777087437,2.927648895145988,4.412525885892326,3.625758038226497,0.0359343359842438,1.2339350704894945
54,132.85714285714286,25.75948408660708,7,CMS CP5 CR OFF,0.193888589899193,4.994470046082949,9.73616982778402,6.333982629055023,0.041346766684002,2.269622461049381
55,138.0,12.355835328567093,3,CMS CP5 CR OFF,0.089535038612805,1.106280193236715,7.133644853010899,2.5221243250702594,0.0150356555686393,0.4095663874445954
56,126.33333333333331,15.412837362262522,3,CMS CP5 CR OFF,0.1220013511524737,1.8803869832893576,8.898605800078188,3.146132252170617,0.0212651863104397,0.7013991529399293
0,1.4726383687057845,1.230414769367829,9612,CMS CP5 CR ON,0.8355172563167482,1.028032772233813,0.0125500268367709,0.0138229228495187,0.0074711315250627,0.0189479260942956
1,3.8499443719011097,3.479987489121103,1283524,CMS CP5 CR ON,0.9039059147243416,3.1455812745832747,0.0030716779895691,0.0061914575243701,0.0012068930800737,0.0095719618655628
2,4.753758990855532,3.135424653330391,332004,CMS CP5 CR ON,0.6595674411264401,2.0680240154418814,0.0054415761452822,0.0060759697352042,0.0010480765727159,0.0069364412656092
3,6.292773467489184,3.764683759554603,221434,CMS CP5 CR ON,0.5982550903833365,2.2522412228370183,0.0080003013847638,0.0082244450549493,0.0011078560156702,0.0086608317581129
4,7.67908732367103,4.250352031836623,165316,CMS CP5 CR ON,0.5534970306607633,2.352557228884512,0.0104536380135306,0.010194492200154,0.0011399724768281,0.0100187564409039
5,8.958315280596539,4.66719822922386,131559,CMS CP5 CR ON,0.5209906196685086,2.4315664975591056,0.0128675529829432,0.0123474279991027,0.001198513720136,0.0115388298904603
6,10.164651273072153,5.0465569927861775,109656,CMS CP5 CR ON,0.4964810751703154,2.505520041686755,0.0152397899931567,0.014511907450833,0.0012490629878403,0.0130068003512327
7,11.382498107817112,5.381162245401954,93807,CMS CP5 CR ON,0.472757578734527,2.543985233913878,0.0175694619943089,0.0161861212741862,0.0012588392180397,0.0139091602954374
8,12.519534002283828,5.697133061564233,82318,CMS CP5 CR ON,0.4550595142379066,2.592534603544137,0.0198567861102752,0.0175498196466141,0.0012491033555617,0.0145579846265157
9,13.715841015400608,6.022427915947991,73114,CMS CP5 CR ON,0.4390855733298312,2.6443612143116044,0.0222726215802539,0.0201558719965049,0.0013125512360459,0.016222863857737
10,14.788243922883488,6.26349015539506,66808,CMS CP5 CR ON,0.4235452287680262,2.6528713707530804,0.0242327199773335,0.0206648190656218,0.0012572697222777,0.016073037460454
11,15.981641808339816,6.536474472611652,60409,CMS CP5 CR ON,0.4089989345901043,2.6734110952735795,0.0265945561256297,0.0231680851622765,0.0013111539330606,0.0175125166746504
12,17.116881493912235,6.834719386825103,56014,CMS CP5 CR ON,0.3992969974849641,2.729082929811539,0.0288783512799275,0.0246010817282813,0.0013076481650579,0.0182083209689563
13,18.221128346021025,7.073152038260655,52413,CMS CP5 CR ON,0.3881840851971842,2.7456850534328114,0.0308953759420405,0.0268278150404949,0.0013345135422773,0.0193243872857148
14,19.433783589890748,7.336069757331596,48787,CMS CP5 CR ON,0.37749055521786,2.769297045812056,0.0332132516158815,0.0277754367532226,0.0013094218717461,0.0195453291657088
15,20.54748078938177,7.548016525449408,45808,CMS CP5 CR ON,0.3673451068196138,2.7727269368174228,0.035266485094663,0.0288785547982947,0.0012940391796559,0.0198301262521501
16,21.735233657667536,7.835669506088467,43782,CMS CP5 CR ON,0.3605054185062454,2.8248013145690485,0.0374479727126325,0.031240458013801,0.0013179882481199,0.0210547306778533
17,22.8464356292476,8.057921446264114,41494,CMS CP5 CR ON,0.3526992821562286,2.8420231097686326,0.0395576403829399,0.0328147292041915,0.001320215471417,0.0216801776386873
18,24.02440702147716,8.243576401410923,39251,CMS CP5 CR ON,0.3431333973838102,2.828646377209135,0.0416092899208455,0.0337044071404366,0.0013016009364489,0.0217660625295368
19,25.132157882044,8.483787849163539,37319,CMS CP5 CR ON,0.3375670282266089,2.8638470523471504,0.0439162047082476,0.0356212190310202,0.0013196028424529,0.0226892649134951
20,26.30121062629356,8.60696116572182,35271,CMS CP5 CR ON,0.3272458172369208,2.816592040603077,0.0458290607883532,0.0370291912503515,0.0013161010215729,0.0229394517588086
21,27.43522345455086,8.877167252558285,33631,CMS CP5 CR ON,0.3235682504013201,2.8723694764301797,0.0484065924542619,0.0385813808966214,0.0013120927814742,0.0236080014737639
22,28.41345280240609,8.947102823558321,31919,CMS CP5 CR ON,0.3148896716558386,2.8173502703813056,0.0500792469943471,0.0404716037875329,0.0013339817507349,0.0241881702468543
23,29.5693514573612,9.093413871344657,29574,CMS CP5 CR ON,0.3075283502398521,2.796482565902809,0.0528776229154877,0.0410826333205122,0.0013125664282473,0.0240656122238071
24,30.73537614290253,9.357780614078504,28327,CMS CP5 CR ON,0.3044628629423629,2.8490966765488848,0.055599715329595,0.0434819003054507,0.0013389546177676,0.0252575322099633
25,31.78271962225353,9.53400396299347,26261,CMS CP5 CR ON,0.2999744539267803,2.8599576325347265,0.0588328244152902,0.0475590215689802,0.0014056056503293,0.0271701093662106
26,32.77793365241789,9.6194569026729,24236,CMS CP5 CR ON,0.2934735607399496,2.8230562696119037,0.0617902683506706,0.0492627031748649,0.0014109821985423,0.0275345580305248
27,33.82971732084984,9.64582752722371,22216,CMS CP5 CR ON,0.2851288243333568,2.7503034625596263,0.0647152389180794,0.0496079899753201,0.0013993108796283,0.027144578670421
28,34.782578397212546,9.83469722002706,20090,CMS CP5 CR ON,0.2827477913717635,2.7807389177726733,0.0693858679879154,0.0534612984891961,0.0014549340846561,0.0289085724689501
29,35.885424785658614,9.986000121696057,17962,CMS CP5 CR ON,0.2782745413031002,2.778849603317673,0.074509941253816,0.0580658331881027,0.0015364864803523,0.0309794128340781
30,36.7284659557014,9.975588899321584,15847,CMS CP5 CR ON,0.2716037449359646,2.70940730299738,0.0792437491105575,0.0634915580305986,0.0016386159142724,0.0330903348695948
31,37.7192550184796,10.097719493868537,13799,CMS CP5 CR ON,0.2677072887288312,2.703233108047812,0.0859606112205788,0.0675269540643356,0.0017068433692362,0.0347813529705918
32,38.5978696207925,10.302089614503844,11735,CMS CP5 CR ON,0.2669082443077157,2.749712651707973,0.0951007137416805,0.0749777661287491,0.0018502254579843,0.0384932789514767
33,39.4761224489796,10.33038125149952,9800,CMS CP5 CR ON,0.2616868276475453,2.7033246980945886,0.1043526090739669,0.0804753871580154,0.0019611637125697,0.0407041317116521
34,40.318885820626726,10.516582902232951,8329,CMS CP5 CR ON,0.260835156730764,2.743094549576005,0.1152333582375649,0.0891718062015432,0.0021272036415149,0.0449602813191409
35,41.23989455184535,10.53180980082425,6828,CMS CP5 CR ON,0.2553791641630904,2.6896047840591413,0.1274548162358457,0.0906644136511931,0.0021385774068416,0.0449185940573701
36,42.08576709796673,10.579041499640557,5410,CMS CP5 CR ON,0.2513686271896813,2.659239138747314,0.1438294064543819,0.1092697328313292,0.002492021375203,0.0530689582531544
37,42.92336274965165,10.686586799096672,4306,CMS CP5 CR ON,0.2489690022989496,2.6606288533522244,0.1628553404620366,0.1207233205894933,0.0026943385461702,0.0579911528626154
38,43.77289909857517,10.94111275409212,3439,CMS CP5 CR ON,0.2499517504987066,2.7347502852890506,0.1865715440730313,0.136086073569702,0.0030110905204832,0.0659459663135314
39,44.22150700492238,10.68642615902522,2641,CMS CP5 CR ON,0.2416567612188271,2.5824471345941853,0.2079449072651588,0.1578069127793826,0.0034265342087553,0.0737751675376986
40,45.66755319148936,10.846345122840525,1880,CMS CP5 CR ON,0.2375065963652691,2.576078513128889,0.2501522967218068,0.1935187925187301,0.004034738938231,0.0886349010678796
41,46.50593990216632,10.447021165408362,1431,CMS CP5 CR ON,0.2246384265619739,2.346802396856974,0.2761675567086039,0.1951583959126118,0.0041497998786917,0.0860735924091683
42,47.35305528612997,11.34596104705668,1031,CMS CP5 CR ON,0.2396035689460567,2.71853275999772,0.3533555814009511,0.2580210526994381,0.0052846376143342,0.1200950303318471
43,47.33459119496855,11.16277499493721,795,CMS CP5 CR ON,0.2358270075463071,2.6324838229687857,0.3959028303177171,0.3463781847155109,0.0069157524063142,0.1574152679379366
44,48.30402930402931,11.095450931970124,546,CMS CP5 CR ON,0.2297003188312613,2.548628616650153,0.4748414645476602,0.3764135382800672,0.0074588252780428,0.16739739635167
45,49.089005235602095,11.241631421680529,382,CMS CP5 CR ON,0.2290050769561626,2.574390668834765,0.575171900143285,0.4458123874429135,0.0088162688514352,0.1989510146229954
46,49.38910505836576,10.99930834298149,257,CMS CP5 CR ON,0.2227071806622739,2.4496249503004357,0.686118003327564,0.5660925310679493,0.0107181054197313,0.2417180101375466
47,51.39884393063584,12.341826943573718,173,CMS CP5 CR ON,0.2401187653214409,2.9635042475018145,0.9383317267946218,0.8834627840597721,0.0157597149474609,0.403410157261066
48,50.9,10.43264108459598,120,CMS CP5 CR ON,0.2049634790686833,2.1383104125736736,0.95236547606473,0.7161433466513242,0.0137064691136565,0.2870276556578095
49,52.0,11.647226911880876,76,CMS CP5 CR ON,0.223985132920786,2.608805668016194,1.336028554773054,0.9225849526958316,0.01847450250381,0.4165500046750762
50,54.24489795918368,11.820995869931371,49,CMS CP5 CR ON,0.2179190359769139,2.5760200242625264,1.688713695704482,1.1065850600912577,0.0219492590105206,0.4944822445672376
51,55.19230769230769,14.390218982588967,26,CMS CP5 CR ON,0.2607287063047478,3.7519431787724464,2.8221541306574798,1.1701049616517758,0.0224800018610366,0.5988622934279786
52,58.55,12.698326661414882,20,CMS CP5 CR ON,0.2168800454554207,2.75401366353544,2.8394321615421627,1.4881096006834502,0.0241817618534526,0.6156845503549448
53,52.44444444444444,9.713805880876867,18,CMS CP5 CR ON,0.1852208748472284,1.799199623352166,2.2895660031659326,1.6116607041237356,0.0293081209731524,0.5780581292423617
54,60.36363636363637,13.532941138857014,11,CMS CP5 CR ON,0.2241902899509445,3.033953997809419,4.08033527886851,1.8096185906408775,0.0329430571391321,0.8274230152908449
55,50.8,7.884161337770808,5,CMS CP5 CR ON,0.155200026334071,1.2236220472440944,3.525904139366242,1.947736038501028,0.0421500887417629,0.6296146962728913
0,0.6666666666666666,0.4714045207910317,15,Monash CR OFF,0.7071067811865476,0.3333333333333333,0.1217161238900369,0.0430331482911935,0.1936491673103708,0.1217161238900369
1,4.82828436311106,4.971096417748671,1388633,Monash CR OFF,1.0295782194869714,5.118132598683737,0.0042185038107786,0.0099311670795485,0.0015003945791363,0.0173309780979957
2,7.086036021766095,3.988730189055029,410363,Monash CR OFF,0.5629000723116412,2.245256511850702,0.0062265941907304,0.0060938964072654,0.0007543732816163,0.0061440113045043
3,10.359972144947829,5.100958207762947,275713,Monash CR OFF,0.4923718072205912,2.51156801131295,0.0097145601906192,0.0655595380031132,0.0062459052982035,0.0640978911119383
4,13.708068114864147,5.898122379876338,207062,Monash CR OFF,0.4302664919997584,2.5377644257746588,0.0129617481039339,0.0290378170716135,0.0020612323741631,0.0245366413834237
5,17.144883285138686,6.644777824042166,167031,Monash CR OFF,0.3875662326498256,2.5752915080591285,0.0162585542243296,0.0154608541505197,0.000850616633198,0.0113903599788054
6,20.610338114460763,7.302389186213706,139716,Monash CR OFF,0.3543071028558311,2.587288356493128,0.0195362814589771,0.0158506607853123,0.0007299208407776,0.0106717261551789
7,24.123306469722294,7.909922833537311,120237,Monash CR OFF,0.3278954667124605,2.5936278391622647,0.0228114651756003,0.0184939385177167,0.0007303023909401,0.0115874916975385
8,27.724785565001937,8.5501875054204,105743,Monash CR OFF,0.3083950815552431,2.636835773046745,0.0262935862787962,0.0215390109593192,0.0007418521894843,0.0127459546306169
9,31.33643182255273,9.067827147938983,93594,Monash CR OFF,0.2893701235445989,2.623958262080172,0.0296400702567249,0.0237124837575406,0.000727168572206,0.0132273562774736
10,34.9047098942974,9.536964893176076,82401,Monash CR OFF,0.2732285964288787,2.6057715319539905,0.0332233898884515,0.0256648682412886,0.0007086362214113,0.0135477951106099
11,38.60060117242224,10.003333539439993,73523,Monash CR OFF,0.2591496825336171,2.5923607110237583,0.0368920798449463,0.030312065732908,0.000759636704259,0.0152565191777702
12,42.39029796001186,10.496533639982747,64069,Monash CR OFF,0.2476164156686152,2.599114036877571,0.0414688440218599,0.0312944640457993,0.0007179778842691,0.0150738456120249
13,46.03486285103066,10.992812603974093,55159,Monash CR OFF,0.2387932085199636,2.62500899236167,0.046805903458842,0.0384671359494253,0.0008089961418312,0.0178831313258409
14,49.62237472766885,11.36848989762447,45900,Monash CR OFF,0.229100077535901,2.6045219170118736,0.0530635666303905,0.0468857815403558,0.0009172183843896,0.0209872589241516
15,53.28465818973629,11.779197884145688,37199,Monash CR OFF,0.2210617142780997,2.603929677090211,0.0610731169233937,0.0455202431635159,0.0008328921813145,0.0196498193105206
16,56.95160576235399,12.104375045209984,29363,Monash CR OFF,0.2125379062307526,2.5726385283407023,0.0706386123084073,0.0522284118228746,0.0008948746868102,0.0217007167500659
17,60.42552904704138,12.487421562578502,22257,Monash CR OFF,0.2066580427100112,2.580626098617264,0.0837026986769619,0.061651678121674,0.0010023217657955,0.0250039848191983
18,64.04372484449323,12.942449214225034,16398,Monash CR OFF,0.2020877025134162,2.615509826599306,0.1010697120671103,0.0739013885071949,0.0011319580418656,0.0292968953256213
19,67.68048300077075,13.073899750192156,11677,Monash CR OFF,0.1931708990617468,2.525496968987765,0.1209872235141687,0.0914232764986052,0.0013249134161458,0.034691210532427
20,71.44040036396724,13.593358669501134,7693,Monash CR OFF,0.1902755107788741,2.586483264039765,0.1549811609999014,0.1125952498908405,0.0015458813083971,0.0420672620752484
21,75.06537771576639,14.337530852021718,5017,Monash CR OFF,0.1910005822699048,2.7384767410488733,0.2024194846947029,0.3027941741417133,0.0039356723901678,0.1140314836941512
22,78.65807668133249,13.973149112218213,3182,Monash CR OFF,0.1776441746577104,2.482248541409124,0.2477103802179469,0.1789350807487729,0.0022599832968594,0.0628821751438906
23,81.56574122577265,14.229632857909902,1909,Monash CR OFF,0.1744559988552363,2.482444813569964,0.3256797310291203,0.2399449673294657,0.0029029193531578,0.082576383853637
24,85.8698738170347,14.1863312601004,1268,Monash CR OFF,0.1652073146203476,2.343685691795879,0.3983918725152412,0.3140624961301392,0.0035964594247459,0.1023335584939631
25,89.31134969325153,15.005918873758208,652,Monash CR OFF,0.1680180506206376,2.5212652369402893,0.5876771384771319,0.3977264341795317,0.004274326119622,0.1299381189458836
26,90.70572916666669,15.022183890610444,384,Monash CR OFF,0.1656144989806325,2.487891458638377,0.766597611546937,0.5426756622253501,0.0057463853838702,0.1749751921613424
27,95.83333333333331,15.51032757352044,204,Monash CR OFF,0.1618468964193437,2.510298380221654,1.085940139897558,0.7344000225872678,0.0073827455492557,0.2316699234017012
28,98.37254901960785,17.076483984333688,102,Monash CR OFF,0.1735899308752278,2.96430567443242,1.690823865976853,1.0781083787307706,0.0110008237054699,0.3715274817098666
29,107.81632653061224,17.60991542283779,49,Monash CR OFF,0.1633325488773522,2.876272371526692,2.515702203262541,1.7856564598818376,0.0155485231408822,0.5617507966098702
30,110.48,14.269183578607432,25,Monash CR OFF,0.1291562597629202,1.8429543808834177,2.8538367157214863,2.981564641564053,0.0256481987492896,0.7497998823651849
31,108.53846153846152,21.6958535018007,13,Monash CR OFF,0.1998909252469235,4.336804230496647,6.017347097361336,4.296393661469867,0.0343587578000997,1.5901797352165843
32,112.5,8.645808232895291,4,Monash CR OFF,0.076851628736847,0.6644444444444444,4.322904116447646,0.7784460552084295,0.0079571686300491,0.1263802695865585
34,129.0,18.0,2,Monash CR OFF,0.1395348837209302,2.511627906976744,12.727922061357855,0.0,0.0137673575569041,0.2478124360242741
0,0.217391304347826,0.4124709991523973,23,Monash CR ON,1.897366596101028,0.782608695652174,0.0860061487037983,0.0589279865813472,0.4795831523312718,0.0860061487037982
1,4.419649520659061,3.862205827843787,1388156,Monash CR ON,0.8738715162345841,3.3750716627878976,0.0032780553136871,0.0064649141142391,0.0011129513816164,0.0097221719448086
2,6.351744484476361,3.901322956638449,409118,Monash CR ON,0.6142128302190472,2.396242614795443,0.0060994069385285,0.0063875775784417,0.000842614820373,0.0068631700041468
3,8.77368992816995,4.744172856813883,275233,Monash CR ON,0.5407272077830816,2.565303342105256,0.0090429525593497,0.0087919043244426,0.0008686137585411,0.0084954938315598
4,11.022725402197016,5.430143891734217,206553,Monash CR ON,0.4926316943949178,2.67506098619324,0.0119480101928161,0.0108252497535161,0.000863152648944,0.0096128973949491
5,13.187226764109589,6.036327795229188,167209,Monash CR ON,0.4577405017147111,2.763071713502665,0.0147619248733572,0.0133898323003294,0.0009027728904269,0.0111784112686072
6,15.232344567257265,6.569139415251164,140141,Monash CR ON,0.4312625273309454,2.8330236666105457,0.017547929172216,0.0154793370743347,0.0009109375786435,0.0122513451197957
7,17.308500016640597,7.074591898996706,120188,Monash CR ON,0.408735123909935,2.891634196448641,0.0204066087655575,0.0177910730130507,0.000927427044231,0.013425136530506
8,19.37931295256461,7.5168586407953,105786,Monash CR ON,0.3878805538253376,2.9156432926184563,0.0231111887902851,0.0196220531072004,0.0009219982320537,0.0141360973552547
9,21.32108215746312,7.89894489541079,93406,Monash CR ON,0.3704757965414005,2.9263679019639417,0.0258453071012481,0.0219207845599956,0.0009410828756293,0.0151603867915421
10,23.37466653848927,8.32179333858788,83218,Monash CR ON,0.3560176280968553,2.962705125916268,0.0288475071317802,0.0237048920670378,0.0009361044420072,0.0158255101907722
11,25.385248582642827,8.658813841683095,73376,Monash CR ON,0.341096279340891,2.953489184903511,0.0319654914766877,0.0265472880194872,0.0009666089307025,0.0170371470821902
12,27.215120798482637,9.030658177889828,64322,Monash CR ON,0.331825026416687,2.996598388438363,0.0356073484155191,0.029031351047983,0.0009900661051035,0.0181689759339842
13,29.1188148998368,9.278967932090532,55759,Monash CR ON,0.3186588452864041,2.9568252066895417,0.0392954426774712,0.0317935903952321,0.0010150807259401,0.0191519343538171
14,30.985735784858992,9.579397235011376,45849,Monash CR ON,0.3091550674001517,2.9615191978427693,0.0447376583797179,0.0349130251177017,0.0010547865276664,0.0204672482629293
15,32.79180467998718,9.80026968877636,37436,Monash CR ON,0.2988633832268908,2.928941755723652,0.0506516162272545,0.0402669757663602,0.0011513853247411,0.0228874209877564
16,34.531060631707234,10.056720300655003,29539,Monash CR ON,0.2912369361577236,2.928888408157944,0.0585138234780563,0.0470801977533815,0.0012777905193808,0.0261082842798636
17,36.21664887940235,10.258566815597742,22488,Monash CR ON,0.2832555504999288,2.9057959906924404,0.0684086901876594,0.053715753918065,0.0013983266281095,0.0290591175916348
18,37.99410970671248,10.63777203171504,16298,Monash CR ON,0.279984769055811,2.978414145568102,0.0833265733008372,0.0669269962560569,0.0016652003039035,0.0358771597703546
19,39.48485637420811,10.689028243005572,11523,Monash CR ON,0.2707120963465818,2.893649243571859,0.0995761758826714,0.0773217073642082,0.001852807476267,0.0400935303680695
20,40.92793490895002,10.759182771319132,7743,Monash CR ON,0.2628811542838517,2.828386386075304,0.1222713354232398,0.0926064378457731,0.0021526720242229,0.0467629449729266
21,42.55636924262864,11.191829002559611,5189,Monash CR ON,0.262988342326647,2.943320556986443,0.1553671612449665,0.127082514366625,0.0028044595565566,0.0639435583050611
22,43.99495586380832,11.199327793704356,3172,Monash CR ON,0.2545593596768962,2.850893711977047,0.1988498954112282,0.1538741644121754,0.0033145511164713,0.0752227117338577
23,46.00253807106599,11.700253529068918,1970,Monash CR ON,0.2543393043008636,2.975834342727113,0.2636101688845384,0.1965399014381969,0.0041323708662656,0.0968616500542173
24,47.63405797101449,11.404620195067473,1104,Monash CR ON,0.2394215542586614,2.7305118928327725,0.3432387328255972,0.2565107391158737,0.0051232467933039,0.1182544295874118
25,48.87203791469194,11.447154152232612,633,Monash CR ON,0.2342270680877697,2.681233355026184,0.4549835303947302,0.3575912697282787,0.0070981108451341,0.1631310418465698
26,49.3699421965318,11.33471920844231,346,Monash CR ON,0.2295874514764687,2.602309296267647,0.6093582797539672,0.3948229565274998,0.0080871639564415,0.1794633334001749
27,51.98941798941799,12.051033202533516,189,Monash CR ON,0.2317978094116461,2.793403097494284,0.8765836802069197,0.5781217698621937,0.0113784601373549,0.2670255073401806
28,55.623931623931625,12.93952171253524,117,Monash CR ON,0.2326250830311344,3.0100573127616777,1.1962592055006518,0.9234375737957567,0.0155861596530994,0.4116402925578228
29,53.333333333333336,12.65086733961132,45,Monash CR ON,0.2372037626177122,3.000833333333332,1.8858799563801885,1.3217042129496983,0.0230422285004257,0.5960461897218008
30,55.3125,14.171797477737254,32,Monash CR ON,0.2562132877331029,3.631002824858757,2.505243524527605,1.8423812990951576,0.0276389618127783,0.8517336312186445
31,55.09090909090909,11.106546353427174,11,Monash CR ON,0.2016039767123744,2.239123912391239,3.3487497246370848,1.8413717019797935,0.0317398423973707,0.7110807533979417
32,47.4,10.190191362285598,5,Monash CR ON,0.2149829401326075,2.190717299578059,4.557192117960357,1.72912065612885,0.0369742184433259,0.7182787867503961
33,58.0,9.0,2,Monash CR ON,0.1551724137931034,1.396551724137931,6.363961030678928,0.0,0.0170260550761326,0.1532344956851941


==> anc/S2/cp5_exact/results/fresh_tune_normalized_fluctuation_summary.csv <==
sample,nmpi_min,nmpi_max,event_weighted_cv,event_weighted_scaled_variance,median_cv
ATLAS A14 CR OFF,3,26,0.33851196055716776,2.415525019234995,0.2205215200438791
ATLAS A14 CR ON,3,26,0.413861242290086,2.674778569866941,0.305285422325683
CMS CP5 CR OFF,3,44,0.3579847308497348,2.597365013980573,0.2193152567964922
CMS CP5 CR ON,3,44,0.4363395200208349,2.595433862282402,0.30599560659110747
Monash CR OFF,3,25,0.3495067607956314,2.575462238382707,0.229100077535901
Monash CR ON,3,25,0.42038779427262835,2.8083018549914223,0.3091550674001517


==> anc/S2/cp5_exact/results/production_manifest.json <==
{
  "status": "complete",
  "recovery_reason": "External drive remounted; original FD device 2049, active path device 2065. Only complete prefixes through logged checkpoints retained.",
  "recovered_counts": {
    "on": 1760000,
    "off": 1680000
  },
  "events_per_cr_state": 5000000,
  "pythia_version": "8.316",
  "lhapdf_version": "6.5.4",
  "pdf": "NNPDF31_nnlo_as_0118/0",
  "jobs": [
    {
      "cr": "on",
      "shard": 1,
      "seed": 261010101,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part1.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "5d95d21b90b790b3b9ccc9cf6729af4ebd5345a26c1cb5f8d49a32aa8ff166cd",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 2,
      "seed": 261010102,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part2.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "d6fd6934392f6c11b1deae5dcf7f7209408befd7a71848d8cd23c770244ce566",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 3,
      "seed": 261010103,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part3.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "aac1b02d6cee019c99e8f73e3ddffa62bdde8d3db20034c81515e4472cb4fa11",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 4,
      "seed": 261010104,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part4.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "92e81c75fd92c02784080eed4fa109d678ad2de028e61ce9482eecad4803c9e3",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 1,
      "seed": 261010201,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part1.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "c65e245c3f06e59356dacb509db1c9df7a79fe9b2ec17a905b0902842824f3d9",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 2,
      "seed": 261010202,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part2.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "32a531822ba7c2e7eccdb027cf2442649b9944b7897e16401dbdac85dd1d86e4",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 3,
      "seed": 261010203,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part3.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "bc161b6f771a0468f15c0500f04ff2a29e70a322f6725cc9509d21d8b1d590df",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 4,
      "seed": 261010204,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part4.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "091e8ab6c010ae85cc9bfb82ba6b44c0872d746adaa8014807a5ac0c91d79692",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 5,
      "seed": 261010301,
      "events": 810000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_on_part5.csv",
      "log": "cp5_exact/logs/production_on_part5.log",
      "bytes": 47639748,
      "sha256": "c03fc467eb4f4278249590ece048c76e8dcf7475feb49ee72786d510b91c89b3"
    },
    {
      "cr": "on",
      "shard": 6,
      "seed": 261010302,
      "events": 810000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_on_part6.csv",
      "log": "cp5_exact/logs/production_on_part6.log",
      "bytes": 47622691,
      "sha256": "59d1962af8489d596b204d464feaf8547a0b4a96a1dabef096d29d70074cebe0"
    },
    {
      "cr": "on",
      "shard": 7,
      "seed": 261010303,
      "events": 810000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_on_part7.csv",
      "log": "cp5_exact/logs/production_on_part7.log",
      "bytes": 47619863,
      "sha256": "30e44e531d2e0ecf4c56aca48b3afbc667ecdc04856cc5b6ddfc06d8a07ecb3b"
    },
    {
      "cr": "on",
      "shard": 8,
      "seed": 261010304,
      "events": 810000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_on_part8.csv",
      "log": "cp5_exact/logs/production_on_part8.log",
      "bytes": 47640082,
      "sha256": "8768d88cb8155863c70fd2a6d99903499e6853af262339da2154fc794843cd60"
    },
    {
      "cr": "off",
      "shard": 5,
      "seed": 261010401,
      "events": 830000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_off_part5.csv",
      "log": "cp5_exact/logs/production_off_part5.log",
      "bytes": 50096785,
      "sha256": "7e195a2803211fff580b2901dcdf8108fbb17956e2e3bc5f52ffb190bb2efb3b"
    },
    {
      "cr": "off",
      "shard": 6,
      "seed": 261010402,
      "events": 830000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_off_part6.csv",
      "log": "cp5_exact/logs/production_off_part6.log",
      "bytes": 50101321,
      "sha256": "0cc0ed88d778fadaeb81f6aaeb4d0909e9828a15dfb3ba1f43e16760cc73d6c1"
    },
    {
      "cr": "off",
      "shard": 7,
      "seed": 261010403,
      "events": 830000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_off_part7.csv",
      "log": "cp5_exact/logs/production_off_part7.log",
      "bytes": 50100417,
      "sha256": "fc037bde774facf45541cf03b94761edc7280d0d6cddef056395f4fa989850e3"
    },
    {
      "cr": "off",
      "shard": 8,
      "seed": 261010404,
      "events": 830000,
      "origin": "fresh_internal_storage_topup",
      "generator_source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
      "returncode": 0,
      "file": "cp5_exact/data/cp5_cr_off_part8.csv",
      "log": "cp5_exact/logs/production_off_part8.log",
      "bytes": 50120442,
      "sha256": "8b824d4133075306fbc3907790db540ffd72771686ff18bc07bf6cbdec0703a4"
    }
  ],
  "started_utc": "2026-10-10T09:44:30Z",
  "internal_staging": "/tmp/npb_cp5_runtime_2026-10-10",
  "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
  "cms_card_sha256": "ef2f5b26bf2046cfb6988341a034778faa63975dacbb3d70214358b229633d3b",
  "completed_utc": "2026-10-10T11:24:49Z"
}

==> anc/S2/cp5_exact/results/tune_conditional_profiles.csv <==
tune,cr,estimator,nmpi,events,mean,sd,sem
monash,on,forward_nch_25_50_pt015,3,274934,25.589905213614905,9.190650700669098,0.0175279867124456
monash,on,forward_nch_25_50_pt015,4,207269,31.67700427946292,10.47041488225726,0.022998351883783
monash,on,forward_nch_25_50_pt015,5,166882,37.41378339185772,11.586122290448191,0.0283617719185157
monash,on,forward_nch_25_50_pt015,6,139791,42.805373736506645,12.520787723263451,0.033488218665675
monash,on,forward_nch_25_50_pt015,7,120318,48.07537525557273,13.45265361026843,0.0387831122914967
monash,on,forward_nch_25_50_pt015,8,105452,53.12180897469939,14.23658317361194,0.0438407887689408
monash,on,forward_nch_25_50_pt015,9,93593,58.12279764512304,15.036422460582784,0.0491499222266279
monash,on,forward_nch_25_50_pt015,10,83168,63.04815554059254,15.643138507932042,0.0542432573984174
monash,on,forward_nch_25_50_pt015,11,73618,67.80436849683501,16.24954752822342,0.0598893038822279
monash,on,forward_nch_25_50_pt015,12,64447,72.29523484413549,16.73288875062515,0.0659127711202995
monash,on,forward_nch_25_50_pt015,13,55168,76.75007250580046,17.191625244072668,0.0731936349388366
monash,on,forward_nch_25_50_pt015,14,45975,80.86692767808591,17.624144589676558,0.0821953365798328
monash,on,forward_nch_25_50_pt015,15,37320,85.05688638799572,17.843115141617684,0.0923633891648227
monash,on,forward_nch_25_50_pt015,16,29386,88.9314639624311,18.20489322768342,0.1061983817438462
monash,on,forward_nch_25_50_pt015,17,22146,92.62936873476023,18.57385088547764,0.1248114149930214
monash,on,forward_nch_25_50_pt015,18,16354,96.2858016387428,18.74939761463792,0.1466139594547348
monash,on,forward_nch_25_50_pt015,19,11464,99.70254710397766,18.96196021610761,0.1770986058473095
monash,on,forward_nch_25_50_pt015,20,7857,103.45513554791906,18.94128306328756,0.2136884346779932
monash,on,forward_nch_25_50_pt015,21,4969,106.43389011873616,19.356030181025275,0.2745881507264514
monash,on,forward_nch_25_50_pt015,22,3231,109.6846177653977,20.16800661611807,0.3548088926661863
monash,on,forward_nch_25_50_pt015,23,1843,113.07107976125882,20.307325108640267,0.4730314912148674
monash,on,forward_nch_25_50_pt015,24,1182,116.45262267343486,19.582493323550583,0.5695859249141645
monash,on,forward_nch_25_50_pt015,25,639,119.17996870109546,19.936116766390523,0.7886605904654408
monash,on,forward_nch_25_50_pt015,26,333,122.15915915915916,20.481740660785537,1.1223924742947005
monash,on,forward_nch_25_50_pt015,27,207,125.52173913043478,20.55724332860373,1.4288271824308387
monash,on,forward_nch_25_50_pt015,28,93,129.49462365591398,19.20293436358212,1.99125153321136
monash,on,forward_nch_25_50_pt015,29,55,133.6,22.52208792373486,3.036877716113417
monash,on,forward_nch_25_50_pt015,30,30,131.4,20.280107460777668,3.702624108298915
monash,on,forward_nch_25_50_pt015,31,12,152.41666666666666,34.39729992927125,9.929645186780526
monash,on,forward_nch_25_50_pt015,32,5,133.0,19.026297590440446,8.508818954473059
monash,on,forward_nch_25_50_pt015,33,2,142.0,35.35533905932738,25.0
monash,on,forward_nch_25_50_pt015,34,1,124.0,,
monash,on,forward_nch_25_50_pt015,37,1,125.0,,
monash,on,transverse_nch_eta08_pt015,3,255614,2.510864037181062,1.9172733714037888,0.0037922042642719
monash,on,transverse_nch_eta08_pt015,4,199971,3.1552275079886583,2.204507176764567,0.0049297853265249
monash,on,transverse_nch_eta08_pt015,5,164066,3.783684614728219,2.4532777474623444,0.0060567189924762
monash,on,transverse_nch_eta08_pt015,6,138546,4.419311997459328,2.6940446212935654,0.0072378201754883
monash,on,transverse_nch_eta08_pt015,7,119806,5.049713703821178,2.903951801299645,0.0083897712458951
monash,on,transverse_nch_eta08_pt015,8,105241,5.691270512442869,3.1288709513884747,0.0096448431262763
monash,on,transverse_nch_eta08_pt015,9,93512,6.327476687483959,3.3037794219724077,0.0108038207732159
monash,on,transverse_nch_eta08_pt015,10,83132,6.969518356348939,3.492771591015293,0.0121139582206988
monash,on,transverse_nch_eta08_pt015,11,73606,7.603945330543706,3.665669589703049,0.0135112866525142
monash,on,transverse_nch_eta08_pt015,12,64438,8.240137806884137,3.8305149669093432,0.0150898922030927
monash,on,transverse_nch_eta08_pt015,13,55167,8.838254753747712,3.971373992774861,0.0169083451176723
monash,on,transverse_nch_eta08_pt015,14,45975,9.451332245785752,4.11937642155843,0.0192119129383082
monash,on,transverse_nch_eta08_pt015,15,37318,10.073771370384264,4.240441781472646,0.0219508794562643
monash,on,transverse_nch_eta08_pt015,16,29386,10.596508541482338,4.337343735688502,0.0253019273464611
monash,on,transverse_nch_eta08_pt015,17,22146,11.121918179355188,4.480885980453361,0.0301103806147194
monash,on,transverse_nch_eta08_pt015,18,16354,11.79576861929803,4.56969957139856,0.0357335078945834
monash,on,transverse_nch_eta08_pt015,19,11464,12.283496161898116,4.70590769752199,0.0439516633817905
monash,on,transverse_nch_eta08_pt015,20,7857,12.798778159602902,4.761400568158471,0.0537163311949415
monash,on,transverse_nch_eta08_pt015,21,4969,13.282149325820084,4.834633063734013,0.0685849804942473
monash,on,transverse_nch_eta08_pt015,22,3231,13.98947694212318,4.890175980423874,0.0860312056408351
monash,on,transverse_nch_eta08_pt015,23,1843,14.392295170916984,4.854079772780226,0.1130691797718453
monash,on,transverse_nch_eta08_pt015,24,1182,14.94839255499154,5.3208528428553,0.1547649136274742
monash,on,transverse_nch_eta08_pt015,25,639,15.043818466353676,5.270544677339715,0.2084995250586004
monash,on,transverse_nch_eta08_pt015,26,333,15.711711711711713,5.336373346660892,0.2924314580247836
monash,on,transverse_nch_eta08_pt015,27,207,16.33816425120773,4.805098678767837,0.3339774451632332
monash,on,transverse_nch_eta08_pt015,28,93,17.913978494623656,5.446690087803416,0.564795451721916
monash,on,transverse_nch_eta08_pt015,29,55,16.854545454545455,5.608915462006237,0.7563060066105114
monash,on,transverse_nch_eta08_pt015,30,30,18.3,5.639454608015038,1.0296188336120968
monash,on,transverse_nch_eta08_pt015,31,12,18.58333333333333,4.378840305862096,1.2640623146639325
monash,on,transverse_nch_eta08_pt015,32,5,19.8,4.919349550499536,2.1999999999999997
monash,on,transverse_nch_eta08_pt015,33,2,26.5,0.7071067811865476,0.5
monash,on,transverse_nch_eta08_pt015,34,1,11.0,,
monash,on,transverse_nch_eta08_pt015,37,1,20.0,,
monash,on,transverse_sumpt_eta08_pt015,3,255614,1.1534215507523056,1.0977761278949043,0.0021713081585078
monash,on,transverse_sumpt_eta08_pt015,4,199971,1.5178456855294011,1.3391266657263885,0.0029945953710819
monash,on,transverse_sumpt_eta08_pt015,5,164066,1.8921737116282489,1.5659454221051408,0.0038660487541845
monash,on,transverse_sumpt_eta08_pt015,6,138546,2.297424521473012,1.7961198673372811,0.0048254555661988
monash,on,transverse_sumpt_eta08_pt015,7,119806,2.7231860507153227,2.0237258200336954,0.0058467212461637
monash,on,transverse_sumpt_eta08_pt015,8,105241,3.1714935274180216,2.2508146911845053,0.0069382070849419
monash,on,transverse_sumpt_eta08_pt015,9,93512,3.629838381512532,2.4635070424710186,0.0080560125725713
monash,on,transverse_sumpt_eta08_pt015,10,83132,4.112379602547756,2.665682897164138,0.0092453715922749
monash,on,transverse_sumpt_eta08_pt015,11,73606,4.60768924382523,2.8815486977403078,0.0106210965024543
monash,on,transverse_sumpt_eta08_pt015,12,64438,5.126337996197896,3.097308707975221,0.0122015068278815
monash,on,transverse_sumpt_eta08_pt015,13,55167,5.605417280258124,3.274122345642947,0.0139397575444494
monash,on,transverse_sumpt_eta08_pt015,14,45975,6.137111651549757,3.4821950721224826,0.0162402319462016
monash,on,transverse_sumpt_eta08_pt015,15,37318,6.686205698295728,3.646951508588095,0.0188786445076619
monash,on,transverse_sumpt_eta08_pt015,16,29386,7.149147919145172,3.803239867687344,0.0221862284101664
monash,on,transverse_sumpt_eta08_pt015,17,22146,7.61788220608688,3.994728318842055,0.0268435284132275
monash,on,transverse_sumpt_eta08_pt015,18,16354,8.200027471872327,4.147214669669912,0.0324298185961111
monash,on,transverse_sumpt_eta08_pt015,19,11464,8.67427341294487,4.242248941313682,0.0396212398191656
monash,on,transverse_sumpt_eta08_pt015,20,7857,9.144390869288534,4.370448744204185,0.0493057596926751
monash,on,transverse_sumpt_eta08_pt015,21,4969,9.628397643389013,4.5062871759564365,0.063927006246415
monash,on,transverse_sumpt_eta08_pt015,22,3231,10.363902121943669,4.744159080032226,0.0834623798899993
monash,on,transverse_sumpt_eta08_pt015,23,1843,10.865003716766145,4.725272902654663,0.1100687990950081
monash,on,transverse_sumpt_eta08_pt015,24,1182,11.3142314179357,5.024989921400029,0.1461593007986809
monash,on,transverse_sumpt_eta08_pt015,25,639,11.529812597809077,5.138625978042665,0.2032809019686495
monash,on,transverse_sumpt_eta08_pt015,26,333,12.002015765765764,5.313883240144707,0.2911990077795668
monash,on,transverse_sumpt_eta08_pt015,27,207,12.81241961352657,5.254652999742397,0.3652236304381787
monash,on,transverse_sumpt_eta08_pt015,28,93,13.741225161290322,5.132132489801845,0.53217734828811
monash,on,transverse_sumpt_eta08_pt015,29,55,13.63197,5.682340156006736,0.7662065903298197
monash,on,transverse_sumpt_eta08_pt015,30,30,13.69818,5.516453301096576,1.007161970144811
monash,on,transverse_sumpt_eta08_pt015,31,12,15.511205,5.472606577380738,1.5798054403098427
monash,on,transverse_sumpt_eta08_pt015,32,5,17.679896,6.570969056545614,2.9386266976967303
monash,on,transverse_sumpt_eta08_pt015,33,2,21.86375,4.056318050276634,2.8682500000000024
monash,on,transverse_sumpt_eta08_pt015,34,1,7.27862,,
monash,on,transverse_sumpt_eta08_pt015,37,1,13.1766,,
monash,off,forward_nch_25_50_pt015,3,274226,29.15875956327992,9.668021135112776,0.0184621925760173
monash,off,forward_nch_25_50_pt015,4,207596,37.68175687392821,11.265923339162834,0.0247261956352364
monash,off,forward_nch_25_50_pt015,5,166981,46.198687275797845,12.594338976298642,0.0308206539536102
monash,off,forward_nch_25_50_pt015,6,139903,54.73568829832098,13.793074523772413,0.0368763194944036
monash,off,forward_nch_25_50_pt015,7,120818,63.12972404774123,14.87156217100582,0.0427849244963505
monash,off,forward_nch_25_50_pt015,8,105586,71.68137821302066,15.864934881366592,0.0488241987807825
monash,off,forward_nch_25_50_pt015,9,94110,80.03899691849963,16.824751272377625,0.0548442075721019
monash,off,forward_nch_25_50_pt015,10,82773,88.39350996097761,17.625377956717113,0.0612624118707814
monash,off,forward_nch_25_50_pt015,11,73033,96.53393671354046,18.357538917307043,0.0679289477519673
monash,off,forward_nch_25_50_pt015,12,64281,104.64616294083788,19.073371814776564,0.0752291513787509
monash,off,forward_nch_25_50_pt015,13,55484,112.54422896690936,19.709960286823023,0.0836761842800035
monash,off,forward_nch_25_50_pt015,14,45662,120.13867110507644,20.307294070706742,0.0950330336461727
monash,off,forward_nch_25_50_pt015,15,37278,127.5705241697516,20.891913176168742,0.1082061413518229
monash,off,forward_nch_25_50_pt015,16,29396,135.06470268063683,21.55206588675717,0.1257027522732741
monash,off,forward_nch_25_50_pt015,17,22044,142.0092995826529,21.72893628602224,0.1463501814756188
monash,off,forward_nch_25_50_pt015,18,16383,148.99877922236465,22.307763371810605,0.1742847201709942
monash,off,forward_nch_25_50_pt015,19,11322,155.99355237590532,22.6944395746882,0.2132838085916186
monash,off,forward_nch_25_50_pt015,20,7790,162.59833119383825,22.981742876118467,0.2603839629612333
monash,off,forward_nch_25_50_pt015,21,5093,169.25976830944433,23.530742900608956,0.3297226644194766
monash,off,forward_nch_25_50_pt015,22,3180,175.64779874213838,24.16974635265245,0.428606282641024
monash,off,forward_nch_25_50_pt015,23,1920,182.52552083333333,24.883038013079894,0.5678750507925995
monash,off,forward_nch_25_50_pt015,24,1152,187.88715277777777,24.359017045736927,0.7176844223366369
monash,off,forward_nch_25_50_pt015,25,659,194.61608497723824,24.239994003080152,0.9442561035966928
monash,off,forward_nch_25_50_pt015,26,363,201.7878787878788,26.64461565266204,1.3984796381380495
monash,off,forward_nch_25_50_pt015,27,163,204.7361963190184,22.73867326793518,1.7810303455972047
monash,off,forward_nch_25_50_pt015,28,96,211.19791666666663,27.57291569320441,2.8141489237137307
monash,off,forward_nch_25_50_pt015,29,52,218.55769230769232,26.10717988655536,3.620414451489904
monash,off,forward_nch_25_50_pt015,30,23,227.08695652173915,31.537730712561174,6.576071440219506
monash,off,forward_nch_25_50_pt015,31,7,214.8571428571429,20.780027040635115,7.854111969531143
monash,off,forward_nch_25_50_pt015,32,5,240.4,19.70532922840933,8.812491134747345
monash,off,forward_nch_25_50_pt015,33,1,229.0,,
monash,off,forward_nch_25_50_pt015,35,2,258.0,28.284271247461906,20.0
monash,off,forward_nch_25_50_pt015,37,1,239.0,,
monash,off,transverse_nch_eta08_pt015,3,259648,3.0355712349026374,2.073918407297538,0.0040700446665998
monash,off,transverse_nch_eta08_pt015,4,203143,4.056605445425144,2.440893464310085,0.0054156163863218
monash,off,transverse_nch_eta08_pt015,5,165590,5.1224288906334925,2.775703058545182,0.0068211240992077
monash,off,transverse_nch_eta08_pt015,6,139395,6.235309731339001,3.084067999540284,0.0082603860955896
monash,off,transverse_nch_eta08_pt015,7,120657,7.36010343370049,3.3870062465338573,0.0097507884934871
monash,off,transverse_nch_eta08_pt015,8,105520,8.542285822592874,3.6405268945440064,0.0112071930381828
monash,off,transverse_nch_eta08_pt015,9,94085,9.70094063878408,3.8775395254041274,0.012641425187486
monash,off,transverse_nch_eta08_pt015,10,82770,10.89357255044098,4.127203742662692,0.0143456235818883
monash,off,transverse_nch_eta08_pt015,11,73030,12.074106531562371,4.343472237469731,0.0160726097369277
monash,off,transverse_nch_eta08_pt015,12,64281,13.292637015603368,4.538009641279747,0.0178988076978388
monash,off,transverse_nch_eta08_pt015,13,55484,14.540263859851487,4.76392007637796,0.0202246300045926
monash,off,transverse_nch_eta08_pt015,14,45662,15.674127283080022,4.943266785320893,0.0231332464628587
monash,off,transverse_nch_eta08_pt015,15,37278,16.894388110950157,5.134490310125291,0.0265932267467362
monash,off,transverse_nch_eta08_pt015,16,29396,18.13607293509321,5.298453362766218,0.0309033098725141
monash,off,transverse_nch_eta08_pt015,17,22044,19.27994011976048,5.4850697846213095,0.0369434079891958
monash,off,transverse_nch_eta08_pt015,18,16383,20.518952572788866,5.658741616805076,0.0442102680921877
monash,off,transverse_nch_eta08_pt015,19,11322,21.56173820879703,5.831855786330488,0.0548081572656646
monash,off,transverse_nch_eta08_pt015,20,7790,22.89178433889602,6.103041407156925,0.0691476758868177
monash,off,transverse_nch_eta08_pt015,21,5093,24.014137050854117,6.172452646054122,0.0864910020502304
monash,off,transverse_nch_eta08_pt015,22,3180,25.245283018867923,6.131172811086767,0.108725145413089
monash,off,transverse_nch_eta08_pt015,23,1920,26.35,6.416042946164288,0.1464254771473368
monash,off,transverse_nch_eta08_pt015,24,1152,27.788194444444443,6.584102661555437,0.1939859850005935
monash,off,transverse_nch_eta08_pt015,25,659,28.64491654021244,6.858858278541778,0.2671831846325875
monash,off,transverse_nch_eta08_pt015,26,363,29.81267217630854,6.791134476700673,0.3564421198387347
monash,off,transverse_nch_eta08_pt015,27,163,30.66871165644172,6.408959021349127,0.5019884127016296
monash,off,transverse_nch_eta08_pt015,28,96,30.39583333333333,6.187388134732176,0.6314976571102003
monash,off,transverse_nch_eta08_pt015,29,52,33.59615384615385,6.162058528543905,0.8545237687336626
monash,off,transverse_nch_eta08_pt015,30,23,34.869565217391305,7.916061623089684,1.6506129509782417
monash,off,transverse_nch_eta08_pt015,31,7,31.571428571428573,5.44233843297599,2.0570105777576333
monash,off,transverse_nch_eta08_pt015,32,5,39.6,12.720062892926276,5.688585061331156
monash,off,transverse_nch_eta08_pt015,33,1,35.0,,
monash,off,transverse_nch_eta08_pt015,35,2,41.0,7.071067811865476,5.0
monash,off,transverse_nch_eta08_pt015,37,1,42.0,,
monash,off,transverse_sumpt_eta08_pt015,3,259648,1.3432039013279518,1.1257837999127338,0.0022093397379841
monash,off,transverse_sumpt_eta08_pt015,4,203143,1.8374634840727964,1.364208536841301,0.003026772865962
monash,off,transverse_sumpt_eta08_pt015,5,165590,2.3668371637780075,1.586461906064199,0.0038986351607802
monash,off,transverse_sumpt_eta08_pt015,6,139395,2.929708235187776,1.7945170292477972,0.0048064450974839
monash,off,transverse_sumpt_eta08_pt015,7,120657,3.505456213041931,2.0085038711402508,0.0057822439671851
monash,off,transverse_sumpt_eta08_pt015,8,105520,4.118626051421533,2.207379919727898,0.006795316608174
monash,off,transverse_sumpt_eta08_pt015,9,94085,4.722178294722855,2.3746577080896225,0.0077417799524747
monash,off,transverse_sumpt_eta08_pt015,10,82770,5.350706441476382,2.556146408955505,0.0088848325620614
monash,off,transverse_sumpt_eta08_pt015,11,73030,5.988389587553065,2.731050238372204,0.0101059940649858
monash,off,transverse_sumpt_eta08_pt015,12,64281,6.634270989172541,2.8788820595686686,0.0113548803202732
monash,off,transverse_sumpt_eta08_pt015,13,55484,7.291901652602556,3.0669472938389606,0.0130203431768401
monash,off,transverse_sumpt_eta08_pt015,14,45662,7.9066225973676145,3.200480385178131,0.0149774440193529
monash,off,transverse_sumpt_eta08_pt015,15,37278,8.568516779923817,3.331148860468236,0.0172531238005982
monash,off,transverse_sumpt_eta08_pt015,16,29396,9.234778360423189,3.518025133875884,0.0205189351321759
monash,off,transverse_sumpt_eta08_pt015,17,22044,9.849901580157864,3.5961219403204474,0.0242208404335423
monash,off,transverse_sumpt_eta08_pt015,18,16383,10.526822432643597,3.747663942573311,0.0292795181049699
monash,off,transverse_sumpt_eta08_pt015,19,11322,11.130524162692105,3.87801221007667,0.036445809168712
monash,off,transverse_sumpt_eta08_pt015,20,7790,11.802631867779205,3.988527580973408,0.0451901591412045
monash,off,transverse_sumpt_eta08_pt015,21,5093,12.426708425289611,4.1318962513888815,0.057897867775247
monash,off,transverse_sumpt_eta08_pt015,22,3180,13.109438301886792,4.147487254656226,0.0735481071494218
monash,off,transverse_sumpt_eta08_pt015,23,1920,13.660440958333334,4.34354404906035,0.0991273772994866
monash,off,transverse_sumpt_eta08_pt015,24,1152,14.42473852430556,4.427097069426171,0.130434598281764
monash,off,transverse_sumpt_eta08_pt015,25,659,14.822767359635812,4.834769988759455,0.1883358993732476
monash,off,transverse_sumpt_eta08_pt015,26,363,15.512367933884295,4.606245031054197,0.2417651644211378
monash,off,transverse_sumpt_eta08_pt015,27,163,15.838023865030678,4.243147544714457,0.3323489655238342
monash,off,transverse_sumpt_eta08_pt015,28,96,15.692440104166666,3.944598772276494,0.4025939263369329
monash,off,transverse_sumpt_eta08_pt015,29,52,17.809863461538463,4.40473209859617,0.6108264398527152
monash,off,transverse_sumpt_eta08_pt015,30,23,18.98643086956522,4.867226101273429,1.0148867985903296
monash,off,transverse_sumpt_eta08_pt015,31,7,14.68539857142857,3.6127261129255777,1.36548212139859
monash,off,transverse_sumpt_eta08_pt015,32,5,21.07092,8.167415414131941,3.652579213295723
monash,off,transverse_sumpt_eta08_pt015,33,1,18.4867,,
monash,off,transverse_sumpt_eta08_pt015,35,2,22.8747,5.775082503306767,4.083599999999997
monash,off,transverse_sumpt_eta08_pt015,37,1,25.7572,,
a14,on,forward_nch_25_50_pt015,3,267570,25.12869155734948,8.955262653797648,0.0173124933149573
a14,on,forward_nch_25_50_pt015,4,202678,31.164635530249956,10.215409729494782,0.0226909398924308
a14,on,forward_nch_25_50_pt015,5,162740,36.83206955880546,11.280121928950305,0.0279618974245768
a14,on,forward_nch_25_50_pt015,6,137322,42.15440351873698,12.223140112782207,0.0329847145519199
a14,on,forward_nch_25_50_pt015,7,119547,47.29120764218257,13.152735033570218,0.0380405449806061
a14,on,forward_nch_25_50_pt015,8,104569,52.50134361043904,13.912076246097405,0.0430219876986103
a14,on,forward_nch_25_50_pt015,9,92828,57.3900547248675,14.638357920252531,0.0480455163364668
a14,on,forward_nch_25_50_pt015,10,83316,62.28289884295933,15.282096853435707,0.05294424288029
a14,on,forward_nch_25_50_pt015,11,75004,67.1066476454589,16.010306237240467,0.0584598136171037
a14,on,forward_nch_25_50_pt015,12,67386,71.70734277149556,16.437123337811222,0.0633200100513702
a14,on,forward_nch_25_50_pt015,13,58776,76.13559956444807,16.89949637775385,0.0697065757327317
a14,on,forward_nch_25_50_pt015,14,50793,80.49670230149823,17.405163284575632,0.077228245717103
a14,on,forward_nch_25_50_pt015,15,43037,84.67929920765853,17.762425426523592,0.0856211925589129
a14,on,forward_nch_25_50_pt015,16,35111,88.55783087921164,18.04861967848189,0.0963213130272657
a14,on,forward_nch_25_50_pt015,17,28232,92.6041725701332,18.35916568254712,0.1092652637676919
a14,on,forward_nch_25_50_pt015,18,21996,96.3792507728678,18.641875988013584,0.1256949296029856
a14,on,forward_nch_25_50_pt015,19,16446,100.1197251611334,18.8439032163064,0.1469402322830708
a14,on,forward_nch_25_50_pt015,20,11724,103.66922552030024,19.2321049196567,0.1776187930846021
a14,on,forward_nch_25_50_pt015,21,8163,106.94009555310548,19.440122592737534,0.2151662253303905
a14,on,forward_nch_25_50_pt015,22,5419,110.35006458756229,19.469557345968365,0.2644822325031053
a14,on,forward_nch_25_50_pt015,23,3515,113.63669985775248,19.971942938974205,0.3368663662670205
a14,on,forward_nch_25_50_pt015,24,2260,116.32522123893806,19.67518399296115,0.4138706058516328
a14,on,forward_nch_25_50_pt015,25,1367,119.78931967812728,19.673791457862254,0.5321129228264962
a14,on,forward_nch_25_50_pt015,26,793,121.45018915510718,19.306613016037904,0.6855979304654936
a14,on,forward_nch_25_50_pt015,27,440,123.77727272727272,20.366022707630684,0.970912037172604
a14,on,forward_nch_25_50_pt015,28,253,128.95652173913044,20.582058157833096,1.2939829097789872
a14,on,forward_nch_25_50_pt015,29,140,131.54285714285714,20.7469756584484,1.7534394750486637
a14,on,forward_nch_25_50_pt015,30,48,132.0,19.13001429190555,2.7611797252582644
a14,on,forward_nch_25_50_pt015,31,41,138.46341463414635,21.106986474832905,3.296357479906583
a14,on,forward_nch_25_50_pt015,32,23,136.47826086956522,27.869614547384067,5.811216347344316
a14,on,forward_nch_25_50_pt015,33,7,144.85714285714286,16.180529157277945,6.115665175940994
a14,on,forward_nch_25_50_pt015,34,4,146.0,27.892651361962702,13.946325680981351
a14,on,forward_nch_25_50_pt015,35,4,153.5,22.368132093076824,11.184066046538412
a14,on,forward_nch_25_50_pt015,36,2,135.0,9.899494936611664,6.999999999999999
a14,on,forward_nch_25_50_pt015,39,1,119.0,,
a14,on,transverse_nch_eta08_pt015,3,246395,2.397922035755596,1.844553396772751,0.0037159964168032
a14,on,transverse_nch_eta08_pt015,4,194462,3.008880912466189,2.1094513770166943,0.0047835701291671
a14,on,transverse_nch_eta08_pt015,5,159383,3.619777517050125,2.3612002404157644,0.0059144153482921
a14,on,transverse_nch_eta08_pt015,6,135859,4.193722903893007,2.572650610576773,0.0069796975248035
a14,on,transverse_nch_eta08_pt015,7,118905,4.796156595601531,2.794708447555373,0.0081046907664829
a14,on,transverse_nch_eta08_pt015,8,104250,5.389390887290168,2.967668906306565,0.0091913100119523
a14,on,transverse_nch_eta08_pt015,9,92707,5.992718996408038,3.178415390499699,0.0104388916826199
a14,on,transverse_nch_eta08_pt015,10,83256,6.606622946093975,3.322989892161017,0.0115165195579021
a14,on,transverse_nch_eta08_pt015,11,74973,7.274738906006162,3.551322872865285,0.0129699324410059
a14,on,transverse_nch_eta08_pt015,12,67376,7.832284492994538,3.680729166227051,0.0141801638966044
a14,on,transverse_nch_eta08_pt015,13,58772,8.437385149390867,3.831502763164036,0.0158046145352122
a14,on,transverse_nch_eta08_pt015,14,50792,9.025437076704993,3.964067345121225,0.0175890898345199
a14,on,transverse_nch_eta08_pt015,15,43037,9.597764714083231,4.087895668609005,0.0197051074838049
a14,on,transverse_nch_eta08_pt015,16,35111,10.174446754578335,4.229073376553368,0.0225695874684493
a14,on,transverse_nch_eta08_pt015,17,28232,10.77787616888637,4.347234425322016,0.0258727288786523
a14,on,transverse_nch_eta08_pt015,18,21996,11.31523913438807,4.515418418443539,0.0304457126846686
a14,on,transverse_nch_eta08_pt015,19,16446,11.894928858080991,4.603358042127212,0.0358958806054035
a14,on,transverse_nch_eta08_pt015,20,11724,12.40532241555783,4.641161797118229,0.0428636158318763
a14,on,transverse_nch_eta08_pt015,21,8163,12.890481440646822,4.711501544436437,0.0521476136849781
a14,on,transverse_nch_eta08_pt015,22,5419,13.505074737036354,4.9030205628250565,0.0666045869159489
a14,on,transverse_nch_eta08_pt015,23,3515,13.874822190611663,4.919873679145103,0.0829834119720097
a14,on,transverse_nch_eta08_pt015,24,2260,14.55929203539823,4.960091053729874,0.1043362994836975
a14,on,transverse_nch_eta08_pt015,25,1367,14.87710314557425,5.143145186300108,0.1391055721752855
a14,on,transverse_nch_eta08_pt015,26,793,15.539722572509458,5.233801216655258,0.1858577306970341
a14,on,transverse_nch_eta08_pt015,27,440,15.838636363636365,5.138967035400189,0.2449906407810204
a14,on,transverse_nch_eta08_pt015,28,253,16.18577075098814,5.306580511498351,0.3336218583481074
a14,on,transverse_nch_eta08_pt015,29,140,16.821428571428573,4.925733129734586,0.4163004312252397
a14,on,transverse_nch_eta08_pt015,30,48,16.875,5.10579562224833,0.7369581192330715
a14,on,transverse_nch_eta08_pt015,31,41,16.536585365853657,5.035362752451951,0.786391543524187
a14,on,transverse_nch_eta08_pt015,32,23,16.82608695652174,5.765510100534695,1.2021919603531384
a14,on,transverse_nch_eta08_pt015,33,7,24.428571428571427,5.380741673076388,2.033729190863105
a14,on,transverse_nch_eta08_pt015,34,4,25.25,5.737304826019502,2.868652413009751
a14,on,transverse_nch_eta08_pt015,35,4,21.0,11.430952132988164,5.715476066494082
a14,on,transverse_nch_eta08_pt015,36,2,24.5,4.949747468305833,3.5
a14,on,transverse_nch_eta08_pt015,39,1,16.0,,
a14,on,transverse_sumpt_eta08_pt015,3,246395,1.0745881756001538,1.01379131163664,0.0020423615212328
a14,on,transverse_sumpt_eta08_pt015,4,194462,1.4053162355473046,1.226733124952224,0.0027818436570367
a14,on,transverse_sumpt_eta08_pt015,5,159383,1.75918455925036,1.442620145289759,0.0036135244199174
a14,on,transverse_sumpt_eta08_pt015,6,135859,2.108390310432138,1.6337763446968,0.0044324964541556
a14,on,transverse_sumpt_eta08_pt015,7,118905,2.499090219528192,1.8560236735523885,0.0053824927400108
a14,on,transverse_sumpt_eta08_pt015,8,104250,2.890887425227819,2.036466131715041,0.0063072371401194
a14,on,transverse_sumpt_eta08_pt015,9,92707,3.319351694014475,2.2585372990660533,0.0074177296952997
a14,on,transverse_sumpt_eta08_pt015,10,83256,3.7623441484817928,2.454747716563027,0.0085074438999057
a14,on,transverse_sumpt_eta08_pt015,11,74973,4.260262971002897,2.7008231385086527,0.0098637873534996
a14,on,transverse_sumpt_eta08_pt015,12,67376,4.6872829454702,2.8552522513768714,0.0109999793688095
a14,on,transverse_sumpt_eta08_pt015,13,58772,5.189808989603892,3.0668557657041413,0.0126505123989576
a14,on,transverse_sumpt_eta08_pt015,14,50792,5.645301551917624,3.2174869967554893,0.014276414324036
a14,on,transverse_sumpt_eta08_pt015,15,43037,6.135097731951572,3.4099309247919094,0.0164370768807411
a14,on,transverse_sumpt_eta08_pt015,16,35111,6.612848974423972,3.5901126185269296,0.0191596015369833
a14,on,transverse_sumpt_eta08_pt015,17,28232,7.155823513743269,3.784860271701669,0.022525737991704
a14,on,transverse_sumpt_eta08_pt015,18,21996,7.609265832696856,3.955267750310033,0.0266688342823352
a14,on,transverse_sumpt_eta08_pt015,19,16446,8.12790126103612,4.071513740365313,0.0317486864523527
a14,on,transverse_sumpt_eta08_pt015,20,11724,8.619641771835548,4.188358201957172,0.0386817320280564
a14,on,transverse_sumpt_eta08_pt015,21,8163,9.04181162673037,4.278742763409222,0.0473577738602543
a14,on,transverse_sumpt_eta08_pt015,22,5419,9.653806743126037,4.530259107222489,0.0615408466255571
a14,on,transverse_sumpt_eta08_pt015,23,3515,10.082714318634425,4.6208829788383685,0.0779403417475594
a14,on,transverse_sumpt_eta08_pt015,24,2260,10.703494560619468,4.815220262343667,0.1012889194834563
a14,on,transverse_sumpt_eta08_pt015,25,1367,11.023952384052668,5.017469654751988,0.1357064523582907
a14,on,transverse_sumpt_eta08_pt015,26,793,11.842447667087011,5.18619607612127,0.1841672225896561
a14,on,transverse_sumpt_eta08_pt015,27,440,11.97744581818182,4.925881714079031,0.2348321966711654
a14,on,transverse_sumpt_eta08_pt015,28,253,11.921757075098814,4.535365985502876,0.2851360165164123
a14,on,transverse_sumpt_eta08_pt015,29,140,12.844548000000003,5.43391732757128,0.4592498349239878
a14,on,transverse_sumpt_eta08_pt015,30,48,12.586826875,4.287262356914686,0.6188130189628109
a14,on,transverse_sumpt_eta08_pt015,31,41,12.815986097560977,4.436511422977453,0.6928666785881616
a14,on,transverse_sumpt_eta08_pt015,32,23,13.31354391304348,4.427388328361967,0.9231742830915272
a14,on,transverse_sumpt_eta08_pt015,33,7,21.014557142857143,6.127979180463202,2.31615842155529
a14,on,transverse_sumpt_eta08_pt015,34,4,19.17505,2.8611995159373422,1.4305997579686711
a14,on,transverse_sumpt_eta08_pt015,35,4,14.54211,8.483843013956978,4.241921506978489
a14,on,transverse_sumpt_eta08_pt015,36,2,19.7308,0.9492201430647216,0.6711999999999294
a14,on,transverse_sumpt_eta08_pt015,39,1,12.969,,
a14,off,forward_nch_25_50_pt015,3,267233,28.826080611301748,9.391240722303843,0.0181667788419442
a14,off,forward_nch_25_50_pt015,4,202151,37.39444276802984,10.928983836218972,0.0243075863173969
a14,off,forward_nch_25_50_pt015,5,162681,45.979874724153404,12.307908871467092,0.0305151743293414
a14,off,forward_nch_25_50_pt015,6,136810,54.62877713617426,13.483501251627413,0.0364538798933206
a14,off,forward_nch_25_50_pt015,7,118365,63.23189287373801,14.500327450363574,0.0421469506285326
a14,off,forward_nch_25_50_pt015,8,103894,71.90322829037288,15.510043623383746,0.0481191321089975
a14,off,forward_nch_25_50_pt015,9,92406,80.46360625933382,16.42423254935336,0.0540300040288689
a14,off,forward_nch_25_50_pt015,10,83428,88.8771036102987,17.200033194047244,0.059548848622396
a14,off,forward_nch_25_50_pt015,11,74318,97.32627358109744,17.987134025064716,0.0659804029993932
a14,off,forward_nch_25_50_pt015,12,66497,105.55333323307818,18.65275355292092,0.0723339074067557
a14,off,forward_nch_25_50_pt015,13,58962,113.703232590482,19.266493210213277,0.079344453014251
a14,off,forward_nch_25_50_pt015,14,51389,121.62194243904338,19.80639395670453,0.0873716082317759
a14,off,forward_nch_25_50_pt015,15,42947,129.35106060958856,20.415702636755007,0.0985139913917203
a14,off,forward_nch_25_50_pt015,16,35721,136.86878866773046,20.81829080766365,0.1101496868130352
a14,off,forward_nch_25_50_pt015,17,28453,144.14722524865567,21.423965606624705,0.1270093900958683
a14,off,forward_nch_25_50_pt015,18,22048,151.304925616836,21.60542403565836,0.1455050927917276
a14,off,forward_nch_25_50_pt015,19,16610,158.4998193859121,22.11516784953425,0.1715953139710569
a14,off,forward_nch_25_50_pt015,20,12001,165.28455962003167,22.58187921929434,0.2061348218824282
a14,off,forward_nch_25_50_pt015,21,8383,171.99761421925325,22.85031628796592,0.2495700596142508
a14,off,forward_nch_25_50_pt015,22,5792,178.47237569060775,22.59447664227857,0.2968848318344252
a14,off,forward_nch_25_50_pt015,23,3712,185.0355603448276,23.952162566849776,0.3931341282411524
a14,off,forward_nch_25_50_pt015,24,2250,191.33155555555555,23.197996145076377,0.4890566998016481
a14,off,forward_nch_25_50_pt015,25,1406,197.1294452347084,23.313528230476557,0.6217493552119057
a14,off,forward_nch_25_50_pt015,26,806,203.99751861042185,24.35794142790484,0.8579718934683646
a14,off,forward_nch_25_50_pt015,27,486,208.30864197530863,24.850717333034925,1.1272514297791332
a14,off,forward_nch_25_50_pt015,28,234,215.39743589743588,25.349068471387977,1.6571204459872682
a14,off,forward_nch_25_50_pt015,29,126,224.37301587301587,24.761174165046096,2.2059007195200198
a14,off,forward_nch_25_50_pt015,30,78,225.2051282051282,24.36218006492477,2.758473698920961
a14,off,forward_nch_25_50_pt015,31,35,230.94285714285715,28.793323222317976,4.866959925823088
a14,off,forward_nch_25_50_pt015,32,19,234.94736842105263,22.134622663778128,5.078030702358627
a14,off,forward_nch_25_50_pt015,33,9,256.6666666666667,27.712812921102035,9.237604307034012
a14,off,forward_nch_25_50_pt015,34,4,232.25,18.08083700127477,9.040418500637385
a14,off,forward_nch_25_50_pt015,35,2,251.5,28.991378028648448,20.5
a14,off,forward_nch_25_50_pt015,36,2,253.5,24.748737341529164,17.5
a14,off,forward_nch_25_50_pt015,38,1,241.0,,
a14,off,transverse_nch_eta08_pt015,3,251244,2.9041927369409817,2.005809459333639,0.0040016751057571
a14,off,transverse_nch_eta08_pt015,4,197130,3.902110282554659,2.361197337262705,0.0053180929517941
a14,off,transverse_nch_eta08_pt015,5,160972,4.941797331212881,2.682900117866758,0.006686969380175
a14,off,transverse_nch_eta08_pt015,6,136311,6.037319071828392,3.032636355585041,0.0082140035290483
a14,off,transverse_nch_eta08_pt015,7,118166,7.128175617351861,3.255560914486998,0.0094706450170089
a14,off,transverse_nch_eta08_pt015,8,103824,8.257695715826785,3.503161374215461,0.0108720456004103
a14,off,transverse_nch_eta08_pt015,9,92389,9.41004881533516,3.775018591543109,0.0124196386902631
a14,off,transverse_nch_eta08_pt015,10,83423,10.5931697493497,3.9951115932062384,0.0138320328897098
a14,off,transverse_nch_eta08_pt015,11,74316,11.787407826040154,4.198749755835126,0.0154020606269289
a14,off,transverse_nch_eta08_pt015,12,66496,12.952042228103949,4.397509125942968,0.0170533218495312
a14,off,transverse_nch_eta08_pt015,13,58961,14.158070589033429,4.603776217758518,0.0189597141251903
a14,off,transverse_nch_eta08_pt015,14,51389,15.34489871373251,4.79592285035622,0.0211561727645684
a14,off,transverse_nch_eta08_pt015,15,42947,16.56492886581135,4.999077118428096,0.0241225613917762
a14,off,transverse_nch_eta08_pt015,16,35721,17.732762240698747,5.193864684118637,0.0274807655244372
a14,off,transverse_nch_eta08_pt015,17,28453,18.916880469546268,5.339837331517304,0.0316565800720594
a14,off,transverse_nch_eta08_pt015,18,22048,20.08227503628447,5.452203917553671,0.0367187163572322
a14,off,transverse_nch_eta08_pt015,19,16610,21.34701986754967,5.646028984587899,0.0438084903036561
a14,off,transverse_nch_eta08_pt015,20,12001,22.441629864177987,5.836875317895248,0.0532809179572733
a14,off,transverse_nch_eta08_pt015,21,8383,23.62340450912561,5.959099520931916,0.0650849994347548
a14,off,transverse_nch_eta08_pt015,22,5792,24.86360497237569,6.076645207635661,0.079845345353591
a14,off,transverse_nch_eta08_pt015,23,3712,25.95393318965517,6.348224333587542,0.1041953365295836
a14,off,transverse_nch_eta08_pt015,24,2250,27.221777777777778,6.433721081781075,0.1356347496578042
a14,off,transverse_nch_eta08_pt015,25,1406,27.93669985775249,6.216117627102837,0.1657778731886755
a14,off,transverse_nch_eta08_pt015,26,806,29.50620347394541,6.525770127335182,0.2298604489653152
a14,off,transverse_nch_eta08_pt015,27,486,30.46502057613169,6.654183297775957,0.3018398839722472
a14,off,transverse_nch_eta08_pt015,28,234,32.52136752136752,6.7995181482879845,0.4444984066813937
a14,off,transverse_nch_eta08_pt015,29,126,32.86507936507937,7.456919658521935,0.6643152029259146
a14,off,transverse_nch_eta08_pt015,30,78,34.53846153846154,7.512227794307516,0.8505923006757111
a14,off,transverse_nch_eta08_pt015,31,35,34.857142857142854,7.304884977726564,1.234750923845606
a14,off,transverse_nch_eta08_pt015,32,19,35.473684210526315,5.09213359618574,1.1682155659358944
a14,off,transverse_nch_eta08_pt015,33,9,33.44444444444444,9.16666666666667,3.0555555555555567
a14,off,transverse_nch_eta08_pt015,34,4,40.25,4.924428900898052,2.462214450449026
a14,off,transverse_nch_eta08_pt015,35,2,46.5,4.949747468305833,3.5
a14,off,transverse_nch_eta08_pt015,36,2,42.5,13.435028842544405,9.5
a14,off,transverse_nch_eta08_pt015,38,1,45.0,,
a14,off,transverse_sumpt_eta08_pt015,3,251244,1.2613916744957092,1.0547545759769552,0.0021042801995622
a14,off,transverse_sumpt_eta08_pt015,4,197130,1.73358781246893,1.271103324368946,0.0028628888927027
a14,off,transverse_sumpt_eta08_pt015,5,160972,2.238080457974059,1.4789454817774423,0.0036861838745817
a14,off,transverse_sumpt_eta08_pt015,6,136311,2.7818782418880352,1.7009701836546376,0.0046071382958969
a14,off,transverse_sumpt_eta08_pt015,7,118166,3.333419231259414,1.875867299092212,0.0054570237680584
a14,off,transverse_sumpt_eta08_pt015,8,103824,3.9101546793323303,2.0626541629022115,0.0064014379360331
a14,off,transverse_sumpt_eta08_pt015,9,92389,4.502029066674604,2.2427529819641143,0.007378554842062
a14,off,transverse_sumpt_eta08_pt015,10,83423,5.118231876880478,2.4159913041562917,0.0083647403584848
a14,off,transverse_sumpt_eta08_pt015,11,74316,5.73846273326067,2.5572611842451334,0.0093806714115072
a14,off,transverse_sumpt_eta08_pt015,12,66496,6.357061872864534,2.72465025462802,0.0105660582818268
a14,off,transverse_sumpt_eta08_pt015,13,58961,6.992619753803361,2.87788036556522,0.0118519637872799
a14,off,transverse_sumpt_eta08_pt015,14,51389,7.639473367977581,3.0441913077951903,0.0134287892540492
a14,off,transverse_sumpt_eta08_pt015,15,42947,8.272293353342494,3.182514829754891,0.0153569163952286
a14,off,transverse_sumpt_eta08_pt015,16,35721,8.901416319028025,3.3433091911586303,0.0176894666198869
a14,off,transverse_sumpt_eta08_pt015,17,28453,9.534205173795383,3.421276231103924,0.0202826225284656
a14,off,transverse_sumpt_eta08_pt015,18,22048,10.143943184778667,3.5133471027846896,0.0236611831990205
a14,off,transverse_sumpt_eta08_pt015,19,16610,10.84782859723058,3.695278171530997,0.0286722860241645
a14,off,transverse_sumpt_eta08_pt015,20,12001,11.396631219065076,3.8035429450661216,0.0347199911880439
a14,off,transverse_sumpt_eta08_pt015,21,8383,12.03832843492783,3.901297567288146,0.0426097850975395
a14,off,transverse_sumpt_eta08_pt015,22,5792,12.739804283494474,4.012708738570757,0.0527258222401989
a14,off,transverse_sumpt_eta08_pt015,23,3712,13.318513879310345,4.204109974156901,0.0690033355070653
a14,off,transverse_sumpt_eta08_pt015,24,2250,13.99202314222222,4.292516965654281,0.0904942033758819
a14,off,transverse_sumpt_eta08_pt015,25,1406,14.26585337837838,4.129721834301939,0.1101357058570483
a14,off,transverse_sumpt_eta08_pt015,26,806,15.41419598014888,4.558906705282681,0.1605806397742638
a14,off,transverse_sumpt_eta08_pt015,27,486,15.757203724279837,4.444477605039912,0.2016055982513853
a14,off,transverse_sumpt_eta08_pt015,28,234,16.773902863247862,4.624714388819808,0.3023270373510965
a14,off,transverse_sumpt_eta08_pt015,29,126,16.89472214285714,4.906916565570139,0.4371428717583078
a14,off,transverse_sumpt_eta08_pt015,30,78,17.82902564102564,5.0064588104400425,0.5668698333452131
a14,off,transverse_sumpt_eta08_pt015,31,35,18.523164285714287,4.800125565814292,0.8113693090358154
a14,off,transverse_sumpt_eta08_pt015,32,19,18.237768421052632,3.696877197499493,0.8481217952936918
a14,off,transverse_sumpt_eta08_pt015,33,9,17.56199666666667,7.14906753581192,2.3830225119373067
a14,off,transverse_sumpt_eta08_pt015,34,4,20.064925,3.177729372130345,1.5888646860651725
a14,off,transverse_sumpt_eta08_pt015,35,2,24.279200000000003,3.5495346202001863,2.509899999999968
a14,off,transverse_sumpt_eta08_pt015,36,2,23.41675,13.750327756275473,9.722949999999992
a14,off,transverse_sumpt_eta08_pt015,38,1,23.5156,,
cp5,on,forward_nch_25_50_pt015,3,218971,20.485534614172654,7.822758274396519,0.016717318230668975
cp5,on,forward_nch_25_50_pt015,4,164419,24.889167310347343,8.774499744050962,0.021639457278949132
cp5,on,forward_nch_25_50_pt015,5,131211,28.95183330665874,9.552401651278867,0.026371051830147207
cp5,on,forward_nch_25_50_pt015,6,109501,32.82306097661208,10.27309328881752,0.031045037534075635
cp5,on,forward_nch_25_50_pt015,7,93737,36.385706818012096,10.919626418699131,0.03566582345966091
cp5,on,forward_nch_25_50_pt015,8,82275,39.91587967183227,11.491069999543509,0.040061437129399025
cp5,on,forward_nch_25_50_pt015,9,73095,43.44148026540803,12.07260520452259,0.04465367050625799
cp5,on,forward_nch_25_50_pt015,10,66802,46.6806233346307,12.56489574661651,0.04861431346176974
cp5,on,forward_nch_25_50_pt015,11,60403,50.17555419432809,13.063005203712088,0.053151294392155955
cp5,on,forward_nch_25_50_pt015,12,56012,53.48769906448618,13.637949020018704,0.05762467945811644
cp5,on,forward_nch_25_50_pt015,13,52413,56.64875126399939,14.040417333937466,0.06132824087036197
cp5,on,forward_nch_25_50_pt015,14,48787,60.04470453194499,14.491690402115754,0.06560953965628571
cp5,on,forward_nch_25_50_pt015,15,45807,63.32115178902788,15.086748339599884,0.07049035878633585
cp5,on,forward_nch_25_50_pt015,16,43782,66.5,15.316458441167448,0.07319991193009522
cp5,on,forward_nch_25_50_pt015,17,41494,69.85062900660337,15.68393706700713,0.07699498517362377
cp5,on,forward_nch_25_50_pt015,18,39251,72.81646327482102,16.071946363433728,0.08112283349662834
cp5,on,forward_nch_25_50_pt015,19,37318,76.02328634975079,16.478677805071033,0.08530277945995346
cp5,on,forward_nch_25_50_pt015,20,35271,79.11142298205324,16.74884615966713,0.08918175346754792
cp5,on,forward_nch_25_50_pt015,21,33631,82.19033034997473,16.995338514866464,0.0926744311226394
cp5,on,forward_nch_25_50_pt015,22,31919,85.12337479244337,17.341980478735696,0.09706754699174831
cp5,on,forward_nch_25_50_pt015,23,29574,87.82045039561777,17.517635916586087,0.10186393795260872
cp5,on,forward_nch_25_50_pt015,24,28327,90.81505277650298,17.72582983884876,0.10531889276588721
cp5,on,forward_nch_25_50_pt015,25,26261,93.61745554243936,18.02994775178763,0.11125994434396323
cp5,on,forward_nch_25_50_pt015,26,24236,96.31997854431424,18.018647432811875,0.11574219537073867
cp5,on,forward_nch_25_50_pt015,27,22216,98.81468311127115,18.427183985276724,0.12363061757313265
cp5,on,forward_nch_25_50_pt015,28,20090,101.36859133897461,18.4426946855231,0.13011710987759473
cp5,on,forward_nch_25_50_pt015,29,17962,103.74846899009019,18.42227125269759,0.13745667254881108
cp5,on,forward_nch_25_50_pt015,30,15847,106.28863507288446,18.570498697778007,0.1475197058055125
cp5,on,forward_nch_25_50_pt015,31,13799,108.39408652800928,18.74280063255163,0.1595550955181412
cp5,on,forward_nch_25_50_pt015,32,11735,110.63093310609288,18.74957319276168,0.17308117670352763
cp5,on,forward_nch_25_50_pt015,33,9800,113.20214285714286,18.99343953801506,0.19186271279124478
cp5,on,forward_nch_25_50_pt015,34,8329,115.04046103974066,19.1302582966449,0.2096159872430016
cp5,on,forward_nch_25_50_pt015,35,6828,117.04042179261863,18.870092556320778,0.22836380684837623
cp5,on,forward_nch_25_50_pt015,36,5410,119.53179297597042,19.25089540410752,0.26172927479131736
cp5,on,forward_nch_25_50_pt015,37,4306,121.08383650719925,19.24814868103244,0.29332694017685884
cp5,on,forward_nch_25_50_pt015,38,3439,123.52020936318698,19.196076120101832,0.327337962999361
cp5,on,forward_nch_25_50_pt015,39,2641,125.08330177962893,19.665013479647758,0.382657339651375
cp5,on,forward_nch_25_50_pt015,40,1880,127.20372340425531,19.869785979142538,0.4582624415653442
cp5,on,forward_nch_25_50_pt015,41,1431,129.8735150244584,19.315273608184768,0.5106002787850249
cp5,on,forward_nch_25_50_pt015,42,1031,131.57710960232782,19.03021664153878,0.59267198588712
cp5,on,forward_nch_25_50_pt015,43,795,132.16100628930818,19.4201001845393,0.6887599751495285
cp5,on,forward_nch_25_50_pt015,44,546,133.95421245421247,20.365731935497447,0.8715728669460715
cp5,on,forward_nch_25_50_pt015,45,382,135.13612565445027,20.562874674308283,1.052088193891529
cp5,on,forward_nch_25_50_pt015,46,257,137.29961089494162,20.59277121735936,1.2845417757246074
cp5,on,forward_nch_25_50_pt015,47,173,141.5028901734104,18.90447968243108,1.4372809751481543
cp5,on,forward_nch_25_50_pt015,48,120,139.39166666666668,19.673509824012573,1.7959375193185294
cp5,on,forward_nch_25_50_pt015,49,76,144.1184210526316,19.023471190620036,2.182141801980792
cp5,on,forward_nch_25_50_pt015,50,49,143.28571428571428,20.03122562401013,2.8616036605728756
cp5,on,forward_nch_25_50_pt015,51,26,156.84615384615384,24.74460314119798,4.852815933579917
cp5,on,forward_nch_25_50_pt015,52,20,151.2,20.291559043628293,4.537330539100348
cp5,on,forward_nch_25_50_pt015,53,18,147.5,23.28405159811173,5.488103592840758
cp5,on,forward_nch_25_50_pt015,54,11,161.63636363636363,16.026682297173892,4.8322265285415416
cp5,on,forward_nch_25_50_pt015,55,5,159.6,22.322634253152096,9.982985525382666
cp5,on,forward_nch_25_50_pt015,56,1,193.0,,
cp5,on,forward_nch_25_50_pt015,57,1,145.0,,
cp5,on,forward_nch_25_50_pt015,60,1,157.0,,
cp5,on,transverse_nch_eta08_pt015,3,184749,1.846424067247996,1.5894487052945927,0.0036979026065319296
cp5,on,transverse_nch_eta08_pt015,4,147255,2.2476791959525992,1.7819924416177557,0.004643771401347249
cp5,on,transverse_nch_eta08_pt015,5,122014,2.603561886340912,1.934912675354932,0.00553932105397613
cp5,on,transverse_nch_eta08_pt015,6,104103,2.9569272739498382,2.0822800952231537,0.006453681451253452
cp5,on,transverse_nch_eta08_pt015,7,90673,3.302978836037189,2.217571053231259,0.0073644200456081076
cp5,on,transverse_nch_eta08_pt015,8,80359,3.639517664480643,2.3507372566972644,0.008292525747645229
cp5,on,transverse_nch_eta08_pt015,9,71965,4.014048495796568,2.493783045758227,0.00929604041467378
cp5,on,transverse_nch_eta08_pt015,10,66034,4.349047460399189,2.611335359361503,0.01016199195480992
cp5,on,transverse_nch_eta08_pt015,11,59950,4.703052543786489,2.712185142233166,0.01107706588345161
cp5,on,transverse_nch_eta08_pt015,12,55722,5.060532644197983,2.8474706200767153,0.01206273824040988
cp5,on,transverse_nch_eta08_pt015,13,52244,5.400754153587015,2.9618041064528606,0.012958004324059419
cp5,on,transverse_nch_eta08_pt015,14,48675,5.780215716486903,3.079598796112474,0.013958577465087276
cp5,on,transverse_nch_eta08_pt015,15,45738,6.153111198565744,3.180089117370964,0.014869648605707024
cp5,on,transverse_nch_eta08_pt015,16,43729,6.528436506666057,3.30221325148831,0.01579138939756453
cp5,on,transverse_nch_eta08_pt015,17,41466,6.8921767230984425,3.397961959056531,0.016686776182884763
cp5,on,transverse_nch_eta08_pt015,18,39227,7.264435210441787,3.4945675825704505,0.017644156292803786
cp5,on,transverse_nch_eta08_pt015,19,37304,7.613312245335621,3.587887017878609,0.01857637876102875
cp5,on,transverse_nch_eta08_pt015,20,35261,8.011372337710219,3.6736805144424993,0.019563838649703236
cp5,on,transverse_nch_eta08_pt015,21,33624,8.363073994765644,3.7382362359677375,0.02038647103259724
cp5,on,transverse_nch_eta08_pt015,22,31918,8.717338179083903,3.8507083166546745,0.021553747346733144
cp5,on,transverse_nch_eta08_pt015,23,29570,9.059418329387894,3.9282542397639086,0.022844093321236564
cp5,on,transverse_nch_eta08_pt015,24,28324,9.44930094619404,4.025043395718805,0.023916260445105916
cp5,on,transverse_nch_eta08_pt015,25,26261,9.789878527093409,4.113047199154356,0.025380961096608597
cp5,on,transverse_nch_eta08_pt015,26,24233,10.117154293731689,4.1542478019814935,0.026686327262016522
cp5,on,transverse_nch_eta08_pt015,27,22216,10.490637378465971,4.233485224367097,0.02840305893691746
cp5,on,transverse_nch_eta08_pt015,28,20090,10.803882528621205,4.314778997116222,0.030441677988955192
cp5,on,transverse_nch_eta08_pt015,29,17962,11.15710945329028,4.315082170933516,0.03219672693204794
cp5,on,transverse_nch_eta08_pt015,30,15847,11.475295008518962,4.367216326476892,0.03469214683760689
cp5,on,transverse_nch_eta08_pt015,31,13799,11.820204362634973,4.441147966674842,0.037806931948170315
cp5,on,transverse_nch_eta08_pt015,32,11735,12.071325095867063,4.454333374369131,0.041118869957169776
cp5,on,transverse_nch_eta08_pt015,33,9800,12.396530612244899,4.544920222696793,0.04591062727743966
cp5,on,transverse_nch_eta08_pt015,34,8329,12.66970824828911,4.614046957031439,0.050557498654021725
cp5,on,transverse_nch_eta08_pt015,35,6828,12.998681898066783,4.680990546562696,0.05664883825258472
cp5,on,transverse_nch_eta08_pt015,36,5410,13.231423290203328,4.653460794266584,0.06326702698168264
cp5,on,transverse_nch_eta08_pt015,37,4306,13.543427775197399,4.7592535699029215,0.07252735368576424
cp5,on,transverse_nch_eta08_pt015,38,3439,13.867694097121257,4.80730491795833,0.08197578450490861
cp5,on,transverse_nch_eta08_pt015,39,2641,13.994698977659978,4.748601300673737,0.09240202874315137
cp5,on,transverse_nch_eta08_pt015,40,1880,14.428723404255319,4.907470000665813,0.11318235570199364
cp5,on,transverse_nch_eta08_pt015,41,1431,14.566037735849056,4.668710715393445,0.12341761453673541
cp5,on,transverse_nch_eta08_pt015,42,1031,14.828322017458778,5.119979235877402,0.15945526625297066
cp5,on,transverse_nch_eta08_pt015,43,795,15.016352201257861,5.006643875738326,0.17756735952275796
cp5,on,transverse_nch_eta08_pt015,44,546,15.52930402930403,5.212904090429868,0.22309170019525187
cp5,on,transverse_nch_eta08_pt015,45,382,15.575916230366492,4.961610744437328,0.25385808986279157
cp5,on,transverse_nch_eta08_pt015,46,257,15.72373540856031,5.3412403514743545,0.3331774190678643
cp5,on,transverse_nch_eta08_pt015,47,173,16.248554913294797,5.776008992057359,0.43914183177884325
cp5,on,transverse_nch_eta08_pt015,48,120,16.525,4.892048942635681,0.44658092638347646
cp5,on,transverse_nch_eta08_pt015,49,76,16.42105263157895,5.404351722811872,0.6199216582917602
cp5,on,transverse_nch_eta08_pt015,50,49,17.040816326530614,4.786957905224835,0.6838511293178335
cp5,on,transverse_nch_eta08_pt015,51,26,16.5,5.36842621258782,1.0528350005872424
cp5,on,transverse_nch_eta08_pt015,52,20,18.6,4.694902050432778,1.0498120132470836
cp5,on,transverse_nch_eta08_pt015,53,18,15.722222222222221,4.0988600360065055,0.9661105755315789
cp5,on,transverse_nch_eta08_pt015,54,11,18.727272727272727,7.058199615920606,2.128127256494477
cp5,on,transverse_nch_eta08_pt015,55,5,16.4,5.4589376255824735,2.441311123146741
cp5,on,transverse_nch_eta08_pt015,56,1,14.0,,
cp5,on,transverse_nch_eta08_pt015,57,1,8.0,,
cp5,on,transverse_nch_eta08_pt015,60,1,15.0,,
cp5,on,transverse_sumpt_eta08_pt015,3,184749,0.7768756880393014,0.8063734776755475,0.0018760533605153065
cp5,on,transverse_sumpt_eta08_pt015,4,147255,0.9731470745367885,0.9392587359050037,0.0024476550822524912
cp5,on,transverse_sumpt_eta08_pt015,5,122014,1.1579689398549937,1.0605934273280506,0.0030362959406575263
cp5,on,transverse_sumpt_eta08_pt015,6,104103,1.3475069621114748,1.178398420094596,0.0036522502632557003
cp5,on,transverse_sumpt_eta08_pt015,7,90673,1.5419949611284516,1.288195365599905,0.0042780193037152145
cp5,on,transverse_sumpt_eta08_pt015,8,80359,1.7319411202016586,1.4034134684535147,0.004950720157510834
cp5,on,transverse_sumpt_eta08_pt015,9,71965,1.9570718333178967,1.5609195246395309,0.005818618026850298
cp5,on,transverse_sumpt_eta08_pt015,10,66034,2.1612774821549956,1.6574965222515525,0.0064501352780533296
cp5,on,transverse_sumpt_eta08_pt015,11,59950,2.3806351864415,1.76578851058791,0.007211806953532312
cp5,on,transverse_sumpt_eta08_pt015,12,55722,2.6151898153725885,1.9002377728942395,0.008049976244652207
cp5,on,transverse_sumpt_eta08_pt015,13,52244,2.835443964875093,2.0126389704254755,0.008805371167095075
cp5,on,transverse_sumpt_eta08_pt015,14,48675,3.0918618133255187,2.147358281922219,0.00973310775460288
cp5,on,transverse_sumpt_eta08_pt015,15,45738,3.3464927408624794,2.243278799840532,0.010489255567101065
cp5,on,transverse_sumpt_eta08_pt015,16,43729,3.616467361664941,2.4033082202090257,0.01149276956313578
cp5,on,transverse_sumpt_eta08_pt015,17,41466,3.854390252008067,2.4966775203432086,0.012260731428074744
cp5,on,transverse_sumpt_eta08_pt015,18,39227,4.12374605019016,2.6079772208498366,0.013167740101022615
cp5,on,transverse_sumpt_eta08_pt015,19,37304,4.401246225021853,2.740055908974804,0.014186711046884203
cp5,on,transverse_sumpt_eta08_pt015,20,35261,4.679324458872005,2.8394576570734023,0.015121263603968713
cp5,on,transverse_sumpt_eta08_pt015,21,33624,4.938293914955302,2.9351537100542524,0.016006860537734556
cp5,on,transverse_sumpt_eta08_pt015,22,31918,5.208324603378091,3.0473048269749183,0.017056819921940587
cp5,on,transverse_sumpt_eta08_pt015,23,29570,5.476004939823216,3.1624357650644135,0.018390606445037396
cp5,on,transverse_sumpt_eta08_pt015,24,28324,5.800810102990711,3.3209765211890088,0.019732790830856148
cp5,on,transverse_sumpt_eta08_pt015,25,26261,6.053543473271059,3.386045947310628,0.020894751822369016
cp5,on,transverse_sumpt_eta08_pt015,26,24233,6.302801028666292,3.4709109149418333,0.02229666331634388
cp5,on,transverse_sumpt_eta08_pt015,27,22216,6.592450782417561,3.5454792484173105,0.023787128267931917
cp5,on,transverse_sumpt_eta08_pt015,28,20090,6.842400400735976,3.6358085148881276,0.02565139769932567
cp5,on,transverse_sumpt_eta08_pt015,29,17962,7.118826100876845,3.6870463248312744,0.027510675116696987
cp5,on,transverse_sumpt_eta08_pt015,30,15847,7.360517700132874,3.7619410020191335,0.029883980980110105
cp5,on,transverse_sumpt_eta08_pt015,31,13799,7.696742493051938,3.8869108889578357,0.0330887816776473
cp5,on,transverse_sumpt_eta08_pt015,32,11735,7.880978622187039,3.876959566997313,0.03578901327454996
cp5,on,transverse_sumpt_eta08_pt015,33,9800,8.09800360880208,3.9608215552599018,0.040010339725630346
cp5,on,transverse_sumpt_eta08_pt015,34,8329,8.334830638768493,4.0331290355884875,0.04419220647018472
cp5,on,transverse_sumpt_eta08_pt015,35,6828,8.631875347075612,4.143103453478165,0.05013938717995362
cp5,on,transverse_sumpt_eta08_pt015,36,5410,8.820557111523424,4.134332906839022,0.05620912330249201
cp5,on,transverse_sumpt_eta08_pt015,37,4306,9.076134230177757,4.2261528085978854,0.06440330925370655
cp5,on,transverse_sumpt_eta08_pt015,38,3439,9.30691339108781,4.281366217597071,0.07300730043755785
cp5,on,transverse_sumpt_eta08_pt015,39,2641,9.439571977482862,4.356547834312058,0.08477314323059756
cp5,on,transverse_sumpt_eta08_pt015,40,1880,9.769237434138423,4.446884584790786,0.10255974519930178
cp5,on,transverse_sumpt_eta08_pt015,41,1431,10.02402845963745,4.307168063747734,0.11386021543032296
cp5,on,transverse_sumpt_eta08_pt015,42,1031,10.115931892717537,4.625688859895577,0.14406121876227687
cp5,on,transverse_sumpt_eta08_pt015,43,795,10.216735698366756,4.557593796544346,0.16164119444392025
cp5,on,transverse_sumpt_eta08_pt015,44,546,10.640920935830774,4.807413570336157,0.2057383079264708
cp5,on,transverse_sumpt_eta08_pt015,45,382,10.837786481309356,4.8036291572386265,0.24577504868413447
cp5,on,transverse_sumpt_eta08_pt015,46,257,11.120150306715344,4.9598488829064875,0.3093868729043934
cp5,on,transverse_sumpt_eta08_pt015,47,173,11.434615829910252,5.6716935743389705,0.4312108774325773
cp5,on,transverse_sumpt_eta08_pt015,48,120,11.769747217538901,4.7559971777190615,0.4341611562779394
cp5,on,transverse_sumpt_eta08_pt015,49,76,11.890625093280844,5.4913406702536856,0.6298999748997558
cp5,on,transverse_sumpt_eta08_pt015,50,49,11.520591070244556,4.94124251744152,0.7058917882059313
cp5,on,transverse_sumpt_eta08_pt015,51,26,12.15027105556659,5.571998517241154,1.0927588141970273
cp5,on,transverse_sumpt_eta08_pt015,52,20,12.511004507801387,4.226656298989107,0.9451090802067319
cp5,on,transverse_sumpt_eta08_pt015,53,18,10.618944139417156,3.5962418680586916,0.8476423372304261
cp5,on,transverse_sumpt_eta08_pt015,54,11,14.829470688417677,7.2139793460831525,2.175096612393747
cp5,on,transverse_sumpt_eta08_pt015,55,5,12.144327342914064,5.094944898132105,2.2785286267678253
cp5,on,transverse_sumpt_eta08_pt015,56,1,12.57220384611597,,
cp5,on,transverse_sumpt_eta08_pt015,57,1,3.8005261964251695,,
cp5,on,transverse_sumpt_eta08_pt015,60,1,9.943285196167203,,
cp5,off,forward_nch_25_50_pt015,3,219698,23.622313357427014,8.616982748181059,0.018384091452523874
cp5,off,forward_nch_25_50_pt015,4,164623,29.898944861896577,9.934606820150593,0.02448529991248713
cp5,off,forward_nch_25_50_pt015,5,131382,36.32111704799744,11.104362486667831,0.03063555100774864
cp5,off,forward_nch_25_50_pt015,6,109573,42.70131327973132,12.079634741364767,0.03649236636383961
cp5,off,forward_nch_25_50_pt015,7,93348,48.997000471354504,13.132672496192924,0.04298338414596265
cp5,off,forward_nch_25_50_pt015,8,82001,55.37400763405324,13.94017118551119,0.04868089258706974
cp5,off,forward_nch_25_50_pt015,9,73220,61.578940180278614,14.773720267804332,0.054597783161327004
cp5,off,forward_nch_25_50_pt015,10,66635,67.88923238538305,15.520807973453604,0.06012611244872279
cp5,off,forward_nch_25_50_pt015,11,60507,74.15651081693028,16.239212602745127,0.0660179686724286
cp5,off,forward_nch_25_50_pt015,12,55854,80.56964586242704,16.990648083985636,0.07189237059717372
cp5,off,forward_nch_25_50_pt015,13,52000,86.58163461538462,17.58428858836491,0.07711220660117263
cp5,off,forward_nch_25_50_pt015,14,48566,92.8260305563563,18.26585932971208,0.08288461813670481
cp5,off,forward_nch_25_50_pt015,15,45886,98.97387002571591,18.961685283102735,0.08851906820802564
cp5,off,forward_nch_25_50_pt015,16,43688,105.15514557773301,19.495475846590608,0.09327231546693085
cp5,off,forward_nch_25_50_pt015,17,41252,111.0514399301852,20.069364601723517,0.09881232505209037
cp5,off,forward_nch_25_50_pt015,18,39223,116.93246309563267,20.67739318983486,0.10440598191267447
cp5,off,forward_nch_25_50_pt015,19,37254,122.74268534922425,21.000795307117865,0.10880510861042711
cp5,off,forward_nch_25_50_pt015,20,35461,128.65150446969912,21.577092789048333,0.11458227476877715
cp5,off,forward_nch_25_50_pt015,21,33911,134.65704343723274,21.959940079690487,0.11925067674379927
cp5,off,forward_nch_25_50_pt015,22,32033,140.30387412980363,22.39372454258675,0.1251202273735668
cp5,off,forward_nch_25_50_pt015,23,30082,145.9254703809587,22.699900719084585,0.130879191738568
cp5,off,forward_nch_25_50_pt015,24,28027,151.12844756841616,22.855444751063548,0.13652160017367224
cp5,off,forward_nch_25_50_pt015,25,26270,156.471602588504,23.481272199486973,0.14487437873900724
cp5,off,forward_nch_25_50_pt015,26,24286,161.79342007741084,23.708221026175696,0.15213213918105095
cp5,off,forward_nch_25_50_pt015,27,22149,166.88532213643956,24.046494829633502,0.16157520597107347
cp5,off,forward_nch_25_50_pt015,28,20242,171.98503112340677,24.39339903190511,0.17145320578808038
cp5,off,forward_nch_25_50_pt015,29,17742,176.9387893134934,24.67246637884373,0.18522997937885405
cp5,off,forward_nch_25_50_pt015,30,15830,181.4866708780796,24.775839679510987,0.1969191373951417
cp5,off,forward_nch_25_50_pt015,31,13596,186.51375404530745,24.914999932272167,0.2136757870812318
cp5,off,forward_nch_25_50_pt015,32,11769,190.63437845186508,25.418502100260227,0.23430425352605938
cp5,off,forward_nch_25_50_pt015,33,9755,195.47124551512044,25.117837285161368,0.2543130262364998
cp5,off,forward_nch_25_50_pt015,34,8361,200.26814974285372,25.940128913930934,0.28368934092877507
cp5,off,forward_nch_25_50_pt015,35,6813,204.31586672537796,26.097569351812542,0.31617743061671993
cp5,off,forward_nch_25_50_pt015,36,5472,208.48373538011697,26.196795233503156,0.3541401126542057
cp5,off,forward_nch_25_50_pt015,37,4419,213.7499434261145,26.44355899776924,0.39779370386791524
cp5,off,forward_nch_25_50_pt015,38,3362,217.01516954193931,25.729292586098463,0.44374042104299966
cp5,off,forward_nch_25_50_pt015,39,2684,221.51751117734725,26.55420252289243,0.5125568092634706
cp5,off,forward_nch_25_50_pt015,40,2004,224.5558882235529,25.902585861801263,0.5786210957259984
cp5,off,forward_nch_25_50_pt015,41,1466,228.7080491132333,25.985517691722045,0.6786789640364932
cp5,off,forward_nch_25_50_pt015,42,1056,232.9090909090909,26.652072338395467,0.8201608304555322
cp5,off,forward_nch_25_50_pt015,43,826,236.1634382566586,27.6815863933947,0.9631655745703848
cp5,off,forward_nch_25_50_pt015,44,570,242.3122807017544,27.432371357653334,1.1490155956862262
cp5,off,forward_nch_25_50_pt015,45,429,242.71794871794873,27.224699812753872,1.314420893069075
cp5,off,forward_nch_25_50_pt015,46,253,247.1818181818182,29.113464154816693,1.8303478093350278
cp5,off,forward_nch_25_50_pt015,47,206,256.13106796116506,30.869786410019667,2.1507999335991417
cp5,off,forward_nch_25_50_pt015,48,111,257.7027027027027,24.70428545620616,2.344827007011025
cp5,off,forward_nch_25_50_pt015,49,93,263.3763440860215,31.785597633579236,3.2960129334159385
cp5,off,forward_nch_25_50_pt015,50,57,268.3859649122807,29.94205975473115,3.965922698231644
cp5,off,forward_nch_25_50_pt015,51,39,272.71794871794873,24.142067148606575,3.865824641544815
cp5,off,forward_nch_25_50_pt015,52,14,268.85714285714283,28.400588138160256,7.590376456847979
cp5,off,forward_nch_25_50_pt015,53,17,266.4117647058824,27.629374819947966,6.7011076913192
cp5,off,forward_nch_25_50_pt015,54,7,264.2857142857143,25.727509827124024,9.724084693648646
cp5,off,forward_nch_25_50_pt015,55,3,321.0,11.357816691600547,6.557438524302001
cp5,off,forward_nch_25_50_pt015,56,3,267.0,46.776062254106,27.006172134038795
cp5,off,forward_nch_25_50_pt015,57,1,283.0,,
cp5,off,transverse_nch_eta08_pt015,3,192783,2.286233744676657,1.7788162340515699,0.004051321578234924
cp5,off,transverse_nch_eta08_pt015,4,153038,2.963179079705694,2.0581875031132006,0.005261205872769352
cp5,off,transverse_nch_eta08_pt015,5,126146,3.661479555435765,2.3171387619519432,0.006524020249662229
cp5,off,transverse_nch_eta08_pt015,6,107161,4.397028769794981,2.5544865236296683,0.007803424575537814
cp5,off,transverse_nch_eta08_pt015,7,92248,5.143146734888561,2.792937567994715,0.009195656674131806
cp5,off,transverse_nch_eta08_pt015,8,81492,5.877190399057576,2.9904580502870566,0.010475631823587335
cp5,off,transverse_nch_eta08_pt015,9,72939,6.647102373215975,3.2040704233059385,0.01186375448577259
cp5,off,transverse_nch_eta08_pt015,10,66516,7.412487221119731,3.3744925101460685,0.01308414674254284
cp5,off,transverse_nch_eta08_pt015,11,60437,8.215017290732499,3.5794150495868915,0.01455997437048778
cp5,off,transverse_nch_eta08_pt015,12,55822,9.020475798072445,3.7430159160123275,0.015842327158271836
cp5,off,transverse_nch_eta08_pt015,13,51984,9.7930324715297,3.9338455293873955,0.017253708462225417
cp5,off,transverse_nch_eta08_pt015,14,48557,10.61315567271454,4.080118412587488,0.018515986005791175
cp5,off,transverse_nch_eta08_pt015,15,45883,11.424470936948325,4.232469811688749,0.019759136716785374
cp5,off,transverse_nch_eta08_pt015,16,43687,12.244374756792638,4.381012079219349,0.020960340781888614
cp5,off,transverse_nch_eta08_pt015,17,41252,13.043634248036458,4.535043060135625,0.022328467187489556
cp5,off,transverse_nch_eta08_pt015,18,39222,13.875783998776196,4.716697509961309,0.02381623776732828
cp5,off,transverse_nch_eta08_pt015,19,37254,14.670961507489128,4.8692750356602605,0.025227711206226966
cp5,off,transverse_nch_eta08_pt015,20,35461,15.50339809932038,4.977787208906446,0.026433875373651716
cp5,off,transverse_nch_eta08_pt015,21,33910,16.380359775877324,5.120224717656531,0.027805142613276497
cp5,off,transverse_nch_eta08_pt015,22,32033,17.20822277026816,5.238830091308234,0.029270861617924214
cp5,off,transverse_nch_eta08_pt015,23,30082,18.031580347051392,5.411155974290749,0.03119871443715532
cp5,off,transverse_nch_eta08_pt015,24,28027,18.786991115709853,5.429193432881971,0.032430004455500636
cp5,off,transverse_nch_eta08_pt015,25,26270,19.58507803578226,5.598183028970789,0.034539580372783915
cp5,off,transverse_nch_eta08_pt015,26,24286,20.38886601334102,5.752000303284526,0.03690973311504861
cp5,off,transverse_nch_eta08_pt015,27,22149,21.161677728114135,5.815235170584334,0.039074211319127
cp5,off,transverse_nch_eta08_pt015,28,20242,22.03413694298982,5.991568155056866,0.042112768562456646
cp5,off,transverse_nch_eta08_pt015,29,17742,22.80672979370984,6.050304297324405,0.04542301215537061
cp5,off,transverse_nch_eta08_pt015,30,15830,23.499810486418195,6.1547806930433495,0.04891838664635283
cp5,off,transverse_nch_eta08_pt015,31,13596,24.327743453957048,6.192068478216603,0.05310435919488104
cp5,off,transverse_nch_eta08_pt015,32,11769,25.083864389497833,6.313920084442779,0.05820084623292628
cp5,off,transverse_nch_eta08_pt015,33,9755,25.850640697078422,6.390393711786356,0.0647014448432297
cp5,off,transverse_nch_eta08_pt015,34,8361,26.60459275206315,6.446864001910487,0.07050491560114151
cp5,off,transverse_nch_eta08_pt015,35,6813,27.22398356083957,6.605796946694838,0.08003059126411283
cp5,off,transverse_nch_eta08_pt015,36,5472,28.071454678362574,6.6289365996720235,0.08961295964871004
cp5,off,transverse_nch_eta08_pt015,37,4419,28.887757411179,6.8100119301581605,0.1024438453731146
cp5,off,transverse_nch_eta08_pt015,38,3362,29.461332540154668,6.789859627477648,0.11710136063156612
cp5,off,transverse_nch_eta08_pt015,39,2684,30.005961251862892,7.004654876871621,0.13520585114864345
cp5,off,transverse_nch_eta08_pt015,40,2004,30.926147704590818,7.211485744295651,0.1610927111848823
cp5,off,transverse_nch_eta08_pt015,41,1466,31.253069577080492,7.020842261876101,0.18336744372314775
cp5,off,transverse_nch_eta08_pt015,42,1056,32.46590909090909,7.2538777162001775,0.2232226558672092
cp5,off,transverse_nch_eta08_pt015,43,826,33.09685230024213,7.0180936560311755,0.24419070903439957
cp5,off,transverse_nch_eta08_pt015,44,570,33.58070175438596,7.6458044963205,0.320247509531806
cp5,off,transverse_nch_eta08_pt015,45,429,34.18881118881119,7.45480248735552,0.35992125571548145
cp5,off,transverse_nch_eta08_pt015,46,253,35.48616600790514,7.5674746739309215,0.47576305650099565
cp5,off,transverse_nch_eta08_pt015,47,206,35.92718446601942,7.26968572709195,0.5065030049589525
cp5,off,transverse_nch_eta08_pt015,48,111,37.83783783783784,7.239463240450091,0.6871394419629501
cp5,off,transverse_nch_eta08_pt015,49,93,38.17204301075269,8.204748964066322,0.8507928343126274
cp5,off,transverse_nch_eta08_pt015,50,57,37.8421052631579,7.823475373342294,1.0362446276693393
cp5,off,transverse_nch_eta08_pt015,51,39,38.94871794871795,7.840343433498033,1.2554597192038779
cp5,off,transverse_nch_eta08_pt015,52,14,39.714285714285715,8.52533393371301,2.2784913348422737
cp5,off,transverse_nch_eta08_pt015,53,17,36.1764705882353,7.178398969457316,1.7410174808174985
cp5,off,transverse_nch_eta08_pt015,54,7,46.142857142857146,8.649249898663111,3.2691091798733147
cp5,off,transverse_nch_eta08_pt015,55,3,45.0,5.5677643628300215,3.2145502536643185
cp5,off,transverse_nch_eta08_pt015,56,3,43.0,8.18535277187245,4.725815626252609
cp5,off,transverse_nch_eta08_pt015,57,1,33.0,,
cp5,off,transverse_sumpt_eta08_pt015,3,192783,0.9425060776045175,0.8620578619935299,0.001963369543815508
cp5,off,transverse_sumpt_eta08_pt015,4,153038,1.2400877544961892,1.019640537222394,0.0026064383222781165
cp5,off,transverse_sumpt_eta08_pt015,5,126146,1.5547911717664804,1.1680966820930938,0.0032888347183484983
cp5,off,transverse_sumpt_eta08_pt015,6,107161,1.895010218040495,1.3111888198125647,0.004005408901182021
cp5,off,transverse_sumpt_eta08_pt015,7,92248,2.2347309752542053,1.4525076344316854,0.004782334440930262
cp5,off,transverse_sumpt_eta08_pt015,8,81492,2.5776409212897136,1.5718186212771665,0.005506110733898337
cp5,off,transverse_sumpt_eta08_pt015,9,72939,2.9417766008150656,1.7044262248649635,0.006311001819381475
cp5,off,transverse_sumpt_eta08_pt015,10,66516,3.303887255534097,1.812537304651822,0.007027872783564413
cp5,off,transverse_sumpt_eta08_pt015,11,60437,3.6867742787650073,1.9416751963991792,0.007898145563936953
cp5,off,transverse_sumpt_eta08_pt015,12,55822,4.08560807653185,2.0507276314515885,0.008679711435631784
cp5,off,transverse_sumpt_eta08_pt015,13,51984,4.450209932213731,2.152199931196889,0.009439473382442495
cp5,off,transverse_sumpt_eta08_pt015,14,48557,4.844083951803022,2.252075800292106,0.010220145541252829
cp5,off,transverse_sumpt_eta08_pt015,15,45883,5.244784629686043,2.3759304123031657,0.011091947712566195
cp5,off,transverse_sumpt_eta08_pt015,16,43687,5.64249531436928,2.4665944808769615,0.011801077001166192
cp5,off,transverse_sumpt_eta08_pt015,17,41252,6.05151170139833,2.6016590681008465,0.012809373222001366
cp5,off,transverse_sumpt_eta08_pt015,18,39222,6.457190653008569,2.7011240536374883,0.013638909971355726
cp5,off,transverse_sumpt_eta08_pt015,19,37254,6.845396883996286,2.781184234985659,0.014409313948727395
cp5,off,transverse_sumpt_eta08_pt015,20,35461,7.255479841468635,2.8769593035632086,0.015277708848097725
cp5,off,transverse_sumpt_eta08_pt015,21,33910,7.701505761751416,2.963656242013238,0.016093997628998782
cp5,off,transverse_sumpt_eta08_pt015,22,32033,8.11530494419561,3.0658393918942064,0.017129732978323514
cp5,off,transverse_sumpt_eta08_pt015,23,30082,8.517462554017946,3.1568190683634185,0.0182010456012675
cp5,off,transverse_sumpt_eta08_pt015,24,28027,8.887789439957166,3.1722715062196016,0.018948814469877798
cp5,off,transverse_sumpt_eta08_pt015,25,26270,9.304002868749455,3.3036876229142433,0.020383039208919256
cp5,off,transverse_sumpt_eta08_pt015,26,24286,9.701214502388714,3.3723441144176025,0.0216398321752838
cp5,off,transverse_sumpt_eta08_pt015,27,22149,10.087037359545329,3.4558612525973817,0.023220910059945914
cp5,off,transverse_sumpt_eta08_pt015,28,20242,10.513098698165734,3.5577460056663113,0.025006230466422516
cp5,off,transverse_sumpt_eta08_pt015,29,17742,10.897500159140135,3.5715023977825187,0.026813262417090672
cp5,off,transverse_sumpt_eta08_pt015,30,15830,11.229818405544851,3.64003438000963,0.028931105442732
cp5,off,transverse_sumpt_eta08_pt015,31,13596,11.68140361485577,3.6971063929053782,0.031707088925328634
cp5,off,transverse_sumpt_eta08_pt015,32,11769,12.019110227457885,3.7563579215844096,0.03462559026184806
cp5,off,transverse_sumpt_eta08_pt015,33,9755,12.42686496572964,3.8323289637736515,0.03880155625049887
cp5,off,transverse_sumpt_eta08_pt015,34,8361,12.766620133064173,3.893397288047565,0.042579407152711676
cp5,off,transverse_sumpt_eta08_pt015,35,6813,13.05393494443825,3.9284706286563855,0.047594231205120255
cp5,off,transverse_sumpt_eta08_pt015,36,5472,13.520609001421711,4.0614299838056285,0.05490424531633658
cp5,off,transverse_sumpt_eta08_pt015,37,4419,13.91059946728184,4.048745075056004,0.060905769134910116
cp5,off,transverse_sumpt_eta08_pt015,38,3362,14.244591000667784,4.051008803952539,0.06986575112003038
cp5,off,transverse_sumpt_eta08_pt015,39,2684,14.42593060968162,4.130109195386507,0.07972054853735602
cp5,off,transverse_sumpt_eta08_pt015,40,2004,14.908537150629138,4.3614906520036385,0.09742851596074394
cp5,off,transverse_sumpt_eta08_pt015,41,1466,15.061211014433741,4.257151685401504,0.11118652050233738
cp5,off,transverse_sumpt_eta08_pt015,42,1056,15.815524904530845,4.608135998368506,0.14180558266867885
cp5,off,transverse_sumpt_eta08_pt015,43,826,15.958934662490948,4.19134929963114,0.14583569377251066
cp5,off,transverse_sumpt_eta08_pt015,44,570,16.155372446655342,4.492477067675571,0.18816915777067286
cp5,off,transverse_sumpt_eta08_pt015,45,429,16.661201564530728,4.629260046506828,0.22350278116668038
cp5,off,transverse_sumpt_eta08_pt015,46,253,17.087009012666158,4.585050656246021,0.2882596650031967
cp5,off,transverse_sumpt_eta08_pt015,47,206,17.535555655692455,4.375426338738358,0.3048503981800113
cp5,off,transverse_sumpt_eta08_pt015,48,111,18.017302991203493,4.161874833264661,0.39502767753142515
cp5,off,transverse_sumpt_eta08_pt015,49,93,18.40321593552962,4.760219513151172,0.4936117691450948
cp5,off,transverse_sumpt_eta08_pt015,50,57,18.42948753060376,4.73876169111183,0.6276643192297885
cp5,off,transverse_sumpt_eta08_pt015,51,39,19.109478160939123,4.744125661899562,0.7596680836593139
cp5,off,transverse_sumpt_eta08_pt015,52,14,18.343916436276793,3.846619301969813,1.0280522518087554
cp5,off,transverse_sumpt_eta08_pt015,53,17,16.887640526943386,4.066042019545895,0.9861600426345573
cp5,off,transverse_sumpt_eta08_pt015,54,7,22.42206909965196,5.560958890756952,2.101844896570928
cp5,off,transverse_sumpt_eta08_pt015,55,3,23.163460976217067,1.8811625132722265,1.086089683427153
cp5,off,transverse_sumpt_eta08_pt015,56,3,22.423748846271963,6.190097550843954,3.5738544872898004
cp5,off,transverse_sumpt_eta08_pt015,57,1,15.57718667816176,,


==> anc/S2/cp5_exact/results/tune_matched_bin_verification.csv <==
tune,bins,nmpi_min,nmpi_max,bins_cv_on_greater,bins_sigma_on_smaller,bins_mean_on_smaller,bins_full_ordering,weighted_cv_ratio,weighted_sigma_ratio,weighted_mean_ratio,weighted_scaled_variance_ratio,uncertainties_file
ATLAS A14,24,3,26,24,24,24,24,1.2503139677544737,0.8878447219165927,0.7170566741668025,1.1066287308787883,reproduced_results/all_matched_bins_with_uncertainties.csv
CMS CP5,42,3,44,42,42,42,42,1.2556547505195903,0.8002257933472823,0.6469665509387779,0.998193526299586,reproduced_results/all_matched_bins_with_uncertainties.csv
Monash,23,3,25,23,23,23,23,1.2274876090297524,0.8901943337995417,0.7311638981414914,1.089753197303717,reproduced_results/all_matched_bins_with_uncertainties.csv


==> anc/S2/cp5_exact/results/tune_pearson_verification.csv <==
tune,cr,estimator,source_events,selected_events,pearson
monash,on,forward_nch_25_50_pt015,5000000,1567745,0.8363808176192865
monash,on,transverse_nch_eta08_pt015,5000000,1536202,0.6624931577800406
monash,on,transverse_sumpt_eta08_pt015,5000000,1536202,0.6559727802443411
monash,off,forward_nch_25_50_pt015,5000000,1567383,0.916925906083932
monash,off,transverse_nch_eta08_pt015,5000000,1546195,0.8159174980100777
monash,off,transverse_sumpt_eta08_pt015,5000000,1546195,0.7675685960122183
a14,on,forward_nch_25_50_pt015,5000000,1601555,0.8516451088999435
a14,on,transverse_nch_eta08_pt015,5000000,1566156,0.6782058261544096
a14,on,transverse_sumpt_eta08_pt015,5000000,1566156,0.6706457656377839
a14,off,forward_nch_25_50_pt015,5000000,1599259,0.9294443284647425
a14,off,transverse_nch_eta08_pt015,5000000,1575746,0.8335560175539852
a14,off,transverse_sumpt_eta08_pt015,5000000,1575746,0.7906564517234494
cp5,on,forward_nch_25_50_pt015,5000000,1723722,0.8992623339529101
cp5,on,transverse_nch_eta08_pt015,5000000,1649623,0.7297110032904645
cp5,on,transverse_sumpt_eta08_pt015,5000000,1649623,0.7050462585173216
cp5,off,forward_nch_25_50_pt015,5000000,1724129,0.9500951716463888
cp5,off,transverse_nch_eta08_pt015,5000000,1675839,0.8739607765555263
cp5,off,transverse_sumpt_eta08_pt015,5000000,1675839,0.8397917580265447


==> anc/S2/cp5_exact/settings/cp5_published.cmnd <==
# CMS CMSSW_10_6_X CP5 card, full precision. Central PDF member 0.
Tune:pp 14
Tune:ee 7
MultipartonInteractions:ecmPow=0.03344
MultipartonInteractions:bProfile=2
MultipartonInteractions:pT0Ref=1.41
MultipartonInteractions:coreRadius=0.7634
MultipartonInteractions:coreFraction=0.63
ColourReconnection:range=5.176
SigmaTotal:zeroAXB=off
SpaceShower:alphaSorder=2
SpaceShower:alphaSvalue=0.118
SigmaProcess:alphaSvalue=0.118
SigmaProcess:alphaSorder=2
MultipartonInteractions:alphaSvalue=0.118
MultipartonInteractions:alphaSorder=2
TimeShower:alphaSorder=2
TimeShower:alphaSvalue=0.118
SigmaTotal:mode = 0
SigmaTotal:sigmaEl = 21.89
SigmaTotal:sigmaTot = 100.309
PDF:pSet=LHAPDF6:NNPDF31_nnlo_as_0118
# Explicit inherited CP5 settings
SpaceShower:rapidityOrder = on
MultipartonInteractions:EcmRef = 7000.
ColourReconnection:mode = 0


==> anc/S2/cp5_exact/source/generate_cp5_events.cc <==
#include "Pythia8/Pythia.h"

#include <cmath>
#include <chrono>
#include <exception>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <limits>
#include <string>

using namespace Pythia8;

namespace {

void usage(const char* program) {
  std::cerr << "Usage: " << program
            << " <monash|a14|cp5> <cr_on|cr_off> <n_events> <output_csv> <seed>\n";
}

}  // namespace

int main(int argc, char* argv[]) try {
  if (argc != 6) {
    usage(argv[0]);
    return 1;
  }

  const std::string tune = argv[1];
  const std::string cr_state = argv[2];
  const int n_events = std::atoi(argv[3]);
  const std::string output_csv = argv[4];
  const int seed = std::atoi(argv[5]);

  if (n_events <= 0 || seed <= 0) {
    usage(argv[0]);
    return 1;
  }

  Pythia pythia(std::getenv("NPB_PYTHIA_XMLDOC") ? std::getenv("NPB_PYTHIA_XMLDOC") : "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc", false);
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 13000.");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = " + std::to_string(seed));
  pythia.readString("Print:quiet = on");
  pythia.readString("Init:showChangedSettings = off");
  pythia.readString("Init:showChangedParticleData = off");
  pythia.readString("Next:numberCount = 0");

  if (tune != "cp5") { std::cerr << "Only exact CP5 supported\n"; return 1; }
  if (!pythia.readFile("cp5_exact/settings/cp5_published.cmnd")) return 2;

  if (cr_state == "cr_on") {
    pythia.readString("ColourReconnection:reconnect = on");
  } else if (cr_state == "cr_off") {
    pythia.readString("ColourReconnection:reconnect = off");
  } else {
    std::cerr << "Unknown CR state: " << cr_state << "\n";
    usage(argv[0]);
    return 1;
  }

  pythia.readString("Next:numberShowInfo = 0");
  pythia.readString("Next:numberShowProcess = 0");
  pythia.readString("Next:numberShowEvent = 0");

  if (!pythia.init()) {
    std::cerr << "PYTHIA initialization failed.\n";
    return 2;
  }

  pythia.settings.writeFile(output_csv + ".settings.cmnd", true);
  pythia.particleData.listXML(output_csv + ".particles.xml");
  std::ofstream out(output_csv.c_str());
  if (!out) {
    std::cerr << "Cannot open output file: " << output_csv << "\n";
    return 3;
  }

  out.exceptions(std::ios::badbit | std::ios::failbit);
  std::cout.exceptions(std::ios::badbit | std::ios::failbit);
  out << "event_id,tune,cr_state,e_cm_gev,nmpi,nch_eta08_pt015_20,"
      << "sumpt_eta08_pt015_20,forward_nch_25_50_pt015,"
      << "transverse_nch_eta08_pt015,transverse_sumpt_eta08_pt015,"
      << "has_leading_track,inel_gt0_eta1\n";

  out.precision(17);
  const auto start = std::chrono::steady_clock::now();
  int accepted = 0;
  int attempted = 0;
  while (accepted < n_events) {
    ++attempted;
    if (!pythia.next()) { if (attempted - accepted > std::max(1000, n_events / 100)) return 4; continue; }

    const int nmpi = pythia.info.nMPI();
    int nch_eta08 = 0;
    int nch_eta1 = 0;
    int forward_nch = 0;
    int transverse_nch = 0;
    int has_leading_track = 0;
    double sumpt_eta08 = 0.0;
    double transverse_sumpt = 0.0;
    double leading_pt = -1.0;
    double leading_phi = std::numeric_limits<double>::quiet_NaN();

    for (int i = 0; i < pythia.event.size(); ++i) {
      const Particle& particle = pythia.event[i];
      if (!particle.isFinal() || !particle.isCharged()) continue;

      const double eta = particle.eta();
      const double pt = particle.pT();
      if (std::abs(eta) < 1.0 && pt > 0.0) ++nch_eta1;
      if (std::abs(eta) < 0.8 && pt >= 0.15 && pt <= 20.0) {
        ++nch_eta08;
        sumpt_eta08 += pt;
      }
      if (std::abs(eta) > 2.5 && std::abs(eta) < 5.0 && pt > 0.15) {
        ++forward_nch;
      }
      if (std::abs(eta) < 0.8 && pt > 0.5 && pt > leading_pt) {
        leading_pt = pt;
        leading_phi = particle.phi();
        has_leading_track = 1;
      }
    }

    if (has_leading_track) {
      for (int i = 0; i < pythia.event.size(); ++i) {
        const Particle& particle = pythia.event[i];
        if (!particle.isFinal() || !particle.isCharged()) continue;

        const double eta = particle.eta();
        const double pt = particle.pT();
        if (std::abs(eta) >= 0.8 || pt <= 0.15) continue;

        double dphi = std::abs(particle.phi() - leading_phi);
        while (dphi > M_PI) dphi = std::abs(dphi - 2.0 * M_PI);
        if (dphi > M_PI / 3.0 && dphi < 2.0 * M_PI / 3.0) {
          ++transverse_nch;
          transverse_sumpt += pt;
        }
      }
    }

    out << accepted << ',' << tune << ',' << cr_state << ",13000,"
        << nmpi << ',' << nch_eta08 << ',' << sumpt_eta08 << ','
        << forward_nch << ',' << transverse_nch << ',' << transverse_sumpt << ','
        << has_leading_track << ','
        << (nch_eta1 > 0 ? 1 : 0) << '\n';

    ++accepted;
    if (accepted % 10000 == 0 || accepted == n_events) {
      out.flush();
      double elapsed = std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
      std::cout << "PROGRESS " << cr_state << " seed=" << seed << " events=" << accepted << " attempted=" << attempted << " seconds=" << elapsed << std::endl;
    }
  }

  std::cout << "PYTHIA summary for " << tune << ' ' << cr_state << ":\n";
  pythia.stat();
  std::cout << "Generated " << accepted << " accepted events after " << attempted
            << " PYTHIA attempts into " << output_csv << "\n";
  return 0;
}

catch (const std::exception& e) {
  std::cerr << "Generation stopped after I/O or runtime failure: " << e.what() << "\n";
  return 5;
}


==> anc/S2/environment_used.json <==
{
  "prepared_date": "2026-10-21",
  "python": "3.10.13 (main, Jan 28 2026, 12:22:26) [GCC 13.3.0]",
  "platform": "Linux-7.0.0-38-generic-x86_64-with-glibc2.39",
  "numpy": "2.2.6",
  "pandas": "2.3.3",
  "matplotlib": "3.10.8",
  "generation_pythia": "8.316",
  "generation_lhapdf": "6.5.4",
  "external_pdf": "NNPDF31_nnlo_as_0118/0",
  "compiler": "g++ (Ubuntu 13.3.0-6ubuntu2~24.04.1) 13.3.0",
  "latex": "pdfTeX 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian)"
}


==> anc/S2/estimator_nmpi_relations/conditional_profiles.csv <==
proxy,cr_state,nmpi,events,mean,standard_deviation,sem
mid_nch,CR_ON,3,273267,8.110199914369463,4.387778979749334,0.008393655658932565
mid_nch,CR_ON,4,206879,10.144195399243035,5.055272158756625,0.011114408052746032
mid_nch,CR_ON,5,166391,12.101592033222952,5.600123915160391,0.01372880450847902
mid_nch,CR_ON,6,139499,13.992308188589165,6.102880213052032,0.01633989639637517
mid_nch,CR_ON,7,120052,15.881368073834672,6.556618160009112,0.01892322670989441
mid_nch,CR_ON,8,105974,17.697850416139808,6.976048285881456,0.02142939027802297
mid_nch,CR_ON,9,93431,19.596986011066992,7.327650241567835,0.023972825996105857
mid_nch,CR_ON,10,82993,21.386189196679236,7.71870697324224,0.02679315288589793
mid_nch,CR_ON,11,73050,23.154811772758386,8.044620799079588,0.029764285890854576
mid_nch,CR_ON,12,64080,24.890043695380776,8.308830313084014,0.03282302761597828
mid_nch,CR_ON,13,55221,26.66462034370982,8.634155765486422,0.03674241903228731
mid_nch,CR_ON,14,45941,28.288152195206894,8.856971894400239,0.04132235309739348
mid_nch,CR_ON,15,37186,29.99491744204808,9.146835847346402,0.047433061082574446
mid_nch,CR_ON,16,29513,31.580591603700064,9.299419215143642,0.05413138600480094
mid_nch,CR_ON,17,22215,33.150123790231824,9.564066256842572,0.06416813504413814
mid_nch,CR_ON,18,16355,34.632161418526444,9.692638358189097,0.07579084251671823
mid_nch,CR_ON,19,11620,36.264888123924266,9.955489038346998,0.0923548132541498
mid_nch,CR_ON,20,7767,37.47032316209605,10.114249563073667,0.11476435304695697
mid_nch,CR_ON,21,5164,38.87529047250194,10.26563992662305,0.142854166064631
mid_nch,CR_ON,22,3118,40.3855035279025,10.407425445945433,0.1863825516312344
mid_nch,CR_ON,23,2035,42.212285012285015,10.761161690134806,0.23854864283442268
mid_nch,CR_ON,24,1143,43.116360454943134,10.544723071469171,0.31189762191528153
mid_nch,CR_ON,25,646,45.22910216718266,10.880016396083029,0.42806851969361936
mid_nch,CR_ON,26,358,46.58379888268156,11.224099425560123,0.5932120875098237
mid_nch,CR_ON,27,208,47.30769230769231,11.238307533299565,0.7792364242450924
mid_nch,CR_ON,28,92,49.06521739130435,11.97170972118825,1.248137018887477
mid_nch,CR_ON,29,53,47.320754716981135,12.088937067848532,1.6605432131798854
mid_nch,CR_ON,30,20,54.45,13.650915720199873,3.052437550548741
mid_nch,CR_ON,31,14,49.57142857142857,10.567566862232532,2.824301043592848
mid_nch,CR_ON,32,8,51.75,18.17793992728549,6.4268722952926325
mid_nch,CR_ON,33,6,56.666666666666664,10.514540197058336,4.292543060462635
mid_nch,CR_ON,34,1,45.0,0.0,0.0
mid_nch,CR_OFF,3,274420,9.561828583922455,4.663773504843939,0.0089028605498042
mid_nch,CR_OFF,4,207249,12.651115325043788,5.473903218490401,0.012024053300449474
mid_nch,CR_OFF,5,166540,15.791143268884353,6.224071634339435,0.015251596334853318
mid_nch,CR_OFF,6,140295,18.990748066574003,6.788453157274387,0.018123819524598666
mid_nch,CR_OFF,7,119756,22.269790240154983,7.4036494205944035,0.02139425682552764
mid_nch,CR_OFF,8,105923,25.553014925936765,7.941262521272095,0.024400257909417637
mid_nch,CR_OFF,9,93574,28.85468185607113,8.429390854252398,0.027556153441103473
mid_nch,CR_OFF,10,83073,32.240655808746524,8.950484064467231,0.031053930486067513
mid_nch,CR_OFF,11,73396,35.64122022998529,9.40857291927413,0.03472862263403886
mid_nch,CR_OFF,12,64169,39.009412644734994,9.809043646653734,0.03872255731940465
mid_nch,CR_OFF,13,54977,42.359750441093546,10.172096146898904,0.04338303565403383
mid_nch,CR_OFF,14,45973,45.724990755443415,10.554704191472538,0.0492260109251155
mid_nch,CR_OFF,15,37389,49.07352429859049,10.913597286491617,0.05644116888637018
mid_nch,CR_OFF,16,29283,52.46388689683434,11.303336322839858,0.06605396107397728
mid_nch,CR_OFF,17,22429,55.660662535110795,11.63868624276471,0.07771395385064689
mid_nch,CR_OFF,18,16163,59.01992204417497,11.97820616051682,0.0942173309545327
mid_nch,CR_OFF,19,11396,62.353194103194106,12.219974677878678,0.11447063334107815
mid_nch,CR_OFF,20,7789,65.7107459237386,12.645422219737966,0.1432822796869414
mid_nch,CR_OFF,21,5168,68.89802631578948,12.810774990487213,0.1782026470309615
mid_nch,CR_OFF,22,3213,72.21195144724557,13.284676169748524,0.23436654061759657
mid_nch,CR_OFF,23,1995,75.89223057644111,13.474785318714025,0.3016826989069226
mid_nch,CR_OFF,24,1144,78.37062937062937,13.350337635749442,0.3947110067329114
mid_nch,CR_OFF,25,610,81.60819672131147,14.469717333072047,0.5858617300350667
mid_nch,CR_OFF,26,334,85.74251497005989,14.835208190590354,0.8117464761189261
mid_nch,CR_OFF,27,166,89.40361445783132,15.302168881497265,1.1876786421821188
mid_nch,CR_OFF,28,97,95.28865979381443,14.109263435725223,1.4325786522323598
mid_nch,CR_OFF,29,44,95.54545454545455,13.17962364177532,1.9869030226302793
mid_nch,CR_OFF,30,22,94.0909090909091,16.267393742500786,3.4682199991399423
mid_nch,CR_OFF,31,10,98.2,11.417530380953666,3.6105401257983543
mid_nch,CR_OFF,32,6,109.0,12.54325848148452,5.120763831912406
mid_nch,CR_OFF,33,5,114.2,11.373653766490346,5.086452594883786
mid_nch,CR_OFF,34,2,113.0,4.0,2.82842712474619
mid_nch,CR_OFF,35,1,106.0,0.0,0.0
forward_nch,CR_ON,3,273267,23.622266867203138,8.581542290063847,0.016416166661493623
forward_nch,CR_ON,4,206879,29.200798534409003,9.727132802327308,0.021385856142492502
forward_nch,CR_ON,5,166391,34.42959054275772,10.698624724348619,0.026227870949879814
forward_nch,CR_ON,6,139499,39.409479637846864,11.614727582572671,0.03109735710779228
forward_nch,CR_ON,7,120052,44.223236597474425,12.463105602511424,0.035970094196449455
forward_nch,CR_ON,8,105974,48.80939664445996,13.2105491318309,0.040580856314590665
forward_nch,CR_ON,9,93431,53.435337307745826,13.88818523269488,0.045435990666749554
forward_nch,CR_ON,10,82993,57.885086694058536,14.49540845036602,0.050316419071296296
forward_nch,CR_ON,11,73050,62.132950034223136,15.039652262201232,0.05564519705918416
forward_nch,CR_ON,12,64080,66.31796192259675,15.467861916751897,0.061103914717598906
forward_nch,CR_ON,13,55221,70.33753463356332,15.95657083585854,0.0679027606049287
forward_nch,CR_ON,14,45941,74.15754990095992,16.314111334580765,0.0761137640578892
forward_nch,CR_ON,15,37186,77.95261657613081,16.61056897676978,0.08613799854296202
forward_nch,CR_ON,16,29513,81.4010436079016,17.05287573584661,0.09926381181373144
forward_nch,CR_ON,17,22215,85.007157326131,17.07831567136634,0.11458344567015212
forward_nch,CR_ON,18,16355,88.52821767043717,17.67833054008511,0.13823435027781333
forward_nch,CR_ON,19,11620,91.26084337349397,17.55118009903481,0.1628183160257338
forward_nch,CR_ON,20,7767,94.73374533281833,17.917149733796148,0.2033022899842001
forward_nch,CR_ON,21,5164,97.01239349341596,17.97825094744866,0.25018099843321595
forward_nch,CR_ON,22,3118,100.19082745349583,18.31277553534538,0.3279564047280721
forward_nch,CR_ON,23,2035,104.54299754299754,18.589566539732147,0.41208523732141294
forward_nch,CR_ON,24,1143,105.92825896762905,18.337988367150803,0.5424111115729413
forward_nch,CR_ON,25,646,110.01702786377709,18.874229842754335,0.7425966409438236
forward_nch,CR_ON,26,358,113.37150837988827,19.791623234054263,1.0460197908747015
forward_nch,CR_ON,27,208,113.34134615384616,18.492561449326068,1.2822284330810347
forward_nch,CR_ON,28,92,116.1413043478261,17.968923367701496,1.873389763626378
forward_nch,CR_ON,29,53,115.43396226415095,17.84049816755408,2.450580889420782
forward_nch,CR_ON,30,20,120.55,15.177203299686013,3.3937258286432037
forward_nch,CR_ON,31,14,122.92857142857143,20.717364303247393,5.536948512838027
forward_nch,CR_ON,32,8,131.5,18.371173070873837,6.49519052838329
forward_nch,CR_ON,33,6,128.83333333333334,9.838981428763628,4.0167473481984475
forward_nch,CR_ON,34,1,144.0,0.0,0.0
forward_nch,CR_OFF,3,274420,26.97940383353983,9.03588542347398,0.01724895683412679
forward_nch,CR_OFF,4,207249,34.82261916824689,10.454232361441358,0.022963914799341477
forward_nch,CR_OFF,5,166540,42.66145070253393,11.731628835270886,0.02874743059811626
forward_nch,CR_OFF,6,140295,50.49835703339392,12.831420973770207,0.03425734148633848
forward_nch,CR_OFF,7,119756,58.449188349644274,13.88917433562815,0.040135417812246874
forward_nch,CR_OFF,8,105923,66.1775063017475,14.783488684606608,0.045423625744534055
forward_nch,CR_OFF,9,93574,73.92666766409472,15.537112738395551,0.05079169658326671
forward_nch,CR_OFF,10,83073,81.62677404210754,16.431484467694556,0.05700945030094947
forward_nch,CR_OFF,11,73396,89.27040983159846,17.155053973494503,0.06332218507777938
forward_nch,CR_OFF,12,64169,96.51719677726005,17.746171540127435,0.07005546813903682
forward_nch,CR_OFF,13,54977,103.6732451752551,18.285026187133933,0.07798392106755787
forward_nch,CR_OFF,14,45973,110.81576142518435,18.794630899216784,0.08765614736278855
forward_nch,CR_OFF,15,37389,117.80347160929685,19.397423039616548,0.10031644021668991
forward_nch,CR_OFF,16,29283,124.55544172386709,19.93583322342558,0.11650018314120307
forward_nch,CR_OFF,17,22429,130.98381559588034,20.26878014188383,0.13533890438317162
forward_nch,CR_OFF,18,16163,137.3722081296789,20.510080843107296,0.16132675033336416
forward_nch,CR_OFF,19,11396,144.04457704457704,21.21755747191059,0.19875550529225441
forward_nch,CR_OFF,20,7789,149.88214148157658,21.511284739621377,0.24373926492362963
forward_nch,CR_OFF,21,5168,156.21923374613004,21.54583551166738,0.29971058921290095
forward_nch,CR_OFF,22,3213,161.55555555555554,22.62302420529539,0.3991124701539187
forward_nch,CR_OFF,23,1995,169.05664160401003,22.287555666635065,0.49898902182958343
forward_nch,CR_OFF,24,1144,173.77884615384616,22.587882915685014,0.6678247583597285
forward_nch,CR_OFF,25,610,180.18196721311475,22.622591408406596,0.9159619524918284
forward_nch,CR_OFF,26,334,188.64670658682635,23.793920081945398,1.3019453809772195
forward_nch,CR_OFF,27,166,191.0843373493976,23.367521905041215,1.8136714411051986
forward_nch,CR_OFF,28,97,194.51546391752578,23.73005984502985,2.409422526204234
forward_nch,CR_OFF,29,44,202.38636363636363,22.22837652957354,3.351053847606261
forward_nch,CR_OFF,30,22,208.5,31.46101483654738,6.7075109004263895
forward_nch,CR_OFF,31,10,224.8,21.12723360972752,6.681017886519988
forward_nch,CR_OFF,32,6,219.16666666666666,25.86771905075685,10.560452080670986
forward_nch,CR_OFF,33,5,249.2,15.85433694608513,7.090275029926554
forward_nch,CR_OFF,34,2,244.0,10.0,7.071067811865475
forward_nch,CR_OFF,35,1,266.0,0.0,0.0
transverse_nch,CR_ON,3,252975,2.310935863227592,1.8157757540044537,0.003610134732822462
transverse_nch,CR_ON,4,198922,2.9086576648133438,2.0798116795621815,0.004663184558489761
transverse_nch,CR_ON,5,163120,3.4881620892594407,2.318144336426631,0.005739669251566594
transverse_nch,CR_ON,6,138074,4.0528484725581935,2.526739490042286,0.00679993113767447
transverse_nch,CR_ON,7,119476,4.641836017275436,2.740744374294554,0.007929178491453309
transverse_nch,CR_ON,8,105667,5.206393670682427,2.9173552098866007,0.00897469342847583
transverse_nch,CR_ON,9,93313,5.7987418687642664,3.0921816002484177,0.010122642880580847
transverse_nch,CR_ON,10,82939,6.379688686866251,3.2888640837718834,0.011420011171205922
transverse_nch,CR_ON,11,73029,6.945980363965,3.4427294311657657,0.012739583079499234
transverse_nch,CR_ON,12,64076,7.5187121543167486,3.5616456866156057,0.014070288979884429
transverse_nch,CR_ON,13,55219,8.091725674133903,3.722792811992357,0.015842532181181417
transverse_nch,CR_ON,14,45940,8.62505441880714,3.83028784439467,0.01787046761491544
transverse_nch,CR_ON,15,37185,9.186580610461208,3.955716630748962,0.020513571538355167
transverse_nch,CR_ON,16,29513,9.720496052586995,4.069190207706079,0.023686522863878814
transverse_nch,CR_ON,17,22215,10.251406707179834,4.231617876299751,0.028391169618604727
transverse_nch,CR_ON,18,16355,10.738367471721187,4.266980388910342,0.033365326005854436
transverse_nch,CR_ON,19,11620,11.29104991394148,4.415779766459542,0.04096418710642648
transverse_nch,CR_ON,20,7767,11.645036693704133,4.4817752660968955,0.05085380143212088
transverse_nch,CR_ON,21,5164,12.15453137103021,4.522828830341316,0.06293859373889218
transverse_nch,CR_ON,22,3118,12.620269403463759,4.681394909444434,0.08383728838102308
transverse_nch,CR_ON,23,2035,13.276658476658477,4.6686387052352085,0.10349230492829477
transverse_nch,CR_ON,24,1143,13.360454943132108,4.721416050488523,0.13965264220209034
transverse_nch,CR_ON,25,646,14.255417956656347,4.780127859015075,0.18807161515781212
transverse_nch,CR_ON,26,358,14.85754189944134,4.870884493133782,0.25743424471196946
transverse_nch,CR_ON,27,208,14.826923076923077,5.19419481376215,0.36015261030324147
transverse_nch,CR_ON,28,92,15.891304347826088,5.0829136666045205,0.5299303824473696
transverse_nch,CR_ON,29,53,14.622641509433961,4.08506906292207,0.5611273902523182
transverse_nch,CR_ON,30,20,17.15,5.002749244165652,1.118648738434009
transverse_nch,CR_ON,31,14,14.428571428571429,3.6196741312342655,0.9673986036319456
transverse_nch,CR_ON,32,8,16.875,7.91260860904923,2.797529602166883
transverse_nch,CR_ON,33,6,17.166666666666668,3.670452590924207,1.4984559954734644
transverse_nch,CR_ON,34,1,14.0,0.0,0.0
transverse_nch,CR_OFF,3,258825,2.7985395537525357,1.9728909860049026,0.003877930105289952
transverse_nch,CR_OFF,4,202302,3.7429437178080294,2.3185432627946714,0.005154839121672985
transverse_nch,CR_OFF,5,164931,4.724157374902232,2.6401727504426415,0.006501015451269226
transverse_nch,CR_OFF,6,139733,5.740533732189246,2.909721809756254,0.0077839847727924245
transverse_nch,CR_OFF,7,119571,6.800478376863955,3.1901134646715437,0.00922556980887391
transverse_nch,CR_OFF,8,105871,7.857543614398655,3.4196822483333547,0.010509867633560637
transverse_nch,CR_OFF,9,93565,8.926756800085503,3.6642751616564277,0.01197929797503568
transverse_nch,CR_OFF,10,83066,10.047985938891966,3.896119269181166,0.013518253750094323
transverse_nch,CR_OFF,11,73392,11.15710159145411,4.109657882951163,0.01516985075962182
transverse_nch,CR_OFF,12,64169,12.264005984197977,4.301847312421986,0.01698213762066539
transverse_nch,CR_OFF,13,54977,13.345890099496152,4.475913987731889,0.01908935319819595
transverse_nch,CR_OFF,14,45973,14.436821612685707,4.6473950205579815,0.021674953073544865
transverse_nch,CR_OFF,15,37389,15.542004332825163,4.843373893585637,0.025048174010054738
transverse_nch,CR_OFF,16,29283,16.68469760611959,4.984899551904499,0.029130546199341967
transverse_nch,CR_OFF,17,22429,17.746176824646664,5.159301807707739,0.03444974236976379
transverse_nch,CR_OFF,18,16163,18.831405060941655,5.363986885216465,0.0421916705078991
transverse_nch,CR_OFF,19,11396,19.922604422604422,5.481755510804287,0.05135035396420663
transverse_nch,CR_OFF,20,7789,20.9964051868019,5.666309306431056,0.06420360670674363
transverse_nch,CR_OFF,21,5168,21.985874613003094,5.749477847585971,0.07997737625135895
transverse_nch,CR_OFF,22,3213,23.016806722689076,5.946098073712031,0.10490029398550431
transverse_nch,CR_OFF,23,1995,24.55889724310777,6.025086635009146,0.13489375557421182
transverse_nch,CR_OFF,24,1144,25.282342657342657,5.929200830127493,0.17530049745815726
transverse_nch,CR_OFF,25,610,26.298360655737707,6.527583134273011,0.2642941157704693
transverse_nch,CR_OFF,26,334,27.763473053892216,6.86445203278104,0.37560610383828175
transverse_nch,CR_OFF,27,166,28.481927710843372,6.821054304585148,0.5294164884375208
transverse_nch,CR_OFF,28,97,31.762886597938145,6.905508328559148,0.7011481399700799
transverse_nch,CR_OFF,29,44,30.59090909090909,6.766623240778567,1.020106835789145
transverse_nch,CR_OFF,30,22,29.227272727272727,7.780697667841047,1.6588503165301387
transverse_nch,CR_OFF,31,10,33.6,3.2310988842807027,1.0217631819555841
transverse_nch,CR_OFF,32,6,32.333333333333336,5.849976258261415,2.3882428066894086
transverse_nch,CR_OFF,33,5,34.6,6.280127387243033,2.8085583490467134
transverse_nch,CR_OFF,34,2,30.5,0.5,0.35355339059327373
transverse_nch,CR_OFF,35,1,37.0,0.0,0.0
transverse_sumpt,CR_ON,3,252975,1.079950258678652,1.0463437718802857,0.002080346091749949
transverse_sumpt,CR_ON,4,198922,1.4185250876981628,1.2689329547200012,0.002845098245363606
transverse_sumpt,CR_ON,5,163120,1.7758825089173167,1.4869899019183543,0.003681750995102858
transverse_sumpt,CR_ON,6,138074,2.1456615147832365,1.7063668915991514,0.004592154198804122
transverse_sumpt,CR_ON,7,119476,2.5470254111885,1.933641197375461,0.00559416862667607
transverse_sumpt,CR_ON,8,105667,2.959808617853545,2.141133325678171,0.006586793107103821
transverse_sumpt,CR_ON,9,93313,3.3887798210411897,2.3266967044060727,0.007616732415791789
transverse_sumpt,CR_ON,10,82939,3.8422455782435856,2.557395414616519,0.008880112847538747
transverse_sumpt,CR_ON,11,73029,4.300293526943348,2.771224340323928,0.010254724752950606
transverse_sumpt,CR_ON,12,64076,4.766474333173219,2.9231680888818765,0.011547981850611148
transverse_sumpt,CR_ON,13,55219,5.2576438614296075,3.156353353086546,0.013432020554668498
transverse_sumpt,CR_ON,14,45940,5.715832523096955,3.2979742695273018,0.015386922542821639
transverse_sumpt,CR_ON,15,37185,6.206318390387048,3.46797162205519,0.017984221470521575
transverse_sumpt,CR_ON,16,29513,6.711670678248915,3.6413526625940382,0.021196105046807797
transverse_sumpt,CR_ON,17,22215,7.178463608162671,3.844801307746661,0.02579590342725369
transverse_sumpt,CR_ON,18,16355,7.642865663855239,3.942396244132917,0.030827265171317564
transverse_sumpt,CR_ON,19,11620,8.164171867577837,4.139116894982041,0.038397648412923584
transverse_sumpt,CR_ON,20,7767,8.551975492837423,4.238556419533138,0.048094046158074215
transverse_sumpt,CR_ON,21,5164,9.023730200508322,4.311989638240868,0.060004606459332685
transverse_sumpt,CR_ON,22,3118,9.576071618333927,4.538997961807882,0.08128715659455524
transverse_sumpt,CR_ON,23,2035,10.12194980286263,4.5449670964805735,0.10075080774843051
transverse_sumpt,CR_ON,24,1143,10.432105757015792,4.734788390771868,0.14004817664197547
transverse_sumpt,CR_ON,25,646,11.11721356863577,4.8607851166652125,0.19124503251564545
transverse_sumpt,CR_ON,26,358,11.959187285194185,5.1975855689901636,0.27470093309848986
transverse_sumpt,CR_ON,27,208,11.723490891548304,5.294060996180382,0.3670770841761987
transverse_sumpt,CR_ON,28,92,13.164657229962556,5.845430116210257,0.6094282177965801
transverse_sumpt,CR_ON,29,53,11.61924322596136,4.058528306606302,0.5574817369971595
transverse_sumpt,CR_ON,30,20,13.065446352958679,4.436054567418547,0.9919319564646295
transverse_sumpt,CR_ON,31,14,11.234248876571655,2.8914060727533806,0.7727607778771942
transverse_sumpt,CR_ON,32,8,12.672930657863617,6.156138435247854,2.1765236167434496
transverse_sumpt,CR_ON,33,6,17.3219412167867,6.0088573659512665,2.453105747290796
transverse_sumpt,CR_ON,34,1,9.416337013244629,0.0,0.0
transverse_sumpt,CR_OFF,3,258825,1.2592115668313557,1.083858800274018,0.002130441418852739
transverse_sumpt,CR_OFF,4,202302,1.7238377156641806,1.3030837705252438,0.00289715844725022
transverse_sumpt,CR_OFF,5,164931,2.2214913709211435,1.5266497009916633,0.0037591378417031218
transverse_sumpt,CR_OFF,6,139733,2.7462477807135026,1.7245294354249363,0.004613400092259858
transverse_sumpt,CR_OFF,7,119571,3.296677991528646,1.9229800032364073,0.005561114504982862
transverse_sumpt,CR_OFF,8,105871,3.860935884144631,2.099140753508731,0.006451386374959742
transverse_sumpt,CR_OFF,9,93565,4.424480006453419,2.2734891723393846,0.007432521586659256
transverse_sumpt,CR_OFF,10,83066,5.037888298396453,2.459354762557751,0.008533152977307567
transverse_sumpt,CR_OFF,11,73392,5.632278583521937,2.6237284646370522,0.009684886279082214
transverse_sumpt,CR_OFF,12,64169,6.23693043590089,2.7707390615370824,0.010937875902314306
transverse_sumpt,CR_OFF,13,54977,6.831732523516774,2.9114777438518242,0.01241717940367252
transverse_sumpt,CR_OFF,14,45973,7.4292623564587,3.0341005174095717,0.014150720144158269
transverse_sumpt,CR_OFF,15,37389,8.041764144873357,3.1834485148368747,0.016463641689378583
transverse_sumpt,CR_OFF,16,29283,8.666444456178755,3.3008361210086226,0.019289287199932035
transverse_sumpt,CR_OFF,17,22429,9.25248103908282,3.4363490211058974,0.022945224544304102
transverse_sumpt,CR_OFF,18,16163,9.843621761604295,3.587888775822057,0.028221363006252897
transverse_sumpt,CR_OFF,19,11396,10.462773907556999,3.6499072488130717,0.03419051229002657
transverse_sumpt,CR_OFF,20,7789,11.088473778111375,3.7987274915727194,0.04304248015162552
transverse_sumpt,CR_OFF,21,5168,11.634165058287305,3.9286053636635936,0.054648362449948876
transverse_sumpt,CR_OFF,22,3213,12.10157613504946,3.9635761551935764,0.06992489843918394
transverse_sumpt,CR_OFF,23,1995,13.03932295407269,4.168701074793365,0.0933317274771895
transverse_sumpt,CR_OFF,24,1144,13.391228162533753,4.435906695241987,0.13115033081737762
transverse_sumpt,CR_OFF,25,610,13.947752962737788,4.451834746171766,0.18024952016589796
transverse_sumpt,CR_OFF,26,334,14.666941421474526,4.462676091930293,0.24418677143892778
transverse_sumpt,CR_OFF,27,166,15.119330113192639,4.608692376668896,0.3577039010970332
transverse_sumpt,CR_OFF,28,97,17.238028413241672,5.322667516427981,0.5404350051086435
transverse_sumpt,CR_OFF,29,44,16.330170436338946,4.431363283601696,0.6680531509756406
transverse_sumpt,CR_OFF,30,22,16.38654147494923,6.633021302880576,1.4141648933761632
transverse_sumpt,CR_OFF,31,10,18.074459743499755,2.7242173089935138,0.8614731537674207
transverse_sumpt,CR_OFF,32,6,18.10770257314046,3.1263539901706436,1.2763286718720421
transverse_sumpt,CR_OFF,33,5,17.795142364501952,2.7293282988691225,1.220592721837044
transverse_sumpt,CR_OFF,34,2,13.816668033599854,0.6426301002502441,0.45440810168153845
transverse_sumpt,CR_OFF,35,1,22.360429763793945,0.0,0.0
fb_asymmetry,CR_ON,3,273263,0.261867462779346,0.19714227398518705,0.0003771284930816566
fb_asymmetry,CR_ON,4,206879,0.23647481662315128,0.1778866296433219,0.0003910975565497286
fb_asymmetry,CR_ON,5,166391,0.21831711037106682,0.16407724631898687,0.00040223832063873433
fb_asymmetry,CR_ON,6,139499,0.20375829726216424,0.15236666153712353,0.00040794762093701505
fb_asymmetry,CR_ON,7,120052,0.19333507616458728,0.1445907691525508,0.0004173071906978221
fb_asymmetry,CR_ON,8,105974,0.18481193863636777,0.13812479074257145,0.0004242989621908583
fb_asymmetry,CR_ON,9,93431,0.17697540525335392,0.13192607652768204,0.0004316036891343743
fb_asymmetry,CR_ON,10,82993,0.171096276505627,0.12765217545989732,0.00044310585505720284
fb_asymmetry,CR_ON,11,73050,0.16419335050930375,0.12264985890217671,0.0004537921122714744
fb_asymmetry,CR_ON,12,64080,0.15959328539806422,0.11921299206811774,0.00047093648364361087
fb_asymmetry,CR_ON,13,55221,0.15500247962470617,0.11567316381410603,0.000492244056174826
fb_asymmetry,CR_ON,14,45941,0.14995879783842422,0.11205776416330017,0.0005228074056538366
fb_asymmetry,CR_ON,15,37186,0.14567425471883505,0.10835392411782073,0.0005618946690410181
fb_asymmetry,CR_ON,16,29513,0.14130728068037215,0.10653233003753856,0.000620118584380194
fb_asymmetry,CR_ON,17,22215,0.1391313349113544,0.10439209025713357,0.0007003972541874734
fb_asymmetry,CR_ON,18,16355,0.1353286009930753,0.10215648849224152,0.0007988048295266197
fb_asymmetry,CR_ON,19,11620,0.13285223344403435,0.09897846517901593,0.0009182007666906309
fb_asymmetry,CR_ON,20,7767,0.12960078556774546,0.09498938591605917,0.001077825433612435
fb_asymmetry,CR_ON,21,5164,0.12859392760820704,0.09704402191215568,0.0013504411727773456
fb_asymmetry,CR_ON,22,3118,0.12731115136808113,0.0943296750783107,0.0016893136181427315
fb_asymmetry,CR_ON,23,2035,0.11914723733238675,0.0894632851681635,0.001983182287832253
fb_asymmetry,CR_ON,24,1143,0.1212058756268263,0.08844541450285993,0.002616087142903971
fb_asymmetry,CR_ON,25,646,0.11726879352132787,0.0894532242225352,0.0035194900339072833
fb_asymmetry,CR_ON,26,358,0.10931345825629861,0.08805322931266463,0.004653757775309471
fb_asymmetry,CR_ON,27,208,0.12047153330058791,0.08947098484948013,0.0062036966065588915
fb_asymmetry,CR_ON,28,92,0.10184949805514644,0.08042492396302023,0.008384877947866978
fb_asymmetry,CR_ON,29,53,0.11708255514572814,0.08613830851555812,0.011832006635283226
fb_asymmetry,CR_ON,30,20,0.11246467158198356,0.08151538443799898,0.018227394081539422
fb_asymmetry,CR_ON,31,14,0.09943587831886751,0.07589887566391493,0.020284827769694588
fb_asymmetry,CR_ON,32,8,0.08476416138000786,0.06744379675145515,0.023844983015960587
fb_asymmetry,CR_ON,33,6,0.11835243180394173,0.08531806636898608,0.03483095474082097
fb_asymmetry,CR_ON,34,1,0.125,0.0,0.0
fb_asymmetry,CR_OFF,3,274417,0.2655351124254542,0.19675669267800244,0.00037559863709493875
fb_asymmetry,CR_OFF,4,207249,0.24007002886633536,0.17960899596329935,0.00039453166314813113
fb_asymmetry,CR_OFF,5,166540,0.21955784652183613,0.16509284677066458,0.00040454699184791726
fb_asymmetry,CR_OFF,6,140295,0.20378093858961413,0.1528327571778152,0.0004080330591320857
fb_asymmetry,CR_OFF,7,119756,0.18968706942004793,0.1434368351613102,0.00041448808761065974
fb_asymmetry,CR_OFF,8,105923,0.17940183249962038,0.13485969273587095,0.0004143687827377039
fb_asymmetry,CR_OFF,9,93574,0.1696187551335227,0.12798025340422095,0.00041837465615429637
fb_asymmetry,CR_OFF,10,83073,0.1615303081937926,0.12173162877723777,0.00042235096010185825
fb_asymmetry,CR_OFF,11,73396,0.15425958345910062,0.11601260352647608,0.0004282220017033345
fb_asymmetry,CR_OFF,12,64169,0.14775654165789373,0.11175563549584043,0.00044117083755972986
fb_asymmetry,CR_OFF,13,54977,0.14219757907710312,0.10737047041423176,0.0004579249821179748
fb_asymmetry,CR_OFF,14,45973,0.1369860293321582,0.10335481578535884,0.0004820358011666415
fb_asymmetry,CR_OFF,15,37389,0.13223308850057455,0.1006347637763248,0.0005204465172239686
fb_asymmetry,CR_OFF,16,29283,0.128683913126308,0.09831718930256927,0.0005745418529193289
fb_asymmetry,CR_OFF,17,22429,0.1250710906585866,0.09419907815649357,0.0006289870402837025
fb_asymmetry,CR_OFF,18,16163,0.12270450654798547,0.09326914803570723,0.000733629900050775
fb_asymmetry,CR_OFF,19,11396,0.11697900074967417,0.08906510582705339,0.0008343175285845034
fb_asymmetry,CR_OFF,20,7789,0.1156470248938283,0.08703527946576853,0.0009861761069219375
fb_asymmetry,CR_OFF,21,5168,0.1138832659441502,0.0848547492100498,0.0011803611361223493
fb_asymmetry,CR_OFF,22,3213,0.11313735242191571,0.08417377082686346,0.0014849827897463759
fb_asymmetry,CR_OFF,23,1995,0.10860349741556628,0.08316688158099429,0.001861996959623641
fb_asymmetry,CR_OFF,24,1144,0.10609305222271258,0.08056566609342496,0.002381973852607975
fb_asymmetry,CR_OFF,25,610,0.10415250078668116,0.08098226875215118,0.0032788762199839846
fb_asymmetry,CR_OFF,26,334,0.10560861055064433,0.0798788459949651,0.004370775989108584
fb_asymmetry,CR_OFF,27,166,0.09274494787678123,0.07263346271912915,0.005637450027332342
fb_asymmetry,CR_OFF,28,97,0.0983556452418495,0.07520494353833233,0.007635905102073608
fb_asymmetry,CR_OFF,29,44,0.10052385715640742,0.08263601084283083,0.012457847369882289
fb_asymmetry,CR_OFF,30,22,0.09506214799528773,0.08323022300069496,0.01774474316618537
fb_asymmetry,CR_OFF,31,10,0.08196030175313354,0.06985787475568236,0.02209099967267349
fb_asymmetry,CR_OFF,32,6,0.14074293275674185,0.02644935496417739,0.010797903947997308
fb_asymmetry,CR_OFF,33,5,0.0947236068546772,0.05651575990227726,0.025274616188309763
fb_asymmetry,CR_OFF,34,2,0.05713708885014057,0.005855036899447441,0.004140136295696743
fb_asymmetry,CR_OFF,35,1,0.19548872113227844,0.0,0.0


==> anc/S2/estimator_nmpi_relations/generate_plots.py <==
"""Supported portable entry point; original source retained in archived_analysis_code/."""
from pathlib import Path
import runpy
runpy.run_path(str(Path(__file__).resolve().parents[1]/"submission_tools"/'render_estimator_figures_from_tables.py'),run_name="__main__")


==> anc/S2/estimator_nmpi_relations/generate_tune_profiles.py <==
"""Supported portable entry point; original source retained in archived_analysis_code/."""
from pathlib import Path
import runpy
runpy.run_path(str(Path(__file__).resolve().parents[1]/"submission_tools"/'render_estimator_figures_from_tables.py'),run_name="__main__")


==> anc/S2/estimator_nmpi_relations/pearson_verification.csv <==
proxy,cr_state,events,pearson_r,slope,intercept
mid_nch,CR_ON,1564300,0.7566562636482129,1.7901020843620132,3.1198192905428694
mid_nch,CR_OFF,1566611,0.8800275944758127,3.3001301328737815,-0.6137054827009223
forward_nch,CR_ON,1564300,0.8326511063077708,4.39497900281264,12.267235392824787
forward_nch,CR_OFF,1566611,0.9157826121374049,7.472267210776082,5.524330319183392
transverse_nch,CR_ON,1530271,0.6517708721766892,0.5656843358287768,0.6630372074365019
transverse_nch,CR_OFF,1543641,0.8087311833391124,1.0691996616664234,-0.570033820401326
transverse_sumpt,CR_ON,1530271,0.6482766287025828,0.4337770296093272,-0.3752137809195246
transverse_sumpt,CR_OFF,1543641,0.7618962233381579,0.5716286409629133,-0.5999826437645042
fb_asymmetry,CR_ON,1564296,-0.2346999600432966,-0.008586577220383229,0.26740378588986663
fb_asymmetry,CR_OFF,1566608,-0.2731691509796646,-0.010007375272656409,0.2749655550701258


==> anc/S2/estimator_nmpi_relations/tune_conditional_profiles.csv <==
tune,cr,estimator,nmpi,events,mean,sd,sem
monash,on,forward_nch_25_50_pt015,3,274934,25.589905213614905,9.190650700669098,0.0175279867124456
monash,on,forward_nch_25_50_pt015,4,207269,31.67700427946292,10.47041488225726,0.022998351883783
monash,on,forward_nch_25_50_pt015,5,166882,37.41378339185772,11.586122290448191,0.0283617719185157
monash,on,forward_nch_25_50_pt015,6,139791,42.805373736506645,12.520787723263451,0.033488218665675
monash,on,forward_nch_25_50_pt015,7,120318,48.07537525557273,13.45265361026843,0.0387831122914967
monash,on,forward_nch_25_50_pt015,8,105452,53.12180897469939,14.23658317361194,0.0438407887689408
monash,on,forward_nch_25_50_pt015,9,93593,58.12279764512304,15.036422460582784,0.0491499222266279
monash,on,forward_nch_25_50_pt015,10,83168,63.04815554059254,15.643138507932042,0.0542432573984174
monash,on,forward_nch_25_50_pt015,11,73618,67.80436849683501,16.24954752822342,0.0598893038822279
monash,on,forward_nch_25_50_pt015,12,64447,72.29523484413549,16.73288875062515,0.0659127711202995
monash,on,forward_nch_25_50_pt015,13,55168,76.75007250580046,17.191625244072668,0.0731936349388366
monash,on,forward_nch_25_50_pt015,14,45975,80.86692767808591,17.624144589676558,0.0821953365798328
monash,on,forward_nch_25_50_pt015,15,37320,85.05688638799572,17.843115141617684,0.0923633891648227
monash,on,forward_nch_25_50_pt015,16,29386,88.9314639624311,18.20489322768342,0.1061983817438462
monash,on,forward_nch_25_50_pt015,17,22146,92.62936873476023,18.57385088547764,0.1248114149930214
monash,on,forward_nch_25_50_pt015,18,16354,96.2858016387428,18.74939761463792,0.1466139594547348
monash,on,forward_nch_25_50_pt015,19,11464,99.70254710397766,18.96196021610761,0.1770986058473095
monash,on,forward_nch_25_50_pt015,20,7857,103.45513554791906,18.94128306328756,0.2136884346779932
monash,on,forward_nch_25_50_pt015,21,4969,106.43389011873616,19.356030181025275,0.2745881507264514
monash,on,forward_nch_25_50_pt015,22,3231,109.6846177653977,20.16800661611807,0.3548088926661863
monash,on,forward_nch_25_50_pt015,23,1843,113.07107976125882,20.307325108640267,0.4730314912148674
monash,on,forward_nch_25_50_pt015,24,1182,116.45262267343486,19.582493323550583,0.5695859249141645
monash,on,forward_nch_25_50_pt015,25,639,119.17996870109546,19.936116766390523,0.7886605904654408
monash,on,forward_nch_25_50_pt015,26,333,122.15915915915916,20.481740660785537,1.1223924742947005
monash,on,forward_nch_25_50_pt015,27,207,125.52173913043478,20.55724332860373,1.4288271824308387
monash,on,forward_nch_25_50_pt015,28,93,129.49462365591398,19.20293436358212,1.99125153321136
monash,on,forward_nch_25_50_pt015,29,55,133.6,22.52208792373486,3.036877716113417
monash,on,forward_nch_25_50_pt015,30,30,131.4,20.280107460777668,3.702624108298915
monash,on,forward_nch_25_50_pt015,31,12,152.41666666666666,34.39729992927125,9.929645186780526
monash,on,forward_nch_25_50_pt015,32,5,133.0,19.026297590440446,8.508818954473059
monash,on,forward_nch_25_50_pt015,33,2,142.0,35.35533905932738,25.0
monash,on,forward_nch_25_50_pt015,34,1,124.0,,
monash,on,forward_nch_25_50_pt015,37,1,125.0,,
monash,on,transverse_nch_eta08_pt015,3,255614,2.510864037181062,1.9172733714037888,0.0037922042642719
monash,on,transverse_nch_eta08_pt015,4,199971,3.1552275079886583,2.204507176764567,0.0049297853265249
monash,on,transverse_nch_eta08_pt015,5,164066,3.783684614728219,2.4532777474623444,0.0060567189924762
monash,on,transverse_nch_eta08_pt015,6,138546,4.419311997459328,2.6940446212935654,0.0072378201754883
monash,on,transverse_nch_eta08_pt015,7,119806,5.049713703821178,2.903951801299645,0.0083897712458951
monash,on,transverse_nch_eta08_pt015,8,105241,5.691270512442869,3.1288709513884747,0.0096448431262763
monash,on,transverse_nch_eta08_pt015,9,93512,6.327476687483959,3.3037794219724077,0.0108038207732159
monash,on,transverse_nch_eta08_pt015,10,83132,6.969518356348939,3.492771591015293,0.0121139582206988
monash,on,transverse_nch_eta08_pt015,11,73606,7.603945330543706,3.665669589703049,0.0135112866525142
monash,on,transverse_nch_eta08_pt015,12,64438,8.240137806884137,3.8305149669093432,0.0150898922030927
monash,on,transverse_nch_eta08_pt015,13,55167,8.838254753747712,3.971373992774861,0.0169083451176723
monash,on,transverse_nch_eta08_pt015,14,45975,9.451332245785752,4.11937642155843,0.0192119129383082
monash,on,transverse_nch_eta08_pt015,15,37318,10.073771370384264,4.240441781472646,0.0219508794562643
monash,on,transverse_nch_eta08_pt015,16,29386,10.596508541482338,4.337343735688502,0.0253019273464611
monash,on,transverse_nch_eta08_pt015,17,22146,11.121918179355188,4.480885980453361,0.0301103806147194
monash,on,transverse_nch_eta08_pt015,18,16354,11.79576861929803,4.56969957139856,0.0357335078945834
monash,on,transverse_nch_eta08_pt015,19,11464,12.283496161898116,4.70590769752199,0.0439516633817905
monash,on,transverse_nch_eta08_pt015,20,7857,12.798778159602902,4.761400568158471,0.0537163311949415
monash,on,transverse_nch_eta08_pt015,21,4969,13.282149325820084,4.834633063734013,0.0685849804942473
monash,on,transverse_nch_eta08_pt015,22,3231,13.98947694212318,4.890175980423874,0.0860312056408351
monash,on,transverse_nch_eta08_pt015,23,1843,14.392295170916984,4.854079772780226,0.1130691797718453
monash,on,transverse_nch_eta08_pt015,24,1182,14.94839255499154,5.3208528428553,0.1547649136274742
monash,on,transverse_nch_eta08_pt015,25,639,15.043818466353676,5.270544677339715,0.2084995250586004
monash,on,transverse_nch_eta08_pt015,26,333,15.711711711711713,5.336373346660892,0.2924314580247836
monash,on,transverse_nch_eta08_pt015,27,207,16.33816425120773,4.805098678767837,0.3339774451632332
monash,on,transverse_nch_eta08_pt015,28,93,17.913978494623656,5.446690087803416,0.564795451721916
monash,on,transverse_nch_eta08_pt015,29,55,16.854545454545455,5.608915462006237,0.7563060066105114
monash,on,transverse_nch_eta08_pt015,30,30,18.3,5.639454608015038,1.0296188336120968
monash,on,transverse_nch_eta08_pt015,31,12,18.58333333333333,4.378840305862096,1.2640623146639325
monash,on,transverse_nch_eta08_pt015,32,5,19.8,4.919349550499536,2.1999999999999997
monash,on,transverse_nch_eta08_pt015,33,2,26.5,0.7071067811865476,0.5
monash,on,transverse_nch_eta08_pt015,34,1,11.0,,
monash,on,transverse_nch_eta08_pt015,37,1,20.0,,
monash,on,transverse_sumpt_eta08_pt015,3,255614,1.1534215507523056,1.0977761278949043,0.0021713081585078
monash,on,transverse_sumpt_eta08_pt015,4,199971,1.5178456855294011,1.3391266657263885,0.0029945953710819
monash,on,transverse_sumpt_eta08_pt015,5,164066,1.8921737116282489,1.5659454221051408,0.0038660487541845
monash,on,transverse_sumpt_eta08_pt015,6,138546,2.297424521473012,1.7961198673372811,0.0048254555661988
monash,on,transverse_sumpt_eta08_pt015,7,119806,2.7231860507153227,2.0237258200336954,0.0058467212461637
monash,on,transverse_sumpt_eta08_pt015,8,105241,3.1714935274180216,2.2508146911845053,0.0069382070849419
monash,on,transverse_sumpt_eta08_pt015,9,93512,3.629838381512532,2.4635070424710186,0.0080560125725713
monash,on,transverse_sumpt_eta08_pt015,10,83132,4.112379602547756,2.665682897164138,0.0092453715922749
monash,on,transverse_sumpt_eta08_pt015,11,73606,4.60768924382523,2.8815486977403078,0.0106210965024543
monash,on,transverse_sumpt_eta08_pt015,12,64438,5.126337996197896,3.097308707975221,0.0122015068278815
monash,on,transverse_sumpt_eta08_pt015,13,55167,5.605417280258124,3.274122345642947,0.0139397575444494
monash,on,transverse_sumpt_eta08_pt015,14,45975,6.137111651549757,3.4821950721224826,0.0162402319462016
monash,on,transverse_sumpt_eta08_pt015,15,37318,6.686205698295728,3.646951508588095,0.0188786445076619
monash,on,transverse_sumpt_eta08_pt015,16,29386,7.149147919145172,3.803239867687344,0.0221862284101664
monash,on,transverse_sumpt_eta08_pt015,17,22146,7.61788220608688,3.994728318842055,0.0268435284132275
monash,on,transverse_sumpt_eta08_pt015,18,16354,8.200027471872327,4.147214669669912,0.0324298185961111
monash,on,transverse_sumpt_eta08_pt015,19,11464,8.67427341294487,4.242248941313682,0.0396212398191656
monash,on,transverse_sumpt_eta08_pt015,20,7857,9.144390869288534,4.370448744204185,0.0493057596926751
monash,on,transverse_sumpt_eta08_pt015,21,4969,9.628397643389013,4.5062871759564365,0.063927006246415
monash,on,transverse_sumpt_eta08_pt015,22,3231,10.363902121943669,4.744159080032226,0.0834623798899993
monash,on,transverse_sumpt_eta08_pt015,23,1843,10.865003716766145,4.725272902654663,0.1100687990950081
monash,on,transverse_sumpt_eta08_pt015,24,1182,11.3142314179357,5.024989921400029,0.1461593007986809
monash,on,transverse_sumpt_eta08_pt015,25,639,11.529812597809077,5.138625978042665,0.2032809019686495
monash,on,transverse_sumpt_eta08_pt015,26,333,12.002015765765764,5.313883240144707,0.2911990077795668
monash,on,transverse_sumpt_eta08_pt015,27,207,12.81241961352657,5.254652999742397,0.3652236304381787
monash,on,transverse_sumpt_eta08_pt015,28,93,13.741225161290322,5.132132489801845,0.53217734828811
monash,on,transverse_sumpt_eta08_pt015,29,55,13.63197,5.682340156006736,0.7662065903298197
monash,on,transverse_sumpt_eta08_pt015,30,30,13.69818,5.516453301096576,1.007161970144811
monash,on,transverse_sumpt_eta08_pt015,31,12,15.511205,5.472606577380738,1.5798054403098427
monash,on,transverse_sumpt_eta08_pt015,32,5,17.679896,6.570969056545614,2.9386266976967303
monash,on,transverse_sumpt_eta08_pt015,33,2,21.86375,4.056318050276634,2.8682500000000024
monash,on,transverse_sumpt_eta08_pt015,34,1,7.27862,,
monash,on,transverse_sumpt_eta08_pt015,37,1,13.1766,,
monash,off,forward_nch_25_50_pt015,3,274226,29.15875956327992,9.668021135112776,0.0184621925760173
monash,off,forward_nch_25_50_pt015,4,207596,37.68175687392821,11.265923339162834,0.0247261956352364
monash,off,forward_nch_25_50_pt015,5,166981,46.198687275797845,12.594338976298642,0.0308206539536102
monash,off,forward_nch_25_50_pt015,6,139903,54.73568829832098,13.793074523772413,0.0368763194944036
monash,off,forward_nch_25_50_pt015,7,120818,63.12972404774123,14.87156217100582,0.0427849244963505
monash,off,forward_nch_25_50_pt015,8,105586,71.68137821302066,15.864934881366592,0.0488241987807825
monash,off,forward_nch_25_50_pt015,9,94110,80.03899691849963,16.824751272377625,0.0548442075721019
monash,off,forward_nch_25_50_pt015,10,82773,88.39350996097761,17.625377956717113,0.0612624118707814
monash,off,forward_nch_25_50_pt015,11,73033,96.53393671354046,18.357538917307043,0.0679289477519673
monash,off,forward_nch_25_50_pt015,12,64281,104.64616294083788,19.073371814776564,0.0752291513787509
monash,off,forward_nch_25_50_pt015,13,55484,112.54422896690936,19.709960286823023,0.0836761842800035
monash,off,forward_nch_25_50_pt015,14,45662,120.13867110507644,20.307294070706742,0.0950330336461727
monash,off,forward_nch_25_50_pt015,15,37278,127.5705241697516,20.891913176168742,0.1082061413518229
monash,off,forward_nch_25_50_pt015,16,29396,135.06470268063683,21.55206588675717,0.1257027522732741
monash,off,forward_nch_25_50_pt015,17,22044,142.0092995826529,21.72893628602224,0.1463501814756188
monash,off,forward_nch_25_50_pt015,18,16383,148.99877922236465,22.307763371810605,0.1742847201709942
monash,off,forward_nch_25_50_pt015,19,11322,155.99355237590532,22.6944395746882,0.2132838085916186
monash,off,forward_nch_25_50_pt015,20,7790,162.59833119383825,22.981742876118467,0.2603839629612333
monash,off,forward_nch_25_50_pt015,21,5093,169.25976830944433,23.530742900608956,0.3297226644194766
monash,off,forward_nch_25_50_pt015,22,3180,175.64779874213838,24.16974635265245,0.428606282641024
monash,off,forward_nch_25_50_pt015,23,1920,182.52552083333333,24.883038013079894,0.5678750507925995
monash,off,forward_nch_25_50_pt015,24,1152,187.88715277777777,24.359017045736927,0.7176844223366369
monash,off,forward_nch_25_50_pt015,25,659,194.61608497723824,24.239994003080152,0.9442561035966928
monash,off,forward_nch_25_50_pt015,26,363,201.7878787878788,26.64461565266204,1.3984796381380495
monash,off,forward_nch_25_50_pt015,27,163,204.7361963190184,22.73867326793518,1.7810303455972047
monash,off,forward_nch_25_50_pt015,28,96,211.19791666666663,27.57291569320441,2.8141489237137307
monash,off,forward_nch_25_50_pt015,29,52,218.55769230769232,26.10717988655536,3.620414451489904
monash,off,forward_nch_25_50_pt015,30,23,227.08695652173915,31.537730712561174,6.576071440219506
monash,off,forward_nch_25_50_pt015,31,7,214.8571428571429,20.780027040635115,7.854111969531143
monash,off,forward_nch_25_50_pt015,32,5,240.4,19.70532922840933,8.812491134747345
monash,off,forward_nch_25_50_pt015,33,1,229.0,,
monash,off,forward_nch_25_50_pt015,35,2,258.0,28.284271247461906,20.0
monash,off,forward_nch_25_50_pt015,37,1,239.0,,
monash,off,transverse_nch_eta08_pt015,3,259648,3.0355712349026374,2.073918407297538,0.0040700446665998
monash,off,transverse_nch_eta08_pt015,4,203143,4.056605445425144,2.440893464310085,0.0054156163863218
monash,off,transverse_nch_eta08_pt015,5,165590,5.1224288906334925,2.775703058545182,0.0068211240992077
monash,off,transverse_nch_eta08_pt015,6,139395,6.235309731339001,3.084067999540284,0.0082603860955896
monash,off,transverse_nch_eta08_pt015,7,120657,7.36010343370049,3.3870062465338573,0.0097507884934871
monash,off,transverse_nch_eta08_pt015,8,105520,8.542285822592874,3.6405268945440064,0.0112071930381828
monash,off,transverse_nch_eta08_pt015,9,94085,9.70094063878408,3.8775395254041274,0.012641425187486
monash,off,transverse_nch_eta08_pt015,10,82770,10.89357255044098,4.127203742662692,0.0143456235818883
monash,off,transverse_nch_eta08_pt015,11,73030,12.074106531562371,4.343472237469731,0.0160726097369277
monash,off,transverse_nch_eta08_pt015,12,64281,13.292637015603368,4.538009641279747,0.0178988076978388
monash,off,transverse_nch_eta08_pt015,13,55484,14.540263859851487,4.76392007637796,0.0202246300045926
monash,off,transverse_nch_eta08_pt015,14,45662,15.674127283080022,4.943266785320893,0.0231332464628587
monash,off,transverse_nch_eta08_pt015,15,37278,16.894388110950157,5.134490310125291,0.0265932267467362
monash,off,transverse_nch_eta08_pt015,16,29396,18.13607293509321,5.298453362766218,0.0309033098725141
monash,off,transverse_nch_eta08_pt015,17,22044,19.27994011976048,5.4850697846213095,0.0369434079891958
monash,off,transverse_nch_eta08_pt015,18,16383,20.518952572788866,5.658741616805076,0.0442102680921877
monash,off,transverse_nch_eta08_pt015,19,11322,21.56173820879703,5.831855786330488,0.0548081572656646
monash,off,transverse_nch_eta08_pt015,20,7790,22.89178433889602,6.103041407156925,0.0691476758868177
monash,off,transverse_nch_eta08_pt015,21,5093,24.014137050854117,6.172452646054122,0.0864910020502304
monash,off,transverse_nch_eta08_pt015,22,3180,25.245283018867923,6.131172811086767,0.108725145413089
monash,off,transverse_nch_eta08_pt015,23,1920,26.35,6.416042946164288,0.1464254771473368
monash,off,transverse_nch_eta08_pt015,24,1152,27.788194444444443,6.584102661555437,0.1939859850005935
monash,off,transverse_nch_eta08_pt015,25,659,28.64491654021244,6.858858278541778,0.2671831846325875
monash,off,transverse_nch_eta08_pt015,26,363,29.81267217630854,6.791134476700673,0.3564421198387347
monash,off,transverse_nch_eta08_pt015,27,163,30.66871165644172,6.408959021349127,0.5019884127016296
monash,off,transverse_nch_eta08_pt015,28,96,30.39583333333333,6.187388134732176,0.6314976571102003
monash,off,transverse_nch_eta08_pt015,29,52,33.59615384615385,6.162058528543905,0.8545237687336626
monash,off,transverse_nch_eta08_pt015,30,23,34.869565217391305,7.916061623089684,1.6506129509782417
monash,off,transverse_nch_eta08_pt015,31,7,31.571428571428573,5.44233843297599,2.0570105777576333
monash,off,transverse_nch_eta08_pt015,32,5,39.6,12.720062892926276,5.688585061331156
monash,off,transverse_nch_eta08_pt015,33,1,35.0,,
monash,off,transverse_nch_eta08_pt015,35,2,41.0,7.071067811865476,5.0
monash,off,transverse_nch_eta08_pt015,37,1,42.0,,
monash,off,transverse_sumpt_eta08_pt015,3,259648,1.3432039013279518,1.1257837999127338,0.0022093397379841
monash,off,transverse_sumpt_eta08_pt015,4,203143,1.8374634840727964,1.364208536841301,0.003026772865962
monash,off,transverse_sumpt_eta08_pt015,5,165590,2.3668371637780075,1.586461906064199,0.0038986351607802
monash,off,transverse_sumpt_eta08_pt015,6,139395,2.929708235187776,1.7945170292477972,0.0048064450974839
monash,off,transverse_sumpt_eta08_pt015,7,120657,3.505456213041931,2.0085038711402508,0.0057822439671851
monash,off,transverse_sumpt_eta08_pt015,8,105520,4.118626051421533,2.207379919727898,0.006795316608174
monash,off,transverse_sumpt_eta08_pt015,9,94085,4.722178294722855,2.3746577080896225,0.0077417799524747
monash,off,transverse_sumpt_eta08_pt015,10,82770,5.350706441476382,2.556146408955505,0.0088848325620614
monash,off,transverse_sumpt_eta08_pt015,11,73030,5.988389587553065,2.731050238372204,0.0101059940649858
monash,off,transverse_sumpt_eta08_pt015,12,64281,6.634270989172541,2.8788820595686686,0.0113548803202732
monash,off,transverse_sumpt_eta08_pt015,13,55484,7.291901652602556,3.0669472938389606,0.0130203431768401
monash,off,transverse_sumpt_eta08_pt015,14,45662,7.9066225973676145,3.200480385178131,0.0149774440193529
monash,off,transverse_sumpt_eta08_pt015,15,37278,8.568516779923817,3.331148860468236,0.0172531238005982
monash,off,transverse_sumpt_eta08_pt015,16,29396,9.234778360423189,3.518025133875884,0.0205189351321759
monash,off,transverse_sumpt_eta08_pt015,17,22044,9.849901580157864,3.5961219403204474,0.0242208404335423
monash,off,transverse_sumpt_eta08_pt015,18,16383,10.526822432643597,3.747663942573311,0.0292795181049699
monash,off,transverse_sumpt_eta08_pt015,19,11322,11.130524162692105,3.87801221007667,0.036445809168712
monash,off,transverse_sumpt_eta08_pt015,20,7790,11.802631867779205,3.988527580973408,0.0451901591412045
monash,off,transverse_sumpt_eta08_pt015,21,5093,12.426708425289611,4.1318962513888815,0.057897867775247
monash,off,transverse_sumpt_eta08_pt015,22,3180,13.109438301886792,4.147487254656226,0.0735481071494218
monash,off,transverse_sumpt_eta08_pt015,23,1920,13.660440958333334,4.34354404906035,0.0991273772994866
monash,off,transverse_sumpt_eta08_pt015,24,1152,14.42473852430556,4.427097069426171,0.130434598281764
monash,off,transverse_sumpt_eta08_pt015,25,659,14.822767359635812,4.834769988759455,0.1883358993732476
monash,off,transverse_sumpt_eta08_pt015,26,363,15.512367933884295,4.606245031054197,0.2417651644211378
monash,off,transverse_sumpt_eta08_pt015,27,163,15.838023865030678,4.243147544714457,0.3323489655238342
monash,off,transverse_sumpt_eta08_pt015,28,96,15.692440104166666,3.944598772276494,0.4025939263369329
monash,off,transverse_sumpt_eta08_pt015,29,52,17.809863461538463,4.40473209859617,0.6108264398527152
monash,off,transverse_sumpt_eta08_pt015,30,23,18.98643086956522,4.867226101273429,1.0148867985903296
monash,off,transverse_sumpt_eta08_pt015,31,7,14.68539857142857,3.6127261129255777,1.36548212139859
monash,off,transverse_sumpt_eta08_pt015,32,5,21.07092,8.167415414131941,3.652579213295723
monash,off,transverse_sumpt_eta08_pt015,33,1,18.4867,,
monash,off,transverse_sumpt_eta08_pt015,35,2,22.8747,5.775082503306767,4.083599999999997
monash,off,transverse_sumpt_eta08_pt015,37,1,25.7572,,
a14,on,forward_nch_25_50_pt015,3,267570,25.12869155734948,8.955262653797648,0.0173124933149573
a14,on,forward_nch_25_50_pt015,4,202678,31.164635530249956,10.215409729494782,0.0226909398924308
a14,on,forward_nch_25_50_pt015,5,162740,36.83206955880546,11.280121928950305,0.0279618974245768
a14,on,forward_nch_25_50_pt015,6,137322,42.15440351873698,12.223140112782207,0.0329847145519199
a14,on,forward_nch_25_50_pt015,7,119547,47.29120764218257,13.152735033570218,0.0380405449806061
a14,on,forward_nch_25_50_pt015,8,104569,52.50134361043904,13.912076246097405,0.0430219876986103
a14,on,forward_nch_25_50_pt015,9,92828,57.3900547248675,14.638357920252531,0.0480455163364668
a14,on,forward_nch_25_50_pt015,10,83316,62.28289884295933,15.282096853435707,0.05294424288029
a14,on,forward_nch_25_50_pt015,11,75004,67.1066476454589,16.010306237240467,0.0584598136171037
a14,on,forward_nch_25_50_pt015,12,67386,71.70734277149556,16.437123337811222,0.0633200100513702
a14,on,forward_nch_25_50_pt015,13,58776,76.13559956444807,16.89949637775385,0.0697065757327317
a14,on,forward_nch_25_50_pt015,14,50793,80.49670230149823,17.405163284575632,0.077228245717103
a14,on,forward_nch_25_50_pt015,15,43037,84.67929920765853,17.762425426523592,0.0856211925589129
a14,on,forward_nch_25_50_pt015,16,35111,88.55783087921164,18.04861967848189,0.0963213130272657
a14,on,forward_nch_25_50_pt015,17,28232,92.6041725701332,18.35916568254712,0.1092652637676919
a14,on,forward_nch_25_50_pt015,18,21996,96.3792507728678,18.641875988013584,0.1256949296029856
a14,on,forward_nch_25_50_pt015,19,16446,100.1197251611334,18.8439032163064,0.1469402322830708
a14,on,forward_nch_25_50_pt015,20,11724,103.66922552030024,19.2321049196567,0.1776187930846021
a14,on,forward_nch_25_50_pt015,21,8163,106.94009555310548,19.440122592737534,0.2151662253303905
a14,on,forward_nch_25_50_pt015,22,5419,110.35006458756229,19.469557345968365,0.2644822325031053
a14,on,forward_nch_25_50_pt015,23,3515,113.63669985775248,19.971942938974205,0.3368663662670205
a14,on,forward_nch_25_50_pt015,24,2260,116.32522123893806,19.67518399296115,0.4138706058516328
a14,on,forward_nch_25_50_pt015,25,1367,119.78931967812728,19.673791457862254,0.5321129228264962
a14,on,forward_nch_25_50_pt015,26,793,121.45018915510718,19.306613016037904,0.6855979304654936
a14,on,forward_nch_25_50_pt015,27,440,123.77727272727272,20.366022707630684,0.970912037172604
a14,on,forward_nch_25_50_pt015,28,253,128.95652173913044,20.582058157833096,1.2939829097789872
a14,on,forward_nch_25_50_pt015,29,140,131.54285714285714,20.7469756584484,1.7534394750486637
a14,on,forward_nch_25_50_pt015,30,48,132.0,19.13001429190555,2.7611797252582644
a14,on,forward_nch_25_50_pt015,31,41,138.46341463414635,21.106986474832905,3.296357479906583
a14,on,forward_nch_25_50_pt015,32,23,136.47826086956522,27.869614547384067,5.811216347344316
a14,on,forward_nch_25_50_pt015,33,7,144.85714285714286,16.180529157277945,6.115665175940994
a14,on,forward_nch_25_50_pt015,34,4,146.0,27.892651361962702,13.946325680981351
a14,on,forward_nch_25_50_pt015,35,4,153.5,22.368132093076824,11.184066046538412
a14,on,forward_nch_25_50_pt015,36,2,135.0,9.899494936611664,6.999999999999999
a14,on,forward_nch_25_50_pt015,39,1,119.0,,
a14,on,transverse_nch_eta08_pt015,3,246395,2.397922035755596,1.844553396772751,0.0037159964168032
a14,on,transverse_nch_eta08_pt015,4,194462,3.008880912466189,2.1094513770166943,0.0047835701291671
a14,on,transverse_nch_eta08_pt015,5,159383,3.619777517050125,2.3612002404157644,0.0059144153482921
a14,on,transverse_nch_eta08_pt015,6,135859,4.193722903893007,2.572650610576773,0.0069796975248035
a14,on,transverse_nch_eta08_pt015,7,118905,4.796156595601531,2.794708447555373,0.0081046907664829
a14,on,transverse_nch_eta08_pt015,8,104250,5.389390887290168,2.967668906306565,0.0091913100119523
a14,on,transverse_nch_eta08_pt015,9,92707,5.992718996408038,3.178415390499699,0.0104388916826199
a14,on,transverse_nch_eta08_pt015,10,83256,6.606622946093975,3.322989892161017,0.0115165195579021
a14,on,transverse_nch_eta08_pt015,11,74973,7.274738906006162,3.551322872865285,0.0129699324410059
a14,on,transverse_nch_eta08_pt015,12,67376,7.832284492994538,3.680729166227051,0.0141801638966044
a14,on,transverse_nch_eta08_pt015,13,58772,8.437385149390867,3.831502763164036,0.0158046145352122
a14,on,transverse_nch_eta08_pt015,14,50792,9.025437076704993,3.964067345121225,0.0175890898345199
a14,on,transverse_nch_eta08_pt015,15,43037,9.597764714083231,4.087895668609005,0.0197051074838049
a14,on,transverse_nch_eta08_pt015,16,35111,10.174446754578335,4.229073376553368,0.0225695874684493
a14,on,transverse_nch_eta08_pt015,17,28232,10.77787616888637,4.347234425322016,0.0258727288786523
a14,on,transverse_nch_eta08_pt015,18,21996,11.31523913438807,4.515418418443539,0.0304457126846686
a14,on,transverse_nch_eta08_pt015,19,16446,11.894928858080991,4.603358042127212,0.0358958806054035
a14,on,transverse_nch_eta08_pt015,20,11724,12.40532241555783,4.641161797118229,0.0428636158318763
a14,on,transverse_nch_eta08_pt015,21,8163,12.890481440646822,4.711501544436437,0.0521476136849781
a14,on,transverse_nch_eta08_pt015,22,5419,13.505074737036354,4.9030205628250565,0.0666045869159489
a14,on,transverse_nch_eta08_pt015,23,3515,13.874822190611663,4.919873679145103,0.0829834119720097
a14,on,transverse_nch_eta08_pt015,24,2260,14.55929203539823,4.960091053729874,0.1043362994836975
a14,on,transverse_nch_eta08_pt015,25,1367,14.87710314557425,5.143145186300108,0.1391055721752855
a14,on,transverse_nch_eta08_pt015,26,793,15.539722572509458,5.233801216655258,0.1858577306970341
a14,on,transverse_nch_eta08_pt015,27,440,15.838636363636365,5.138967035400189,0.2449906407810204
a14,on,transverse_nch_eta08_pt015,28,253,16.18577075098814,5.306580511498351,0.3336218583481074
a14,on,transverse_nch_eta08_pt015,29,140,16.821428571428573,4.925733129734586,0.4163004312252397
a14,on,transverse_nch_eta08_pt015,30,48,16.875,5.10579562224833,0.7369581192330715
a14,on,transverse_nch_eta08_pt015,31,41,16.536585365853657,5.035362752451951,0.786391543524187
a14,on,transverse_nch_eta08_pt015,32,23,16.82608695652174,5.765510100534695,1.2021919603531384
a14,on,transverse_nch_eta08_pt015,33,7,24.428571428571427,5.380741673076388,2.033729190863105
a14,on,transverse_nch_eta08_pt015,34,4,25.25,5.737304826019502,2.868652413009751
a14,on,transverse_nch_eta08_pt015,35,4,21.0,11.430952132988164,5.715476066494082
a14,on,transverse_nch_eta08_pt015,36,2,24.5,4.949747468305833,3.5
a14,on,transverse_nch_eta08_pt015,39,1,16.0,,
a14,on,transverse_sumpt_eta08_pt015,3,246395,1.0745881756001538,1.01379131163664,0.0020423615212328
a14,on,transverse_sumpt_eta08_pt015,4,194462,1.4053162355473046,1.226733124952224,0.0027818436570367
a14,on,transverse_sumpt_eta08_pt015,5,159383,1.75918455925036,1.442620145289759,0.0036135244199174
a14,on,transverse_sumpt_eta08_pt015,6,135859,2.108390310432138,1.6337763446968,0.0044324964541556
a14,on,transverse_sumpt_eta08_pt015,7,118905,2.499090219528192,1.8560236735523885,0.0053824927400108
a14,on,transverse_sumpt_eta08_pt015,8,104250,2.890887425227819,2.036466131715041,0.0063072371401194
a14,on,transverse_sumpt_eta08_pt015,9,92707,3.319351694014475,2.2585372990660533,0.0074177296952997
a14,on,transverse_sumpt_eta08_pt015,10,83256,3.7623441484817928,2.454747716563027,0.0085074438999057
a14,on,transverse_sumpt_eta08_pt015,11,74973,4.260262971002897,2.7008231385086527,0.0098637873534996
a14,on,transverse_sumpt_eta08_pt015,12,67376,4.6872829454702,2.8552522513768714,0.0109999793688095
a14,on,transverse_sumpt_eta08_pt015,13,58772,5.189808989603892,3.0668557657041413,0.0126505123989576
a14,on,transverse_sumpt_eta08_pt015,14,50792,5.645301551917624,3.2174869967554893,0.014276414324036
a14,on,transverse_sumpt_eta08_pt015,15,43037,6.135097731951572,3.4099309247919094,0.0164370768807411
a14,on,transverse_sumpt_eta08_pt015,16,35111,6.612848974423972,3.5901126185269296,0.0191596015369833
a14,on,transverse_sumpt_eta08_pt015,17,28232,7.155823513743269,3.784860271701669,0.022525737991704
a14,on,transverse_sumpt_eta08_pt015,18,21996,7.609265832696856,3.955267750310033,0.0266688342823352
a14,on,transverse_sumpt_eta08_pt015,19,16446,8.12790126103612,4.071513740365313,0.0317486864523527
a14,on,transverse_sumpt_eta08_pt015,20,11724,8.619641771835548,4.188358201957172,0.0386817320280564
a14,on,transverse_sumpt_eta08_pt015,21,8163,9.04181162673037,4.278742763409222,0.0473577738602543
a14,on,transverse_sumpt_eta08_pt015,22,5419,9.653806743126037,4.530259107222489,0.0615408466255571
a14,on,transverse_sumpt_eta08_pt015,23,3515,10.082714318634425,4.6208829788383685,0.0779403417475594
a14,on,transverse_sumpt_eta08_pt015,24,2260,10.703494560619468,4.815220262343667,0.1012889194834563
a14,on,transverse_sumpt_eta08_pt015,25,1367,11.023952384052668,5.017469654751988,0.1357064523582907
a14,on,transverse_sumpt_eta08_pt015,26,793,11.842447667087011,5.18619607612127,0.1841672225896561
a14,on,transverse_sumpt_eta08_pt015,27,440,11.97744581818182,4.925881714079031,0.2348321966711654
a14,on,transverse_sumpt_eta08_pt015,28,253,11.921757075098814,4.535365985502876,0.2851360165164123
a14,on,transverse_sumpt_eta08_pt015,29,140,12.844548000000003,5.43391732757128,0.4592498349239878
a14,on,transverse_sumpt_eta08_pt015,30,48,12.586826875,4.287262356914686,0.6188130189628109
a14,on,transverse_sumpt_eta08_pt015,31,41,12.815986097560977,4.436511422977453,0.6928666785881616
a14,on,transverse_sumpt_eta08_pt015,32,23,13.31354391304348,4.427388328361967,0.9231742830915272
a14,on,transverse_sumpt_eta08_pt015,33,7,21.014557142857143,6.127979180463202,2.31615842155529
a14,on,transverse_sumpt_eta08_pt015,34,4,19.17505,2.8611995159373422,1.4305997579686711
a14,on,transverse_sumpt_eta08_pt015,35,4,14.54211,8.483843013956978,4.241921506978489
a14,on,transverse_sumpt_eta08_pt015,36,2,19.7308,0.9492201430647216,0.6711999999999294
a14,on,transverse_sumpt_eta08_pt015,39,1,12.969,,
a14,off,forward_nch_25_50_pt015,3,267233,28.826080611301748,9.391240722303843,0.0181667788419442
a14,off,forward_nch_25_50_pt015,4,202151,37.39444276802984,10.928983836218972,0.0243075863173969
a14,off,forward_nch_25_50_pt015,5,162681,45.979874724153404,12.307908871467092,0.0305151743293414
a14,off,forward_nch_25_50_pt015,6,136810,54.62877713617426,13.483501251627413,0.0364538798933206
a14,off,forward_nch_25_50_pt015,7,118365,63.23189287373801,14.500327450363574,0.0421469506285326
a14,off,forward_nch_25_50_pt015,8,103894,71.90322829037288,15.510043623383746,0.0481191321089975
a14,off,forward_nch_25_50_pt015,9,92406,80.46360625933382,16.42423254935336,0.0540300040288689
a14,off,forward_nch_25_50_pt015,10,83428,88.8771036102987,17.200033194047244,0.059548848622396
a14,off,forward_nch_25_50_pt015,11,74318,97.32627358109744,17.987134025064716,0.0659804029993932
a14,off,forward_nch_25_50_pt015,12,66497,105.55333323307818,18.65275355292092,0.0723339074067557
a14,off,forward_nch_25_50_pt015,13,58962,113.703232590482,19.266493210213277,0.079344453014251
a14,off,forward_nch_25_50_pt015,14,51389,121.62194243904338,19.80639395670453,0.0873716082317759
a14,off,forward_nch_25_50_pt015,15,42947,129.35106060958856,20.415702636755007,0.0985139913917203
a14,off,forward_nch_25_50_pt015,16,35721,136.86878866773046,20.81829080766365,0.1101496868130352
a14,off,forward_nch_25_50_pt015,17,28453,144.14722524865567,21.423965606624705,0.1270093900958683
a14,off,forward_nch_25_50_pt015,18,22048,151.304925616836,21.60542403565836,0.1455050927917276
a14,off,forward_nch_25_50_pt015,19,16610,158.4998193859121,22.11516784953425,0.1715953139710569
a14,off,forward_nch_25_50_pt015,20,12001,165.28455962003167,22.58187921929434,0.2061348218824282
a14,off,forward_nch_25_50_pt015,21,8383,171.99761421925325,22.85031628796592,0.2495700596142508
a14,off,forward_nch_25_50_pt015,22,5792,178.47237569060775,22.59447664227857,0.2968848318344252
a14,off,forward_nch_25_50_pt015,23,3712,185.0355603448276,23.952162566849776,0.3931341282411524
a14,off,forward_nch_25_50_pt015,24,2250,191.33155555555555,23.197996145076377,0.4890566998016481
a14,off,forward_nch_25_50_pt015,25,1406,197.1294452347084,23.313528230476557,0.6217493552119057
a14,off,forward_nch_25_50_pt015,26,806,203.99751861042185,24.35794142790484,0.8579718934683646
a14,off,forward_nch_25_50_pt015,27,486,208.30864197530863,24.850717333034925,1.1272514297791332
a14,off,forward_nch_25_50_pt015,28,234,215.39743589743588,25.349068471387977,1.6571204459872682
a14,off,forward_nch_25_50_pt015,29,126,224.37301587301587,24.761174165046096,2.2059007195200198
a14,off,forward_nch_25_50_pt015,30,78,225.2051282051282,24.36218006492477,2.758473698920961
a14,off,forward_nch_25_50_pt015,31,35,230.94285714285715,28.793323222317976,4.866959925823088
a14,off,forward_nch_25_50_pt015,32,19,234.94736842105263,22.134622663778128,5.078030702358627
a14,off,forward_nch_25_50_pt015,33,9,256.6666666666667,27.712812921102035,9.237604307034012
a14,off,forward_nch_25_50_pt015,34,4,232.25,18.08083700127477,9.040418500637385
a14,off,forward_nch_25_50_pt015,35,2,251.5,28.991378028648448,20.5
a14,off,forward_nch_25_50_pt015,36,2,253.5,24.748737341529164,17.5
a14,off,forward_nch_25_50_pt015,38,1,241.0,,
a14,off,transverse_nch_eta08_pt015,3,251244,2.9041927369409817,2.005809459333639,0.0040016751057571
a14,off,transverse_nch_eta08_pt015,4,197130,3.902110282554659,2.361197337262705,0.0053180929517941
a14,off,transverse_nch_eta08_pt015,5,160972,4.941797331212881,2.682900117866758,0.006686969380175
a14,off,transverse_nch_eta08_pt015,6,136311,6.037319071828392,3.032636355585041,0.0082140035290483
a14,off,transverse_nch_eta08_pt015,7,118166,7.128175617351861,3.255560914486998,0.0094706450170089
a14,off,transverse_nch_eta08_pt015,8,103824,8.257695715826785,3.503161374215461,0.0108720456004103
a14,off,transverse_nch_eta08_pt015,9,92389,9.41004881533516,3.775018591543109,0.0124196386902631
a14,off,transverse_nch_eta08_pt015,10,83423,10.5931697493497,3.9951115932062384,0.0138320328897098
a14,off,transverse_nch_eta08_pt015,11,74316,11.787407826040154,4.198749755835126,0.0154020606269289
a14,off,transverse_nch_eta08_pt015,12,66496,12.952042228103949,4.397509125942968,0.0170533218495312
a14,off,transverse_nch_eta08_pt015,13,58961,14.158070589033429,4.603776217758518,0.0189597141251903
a14,off,transverse_nch_eta08_pt015,14,51389,15.34489871373251,4.79592285035622,0.0211561727645684
a14,off,transverse_nch_eta08_pt015,15,42947,16.56492886581135,4.999077118428096,0.0241225613917762
a14,off,transverse_nch_eta08_pt015,16,35721,17.732762240698747,5.193864684118637,0.0274807655244372
a14,off,transverse_nch_eta08_pt015,17,28453,18.916880469546268,5.339837331517304,0.0316565800720594
a14,off,transverse_nch_eta08_pt015,18,22048,20.08227503628447,5.452203917553671,0.0367187163572322
a14,off,transverse_nch_eta08_pt015,19,16610,21.34701986754967,5.646028984587899,0.0438084903036561
a14,off,transverse_nch_eta08_pt015,20,12001,22.441629864177987,5.836875317895248,0.0532809179572733
a14,off,transverse_nch_eta08_pt015,21,8383,23.62340450912561,5.959099520931916,0.0650849994347548
a14,off,transverse_nch_eta08_pt015,22,5792,24.86360497237569,6.076645207635661,0.079845345353591
a14,off,transverse_nch_eta08_pt015,23,3712,25.95393318965517,6.348224333587542,0.1041953365295836
a14,off,transverse_nch_eta08_pt015,24,2250,27.221777777777778,6.433721081781075,0.1356347496578042
a14,off,transverse_nch_eta08_pt015,25,1406,27.93669985775249,6.216117627102837,0.1657778731886755
a14,off,transverse_nch_eta08_pt015,26,806,29.50620347394541,6.525770127335182,0.2298604489653152
a14,off,transverse_nch_eta08_pt015,27,486,30.46502057613169,6.654183297775957,0.3018398839722472
a14,off,transverse_nch_eta08_pt015,28,234,32.52136752136752,6.7995181482879845,0.4444984066813937
a14,off,transverse_nch_eta08_pt015,29,126,32.86507936507937,7.456919658521935,0.6643152029259146
a14,off,transverse_nch_eta08_pt015,30,78,34.53846153846154,7.512227794307516,0.8505923006757111
a14,off,transverse_nch_eta08_pt015,31,35,34.857142857142854,7.304884977726564,1.234750923845606
a14,off,transverse_nch_eta08_pt015,32,19,35.473684210526315,5.09213359618574,1.1682155659358944
a14,off,transverse_nch_eta08_pt015,33,9,33.44444444444444,9.16666666666667,3.0555555555555567
a14,off,transverse_nch_eta08_pt015,34,4,40.25,4.924428900898052,2.462214450449026
a14,off,transverse_nch_eta08_pt015,35,2,46.5,4.949747468305833,3.5
a14,off,transverse_nch_eta08_pt015,36,2,42.5,13.435028842544405,9.5
a14,off,transverse_nch_eta08_pt015,38,1,45.0,,
a14,off,transverse_sumpt_eta08_pt015,3,251244,1.2613916744957092,1.0547545759769552,0.0021042801995622
a14,off,transverse_sumpt_eta08_pt015,4,197130,1.73358781246893,1.271103324368946,0.0028628888927027
a14,off,transverse_sumpt_eta08_pt015,5,160972,2.238080457974059,1.4789454817774423,0.0036861838745817
a14,off,transverse_sumpt_eta08_pt015,6,136311,2.7818782418880352,1.7009701836546376,0.0046071382958969
a14,off,transverse_sumpt_eta08_pt015,7,118166,3.333419231259414,1.875867299092212,0.0054570237680584
a14,off,transverse_sumpt_eta08_pt015,8,103824,3.9101546793323303,2.0626541629022115,0.0064014379360331
a14,off,transverse_sumpt_eta08_pt015,9,92389,4.502029066674604,2.2427529819641143,0.007378554842062
a14,off,transverse_sumpt_eta08_pt015,10,83423,5.118231876880478,2.4159913041562917,0.0083647403584848
a14,off,transverse_sumpt_eta08_pt015,11,74316,5.73846273326067,2.5572611842451334,0.0093806714115072
a14,off,transverse_sumpt_eta08_pt015,12,66496,6.357061872864534,2.72465025462802,0.0105660582818268
a14,off,transverse_sumpt_eta08_pt015,13,58961,6.992619753803361,2.87788036556522,0.0118519637872799
a14,off,transverse_sumpt_eta08_pt015,14,51389,7.639473367977581,3.0441913077951903,0.0134287892540492
a14,off,transverse_sumpt_eta08_pt015,15,42947,8.272293353342494,3.182514829754891,0.0153569163952286
a14,off,transverse_sumpt_eta08_pt015,16,35721,8.901416319028025,3.3433091911586303,0.0176894666198869
a14,off,transverse_sumpt_eta08_pt015,17,28453,9.534205173795383,3.421276231103924,0.0202826225284656
a14,off,transverse_sumpt_eta08_pt015,18,22048,10.143943184778667,3.5133471027846896,0.0236611831990205
a14,off,transverse_sumpt_eta08_pt015,19,16610,10.84782859723058,3.695278171530997,0.0286722860241645
a14,off,transverse_sumpt_eta08_pt015,20,12001,11.396631219065076,3.8035429450661216,0.0347199911880439
a14,off,transverse_sumpt_eta08_pt015,21,8383,12.03832843492783,3.901297567288146,0.0426097850975395
a14,off,transverse_sumpt_eta08_pt015,22,5792,12.739804283494474,4.012708738570757,0.0527258222401989
a14,off,transverse_sumpt_eta08_pt015,23,3712,13.318513879310345,4.204109974156901,0.0690033355070653
a14,off,transverse_sumpt_eta08_pt015,24,2250,13.99202314222222,4.292516965654281,0.0904942033758819
a14,off,transverse_sumpt_eta08_pt015,25,1406,14.26585337837838,4.129721834301939,0.1101357058570483
a14,off,transverse_sumpt_eta08_pt015,26,806,15.41419598014888,4.558906705282681,0.1605806397742638
a14,off,transverse_sumpt_eta08_pt015,27,486,15.757203724279837,4.444477605039912,0.2016055982513853
a14,off,transverse_sumpt_eta08_pt015,28,234,16.773902863247862,4.624714388819808,0.3023270373510965
a14,off,transverse_sumpt_eta08_pt015,29,126,16.89472214285714,4.906916565570139,0.4371428717583078
a14,off,transverse_sumpt_eta08_pt015,30,78,17.82902564102564,5.0064588104400425,0.5668698333452131
a14,off,transverse_sumpt_eta08_pt015,31,35,18.523164285714287,4.800125565814292,0.8113693090358154
a14,off,transverse_sumpt_eta08_pt015,32,19,18.237768421052632,3.696877197499493,0.8481217952936918
a14,off,transverse_sumpt_eta08_pt015,33,9,17.56199666666667,7.14906753581192,2.3830225119373067
a14,off,transverse_sumpt_eta08_pt015,34,4,20.064925,3.177729372130345,1.5888646860651725
a14,off,transverse_sumpt_eta08_pt015,35,2,24.279200000000003,3.5495346202001863,2.509899999999968
a14,off,transverse_sumpt_eta08_pt015,36,2,23.41675,13.750327756275473,9.722949999999992
a14,off,transverse_sumpt_eta08_pt015,38,1,23.5156,,
cp5,on,forward_nch_25_50_pt015,3,218971,20.485534614172654,7.822758274396519,0.016717318230668975
cp5,on,forward_nch_25_50_pt015,4,164419,24.889167310347343,8.774499744050962,0.021639457278949132
cp5,on,forward_nch_25_50_pt015,5,131211,28.95183330665874,9.552401651278867,0.026371051830147207
cp5,on,forward_nch_25_50_pt015,6,109501,32.82306097661208,10.27309328881752,0.031045037534075635
cp5,on,forward_nch_25_50_pt015,7,93737,36.385706818012096,10.919626418699131,0.03566582345966091
cp5,on,forward_nch_25_50_pt015,8,82275,39.91587967183227,11.491069999543509,0.040061437129399025
cp5,on,forward_nch_25_50_pt015,9,73095,43.44148026540803,12.07260520452259,0.04465367050625799
cp5,on,forward_nch_25_50_pt015,10,66802,46.6806233346307,12.56489574661651,0.04861431346176974
cp5,on,forward_nch_25_50_pt015,11,60403,50.17555419432809,13.063005203712088,0.053151294392155955
cp5,on,forward_nch_25_50_pt015,12,56012,53.48769906448618,13.637949020018704,0.05762467945811644
cp5,on,forward_nch_25_50_pt015,13,52413,56.64875126399939,14.040417333937466,0.06132824087036197
cp5,on,forward_nch_25_50_pt015,14,48787,60.04470453194499,14.491690402115754,0.06560953965628571
cp5,on,forward_nch_25_50_pt015,15,45807,63.32115178902788,15.086748339599884,0.07049035878633585
cp5,on,forward_nch_25_50_pt015,16,43782,66.5,15.316458441167448,0.07319991193009522
cp5,on,forward_nch_25_50_pt015,17,41494,69.85062900660337,15.68393706700713,0.07699498517362377
cp5,on,forward_nch_25_50_pt015,18,39251,72.81646327482102,16.071946363433728,0.08112283349662834
cp5,on,forward_nch_25_50_pt015,19,37318,76.02328634975079,16.478677805071033,0.08530277945995346
cp5,on,forward_nch_25_50_pt015,20,35271,79.11142298205324,16.74884615966713,0.08918175346754792
cp5,on,forward_nch_25_50_pt015,21,33631,82.19033034997473,16.995338514866464,0.0926744311226394
cp5,on,forward_nch_25_50_pt015,22,31919,85.12337479244337,17.341980478735696,0.09706754699174831
cp5,on,forward_nch_25_50_pt015,23,29574,87.82045039561777,17.517635916586087,0.10186393795260872
cp5,on,forward_nch_25_50_pt015,24,28327,90.81505277650298,17.72582983884876,0.10531889276588721
cp5,on,forward_nch_25_50_pt015,25,26261,93.61745554243936,18.02994775178763,0.11125994434396323
cp5,on,forward_nch_25_50_pt015,26,24236,96.31997854431424,18.018647432811875,0.11574219537073867
cp5,on,forward_nch_25_50_pt015,27,22216,98.81468311127115,18.427183985276724,0.12363061757313265
cp5,on,forward_nch_25_50_pt015,28,20090,101.36859133897461,18.4426946855231,0.13011710987759473
cp5,on,forward_nch_25_50_pt015,29,17962,103.74846899009019,18.42227125269759,0.13745667254881108
cp5,on,forward_nch_25_50_pt015,30,15847,106.28863507288446,18.570498697778007,0.1475197058055125
cp5,on,forward_nch_25_50_pt015,31,13799,108.39408652800928,18.74280063255163,0.1595550955181412
cp5,on,forward_nch_25_50_pt015,32,11735,110.63093310609288,18.74957319276168,0.17308117670352763
cp5,on,forward_nch_25_50_pt015,33,9800,113.20214285714286,18.99343953801506,0.19186271279124478
cp5,on,forward_nch_25_50_pt015,34,8329,115.04046103974066,19.1302582966449,0.2096159872430016
cp5,on,forward_nch_25_50_pt015,35,6828,117.04042179261863,18.870092556320778,0.22836380684837623
cp5,on,forward_nch_25_50_pt015,36,5410,119.53179297597042,19.25089540410752,0.26172927479131736
cp5,on,forward_nch_25_50_pt015,37,4306,121.08383650719925,19.24814868103244,0.29332694017685884
cp5,on,forward_nch_25_50_pt015,38,3439,123.52020936318698,19.196076120101832,0.327337962999361
cp5,on,forward_nch_25_50_pt015,39,2641,125.08330177962893,19.665013479647758,0.382657339651375
cp5,on,forward_nch_25_50_pt015,40,1880,127.20372340425531,19.869785979142538,0.4582624415653442
cp5,on,forward_nch_25_50_pt015,41,1431,129.8735150244584,19.315273608184768,0.5106002787850249
cp5,on,forward_nch_25_50_pt015,42,1031,131.57710960232782,19.03021664153878,0.59267198588712
cp5,on,forward_nch_25_50_pt015,43,795,132.16100628930818,19.4201001845393,0.6887599751495285
cp5,on,forward_nch_25_50_pt015,44,546,133.95421245421247,20.365731935497447,0.8715728669460715
cp5,on,forward_nch_25_50_pt015,45,382,135.13612565445027,20.562874674308283,1.052088193891529
cp5,on,forward_nch_25_50_pt015,46,257,137.29961089494162,20.59277121735936,1.2845417757246074
cp5,on,forward_nch_25_50_pt015,47,173,141.5028901734104,18.90447968243108,1.4372809751481543
cp5,on,forward_nch_25_50_pt015,48,120,139.39166666666668,19.673509824012573,1.7959375193185294
cp5,on,forward_nch_25_50_pt015,49,76,144.1184210526316,19.023471190620036,2.182141801980792
cp5,on,forward_nch_25_50_pt015,50,49,143.28571428571428,20.03122562401013,2.8616036605728756
cp5,on,forward_nch_25_50_pt015,51,26,156.84615384615384,24.74460314119798,4.852815933579917
cp5,on,forward_nch_25_50_pt015,52,20,151.2,20.291559043628293,4.537330539100348
cp5,on,forward_nch_25_50_pt015,53,18,147.5,23.28405159811173,5.488103592840758
cp5,on,forward_nch_25_50_pt015,54,11,161.63636363636363,16.026682297173892,4.8322265285415416
cp5,on,forward_nch_25_50_pt015,55,5,159.6,22.322634253152096,9.982985525382666
cp5,on,forward_nch_25_50_pt015,56,1,193.0,,
cp5,on,forward_nch_25_50_pt015,57,1,145.0,,
cp5,on,forward_nch_25_50_pt015,60,1,157.0,,
cp5,on,transverse_nch_eta08_pt015,3,184749,1.846424067247996,1.5894487052945927,0.0036979026065319296
cp5,on,transverse_nch_eta08_pt015,4,147255,2.2476791959525992,1.7819924416177557,0.004643771401347249
cp5,on,transverse_nch_eta08_pt015,5,122014,2.603561886340912,1.934912675354932,0.00553932105397613
cp5,on,transverse_nch_eta08_pt015,6,104103,2.9569272739498382,2.0822800952231537,0.006453681451253452
cp5,on,transverse_nch_eta08_pt015,7,90673,3.302978836037189,2.217571053231259,0.0073644200456081076
cp5,on,transverse_nch_eta08_pt015,8,80359,3.639517664480643,2.3507372566972644,0.008292525747645229
cp5,on,transverse_nch_eta08_pt015,9,71965,4.014048495796568,2.493783045758227,0.00929604041467378
cp5,on,transverse_nch_eta08_pt015,10,66034,4.349047460399189,2.611335359361503,0.01016199195480992
cp5,on,transverse_nch_eta08_pt015,11,59950,4.703052543786489,2.712185142233166,0.01107706588345161
cp5,on,transverse_nch_eta08_pt015,12,55722,5.060532644197983,2.8474706200767153,0.01206273824040988
cp5,on,transverse_nch_eta08_pt015,13,52244,5.400754153587015,2.9618041064528606,0.012958004324059419
cp5,on,transverse_nch_eta08_pt015,14,48675,5.780215716486903,3.079598796112474,0.013958577465087276
cp5,on,transverse_nch_eta08_pt015,15,45738,6.153111198565744,3.180089117370964,0.014869648605707024
cp5,on,transverse_nch_eta08_pt015,16,43729,6.528436506666057,3.30221325148831,0.01579138939756453
cp5,on,transverse_nch_eta08_pt015,17,41466,6.8921767230984425,3.397961959056531,0.016686776182884763
cp5,on,transverse_nch_eta08_pt015,18,39227,7.264435210441787,3.4945675825704505,0.017644156292803786
cp5,on,transverse_nch_eta08_pt015,19,37304,7.613312245335621,3.587887017878609,0.01857637876102875
cp5,on,transverse_nch_eta08_pt015,20,35261,8.011372337710219,3.6736805144424993,0.019563838649703236
cp5,on,transverse_nch_eta08_pt015,21,33624,8.363073994765644,3.7382362359677375,0.02038647103259724
cp5,on,transverse_nch_eta08_pt015,22,31918,8.717338179083903,3.8507083166546745,0.021553747346733144
cp5,on,transverse_nch_eta08_pt015,23,29570,9.059418329387894,3.9282542397639086,0.022844093321236564
cp5,on,transverse_nch_eta08_pt015,24,28324,9.44930094619404,4.025043395718805,0.023916260445105916
cp5,on,transverse_nch_eta08_pt015,25,26261,9.789878527093409,4.113047199154356,0.025380961096608597
cp5,on,transverse_nch_eta08_pt015,26,24233,10.117154293731689,4.1542478019814935,0.026686327262016522
cp5,on,transverse_nch_eta08_pt015,27,22216,10.490637378465971,4.233485224367097,0.02840305893691746
cp5,on,transverse_nch_eta08_pt015,28,20090,10.803882528621205,4.314778997116222,0.030441677988955192
cp5,on,transverse_nch_eta08_pt015,29,17962,11.15710945329028,4.315082170933516,0.03219672693204794
cp5,on,transverse_nch_eta08_pt015,30,15847,11.475295008518962,4.367216326476892,0.03469214683760689
cp5,on,transverse_nch_eta08_pt015,31,13799,11.820204362634973,4.441147966674842,0.037806931948170315
cp5,on,transverse_nch_eta08_pt015,32,11735,12.071325095867063,4.454333374369131,0.041118869957169776
cp5,on,transverse_nch_eta08_pt015,33,9800,12.396530612244899,4.544920222696793,0.04591062727743966
cp5,on,transverse_nch_eta08_pt015,34,8329,12.66970824828911,4.614046957031439,0.050557498654021725
cp5,on,transverse_nch_eta08_pt015,35,6828,12.998681898066783,4.680990546562696,0.05664883825258472
cp5,on,transverse_nch_eta08_pt015,36,5410,13.231423290203328,4.653460794266584,0.06326702698168264
cp5,on,transverse_nch_eta08_pt015,37,4306,13.543427775197399,4.7592535699029215,0.07252735368576424
cp5,on,transverse_nch_eta08_pt015,38,3439,13.867694097121257,4.80730491795833,0.08197578450490861
cp5,on,transverse_nch_eta08_pt015,39,2641,13.994698977659978,4.748601300673737,0.09240202874315137
cp5,on,transverse_nch_eta08_pt015,40,1880,14.428723404255319,4.907470000665813,0.11318235570199364
cp5,on,transverse_nch_eta08_pt015,41,1431,14.566037735849056,4.668710715393445,0.12341761453673541
cp5,on,transverse_nch_eta08_pt015,42,1031,14.828322017458778,5.119979235877402,0.15945526625297066
cp5,on,transverse_nch_eta08_pt015,43,795,15.016352201257861,5.006643875738326,0.17756735952275796
cp5,on,transverse_nch_eta08_pt015,44,546,15.52930402930403,5.212904090429868,0.22309170019525187
cp5,on,transverse_nch_eta08_pt015,45,382,15.575916230366492,4.961610744437328,0.25385808986279157
cp5,on,transverse_nch_eta08_pt015,46,257,15.72373540856031,5.3412403514743545,0.3331774190678643
cp5,on,transverse_nch_eta08_pt015,47,173,16.248554913294797,5.776008992057359,0.43914183177884325
cp5,on,transverse_nch_eta08_pt015,48,120,16.525,4.892048942635681,0.44658092638347646
cp5,on,transverse_nch_eta08_pt015,49,76,16.42105263157895,5.404351722811872,0.6199216582917602
cp5,on,transverse_nch_eta08_pt015,50,49,17.040816326530614,4.786957905224835,0.6838511293178335
cp5,on,transverse_nch_eta08_pt015,51,26,16.5,5.36842621258782,1.0528350005872424
cp5,on,transverse_nch_eta08_pt015,52,20,18.6,4.694902050432778,1.0498120132470836
cp5,on,transverse_nch_eta08_pt015,53,18,15.722222222222221,4.0988600360065055,0.9661105755315789
cp5,on,transverse_nch_eta08_pt015,54,11,18.727272727272727,7.058199615920606,2.128127256494477
cp5,on,transverse_nch_eta08_pt015,55,5,16.4,5.4589376255824735,2.441311123146741
cp5,on,transverse_nch_eta08_pt015,56,1,14.0,,
cp5,on,transverse_nch_eta08_pt015,57,1,8.0,,
cp5,on,transverse_nch_eta08_pt015,60,1,15.0,,
cp5,on,transverse_sumpt_eta08_pt015,3,184749,0.7768756880393014,0.8063734776755475,0.0018760533605153065
cp5,on,transverse_sumpt_eta08_pt015,4,147255,0.9731470745367885,0.9392587359050037,0.0024476550822524912
cp5,on,transverse_sumpt_eta08_pt015,5,122014,1.1579689398549937,1.0605934273280506,0.0030362959406575263
cp5,on,transverse_sumpt_eta08_pt015,6,104103,1.3475069621114748,1.178398420094596,0.0036522502632557003
cp5,on,transverse_sumpt_eta08_pt015,7,90673,1.5419949611284516,1.288195365599905,0.0042780193037152145
cp5,on,transverse_sumpt_eta08_pt015,8,80359,1.7319411202016586,1.4034134684535147,0.004950720157510834
cp5,on,transverse_sumpt_eta08_pt015,9,71965,1.9570718333178967,1.5609195246395309,0.005818618026850298
cp5,on,transverse_sumpt_eta08_pt015,10,66034,2.1612774821549956,1.6574965222515525,0.0064501352780533296
cp5,on,transverse_sumpt_eta08_pt015,11,59950,2.3806351864415,1.76578851058791,0.007211806953532312
cp5,on,transverse_sumpt_eta08_pt015,12,55722,2.6151898153725885,1.9002377728942395,0.008049976244652207
cp5,on,transverse_sumpt_eta08_pt015,13,52244,2.835443964875093,2.0126389704254755,0.008805371167095075
cp5,on,transverse_sumpt_eta08_pt015,14,48675,3.0918618133255187,2.147358281922219,0.00973310775460288
cp5,on,transverse_sumpt_eta08_pt015,15,45738,3.3464927408624794,2.243278799840532,0.010489255567101065
cp5,on,transverse_sumpt_eta08_pt015,16,43729,3.616467361664941,2.4033082202090257,0.01149276956313578
cp5,on,transverse_sumpt_eta08_pt015,17,41466,3.854390252008067,2.4966775203432086,0.012260731428074744
cp5,on,transverse_sumpt_eta08_pt015,18,39227,4.12374605019016,2.6079772208498366,0.013167740101022615
cp5,on,transverse_sumpt_eta08_pt015,19,37304,4.401246225021853,2.740055908974804,0.014186711046884203
cp5,on,transverse_sumpt_eta08_pt015,20,35261,4.679324458872005,2.8394576570734023,0.015121263603968713
cp5,on,transverse_sumpt_eta08_pt015,21,33624,4.938293914955302,2.9351537100542524,0.016006860537734556
cp5,on,transverse_sumpt_eta08_pt015,22,31918,5.208324603378091,3.0473048269749183,0.017056819921940587
cp5,on,transverse_sumpt_eta08_pt015,23,29570,5.476004939823216,3.1624357650644135,0.018390606445037396
cp5,on,transverse_sumpt_eta08_pt015,24,28324,5.800810102990711,3.3209765211890088,0.019732790830856148
cp5,on,transverse_sumpt_eta08_pt015,25,26261,6.053543473271059,3.386045947310628,0.020894751822369016
cp5,on,transverse_sumpt_eta08_pt015,26,24233,6.302801028666292,3.4709109149418333,0.02229666331634388
cp5,on,transverse_sumpt_eta08_pt015,27,22216,6.592450782417561,3.5454792484173105,0.023787128267931917
cp5,on,transverse_sumpt_eta08_pt015,28,20090,6.842400400735976,3.6358085148881276,0.02565139769932567
cp5,on,transverse_sumpt_eta08_pt015,29,17962,7.118826100876845,3.6870463248312744,0.027510675116696987
cp5,on,transverse_sumpt_eta08_pt015,30,15847,7.360517700132874,3.7619410020191335,0.029883980980110105
cp5,on,transverse_sumpt_eta08_pt015,31,13799,7.696742493051938,3.8869108889578357,0.0330887816776473
cp5,on,transverse_sumpt_eta08_pt015,32,11735,7.880978622187039,3.876959566997313,0.03578901327454996
cp5,on,transverse_sumpt_eta08_pt015,33,9800,8.09800360880208,3.9608215552599018,0.040010339725630346
cp5,on,transverse_sumpt_eta08_pt015,34,8329,8.334830638768493,4.0331290355884875,0.04419220647018472
cp5,on,transverse_sumpt_eta08_pt015,35,6828,8.631875347075612,4.143103453478165,0.05013938717995362
cp5,on,transverse_sumpt_eta08_pt015,36,5410,8.820557111523424,4.134332906839022,0.05620912330249201
cp5,on,transverse_sumpt_eta08_pt015,37,4306,9.076134230177757,4.2261528085978854,0.06440330925370655
cp5,on,transverse_sumpt_eta08_pt015,38,3439,9.30691339108781,4.281366217597071,0.07300730043755785
cp5,on,transverse_sumpt_eta08_pt015,39,2641,9.439571977482862,4.356547834312058,0.08477314323059756
cp5,on,transverse_sumpt_eta08_pt015,40,1880,9.769237434138423,4.446884584790786,0.10255974519930178
cp5,on,transverse_sumpt_eta08_pt015,41,1431,10.02402845963745,4.307168063747734,0.11386021543032296
cp5,on,transverse_sumpt_eta08_pt015,42,1031,10.115931892717537,4.625688859895577,0.14406121876227687
cp5,on,transverse_sumpt_eta08_pt015,43,795,10.216735698366756,4.557593796544346,0.16164119444392025
cp5,on,transverse_sumpt_eta08_pt015,44,546,10.640920935830774,4.807413570336157,0.2057383079264708
cp5,on,transverse_sumpt_eta08_pt015,45,382,10.837786481309356,4.8036291572386265,0.24577504868413447
cp5,on,transverse_sumpt_eta08_pt015,46,257,11.120150306715344,4.9598488829064875,0.3093868729043934
cp5,on,transverse_sumpt_eta08_pt015,47,173,11.434615829910252,5.6716935743389705,0.4312108774325773
cp5,on,transverse_sumpt_eta08_pt015,48,120,11.769747217538901,4.7559971777190615,0.4341611562779394
cp5,on,transverse_sumpt_eta08_pt015,49,76,11.890625093280844,5.4913406702536856,0.6298999748997558
cp5,on,transverse_sumpt_eta08_pt015,50,49,11.520591070244556,4.94124251744152,0.7058917882059313
cp5,on,transverse_sumpt_eta08_pt015,51,26,12.15027105556659,5.571998517241154,1.0927588141970273
cp5,on,transverse_sumpt_eta08_pt015,52,20,12.511004507801387,4.226656298989107,0.9451090802067319
cp5,on,transverse_sumpt_eta08_pt015,53,18,10.618944139417156,3.5962418680586916,0.8476423372304261
cp5,on,transverse_sumpt_eta08_pt015,54,11,14.829470688417677,7.2139793460831525,2.175096612393747
cp5,on,transverse_sumpt_eta08_pt015,55,5,12.144327342914064,5.094944898132105,2.2785286267678253
cp5,on,transverse_sumpt_eta08_pt015,56,1,12.57220384611597,,
cp5,on,transverse_sumpt_eta08_pt015,57,1,3.8005261964251695,,
cp5,on,transverse_sumpt_eta08_pt015,60,1,9.943285196167203,,
cp5,off,forward_nch_25_50_pt015,3,219698,23.622313357427014,8.616982748181059,0.018384091452523874
cp5,off,forward_nch_25_50_pt015,4,164623,29.898944861896577,9.934606820150593,0.02448529991248713
cp5,off,forward_nch_25_50_pt015,5,131382,36.32111704799744,11.104362486667831,0.03063555100774864
cp5,off,forward_nch_25_50_pt015,6,109573,42.70131327973132,12.079634741364767,0.03649236636383961
cp5,off,forward_nch_25_50_pt015,7,93348,48.997000471354504,13.132672496192924,0.04298338414596265
cp5,off,forward_nch_25_50_pt015,8,82001,55.37400763405324,13.94017118551119,0.04868089258706974
cp5,off,forward_nch_25_50_pt015,9,73220,61.578940180278614,14.773720267804332,0.054597783161327004
cp5,off,forward_nch_25_50_pt015,10,66635,67.88923238538305,15.520807973453604,0.06012611244872279
cp5,off,forward_nch_25_50_pt015,11,60507,74.15651081693028,16.239212602745127,0.0660179686724286
cp5,off,forward_nch_25_50_pt015,12,55854,80.56964586242704,16.990648083985636,0.07189237059717372
cp5,off,forward_nch_25_50_pt015,13,52000,86.58163461538462,17.58428858836491,0.07711220660117263
cp5,off,forward_nch_25_50_pt015,14,48566,92.8260305563563,18.26585932971208,0.08288461813670481
cp5,off,forward_nch_25_50_pt015,15,45886,98.97387002571591,18.961685283102735,0.08851906820802564
cp5,off,forward_nch_25_50_pt015,16,43688,105.15514557773301,19.495475846590608,0.09327231546693085
cp5,off,forward_nch_25_50_pt015,17,41252,111.0514399301852,20.069364601723517,0.09881232505209037
cp5,off,forward_nch_25_50_pt015,18,39223,116.93246309563267,20.67739318983486,0.10440598191267447
cp5,off,forward_nch_25_50_pt015,19,37254,122.74268534922425,21.000795307117865,0.10880510861042711
cp5,off,forward_nch_25_50_pt015,20,35461,128.65150446969912,21.577092789048333,0.11458227476877715
cp5,off,forward_nch_25_50_pt015,21,33911,134.65704343723274,21.959940079690487,0.11925067674379927
cp5,off,forward_nch_25_50_pt015,22,32033,140.30387412980363,22.39372454258675,0.1251202273735668
cp5,off,forward_nch_25_50_pt015,23,30082,145.9254703809587,22.699900719084585,0.130879191738568
cp5,off,forward_nch_25_50_pt015,24,28027,151.12844756841616,22.855444751063548,0.13652160017367224
cp5,off,forward_nch_25_50_pt015,25,26270,156.471602588504,23.481272199486973,0.14487437873900724
cp5,off,forward_nch_25_50_pt015,26,24286,161.79342007741084,23.708221026175696,0.15213213918105095
cp5,off,forward_nch_25_50_pt015,27,22149,166.88532213643956,24.046494829633502,0.16157520597107347
cp5,off,forward_nch_25_50_pt015,28,20242,171.98503112340677,24.39339903190511,0.17145320578808038
cp5,off,forward_nch_25_50_pt015,29,17742,176.9387893134934,24.67246637884373,0.18522997937885405
cp5,off,forward_nch_25_50_pt015,30,15830,181.4866708780796,24.775839679510987,0.1969191373951417
cp5,off,forward_nch_25_50_pt015,31,13596,186.51375404530745,24.914999932272167,0.2136757870812318
cp5,off,forward_nch_25_50_pt015,32,11769,190.63437845186508,25.418502100260227,0.23430425352605938
cp5,off,forward_nch_25_50_pt015,33,9755,195.47124551512044,25.117837285161368,0.2543130262364998
cp5,off,forward_nch_25_50_pt015,34,8361,200.26814974285372,25.940128913930934,0.28368934092877507
cp5,off,forward_nch_25_50_pt015,35,6813,204.31586672537796,26.097569351812542,0.31617743061671993
cp5,off,forward_nch_25_50_pt015,36,5472,208.48373538011697,26.196795233503156,0.3541401126542057
cp5,off,forward_nch_25_50_pt015,37,4419,213.7499434261145,26.44355899776924,0.39779370386791524
cp5,off,forward_nch_25_50_pt015,38,3362,217.01516954193931,25.729292586098463,0.44374042104299966
cp5,off,forward_nch_25_50_pt015,39,2684,221.51751117734725,26.55420252289243,0.5125568092634706
cp5,off,forward_nch_25_50_pt015,40,2004,224.5558882235529,25.902585861801263,0.5786210957259984
cp5,off,forward_nch_25_50_pt015,41,1466,228.7080491132333,25.985517691722045,0.6786789640364932
cp5,off,forward_nch_25_50_pt015,42,1056,232.9090909090909,26.652072338395467,0.8201608304555322
cp5,off,forward_nch_25_50_pt015,43,826,236.1634382566586,27.6815863933947,0.9631655745703848
cp5,off,forward_nch_25_50_pt015,44,570,242.3122807017544,27.432371357653334,1.1490155956862262
cp5,off,forward_nch_25_50_pt015,45,429,242.71794871794873,27.224699812753872,1.314420893069075
cp5,off,forward_nch_25_50_pt015,46,253,247.1818181818182,29.113464154816693,1.8303478093350278
cp5,off,forward_nch_25_50_pt015,47,206,256.13106796116506,30.869786410019667,2.1507999335991417
cp5,off,forward_nch_25_50_pt015,48,111,257.7027027027027,24.70428545620616,2.344827007011025
cp5,off,forward_nch_25_50_pt015,49,93,263.3763440860215,31.785597633579236,3.2960129334159385
cp5,off,forward_nch_25_50_pt015,50,57,268.3859649122807,29.94205975473115,3.965922698231644
cp5,off,forward_nch_25_50_pt015,51,39,272.71794871794873,24.142067148606575,3.865824641544815
cp5,off,forward_nch_25_50_pt015,52,14,268.85714285714283,28.400588138160256,7.590376456847979
cp5,off,forward_nch_25_50_pt015,53,17,266.4117647058824,27.629374819947966,6.7011076913192
cp5,off,forward_nch_25_50_pt015,54,7,264.2857142857143,25.727509827124024,9.724084693648646
cp5,off,forward_nch_25_50_pt015,55,3,321.0,11.357816691600547,6.557438524302001
cp5,off,forward_nch_25_50_pt015,56,3,267.0,46.776062254106,27.006172134038795
cp5,off,forward_nch_25_50_pt015,57,1,283.0,,
cp5,off,transverse_nch_eta08_pt015,3,192783,2.286233744676657,1.7788162340515699,0.004051321578234924
cp5,off,transverse_nch_eta08_pt015,4,153038,2.963179079705694,2.0581875031132006,0.005261205872769352
cp5,off,transverse_nch_eta08_pt015,5,126146,3.661479555435765,2.3171387619519432,0.006524020249662229
cp5,off,transverse_nch_eta08_pt015,6,107161,4.397028769794981,2.5544865236296683,0.007803424575537814
cp5,off,transverse_nch_eta08_pt015,7,92248,5.143146734888561,2.792937567994715,0.009195656674131806
cp5,off,transverse_nch_eta08_pt015,8,81492,5.877190399057576,2.9904580502870566,0.010475631823587335
cp5,off,transverse_nch_eta08_pt015,9,72939,6.647102373215975,3.2040704233059385,0.01186375448577259
cp5,off,transverse_nch_eta08_pt015,10,66516,7.412487221119731,3.3744925101460685,0.01308414674254284
cp5,off,transverse_nch_eta08_pt015,11,60437,8.215017290732499,3.5794150495868915,0.01455997437048778
cp5,off,transverse_nch_eta08_pt015,12,55822,9.020475798072445,3.7430159160123275,0.015842327158271836
cp5,off,transverse_nch_eta08_pt015,13,51984,9.7930324715297,3.9338455293873955,0.017253708462225417
cp5,off,transverse_nch_eta08_pt015,14,48557,10.61315567271454,4.080118412587488,0.018515986005791175
cp5,off,transverse_nch_eta08_pt015,15,45883,11.424470936948325,4.232469811688749,0.019759136716785374
cp5,off,transverse_nch_eta08_pt015,16,43687,12.244374756792638,4.381012079219349,0.020960340781888614
cp5,off,transverse_nch_eta08_pt015,17,41252,13.043634248036458,4.535043060135625,0.022328467187489556
cp5,off,transverse_nch_eta08_pt015,18,39222,13.875783998776196,4.716697509961309,0.02381623776732828
cp5,off,transverse_nch_eta08_pt015,19,37254,14.670961507489128,4.8692750356602605,0.025227711206226966
cp5,off,transverse_nch_eta08_pt015,20,35461,15.50339809932038,4.977787208906446,0.026433875373651716
cp5,off,transverse_nch_eta08_pt015,21,33910,16.380359775877324,5.120224717656531,0.027805142613276497
cp5,off,transverse_nch_eta08_pt015,22,32033,17.20822277026816,5.238830091308234,0.029270861617924214
cp5,off,transverse_nch_eta08_pt015,23,30082,18.031580347051392,5.411155974290749,0.03119871443715532
cp5,off,transverse_nch_eta08_pt015,24,28027,18.786991115709853,5.429193432881971,0.032430004455500636
cp5,off,transverse_nch_eta08_pt015,25,26270,19.58507803578226,5.598183028970789,0.034539580372783915
cp5,off,transverse_nch_eta08_pt015,26,24286,20.38886601334102,5.752000303284526,0.03690973311504861
cp5,off,transverse_nch_eta08_pt015,27,22149,21.161677728114135,5.815235170584334,0.039074211319127
cp5,off,transverse_nch_eta08_pt015,28,20242,22.03413694298982,5.991568155056866,0.042112768562456646
cp5,off,transverse_nch_eta08_pt015,29,17742,22.80672979370984,6.050304297324405,0.04542301215537061
cp5,off,transverse_nch_eta08_pt015,30,15830,23.499810486418195,6.1547806930433495,0.04891838664635283
cp5,off,transverse_nch_eta08_pt015,31,13596,24.327743453957048,6.192068478216603,0.05310435919488104
cp5,off,transverse_nch_eta08_pt015,32,11769,25.083864389497833,6.313920084442779,0.05820084623292628
cp5,off,transverse_nch_eta08_pt015,33,9755,25.850640697078422,6.390393711786356,0.0647014448432297
cp5,off,transverse_nch_eta08_pt015,34,8361,26.60459275206315,6.446864001910487,0.07050491560114151
cp5,off,transverse_nch_eta08_pt015,35,6813,27.22398356083957,6.605796946694838,0.08003059126411283
cp5,off,transverse_nch_eta08_pt015,36,5472,28.071454678362574,6.6289365996720235,0.08961295964871004
cp5,off,transverse_nch_eta08_pt015,37,4419,28.887757411179,6.8100119301581605,0.1024438453731146
cp5,off,transverse_nch_eta08_pt015,38,3362,29.461332540154668,6.789859627477648,0.11710136063156612
cp5,off,transverse_nch_eta08_pt015,39,2684,30.005961251862892,7.004654876871621,0.13520585114864345
cp5,off,transverse_nch_eta08_pt015,40,2004,30.926147704590818,7.211485744295651,0.1610927111848823
cp5,off,transverse_nch_eta08_pt015,41,1466,31.253069577080492,7.020842261876101,0.18336744372314775
cp5,off,transverse_nch_eta08_pt015,42,1056,32.46590909090909,7.2538777162001775,0.2232226558672092
cp5,off,transverse_nch_eta08_pt015,43,826,33.09685230024213,7.0180936560311755,0.24419070903439957
cp5,off,transverse_nch_eta08_pt015,44,570,33.58070175438596,7.6458044963205,0.320247509531806
cp5,off,transverse_nch_eta08_pt015,45,429,34.18881118881119,7.45480248735552,0.35992125571548145
cp5,off,transverse_nch_eta08_pt015,46,253,35.48616600790514,7.5674746739309215,0.47576305650099565
cp5,off,transverse_nch_eta08_pt015,47,206,35.92718446601942,7.26968572709195,0.5065030049589525
cp5,off,transverse_nch_eta08_pt015,48,111,37.83783783783784,7.239463240450091,0.6871394419629501
cp5,off,transverse_nch_eta08_pt015,49,93,38.17204301075269,8.204748964066322,0.8507928343126274
cp5,off,transverse_nch_eta08_pt015,50,57,37.8421052631579,7.823475373342294,1.0362446276693393
cp5,off,transverse_nch_eta08_pt015,51,39,38.94871794871795,7.840343433498033,1.2554597192038779
cp5,off,transverse_nch_eta08_pt015,52,14,39.714285714285715,8.52533393371301,2.2784913348422737
cp5,off,transverse_nch_eta08_pt015,53,17,36.1764705882353,7.178398969457316,1.7410174808174985
cp5,off,transverse_nch_eta08_pt015,54,7,46.142857142857146,8.649249898663111,3.2691091798733147
cp5,off,transverse_nch_eta08_pt015,55,3,45.0,5.5677643628300215,3.2145502536643185
cp5,off,transverse_nch_eta08_pt015,56,3,43.0,8.18535277187245,4.725815626252609
cp5,off,transverse_nch_eta08_pt015,57,1,33.0,,
cp5,off,transverse_sumpt_eta08_pt015,3,192783,0.9425060776045175,0.8620578619935299,0.001963369543815508
cp5,off,transverse_sumpt_eta08_pt015,4,153038,1.2400877544961892,1.019640537222394,0.0026064383222781165
cp5,off,transverse_sumpt_eta08_pt015,5,126146,1.5547911717664804,1.1680966820930938,0.0032888347183484983
cp5,off,transverse_sumpt_eta08_pt015,6,107161,1.895010218040495,1.3111888198125647,0.004005408901182021
cp5,off,transverse_sumpt_eta08_pt015,7,92248,2.2347309752542053,1.4525076344316854,0.004782334440930262
cp5,off,transverse_sumpt_eta08_pt015,8,81492,2.5776409212897136,1.5718186212771665,0.005506110733898337
cp5,off,transverse_sumpt_eta08_pt015,9,72939,2.9417766008150656,1.7044262248649635,0.006311001819381475
cp5,off,transverse_sumpt_eta08_pt015,10,66516,3.303887255534097,1.812537304651822,0.007027872783564413
cp5,off,transverse_sumpt_eta08_pt015,11,60437,3.6867742787650073,1.9416751963991792,0.007898145563936953
cp5,off,transverse_sumpt_eta08_pt015,12,55822,4.08560807653185,2.0507276314515885,0.008679711435631784
cp5,off,transverse_sumpt_eta08_pt015,13,51984,4.450209932213731,2.152199931196889,0.009439473382442495
cp5,off,transverse_sumpt_eta08_pt015,14,48557,4.844083951803022,2.252075800292106,0.010220145541252829
cp5,off,transverse_sumpt_eta08_pt015,15,45883,5.244784629686043,2.3759304123031657,0.011091947712566195
cp5,off,transverse_sumpt_eta08_pt015,16,43687,5.64249531436928,2.4665944808769615,0.011801077001166192
cp5,off,transverse_sumpt_eta08_pt015,17,41252,6.05151170139833,2.6016590681008465,0.012809373222001366
cp5,off,transverse_sumpt_eta08_pt015,18,39222,6.457190653008569,2.7011240536374883,0.013638909971355726
cp5,off,transverse_sumpt_eta08_pt015,19,37254,6.845396883996286,2.781184234985659,0.014409313948727395
cp5,off,transverse_sumpt_eta08_pt015,20,35461,7.255479841468635,2.8769593035632086,0.015277708848097725
cp5,off,transverse_sumpt_eta08_pt015,21,33910,7.701505761751416,2.963656242013238,0.016093997628998782
cp5,off,transverse_sumpt_eta08_pt015,22,32033,8.11530494419561,3.0658393918942064,0.017129732978323514
cp5,off,transverse_sumpt_eta08_pt015,23,30082,8.517462554017946,3.1568190683634185,0.0182010456012675
cp5,off,transverse_sumpt_eta08_pt015,24,28027,8.887789439957166,3.1722715062196016,0.018948814469877798
cp5,off,transverse_sumpt_eta08_pt015,25,26270,9.304002868749455,3.3036876229142433,0.020383039208919256
cp5,off,transverse_sumpt_eta08_pt015,26,24286,9.701214502388714,3.3723441144176025,0.0216398321752838
cp5,off,transverse_sumpt_eta08_pt015,27,22149,10.087037359545329,3.4558612525973817,0.023220910059945914
cp5,off,transverse_sumpt_eta08_pt015,28,20242,10.513098698165734,3.5577460056663113,0.025006230466422516
cp5,off,transverse_sumpt_eta08_pt015,29,17742,10.897500159140135,3.5715023977825187,0.026813262417090672
cp5,off,transverse_sumpt_eta08_pt015,30,15830,11.229818405544851,3.64003438000963,0.028931105442732
cp5,off,transverse_sumpt_eta08_pt015,31,13596,11.68140361485577,3.6971063929053782,0.031707088925328634
cp5,off,transverse_sumpt_eta08_pt015,32,11769,12.019110227457885,3.7563579215844096,0.03462559026184806
cp5,off,transverse_sumpt_eta08_pt015,33,9755,12.42686496572964,3.8323289637736515,0.03880155625049887
cp5,off,transverse_sumpt_eta08_pt015,34,8361,12.766620133064173,3.893397288047565,0.042579407152711676
cp5,off,transverse_sumpt_eta08_pt015,35,6813,13.05393494443825,3.9284706286563855,0.047594231205120255
cp5,off,transverse_sumpt_eta08_pt015,36,5472,13.520609001421711,4.0614299838056285,0.05490424531633658
cp5,off,transverse_sumpt_eta08_pt015,37,4419,13.91059946728184,4.048745075056004,0.060905769134910116
cp5,off,transverse_sumpt_eta08_pt015,38,3362,14.244591000667784,4.051008803952539,0.06986575112003038
cp5,off,transverse_sumpt_eta08_pt015,39,2684,14.42593060968162,4.130109195386507,0.07972054853735602
cp5,off,transverse_sumpt_eta08_pt015,40,2004,14.908537150629138,4.3614906520036385,0.09742851596074394
cp5,off,transverse_sumpt_eta08_pt015,41,1466,15.061211014433741,4.257151685401504,0.11118652050233738
cp5,off,transverse_sumpt_eta08_pt015,42,1056,15.815524904530845,4.608135998368506,0.14180558266867885
cp5,off,transverse_sumpt_eta08_pt015,43,826,15.958934662490948,4.19134929963114,0.14583569377251066
cp5,off,transverse_sumpt_eta08_pt015,44,570,16.155372446655342,4.492477067675571,0.18816915777067286
cp5,off,transverse_sumpt_eta08_pt015,45,429,16.661201564530728,4.629260046506828,0.22350278116668038
cp5,off,transverse_sumpt_eta08_pt015,46,253,17.087009012666158,4.585050656246021,0.2882596650031967
cp5,off,transverse_sumpt_eta08_pt015,47,206,17.535555655692455,4.375426338738358,0.3048503981800113
cp5,off,transverse_sumpt_eta08_pt015,48,111,18.017302991203493,4.161874833264661,0.39502767753142515
cp5,off,transverse_sumpt_eta08_pt015,49,93,18.40321593552962,4.760219513151172,0.4936117691450948
cp5,off,transverse_sumpt_eta08_pt015,50,57,18.42948753060376,4.73876169111183,0.6276643192297885
cp5,off,transverse_sumpt_eta08_pt015,51,39,19.109478160939123,4.744125661899562,0.7596680836593139
cp5,off,transverse_sumpt_eta08_pt015,52,14,18.343916436276793,3.846619301969813,1.0280522518087554
cp5,off,transverse_sumpt_eta08_pt015,53,17,16.887640526943386,4.066042019545895,0.9861600426345573
cp5,off,transverse_sumpt_eta08_pt015,54,7,22.42206909965196,5.560958890756952,2.101844896570928
cp5,off,transverse_sumpt_eta08_pt015,55,3,23.163460976217067,1.8811625132722265,1.086089683427153
cp5,off,transverse_sumpt_eta08_pt015,56,3,22.423748846271963,6.190097550843954,3.5738544872898004
cp5,off,transverse_sumpt_eta08_pt015,57,1,15.57718667816176,,


==> anc/S2/estimator_nmpi_relations/tune_pearson_verification.csv <==
tune,cr,estimator,source_events,selected_events,pearson
monash,on,forward_nch_25_50_pt015,5000000,1567745,0.8363808176192865
monash,on,transverse_nch_eta08_pt015,5000000,1536202,0.6624931577800406
monash,on,transverse_sumpt_eta08_pt015,5000000,1536202,0.6559727802443411
monash,off,forward_nch_25_50_pt015,5000000,1567383,0.916925906083932
monash,off,transverse_nch_eta08_pt015,5000000,1546195,0.8159174980100777
monash,off,transverse_sumpt_eta08_pt015,5000000,1546195,0.7675685960122183
a14,on,forward_nch_25_50_pt015,5000000,1601555,0.8516451088999435
a14,on,transverse_nch_eta08_pt015,5000000,1566156,0.6782058261544096
a14,on,transverse_sumpt_eta08_pt015,5000000,1566156,0.6706457656377839
a14,off,forward_nch_25_50_pt015,5000000,1599259,0.9294443284647425
a14,off,transverse_nch_eta08_pt015,5000000,1575746,0.8335560175539852
a14,off,transverse_sumpt_eta08_pt015,5000000,1575746,0.7906564517234494
cp5,on,forward_nch_25_50_pt015,5000000,1723722,0.8992623339529101
cp5,on,transverse_nch_eta08_pt015,5000000,1649623,0.7297110032904645
cp5,on,transverse_sumpt_eta08_pt015,5000000,1649623,0.7050462585173216
cp5,off,forward_nch_25_50_pt015,5000000,1724129,0.9500951716463888
cp5,off,transverse_nch_eta08_pt015,5000000,1675839,0.8739607765555263
cp5,off,transverse_sumpt_eta08_pt015,5000000,1675839,0.8397917580265447


==> anc/S2/external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118.info <==
SetDesc: "NNPDF3.1 NNLO global fit, alphas(MZ)=0.118. mem=0 => average on replicas; mem=1-100 => PDF replicas"
SetIndex: 303600
Authors: NNPDF Collaboration. R.D. Ball, V. Bertone, S. Carrazza, L. Del Debbio, S. Forte, P. Groth-Merrild, A. Guffanti, N.P. Hartland, Z. Kassabov, J.I. Latorre, E. Nocera, J. Rojo, L. Rottoli, E. Slade and M. Ubiali
Reference: arXiv:17xx.xxxxxx
Format: lhagrid1
DataVersion: 1
NumMembers: 101
Particle: 2212
Flavors: [-5, -4, -3, -2, -1, 21, 1, 2, 3, 4, 5]
OrderQCD: 2
FlavorScheme: variable
NumFlavors: 5
ErrorType: replicas
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.6500000e+00
QMax: 1.0000000e+05
MZ: 9.1200000e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.5100000e+00
MBottom: 4.9200000e+00
MTop: 1.7250000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 2
AlphaS_Type: ipol
AlphaS_Qs: [1.6500000e+00, 1.7874388e+00, 1.9429053e+00, 2.1193749e+00, 2.3204100e+00, 2.5502945e+00, 2.8142025e+00, 3.1184123e+00, 3.4705775e+00, 3.8800752e+00, 4.3584516e+00, 4.9200000e+00, 4.9200000e+00, 5.5493622e+00, 6.2897452e+00, 7.1650687e+00, 8.2052867e+00, 9.4481248e+00, 1.0941378e+01, 1.2745972e+01, 1.4940062e+01, 1.7624572e+01, 2.0930715e+01, 2.5030298e+01, 3.0149928e+01, 3.6590777e+01, 4.4756282e+01, 5.5191298e+01, 6.8637940e+01, 8.6115921e+01, 1.0903923e+02, 1.3938725e+02, 1.7995815e+02, 2.3474820e+02, 3.0952544e+02, 4.1270732e+02, 5.5671861e+02, 7.6011795e+02, 1.0509694e+03, 1.4722574e+03, 2.0906996e+03, 3.0112909e+03, 4.4016501e+03, 6.5333918e+03, 9.8535186e+03, 1.5109614e+04, 2.3573066e+04, 3.7444017e+04, 6.0599320e+04, 1.0000000e+05]
AlphaS_Vals: [3.3074891e-01, 3.1762459e-01, 3.0507081e-01, 2.9305875e-01, 2.8156114e-01, 2.7055221e-01, 2.6000761e-01, 2.4990438e-01, 2.4022086e-01, 2.3093662e-01, 2.2203241e-01, 2.1377883e-01, 2.1377883e-01, 2.0671584e-01, 1.9986334e-01, 1.9321629e-01, 1.8676970e-01, 1.8051860e-01, 1.7445809e-01, 1.6858329e-01, 1.6288942e-01, 1.5737175e-01, 1.5202563e-01, 1.4684647e-01, 1.4182979e-01, 1.3697116e-01, 1.3226626e-01, 1.2771084e-01, 1.2330074e-01, 1.1903189e-01, 1.1490031e-01, 1.1090210e-01, 1.0703345e-01, 1.0329062e-01, 9.9669997e-02, 9.6168008e-02, 9.2781186e-02, 8.9506143e-02, 8.6339571e-02, 8.3278245e-02, 8.0319017e-02, 7.7458816e-02, 7.4694649e-02, 7.2023600e-02, 6.9442824e-02, 6.6949551e-02, 6.4541082e-02, 6.2214786e-02, 5.9968105e-02, 5.7798546e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/S2/generation/README.txt <==
Run from the S2 root after configuring the environment described in README.txt:
  bash generation/build_generators.sh
  generation/bin/generate_monash_a14_events monash cr_on 1000 /new/output/monash_on.csv 261021101
  generation/bin/generate_monash_a14_events a14 cr_off 1000 /new/output/a14_off.csv 261021102
  generation/bin/generate_cp5_events cp5 cr_on 1000 /new/output/cp5_on.csv 261021103
Choose a new output path with an existing parent directory for each run. The programs write event CSVs and full settings/particle dumps. ON and OFF comparisons should use distinct fixed seeds, save all logs, and retain full run counts. These commands generate new validation/reproduction samples; they do not replay the unidentified historical baseline configurations. The Monash/A14 source derives from the historical recipe, with the obsolete approximate CP5 branch removed and full settings/particle dumping added. Event-output failure checks and a failed-attempt limit prevent a truncated new run from being reported as successful. The CP5 source uses cp5_exact/settings/cp5_published.cmnd. Original production sources remain in the archived provenance code.

Example environment variables (replace installation paths):
  export PYTHIA_ROOT=/path/to/pythia8316
  export NPB_PYTHIA_XMLDOC="$PYTHIA_ROOT/share/Pythia8/xmldoc"
  export LHAPDF_DATA_PATH="$PWD/external_pdf"
  export LD_LIBRARY_PATH="/path/to/LHAPDF/lib:$PYTHIA_ROOT/lib:${LD_LIBRARY_PATH:-}"
The LHAPDF6 plugin support must be available in the PYTHIA installation. Retained NNPDF metadata list the complete set, but only member 0 is supplied and used by these CP5 runs.


==> anc/S2/generation/build_generators.sh <==
#!/usr/bin/env bash
set -euo pipefail
: "${PYTHIA_ROOT:?Set PYTHIA_ROOT to the PYTHIA 8.316 installation}"
GEN_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
mkdir -p "$GEN_DIR/bin"
read -r -a npb_build_flags <<< "$("$PYTHIA_ROOT/bin/pythia8-config" --cxxflags --ldflags --libs)"
for npb_program in generate_monash_a14_events generate_cp5_events; do
  g++ "$GEN_DIR/$npb_program.cc" -o "$GEN_DIR/bin/$npb_program" "${npb_build_flags[@]}"
done


==> anc/S2/generation/generate_cp5_events.cc <==
#include "Pythia8/Pythia.h"

#include <cmath>
#include <chrono>
#include <exception>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <limits>
#include <string>

using namespace Pythia8;

namespace {

void usage(const char* program) {
  std::cerr << "Usage: " << program
            << " <monash|a14|cp5> <cr_on|cr_off> <n_events> <output_csv> <seed>\n";
}

}  // namespace

int main(int argc, char* argv[]) try {
  if (argc != 6) {
    usage(argv[0]);
    return 1;
  }

  const std::string tune = argv[1];
  const std::string cr_state = argv[2];
  const int n_events = std::atoi(argv[3]);
  const std::string output_csv = argv[4];
  const int seed = std::atoi(argv[5]);

  if (n_events <= 0 || seed <= 0) {
    usage(argv[0]);
    return 1;
  }

  Pythia pythia(std::getenv("NPB_PYTHIA_XMLDOC") ? std::getenv("NPB_PYTHIA_XMLDOC") : "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc", false);
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 13000.");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = " + std::to_string(seed));
  pythia.readString("Print:quiet = on");
  pythia.readString("Init:showChangedSettings = off");
  pythia.readString("Init:showChangedParticleData = off");
  pythia.readString("Next:numberCount = 0");

  if (tune != "cp5") { std::cerr << "Only exact CP5 supported\n"; return 1; }
  if (!pythia.readFile("cp5_exact/settings/cp5_published.cmnd")) return 2;

  if (cr_state == "cr_on") {
    pythia.readString("ColourReconnection:reconnect = on");
  } else if (cr_state == "cr_off") {
    pythia.readString("ColourReconnection:reconnect = off");
  } else {
    std::cerr << "Unknown CR state: " << cr_state << "\n";
    usage(argv[0]);
    return 1;
  }

  pythia.readString("Next:numberShowInfo = 0");
  pythia.readString("Next:numberShowProcess = 0");
  pythia.readString("Next:numberShowEvent = 0");

  if (!pythia.init()) {
    std::cerr << "PYTHIA initialization failed.\n";
    return 2;
  }

  pythia.settings.writeFile(output_csv + ".settings.cmnd", true);
  pythia.particleData.listXML(output_csv + ".particles.xml");
  std::ofstream out(output_csv.c_str());
  if (!out) {
    std::cerr << "Cannot open output file: " << output_csv << "\n";
    return 3;
  }

  out.exceptions(std::ios::badbit | std::ios::failbit);
  std::cout.exceptions(std::ios::badbit | std::ios::failbit);
  out << "event_id,tune,cr_state,e_cm_gev,nmpi,nch_eta08_pt015_20,"
      << "sumpt_eta08_pt015_20,forward_nch_25_50_pt015,"
      << "transverse_nch_eta08_pt015,transverse_sumpt_eta08_pt015,"
      << "has_leading_track,inel_gt0_eta1\n";

  out.precision(17);
  const auto start = std::chrono::steady_clock::now();
  int accepted = 0;
  int attempted = 0;
  while (accepted < n_events) {
    ++attempted;
    if (!pythia.next()) { if (attempted - accepted > std::max(1000, n_events / 100)) return 4; continue; }

    const int nmpi = pythia.info.nMPI();
    int nch_eta08 = 0;
    int nch_eta1 = 0;
    int forward_nch = 0;
    int transverse_nch = 0;
    int has_leading_track = 0;
    double sumpt_eta08 = 0.0;
    double transverse_sumpt = 0.0;
    double leading_pt = -1.0;
    double leading_phi = std::numeric_limits<double>::quiet_NaN();

    for (int i = 0; i < pythia.event.size(); ++i) {
      const Particle& particle = pythia.event[i];
      if (!particle.isFinal() || !particle.isCharged()) continue;

      const double eta = particle.eta();
      const double pt = particle.pT();
      if (std::abs(eta) < 1.0 && pt > 0.0) ++nch_eta1;
      if (std::abs(eta) < 0.8 && pt >= 0.15 && pt <= 20.0) {
        ++nch_eta08;
        sumpt_eta08 += pt;
      }
      if (std::abs(eta) > 2.5 && std::abs(eta) < 5.0 && pt > 0.15) {
        ++forward_nch;
      }
      if (std::abs(eta) < 0.8 && pt > 0.5 && pt > leading_pt) {
        leading_pt = pt;
        leading_phi = particle.phi();
        has_leading_track = 1;
      }
    }

    if (has_leading_track) {
      for (int i = 0; i < pythia.event.size(); ++i) {
        const Particle& particle = pythia.event[i];
        if (!particle.isFinal() || !particle.isCharged()) continue;

        const double eta = particle.eta();
        const double pt = particle.pT();
        if (std::abs(eta) >= 0.8 || pt <= 0.15) continue;

        double dphi = std::abs(particle.phi() - leading_phi);
        while (dphi > M_PI) dphi = std::abs(dphi - 2.0 * M_PI);
        if (dphi > M_PI / 3.0 && dphi < 2.0 * M_PI / 3.0) {
          ++transverse_nch;
          transverse_sumpt += pt;
        }
      }
    }

    out << accepted << ',' << tune << ',' << cr_state << ",13000,"
        << nmpi << ',' << nch_eta08 << ',' << sumpt_eta08 << ','
        << forward_nch << ',' << transverse_nch << ',' << transverse_sumpt << ','
        << has_leading_track << ','
        << (nch_eta1 > 0 ? 1 : 0) << '\n';

    ++accepted;
    if (accepted % 10000 == 0 || accepted == n_events) {
      out.flush();
      double elapsed = std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
      std::cout << "PROGRESS " << cr_state << " seed=" << seed << " events=" << accepted << " attempted=" << attempted << " seconds=" << elapsed << std::endl;
    }
  }

  std::cout << "PYTHIA summary for " << tune << ' ' << cr_state << ":\n";
  pythia.stat();
  std::cout << "Generated " << accepted << " accepted events after " << attempted
            << " PYTHIA attempts into " << output_csv << "\n";
  return 0;
}

catch (const std::exception& e) {
  std::cerr << "Generation stopped after I/O or runtime failure: " << e.what() << "\n";
  return 5;
}


==> anc/S2/generation/generate_monash_a14_events.cc <==
#include "Pythia8/Pythia.h"

#include <cmath>
#include <algorithm>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <limits>
#include <string>

using namespace Pythia8;

namespace {

void usage(const char* program) {
  std::cerr << "Usage: " << program
            << " <monash|a14> <cr_on|cr_off> <n_events> <output_csv> <seed>\n";
}

}  // namespace

int main(int argc, char* argv[]) {
  if (argc != 6) {
    usage(argv[0]);
    return 1;
  }

  const std::string tune = argv[1];
  const std::string cr_state = argv[2];
  const int n_events = std::atoi(argv[3]);
  const std::string output_csv = argv[4];
  const int seed = std::atoi(argv[5]);

  if (n_events <= 0 || seed <= 0) {
    usage(argv[0]);
    return 1;
  }

  Pythia pythia(std::getenv("NPB_PYTHIA_XMLDOC") ? std::getenv("NPB_PYTHIA_XMLDOC") : "../share/Pythia8/xmldoc", false);
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 13000.");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = " + std::to_string(seed));
  pythia.readString("Print:quiet = on");
  pythia.readString("Init:showChangedSettings = off");
  pythia.readString("Init:showChangedParticleData = off");
  pythia.readString("Next:numberCount = 0");

  if (tune == "monash") {
    pythia.readString("Tune:pp = 14");
  } else if (tune == "a14") {
    pythia.readString("Tune:pp = 21");
  } else {
    std::cerr << "Unknown tune: " << tune << "\n";
    usage(argv[0]);
    return 1;
  }

  if (cr_state == "cr_on") {
    pythia.readString("ColourReconnection:reconnect = on");
  } else if (cr_state == "cr_off") {
    pythia.readString("ColourReconnection:reconnect = off");
  } else {
    std::cerr << "Unknown CR state: " << cr_state << "\n";
    usage(argv[0]);
    return 1;
  }

  pythia.readString("Next:numberShowInfo = 0");
  pythia.readString("Next:numberShowProcess = 0");
  pythia.readString("Next:numberShowEvent = 0");

  if (!pythia.init()) {
    std::cerr << "PYTHIA initialization failed.\n";
    return 2;
  }

  pythia.settings.writeFile(output_csv + ".settings.cmnd", true);
  pythia.particleData.listXML(output_csv + ".particles.xml");
  std::ofstream out(output_csv.c_str());
  if (!out) {
    std::cerr << "Cannot open output file: " << output_csv << "\n";
    return 3;
  }

  out << "event_id,tune,cr_state,e_cm_gev,nmpi,nch_eta08_pt015_20,"
      << "sumpt_eta08_pt015_20,forward_nch_25_50_pt015,"
      << "transverse_nch_eta08_pt015,transverse_sumpt_eta08_pt015,"
      << "has_leading_track,inel_gt0_eta1\n";

  int accepted = 0;
  int attempted = 0;
  while (accepted < n_events) {
    ++attempted;
    if (!pythia.next()) {
      if (attempted - accepted > std::max(1000, n_events / 100)) return 4;
      continue;
    }

    const int nmpi = pythia.info.nMPI();
    int nch_eta08 = 0;
    int nch_eta1 = 0;
    int forward_nch = 0;
    int transverse_nch = 0;
    int has_leading_track = 0;
    double sumpt_eta08 = 0.0;
    double transverse_sumpt = 0.0;
    double leading_pt = -1.0;
    double leading_phi = std::numeric_limits<double>::quiet_NaN();

    for (int i = 0; i < pythia.event.size(); ++i) {
      const Particle& particle = pythia.event[i];
      if (!particle.isFinal() || !particle.isCharged()) continue;

      const double eta = particle.eta();
      const double pt = particle.pT();
      if (std::abs(eta) < 1.0 && pt > 0.0) ++nch_eta1;
      if (std::abs(eta) < 0.8 && pt >= 0.15 && pt <= 20.0) {
        ++nch_eta08;
        sumpt_eta08 += pt;
      }
      if (std::abs(eta) > 2.5 && std::abs(eta) < 5.0 && pt > 0.15) {
        ++forward_nch;
      }
      if (std::abs(eta) < 0.8 && pt > 0.5 && pt > leading_pt) {
        leading_pt = pt;
        leading_phi = particle.phi();
        has_leading_track = 1;
      }
    }

    if (has_leading_track) {
      for (int i = 0; i < pythia.event.size(); ++i) {
        const Particle& particle = pythia.event[i];
        if (!particle.isFinal() || !particle.isCharged()) continue;

        const double eta = particle.eta();
        const double pt = particle.pT();
        if (std::abs(eta) >= 0.8 || pt <= 0.15) continue;

        double dphi = std::abs(particle.phi() - leading_phi);
        while (dphi > M_PI) dphi = std::abs(dphi - 2.0 * M_PI);
        if (dphi > M_PI / 3.0 && dphi < 2.0 * M_PI / 3.0) {
          ++transverse_nch;
          transverse_sumpt += pt;
        }
      }
    }

    out << accepted << ',' << tune << ',' << cr_state << ",13000,"
        << nmpi << ',' << nch_eta08 << ',' << sumpt_eta08 << ','
        << forward_nch << ',' << transverse_nch << ',' << transverse_sumpt << ','
        << has_leading_track << ','
        << (nch_eta1 > 0 ? 1 : 0) << '\n';

    if (!out) { std::cerr << "Event output write failed.\n"; return 5; }
    ++accepted;
  }

  out.flush();
  if (!out) { std::cerr << "Event output flush failed.\n"; return 5; }
  std::cout << "PYTHIA summary for " << tune << ' ' << cr_state << ":\n";
  pythia.stat();
  std::cout << "Generated " << accepted << " accepted events after " << attempted
            << " PYTHIA attempts into " << output_csv << "\n";
  return 0;
}


==> anc/S2/inclusive_distributions/generate_plots.py <==
"""Supported portable entry point; original source retained in archived_analysis_code/."""
from pathlib import Path
import runpy
runpy.run_path(str(Path(__file__).resolve().parents[1]/"submission_tools"/'render_inclusive_figures_from_tables.py'),run_name="__main__")


==> anc/S2/inclusive_distributions/inclusive_Nch_histograms.csv <==
energy_TeV,cr_state,bin_low,bin_high,events,probability_density,statistical_standard_error
2.76,ON,-0.5,4.5,1500955,0.09070398311803837,5.4730534887744136e-05
2.76,ON,4.5,9.5,983872,0.05945621905940594,5.024800297346885e-05
2.76,ON,9.5,14.5,444731,0.026875471360612625,3.749485622172384e-05
2.76,ON,14.5,19.5,219819,0.01328384852645421,2.7375826933259083e-05
2.76,ON,19.5,24.5,99718,0.00602604327815594,1.8793262554248092e-05
2.76,ON,24.5,29.5,39763,0.0024029117999690595,1.1977702747834518e-05
2.76,ON,29.5,34.5,14295,0.000863858968904703,7.209594062456303e-06
2.76,ON,34.5,39.5,4640,0.0002803991336633663,4.113514420233295e-06
2.76,ON,39.5,44.5,1271,7.680760751856436e-05,2.1540116774057084e-06
2.76,ON,44.5,49.5,372,2.248027537128713e-05,1.1654824757733398e-06
2.76,ON,49.5,54.5,99,5.982653929455446e-06,6.012703502883625e-07
2.76,ON,54.5,59.5,26,1.571202042079208e-06,3.0813686164349956e-07
2.76,ON,59.5,64.5,5,3.0215423886138614e-07,1.351273814833602e-07
2.76,ON,64.5,69.5,2,1.2086169554455446e-07,8.546209868251132e-08
2.76,ON,69.5,74.5,0,0.0,0.0
2.76,ON,74.5,79.5,0,0.0,0.0
2.76,ON,79.5,84.5,0,0.0,0.0
2.76,ON,84.5,89.5,0,0.0,0.0
2.76,ON,89.5,94.5,0,0.0,0.0
2.76,ON,94.5,99.5,0,0.0,0.0
2.76,ON,99.5,104.5,0,0.0,0.0
2.76,ON,104.5,109.5,0,0.0,0.0
2.76,ON,109.5,114.5,0,0.0,0.0
2.76,ON,114.5,119.5,0,0.0,0.0
2.76,ON,119.5,124.5,0,0.0,0.0
2.76,ON,124.5,129.5,0,0.0,0.0
2.76,ON,129.5,134.5,0,0.0,0.0
2.76,ON,134.5,139.5,0,0.0,0.0
2.76,ON,139.5,144.5,0,0.0,0.0
2.76,ON,144.5,149.5,0,0.0,0.0
2.76,ON,149.5,154.5,0,0.0,0.0
2.76,ON,154.5,159.5,0,0.0,0.0
2.76,ON,159.5,164.5,0,0.0,0.0
2.76,ON,164.5,169.5,0,0.0,0.0
2.76,ON,169.5,174.5,0,0.0,0.0
2.76,ON,174.5,179.5,0,0.0,0.0
2.76,ON,179.5,184.5,0,0.0,0.0
2.76,ON,184.5,189.5,0,0.0,0.0
2.76,ON,189.5,194.5,0,0.0,0.0
2.76,ON,194.5,199.5,0,0.0,0.0
2.76,ON,199.5,204.5,0,0.0,0.0
2.76,ON,204.5,209.5,0,0.0,0.0
2.76,ON,209.5,214.5,0,0.0,0.0
2.76,ON,214.5,219.5,0,0.0,0.0
2.76,ON,219.5,224.5,0,0.0,0.0
2.76,ON,224.5,229.5,0,0.0,0.0
2.76,ON,229.5,234.5,0,0.0,0.0
2.76,ON,234.5,239.5,0,0.0,0.0
2.76,ON,239.5,244.5,0,0.0,0.0
2.76,ON,244.5,249.5,0,0.0,0.0
2.76,ON,249.5,254.5,0,0.0,0.0
2.76,ON,254.5,259.5,0,0.0,0.0
2.76,ON,259.5,264.5,0,0.0,0.0
2.76,ON,264.5,269.5,0,0.0,0.0
2.76,ON,269.5,274.5,0,0.0,0.0
2.76,ON,274.5,279.5,0,0.0,0.0
2.76,ON,279.5,284.5,0,0.0,0.0
2.76,ON,284.5,289.5,0,0.0,0.0
2.76,ON,289.5,294.5,0,0.0,0.0
2.76,ON,294.5,299.5,0,0.0,0.0
2.76,ON,299.5,304.5,0,0.0,0.0
2.76,ON,304.5,309.5,0,0.0,0.0
2.76,OFF,-0.5,4.5,1377780,0.083307484540608,5.421264367510743e-05
2.76,OFF,4.5,9.5,869594,0.05258001183904939,4.8408943048249424e-05
2.76,OFF,9.5,14.5,420257,0.025410844641802245,3.662311301137201e-05
2.76,OFF,14.5,19.5,255729,0.015462657110776134,2.937117148003924e-05
2.76,OFF,19.5,24.5,163254,0.009871155105454004,2.382018156746239e-05
2.76,OFF,24.5,29.5,100996,0.006106724374474333,1.892006429159897e-05
2.76,OFF,29.5,34.5,58854,0.0035586078293725724,1.4537631001729524e-05
2.76,OFF,34.5,39.5,32060,0.0019385082918694512,1.0773850105456737e-05
2.76,OFF,39.5,44.5,16076,0.0009720355364969838,7.647776659203199e-06
2.76,OFF,44.5,49.5,7512,0.00045421317181919263,5.234656858077574e-06
2.76,OFF,49.5,54.5,3367,0.0002035856961548485,3.5067479377058423e-06
2.76,OFF,54.5,59.5,1373,8.301846178218204e-05,2.240006397853174e-06
2.76,OFF,59.5,64.5,510,3.083715623373113e-05,1.3653869556147684e-06
2.76,OFF,64.5,69.5,222,1.3423232713506494e-05,9.008781583569067e-07
2.76,OFF,69.5,74.5,75,4.534875916725167e-06,5.236364295860232e-07
2.76,OFF,74.5,79.5,26,1.5720903177980578e-06,3.083110654754687e-07
2.76,OFF,79.5,84.5,6,3.627900733380133e-07,1.4810829290677457e-07
2.76,OFF,84.5,89.5,3,1.8139503666900665e-07,1.0472842575743915e-07
2.76,OFF,89.5,94.5,0,0.0,0.0
2.76,OFF,94.5,99.5,2,1.2093002444600445e-07,8.55104144828717e-08
2.76,OFF,99.5,104.5,0,0.0,0.0
2.76,OFF,104.5,109.5,1,6.046501222300222e-08,6.046500308295727e-08
2.76,OFF,109.5,114.5,0,0.0,0.0
2.76,OFF,114.5,119.5,0,0.0,0.0
2.76,OFF,119.5,124.5,0,0.0,0.0
2.76,OFF,124.5,129.5,0,0.0,0.0
2.76,OFF,129.5,134.5,0,0.0,0.0
2.76,OFF,134.5,139.5,0,0.0,0.0
2.76,OFF,139.5,144.5,0,0.0,0.0
2.76,OFF,144.5,149.5,0,0.0,0.0
2.76,OFF,149.5,154.5,1,6.046501222300222e-08,6.046500308295727e-08
2.76,OFF,154.5,159.5,0,0.0,0.0
2.76,OFF,159.5,164.5,0,0.0,0.0
2.76,OFF,164.5,169.5,0,0.0,0.0
2.76,OFF,169.5,174.5,0,0.0,0.0
2.76,OFF,174.5,179.5,0,0.0,0.0
2.76,OFF,179.5,184.5,0,0.0,0.0
2.76,OFF,184.5,189.5,0,0.0,0.0
2.76,OFF,189.5,194.5,0,0.0,0.0
2.76,OFF,194.5,199.5,0,0.0,0.0
2.76,OFF,199.5,204.5,0,0.0,0.0
2.76,OFF,204.5,209.5,0,0.0,0.0
2.76,OFF,209.5,214.5,0,0.0,0.0
2.76,OFF,214.5,219.5,0,0.0,0.0
2.76,OFF,219.5,224.5,0,0.0,0.0
2.76,OFF,224.5,229.5,0,0.0,0.0
2.76,OFF,229.5,234.5,0,0.0,0.0
2.76,OFF,234.5,239.5,0,0.0,0.0
2.76,OFF,239.5,244.5,0,0.0,0.0
2.76,OFF,244.5,249.5,0,0.0,0.0
2.76,OFF,249.5,254.5,0,0.0,0.0
2.76,OFF,254.5,259.5,0,0.0,0.0
2.76,OFF,259.5,264.5,0,0.0,0.0
2.76,OFF,264.5,269.5,0,0.0,0.0
2.76,OFF,269.5,274.5,0,0.0,0.0
2.76,OFF,274.5,279.5,0,0.0,0.0
2.76,OFF,279.5,284.5,0,0.0,0.0
2.76,OFF,284.5,289.5,0,0.0,0.0
2.76,OFF,289.5,294.5,0,0.0,0.0
2.76,OFF,294.5,299.5,0,0.0,0.0
2.76,OFF,299.5,304.5,0,0.0,0.0
2.76,OFF,304.5,309.5,0,0.0,0.0
7,ON,-0.5,4.5,1308693,0.07842406751445254,5.344896263287221e-05
7,ON,4.5,9.5,918043,0.055014175374339544,4.888671659473074e-05
7,ON,9.5,14.5,465670,0.02790550229844212,3.79331762436759e-05
7,ON,14.5,19.5,282376,0.016921519782302684,3.046696028789612e-05
7,ON,19.5,24.5,171735,0.010291303792863953,2.4186309894523175e-05
7,ON,24.5,29.5,97912,0.005867424444445777,1.847411978797393e-05
7,ON,29.5,34.5,51366,0.00307813264986316,1.3476633961040456e-05
7,ON,34.5,39.5,24408,0.0014626613269061249,9.327897851775608e-06
7,ON,39.5,44.5,10608,0.0006356895835717869,6.162217871859566e-06
7,ON,44.5,49.5,4201,0.0002517469778077938,3.881632557281856e-06
7,ON,49.5,54.5,1621,9.713921709746101e-05,2.4121127168105404e-06
7,ON,54.5,59.5,561,3.361819913120027e-05,1.4192421838597153e-06
7,ON,59.5,64.5,192,1.1505693820303835e-05,8.303280432645922e-07
7,ON,64.5,69.5,63,3.7753057847871955e-06,4.7563933119190696e-07
7,ON,69.5,74.5,19,1.1385842843009001e-06,2.612084056337408e-07
7,ON,74.5,79.5,8,4.794039091793264e-07,1.6949467441263181e-07
7,ON,79.5,84.5,1,5.99254886474158e-08,5.992547966975466e-08
7,ON,84.5,89.5,0,0.0,0.0
7,ON,89.5,94.5,1,5.99254886474158e-08,5.992547966975466e-08
7,ON,94.5,99.5,0,0.0,0.0
7,ON,99.5,104.5,0,0.0,0.0
7,ON,104.5,109.5,0,0.0,0.0
7,ON,109.5,114.5,0,0.0,0.0
7,ON,114.5,119.5,0,0.0,0.0
7,ON,119.5,124.5,0,0.0,0.0
7,ON,124.5,129.5,0,0.0,0.0
7,ON,129.5,134.5,0,0.0,0.0
7,ON,134.5,139.5,0,0.0,0.0
7,ON,139.5,144.5,0,0.0,0.0
7,ON,144.5,149.5,0,0.0,0.0
7,ON,149.5,154.5,0,0.0,0.0
7,ON,154.5,159.5,0,0.0,0.0
7,ON,159.5,164.5,0,0.0,0.0
7,ON,164.5,169.5,0,0.0,0.0
7,ON,169.5,174.5,0,0.0,0.0
7,ON,174.5,179.5,0,0.0,0.0
7,ON,179.5,184.5,0,0.0,0.0
7,ON,184.5,189.5,0,0.0,0.0
7,ON,189.5,194.5,0,0.0,0.0
7,ON,194.5,199.5,0,0.0,0.0
7,ON,199.5,204.5,0,0.0,0.0
7,ON,204.5,209.5,0,0.0,0.0
7,ON,209.5,214.5,0,0.0,0.0
7,ON,214.5,219.5,0,0.0,0.0
7,ON,219.5,224.5,0,0.0,0.0
7,ON,224.5,229.5,0,0.0,0.0
7,ON,229.5,234.5,0,0.0,0.0
7,ON,234.5,239.5,0,0.0,0.0
7,ON,239.5,244.5,0,0.0,0.0
7,ON,244.5,249.5,0,0.0,0.0
7,ON,249.5,254.5,0,0.0,0.0
7,ON,254.5,259.5,0,0.0,0.0
7,ON,259.5,264.5,0,0.0,0.0
7,ON,264.5,269.5,0,0.0,0.0
7,ON,269.5,274.5,0,0.0,0.0
7,ON,274.5,279.5,0,0.0,0.0
7,ON,279.5,284.5,0,0.0,0.0
7,ON,284.5,289.5,0,0.0,0.0
7,ON,289.5,294.5,0,0.0,0.0
7,ON,294.5,299.5,0,0.0,0.0
7,ON,299.5,304.5,0,0.0,0.0
7,ON,304.5,309.5,0,0.0,0.0
7,OFF,-0.5,4.5,1195825,0.07165771363460544,5.249271321254421e-05
7,OFF,4.5,9.5,797979,0.047817490576320794,4.669371438436839e-05
7,OFF,9.5,14.5,410091,0.024573983184938412,3.5939120185467355e-05
7,OFF,14.5,19.5,268725,0.016102873828912546,2.9786661338612253e-05
7,OFF,19.5,24.5,193796,0.011612885055532369,2.560226112315729e-05
7,OFF,24.5,29.5,144451,0.008655972564741822,2.227655618376991e-05
7,OFF,29.5,34.5,107094,0.006417419926815741,1.929283400264422e-05
7,OFF,34.5,39.5,77320,0.004633265250540582,1.646840551339856e-05
7,OFF,39.5,44.5,53942,0.003232379644912831,1.3804499322986682e-05
7,OFF,44.5,49.5,35903,0.0021514242406901,1.1293073491784203e-05
7,OFF,49.5,54.5,22589,0.0013536061658621472,8.975717312130412e-06
7,OFF,54.5,59.5,13409,0.0008035107830380066,6.924993275662671e-06
7,OFF,59.5,64.5,7894,0.00047303409063330777,5.3177716087147955e-06
7,OFF,64.5,69.5,4198,0.00025155777964005907,3.880102856897664e-06
7,OFF,69.5,74.5,2287,0.0001370444597515043,2.8647026890273954e-06
7,OFF,74.5,79.5,1080,6.47171038616636e-05,1.9689601170339213e-06
7,OFF,79.5,84.5,550,3.295778437399535e-05,1.4052088518684721e-06
7,OFF,84.5,89.5,252,1.5100657567721504e-05,9.512161012742788e-07
7,OFF,89.5,94.5,127,7.610252028177108e-06,6.752878194071035e-07
7,OFF,94.5,99.5,61,3.6553179032976662e-06,4.680112226179607e-07
7,OFF,99.5,104.5,17,1.018695153378038e-06,2.470692365230374e-07
7,OFF,104.5,109.5,6,3.595394658981311e-07,1.467812403729026e-07
7,OFF,109.5,114.5,1,5.992324431635517e-08,5.992323533936648e-08
7,OFF,114.5,119.5,3,1.7976973294906554e-07,1.0379005706448159e-07
7,OFF,119.5,124.5,0,0.0,0.0
7,OFF,124.5,129.5,1,5.992324431635517e-08,5.992323533936648e-08
7,OFF,129.5,134.5,0,0.0,0.0
7,OFF,134.5,139.5,0,0.0,0.0
7,OFF,139.5,144.5,0,0.0,0.0
7,OFF,144.5,149.5,1,5.992324431635517e-08,5.992323533936648e-08
7,OFF,149.5,154.5,0,0.0,0.0
7,OFF,154.5,159.5,0,0.0,0.0
7,OFF,159.5,164.5,0,0.0,0.0
7,OFF,164.5,169.5,0,0.0,0.0
7,OFF,169.5,174.5,0,0.0,0.0
7,OFF,174.5,179.5,0,0.0,0.0
7,OFF,179.5,184.5,1,5.992324431635517e-08,5.992323533936648e-08
7,OFF,184.5,189.5,0,0.0,0.0
7,OFF,189.5,194.5,0,0.0,0.0
7,OFF,194.5,199.5,0,0.0,0.0
7,OFF,199.5,204.5,0,0.0,0.0
7,OFF,204.5,209.5,0,0.0,0.0
7,OFF,209.5,214.5,0,0.0,0.0
7,OFF,214.5,219.5,0,0.0,0.0
7,OFF,219.5,224.5,0,0.0,0.0
7,OFF,224.5,229.5,0,0.0,0.0
7,OFF,229.5,234.5,0,0.0,0.0
7,OFF,234.5,239.5,0,0.0,0.0
7,OFF,239.5,244.5,0,0.0,0.0
7,OFF,244.5,249.5,0,0.0,0.0
7,OFF,249.5,254.5,0,0.0,0.0
7,OFF,254.5,259.5,0,0.0,0.0
7,OFF,259.5,264.5,0,0.0,0.0
7,OFF,264.5,269.5,0,0.0,0.0
7,OFF,269.5,274.5,0,0.0,0.0
7,OFF,274.5,279.5,0,0.0,0.0
7,OFF,279.5,284.5,0,0.0,0.0
7,OFF,284.5,289.5,0,0.0,0.0
7,OFF,289.5,294.5,0,0.0,0.0
7,OFF,294.5,299.5,0,0.0,0.0
7,OFF,299.5,304.5,0,0.0,0.0
7,OFF,304.5,309.5,0,0.0,0.0
13,ON,-0.5,4.5,1195388,0.07125849645686014,5.2290946059018224e-05
13,ON,4.5,9.5,868340,0.05176277728515756,4.7822943496339186e-05
13,ON,9.5,14.5,460802,0.02746895374917103,3.758404942654858e-05
13,ON,14.5,19.5,298788,0.017811107054238728,3.1099634786379265e-05
13,ON,19.5,24.5,204306,0.012178922974896238,2.6111119282437465e-05
13,ON,24.5,29.5,136149,0.008116003368032011,2.1544646397450278e-05
13,ON,29.5,34.5,86076,0.005131092449498148,1.726335011972456e-05
13,ON,34.5,39.5,50757,0.00302568496978458,1.332801696725839e-05
13,ON,39.5,44.5,28126,0.001676624218534608,9.955285153702153e-06
13,ON,44.5,49.5,14444,0.000861023971148186,7.148824568036213e-06
13,ON,49.5,54.5,6735,0.00040148133797307067,4.887201234755494e-06
13,ON,54.5,59.5,3016,0.00017978733709380566,3.272262549384835e-06
13,ON,59.5,64.5,1276,7.606387338584086e-05,2.128974692483254e-06
13,ON,64.5,69.5,528,3.14747062286238e-05,1.3696529842577736e-06
13,ON,69.5,74.5,215,1.2816404998397949e-05,8.740435595401889e-07
13,ON,74.5,79.5,86,5.126561999359179e-06,5.528043122901045e-07
13,ON,79.5,84.5,29,1.7287243951327467e-06,3.210146737953564e-07
13,ON,84.5,89.5,9,5.36500674351542e-07,1.788333182562085e-07
13,ON,89.5,94.5,3,1.788335581171807e-07,1.0324955675784787e-07
13,ON,94.5,99.5,2,1.1922237207812045e-07,8.430292263858742e-08
13,ON,99.5,104.5,0,0.0,0.0
13,ON,104.5,109.5,0,0.0,0.0
13,ON,109.5,114.5,0,0.0,0.0
13,ON,114.5,119.5,0,0.0,0.0
13,ON,119.5,124.5,0,0.0,0.0
13,ON,124.5,129.5,0,0.0,0.0
13,ON,129.5,134.5,0,0.0,0.0
13,ON,134.5,139.5,0,0.0,0.0
13,ON,139.5,144.5,0,0.0,0.0
13,ON,144.5,149.5,0,0.0,0.0
13,ON,149.5,154.5,0,0.0,0.0
13,ON,154.5,159.5,0,0.0,0.0
13,ON,159.5,164.5,0,0.0,0.0
13,ON,164.5,169.5,0,0.0,0.0
13,ON,169.5,174.5,0,0.0,0.0
13,ON,174.5,179.5,0,0.0,0.0
13,ON,179.5,184.5,0,0.0,0.0
13,ON,184.5,189.5,0,0.0,0.0
13,ON,189.5,194.5,0,0.0,0.0
13,ON,194.5,199.5,0,0.0,0.0
13,ON,199.5,204.5,0,0.0,0.0
13,ON,204.5,209.5,0,0.0,0.0
13,ON,209.5,214.5,0,0.0,0.0
13,ON,214.5,219.5,0,0.0,0.0
13,ON,219.5,224.5,0,0.0,0.0
13,ON,224.5,229.5,0,0.0,0.0
13,ON,229.5,234.5,0,0.0,0.0
13,ON,234.5,239.5,0,0.0,0.0
13,ON,239.5,244.5,0,0.0,0.0
13,ON,244.5,249.5,0,0.0,0.0
13,ON,249.5,254.5,0,0.0,0.0
13,ON,254.5,259.5,0,0.0,0.0
13,ON,259.5,264.5,0,0.0,0.0
13,ON,264.5,269.5,0,0.0,0.0
13,ON,269.5,274.5,0,0.0,0.0
13,ON,274.5,279.5,0,0.0,0.0
13,ON,279.5,284.5,0,0.0,0.0
13,ON,284.5,289.5,0,0.0,0.0
13,ON,289.5,294.5,0,0.0,0.0
13,ON,294.5,299.5,0,0.0,0.0
13,ON,299.5,304.5,0,0.0,0.0
13,ON,304.5,309.5,0,0.0,0.0
13,OFF,-0.5,4.5,1088501,0.06488105349806013,5.11147927543134e-05
13,OFF,4.5,9.5,753725,0.04492643741055394,4.556689176385591e-05
13,OFF,9.5,14.5,397373,0.023685764984767717,3.527905382988186e-05
13,OFF,14.5,19.5,266060,0.015858738846995894,2.950118172886514e-05
13,OFF,19.5,24.5,196746,0.01172721729380987,2.5651973905552157e-05
13,OFF,24.5,29.5,152986,0.009118864245833698,2.2776207612592462e-05
13,OFF,29.5,34.5,122597,0.0073075013396420195,2.0485491510879575e-05
13,OFF,34.5,39.5,98450,0.00586819829920599,1.8425966009856217e-05
13,OFF,39.5,44.5,78017,0.004650271474953314,1.6454136357385776e-05
13,OFF,44.5,49.5,60422,0.0036015061212252343,1.4519133136962922e-05
13,OFF,49.5,54.5,45364,0.0027039608699358105,1.2609240174456804e-05
13,OFF,54.5,59.5,32777,0.001953701733398423,1.0738460601475871e-05
13,OFF,59.5,64.5,22735,0.001355139546292008,8.956951212122353e-06
13,OFF,64.5,69.5,15199,0.0009059496795290183,7.33180171730962e-06
13,OFF,69.5,74.5,9797,0.0005839587479666946,5.891157885343283e-06
13,OFF,74.5,79.5,6226,0.00037110617177101566,4.6988363652541695e-06
13,OFF,79.5,84.5,3666,0.00021851513422944802,3.6070146940109764e-06
13,OFF,84.5,89.5,2125,0.0001266624823343091,2.7468248156396e-06
13,OFF,89.5,94.5,1194,7.116941360337179e-05,2.059273065549736e-06
13,OFF,94.5,99.5,692,4.1247264835455005e-05,1.5678240411192295e-06
13,OFF,99.5,104.5,340,2.0265997173489455e-05,1.0990223250587851e-06
13,OFF,104.5,109.5,179,1.06694514531018e-05,7.974509718839689e-07
13,OFF,109.5,114.5,113,6.735463766483259e-06,6.336084629506398e-07
13,OFF,114.5,119.5,44,2.6226584577456938e-06,3.953780466021332e-07
13,OFF,119.5,124.5,22,1.3113292288728469e-06,2.795754144307026e-07
13,OFF,124.5,129.5,15,8.940881105951229e-07,2.3085204148490368e-07
13,OFF,129.5,134.5,3,1.7881762211902458e-07,1.032403561132492e-07
13,OFF,134.5,139.5,2,1.192117480793497e-07,8.429541034149128e-08
13,OFF,139.5,144.5,1,5.960587403967486e-08,5.960586515752365e-08
13,OFF,144.5,149.5,1,5.960587403967486e-08,5.960586515752365e-08
13,OFF,149.5,154.5,0,0.0,0.0
13,OFF,154.5,159.5,0,0.0,0.0
13,OFF,159.5,164.5,1,5.960587403967486e-08,5.960586515752365e-08
13,OFF,164.5,169.5,0,0.0,0.0
13,OFF,169.5,174.5,0,0.0,0.0
13,OFF,174.5,179.5,0,0.0,0.0
13,OFF,179.5,184.5,0,0.0,0.0
13,OFF,184.5,189.5,0,0.0,0.0
13,OFF,189.5,194.5,0,0.0,0.0
13,OFF,194.5,199.5,0,0.0,0.0
13,OFF,199.5,204.5,0,0.0,0.0
13,OFF,204.5,209.5,0,0.0,0.0
13,OFF,209.5,214.5,0,0.0,0.0
13,OFF,214.5,219.5,0,0.0,0.0
13,OFF,219.5,224.5,0,0.0,0.0
13,OFF,224.5,229.5,0,0.0,0.0
13,OFF,229.5,234.5,0,0.0,0.0
13,OFF,234.5,239.5,0,0.0,0.0
13,OFF,239.5,244.5,0,0.0,0.0
13,OFF,244.5,249.5,0,0.0,0.0
13,OFF,249.5,254.5,0,0.0,0.0
13,OFF,254.5,259.5,0,0.0,0.0
13,OFF,259.5,264.5,0,0.0,0.0
13,OFF,264.5,269.5,0,0.0,0.0
13,OFF,269.5,274.5,0,0.0,0.0
13,OFF,274.5,279.5,0,0.0,0.0
13,OFF,279.5,284.5,0,0.0,0.0
13,OFF,284.5,289.5,0,0.0,0.0
13,OFF,289.5,294.5,0,0.0,0.0
13,OFF,294.5,299.5,0,0.0,0.0
13,OFF,299.5,304.5,0,0.0,0.0
13,OFF,304.5,309.5,1,5.960587403967486e-08,5.960586515752365e-08


==> anc/S2/inclusive_distributions/inclusive_mean_pT_histograms.csv <==
energy_TeV,cr_state,bin_low,bin_high,events,probability_density,statistical_standard_error
2.76,ON,0.0,0.5,1587435,0.985905783296178,0.0005572006233510181
2.76,ON,0.5,1.0,1561468,0.9697784990452626,0.0005570014347239692
2.76,ON,1.0,1.5,63936,0.03970863195080393,0.0001554739060722895
2.76,ON,1.5,2.0,5803,0.003604060172837137,4.72687468873125e-05
2.76,ON,2.0,2.5,1092,0.000678206739399992,2.0519989492422838e-05
2.76,ON,2.5,3.0,332,0.00020619472296776314,1.1315822229352823e-05
2.76,ON,3.0,3.5,105,6.521218648076846e-05,6.363953999995503e-06
2.76,ON,3.5,4.0,41,2.54638061496334e-05,3.976753082331329e-06
2.76,ON,4.0,4.5,18,1.1179231968131736e-05,2.6349628801282728e-06
2.76,ON,4.5,5.0,12,7.452821312087824e-06,2.1514401867920204e-06
2.76,ON,5.0,5.5,7,4.347479098717897e-06,1.6431908605281482e-06
2.76,ON,5.5,6.0,1,6.210684426739853e-07,6.210683462424753e-07
2.76,ON,6.0,6.5,6,3.726410656043912e-06,1.5212993626477299e-06
2.76,ON,6.5,7.0,0,0.0,0.0
2.76,ON,7.0,7.5,1,6.210684426739853e-07,6.210683462424753e-07
2.76,ON,7.5,8.0,0,0.0,0.0
2.76,ON,8.0,8.5,0,0.0,0.0
2.76,ON,8.5,9.0,0,0.0,0.0
2.76,ON,9.0,9.5,0,0.0,0.0
2.76,ON,9.5,10.0,0,0.0,0.0
2.76,ON,10.0,10.5,0,0.0,0.0
2.76,ON,10.5,11.0,0,0.0,0.0
2.76,ON,11.0,11.5,0,0.0,0.0
2.76,ON,11.5,12.0,0,0.0,0.0
2.76,ON,12.0,12.5,0,0.0,0.0
2.76,ON,12.5,13.0,0,0.0,0.0
2.76,OFF,0.0,0.5,1797205,1.1157500545550096,0.0005534018806322364
2.76,OFF,0.5,1.0,1378702,0.8559328689354307,0.000551334612113959
2.76,OFF,1.0,1.5,39927,0.024787685560755657,0.0001232805413817581
2.76,OFF,1.5,2.0,4388,0.002724180735857836,4.109666992005188e-05
2.76,OFF,2.0,2.5,886,0.0005500510783887974,1.8476786062592978e-05
2.76,OFF,2.5,3.0,260,0.00016141453767617078,1.0010100701355062e-05
2.76,OFF,3.0,3.5,73,4.5320235578309484e-05,5.304272264545698e-06
2.76,OFF,3.5,4.0,44,2.7316306375967362e-05,4.118060009322726e-06
2.76,OFF,4.0,4.5,20,1.2416502898166982e-05,2.7764058339595525e-06
2.76,OFF,4.5,5.0,4,2.4833005796333965e-06,1.2416495189687378e-06
2.76,OFF,5.0,5.5,1,6.208251449083491e-07,6.208250485523765e-07
2.76,OFF,5.5,6.0,5,3.1041257245417455e-06,1.3882061488633677e-06
2.76,OFF,6.0,6.5,2,1.2416502898166983e-06,8.779790672557616e-07
2.76,OFF,6.5,7.0,1,6.208251449083491e-07,6.208250485523765e-07
2.76,OFF,7.0,7.5,0,0.0,0.0
2.76,OFF,7.5,8.0,1,6.208251449083491e-07,6.208250485523765e-07
2.76,OFF,8.0,8.5,0,0.0,0.0
2.76,OFF,8.5,9.0,0,0.0,0.0
2.76,OFF,9.0,9.5,0,0.0,0.0
2.76,OFF,9.5,10.0,0,0.0,0.0
2.76,OFF,10.0,10.5,0,0.0,0.0
2.76,OFF,10.5,11.0,0,0.0,0.0
2.76,OFF,11.0,11.5,0,0.0,0.0
2.76,OFF,11.5,12.0,0,0.0,0.0
2.76,OFF,12.0,12.5,0,0.0,0.0
2.76,OFF,12.5,13.0,0,0.0,0.0
7,ON,0.0,0.5,1420827,0.8714660997664971,0.0005491894727813446
7,ON,0.5,1.0,1741723,1.0682880812960358,0.0005524903124656041
7,ON,1.0,1.5,88616,0.054352739564287496,0.0001800870247844098
7,ON,1.5,2.0,7469,0.004581120924050547,5.294714735724746e-05
7,ON,2.0,2.5,1470,0.0009016264236650563,2.3510943003929948e-05
7,ON,2.5,3.0,396,0.00024288711821181106,1.2204795767684217e-05
7,ON,3.0,3.5,151,9.261604760096836e-05,7.536812549958311e-06
7,ON,3.5,4.0,59,3.618772720832539e-05,4.7111981736560236e-06
7,ON,4.0,4.5,27,1.6560485332623483e-05,3.187053693362744e-06
7,ON,4.5,5.0,16,9.813620937850953e-06,2.45339921525811e-06
7,ON,5.0,5.5,9,5.520161777541161e-06,1.8400513864964638e-06
7,ON,5.5,6.0,0,0.0,0.0
7,ON,6.0,6.5,6,3.680107851694107e-06,1.5023963569296938e-06
7,ON,6.5,7.0,2,1.226702617231369e-06,8.674094731300967e-07
7,ON,7.0,7.5,1,6.133513086156845e-07,6.133512145657204e-07
7,ON,7.5,8.0,1,6.133513086156845e-07,6.133512145657204e-07
7,ON,8.0,8.5,0,0.0,0.0
7,ON,8.5,9.0,0,0.0,0.0
7,ON,9.0,9.5,0,0.0,0.0
7,ON,9.5,10.0,1,6.133513086156845e-07,6.133512145657204e-07
7,ON,10.0,10.5,0,0.0,0.0
7,ON,10.5,11.0,0,0.0,0.0
7,ON,11.0,11.5,0,0.0,0.0
7,ON,11.5,12.0,0,0.0,0.0
7,ON,12.0,12.5,0,0.0,0.0
7,ON,12.5,13.0,0,0.0,0.0
7,OFF,0.0,0.5,1684469,1.0320258620821696,0.0005531920732347631
7,OFF,0.5,1.0,1527358,0.9357684568003913,0.0005523330684606633
7,OFF,1.0,1.5,45790,0.028054220187336512,0.00013018032949705294
7,OFF,1.5,2.0,5140,0.0031491306346999276,4.389013687972638e-05
7,OFF,2.0,2.5,1114,0.0006825158612948869,2.0445420039380724e-05
7,OFF,2.5,3.0,311,0.00019054078353923686,1.0804061896168585e-05
7,OFF,3.0,3.5,108,6.616850360848096e-05,6.366961902672986e-06
7,OFF,3.5,4.0,41,2.511952451803444e-05,3.922986004716662e-06
7,OFF,4.0,4.5,17,1.041541260503867e-05,2.5261020285499366e-06
7,OFF,4.5,5.0,15,9.190069945622357e-06,2.3728604049513846e-06
7,OFF,5.0,5.5,9,5.514041967373414e-06,1.8380114554011567e-06
7,OFF,5.5,6.0,11,6.739384626789728e-06,2.031997496838255e-06
7,OFF,6.0,6.5,5,3.0633566485407853e-06,1.369973691911916e-06
7,OFF,6.5,7.0,1,6.126713297081571e-07,6.126712358666103e-07
7,OFF,7.0,7.5,0,0.0,0.0
7,OFF,7.5,8.0,1,6.126713297081571e-07,6.126712358666103e-07
7,OFF,8.0,8.5,1,6.126713297081571e-07,6.126712358666103e-07
7,OFF,8.5,9.0,0,0.0,0.0
7,OFF,9.0,9.5,1,6.126713297081571e-07,6.126712358666103e-07
7,OFF,9.5,10.0,0,0.0,0.0
7,OFF,10.0,10.5,0,0.0,0.0
7,OFF,10.5,11.0,0,0.0,0.0
7,OFF,11.0,11.5,0,0.0,0.0
7,OFF,11.5,12.0,0,0.0,0.0
7,OFF,12.0,12.5,0,0.0,0.0
7,OFF,12.5,13.0,1,6.126713297081571e-07,6.126712358666103e-07
13,ON,0.0,0.5,1309925,0.7972525469416919,0.0005401879909855203
13,ON,0.5,1.0,1848108,1.1248039468086466,0.0005473319941870285
13,ON,1.0,1.5,116467,0.07088467842407621,0.00020399288795232073
13,ON,1.5,2.0,9019,0.005489185045607282,5.772073836830619e-05
13,ON,2.0,2.5,1743,0.001060832634936633,2.5402880729403658e-05
13,ON,2.5,3.0,494,0.0003006605402516906,1.3526340407062492e-05
13,ON,3.0,3.5,175,0.0001065093006964491,8.051131952991475e-06
13,ON,3.5,4.0,67,4.07778465523548e-05,4.9817560682501125e-06
13,ON,4.0,4.5,51,3.103985334582231e-05,4.346415116715969e-06
13,ON,4.5,5.0,21,1.2781116083573892e-05,2.789059274753502e-06
13,ON,5.0,5.5,18,1.0955242357349051e-05,2.5821683147088934e-06
13,ON,5.5,6.0,3,1.8258737262248417e-06,1.0541682061473402e-06
13,ON,6.0,6.5,4,2.4344983016331222e-06,1.2172484099685882e-06
13,ON,6.5,7.0,3,1.8258737262248417e-06,1.0541682061473402e-06
13,ON,7.0,7.5,0,0.0,0.0
13,ON,7.5,8.0,0,0.0,0.0
13,ON,8.0,8.5,0,0.0,0.0
13,ON,8.5,9.0,0,0.0,0.0
13,ON,9.0,9.5,0,0.0,0.0
13,ON,9.5,10.0,0,0.0,0.0
13,ON,10.0,10.5,0,0.0,0.0
13,ON,10.5,11.0,0,0.0,0.0
13,ON,11.0,11.5,0,0.0,0.0
13,ON,11.5,12.0,0,0.0,0.0
13,ON,12.0,12.5,0,0.0,0.0
13,ON,12.5,13.0,0,0.0,0.0
13,OFF,0.0,0.5,1585071,0.9638496559180454,0.0005510377174191815
13,OFF,0.5,1.0,1645068,1.000332619650342,0.0005513981013083184
13,OFF,1.0,1.5,51068,0.03105341920230876,0.0001363442948371839
13,OFF,1.5,2.0,5907,0.0035919273758133826,4.6693209071225334e-05
13,OFF,2.0,2.5,1288,0.0007832067817923881,2.1818930332994975e-05
13,OFF,2.5,3.0,399,0.00024262384001177243,1.214564770947795e-05
13,OFF,3.0,3.5,136,8.269885273584222e-05,7.091221505035274e-06
13,OFF,3.5,4.0,52,3.162014957546909e-05,4.384891130406576e-06
13,OFF,4.0,4.5,18,1.094543639150853e-05,2.579857039049643e-06
13,OFF,4.5,5.0,13,7.905037393867272e-06,2.1924585638933973e-06
13,OFF,5.0,5.5,9,5.472718195754265e-06,1.8242369026960102e-06
13,OFF,5.5,6.0,4,2.432319198113007e-06,1.2161588595341934e-06
13,OFF,6.0,6.5,2,1.2161595990565034e-06,8.59954438037386e-07
13,OFF,6.5,7.0,4,2.432319198113007e-06,1.2161588595341934e-06
13,OFF,7.0,7.5,1,6.080797995282517e-07,6.080797070879841e-07
13,OFF,7.5,8.0,0,0.0,0.0
13,OFF,8.0,8.5,1,6.080797995282517e-07,6.080797070879841e-07
13,OFF,8.5,9.0,0,0.0,0.0
13,OFF,9.0,9.5,1,6.080797995282517e-07,6.080797070879841e-07
13,OFF,9.5,10.0,0,0.0,0.0
13,OFF,10.0,10.5,0,0.0,0.0
13,OFF,10.5,11.0,0,0.0,0.0
13,OFF,11.0,11.5,0,0.0,0.0
13,OFF,11.5,12.0,0,0.0,0.0
13,OFF,12.0,12.5,0,0.0,0.0
13,OFF,12.5,13.0,0,0.0,0.0


==> anc/S2/inclusive_distributions/sample_summary.csv <==
energy_TeV,cr_state,generated_events,inel_events,meanpt_events,zero_nch_events,mean_nch,mean_event_pt_GeV,max_nch,max_event_pt_GeV
2.76,ON,5000000,3309568,3220257,89311,6.922446071511448,0.5300355253809599,66,7.022540092468262
2.76,OFF,5000000,3307698,3221519,86179,8.740807655354267,0.5015941987966696,152,7.960299968719482
7,ON,5000000,3337478,3260774,76704,8.737554524703983,0.5578000038580939,91,9.90116024017334
7,OFF,5000000,3337603,3264393,73210,11.651075037983846,0.5149304097259012,182,12.829999923706055
13,ON,5000000,3355075,3286098,68977,10.248062114855852,0.5795697949220406,98,6.983109951019287
13,OFF,5000000,3355374,3289042,66332,14.13787017482999,0.5257462607758786,308,9.032155354817709


==> anc/S2/new_analysis_editor_response/fresh_analysis_definition.json <==
{
  "source_samples": "six 5M-event Monash samples",
  "particle_level_definition": "final-state charged rows; |eta|<0.8; 0.15<pT<20 GeV/c",
  "baseline": "INEL>0-like and nMPI>2",
  "minimum_profile_events": 500,
  "resubmission_revision": "2026-10-21",
  "conditional_variance_divisor": "N for baseline and independent tune widths",
  "authoritative_results": "reproduced_results/",
  "uncertainty": "central moments through fourth order with covariance and independent-sample delta propagation"
}


==> anc/S2/new_analysis_editor_response/fresh_conditional_fluctuations_by_nmpi.csv <==
energy,cr_state,nmpi,events,mean_nch,sigma_nch,cv,scaled_variance,sem_mean,sem_sigma,sem_cv,sem_scaled_variance
13 TeV,CR OFF,3,275123,9.53729422839966,4.682495536489548,0.4909668742887532,2.298950197421312,0.0089271724195154,0.0078291385148636,0.0007492022303071,0.0070380234821786
13 TeV,CR OFF,4,207381,12.642995259932205,5.481328722850128,0.4335466881191823,2.37641191428422,0.0120365317546904,0.0111208814171542,0.0008239970552693,0.0090649320747485
13 TeV,CR OFF,5,166560,15.789199087415946,6.226064430847122,0.3943242716984498,2.455088322241415,0.0152555635229294,0.0429405106065226,0.0026650506377887,0.0334429620952145
13 TeV,CR OFF,6,140298,18.99018517726553,6.788819191097694,0.3574909421749641,2.4269413688809927,0.0181246029792843,0.0148504537340452,0.0007420860461709,0.0100878237219717
13 TeV,CR OFF,7,119757,22.26945397763805,7.403535973556347,0.3324525145964797,2.4613241513143045,0.0213938396762427,0.0183326799960498,0.0007841776038074,0.011666737721995
13 TeV,CR OFF,8,105923,25.55275058297065,7.940869579932925,0.3107637885850547,2.467734715319768,0.0243990505610906,0.0202668523252135,0.0007627265992678,0.0121305417624286
13 TeV,CR OFF,9,93574,28.854468121486736,8.429004284291036,0.2921212842601074,2.4622915565610457,0.0275548897221283,0.0215668833580699,0.0007174879196096,0.0121245283429694
13 TeV,CR OFF,10,83073,32.240378943820495,8.95022453576209,0.2776091605920028,2.4846643204828616,0.0310530300446712,0.0239275170009875,0.0007182226136696,0.012851584990199
13 TeV,CR OFF,11,73396,35.640974985012804,9.40827972845047,0.2639736913035262,2.483538328735208,0.0347275404174729,0.0266757564334867,0.0007223724120788,0.0136269603958869
13 TeV,CR OFF,12,64169,39.00889837772133,9.808542871908015,0.2514437289905589,2.466296595676317,0.0387205804417911,0.0299779385815795,0.0007473605080558,0.0146668241774572
13 TeV,CR OFF,13,54977,42.35933208432617,10.171555693308528,0.2401254975659121,2.4424498718750973,0.0433807306701797,0.032529900174987,0.0007499290660694,0.01523633465672
13 TeV,CR OFF,14,45973,45.72449046179279,10.554193431133111,0.230821455297619,2.4361342872667167,0.0492236287935471,0.0376510266490545,0.000798933379776,0.0169227067580763
13 TeV,CR OFF,15,37389,49.07304287357244,10.913122624502556,0.2223852849846337,2.426917884922255,0.056438714106632,0.0424072481361014,0.0008461936776731,0.0184565305971338
13 TeV,CR OFF,16,29283,52.46357955127549,11.303039256371893,0.2154454452602652,2.4351883253832995,0.0660522250894545,0.0530494661127968,0.0009848020700699,0.0223532113118281
13 TeV,CR OFF,17,22429,55.65981541753979,11.638038995186289,0.2090923030894359,2.4334243769481656,0.0777096320425501,0.0578829660280372,0.0010192170252845,0.0237237485400987
13 TeV,CR OFF,18,16163,59.01948895625812,11.97747081094691,0.2029409441315889,2.4307192346821145,0.0942115468936418,0.0691872927577788,0.0011479806825138,0.0275201789604492
13 TeV,CR OFF,19,11396,62.35240435240435,12.219412224433318,0.1959733927078648,2.394679670518155,0.114465364557483,0.084575871922803,0.0013317910160591,0.032554219039169
13 TeV,CR OFF,20,7789,65.71023237899603,12.644963731761248,0.1924352307693733,2.433336513791832,0.1432770846684302,0.1060236474286964,0.0015755124873952,0.0399772958312312
13 TeV,CR OFF,21,5168,68.89725232198143,12.810602657091572,0.1859377874348756,2.381975113766945,0.1782002498093025,0.1313588903745642,0.0018747075006971,0.0480490690760311
13 TeV,CR OFF,22,3213,72.21195144724557,13.284676169748522,0.1839678322424736,2.443953076991883,0.2343665406175965,0.1662305713445412,0.00227300879514,0.0602586778259808
13 TeV,CR OFF,23,1995,75.89223057644111,13.474785318714025,0.1775515782889236,2.392469400442091,0.3016826989069226,0.213581748941346,0.0027778270887453,0.0747514378658158
13 TeV,CR OFF,24,1144,78.37062937062937,13.350337635749442,0.1703487357822941,2.2742131385166986,0.3947110067329114,0.2719896307787879,0.0034513721134846,0.0916978358074706
13 TeV,CR OFF,25,610,81.60819672131147,14.469717333072047,0.1773071568103081,2.565584440175839,0.5858617300350667,0.463076189494406,0.0054860465349948,0.1604576441354346
13 TeV,CR ON,3,274585,8.071227488755758,4.412854093747982,0.546738906801431,2.4126790230899906,0.0084213392627461,0.0079137176493677,0.0008516053276439,0.0077038699636861
13 TeV,CR ON,4,207204,10.128245593714407,5.067128729860781,0.50029678713611,2.535068223554427,0.011131735283378,0.01026716329128,0.0008913949055009,0.0092633676537731
13 TeV,CR ON,5,166510,12.092847276439851,5.607223018537633,0.4636809586987859,2.5999625448734296,0.0137412951965878,0.0122367063048176,0.0009028576225258,0.0103400607364206
13 TeV,CR ON,6,139540,13.98806077110506,6.106389267804456,0.4365429467119801,2.665701164737768,0.0163468894935857,0.0142516853213489,0.0009158585111148,0.0114132785751269
13 TeV,CR ON,7,120063,15.879813098123485,6.557877159427636,0.4129694171402168,2.708202708205971,0.0189259932951887,0.0162080177635994,0.0009235502847591,0.0123510570859648
13 TeV,CR ON,8,105978,17.69703145935949,6.976465186990128,0.3942166912575872,2.750239022688992,0.021430266496633,0.0182221779405323,0.0009364016230972,0.0133216962821375
13 TeV,CR ON,9,93432,19.59660501755287,7.32752859755391,0.3739182675259603,2.739896798444288,0.0239722997423253,0.0202113300427688,0.0009470754535191,0.0141178561386462
13 TeV,CR ON,10,82993,21.38615304905233,7.718681463488682,0.3609195840778253,2.785823303431556,0.0267930643365166,0.0220149483730073,0.0009486414432027,0.014876688464473
13 TeV,CR ON,11,73050,23.1547022587269,8.044474859611938,0.3474229454442677,2.794835150278741,0.029763745929538,0.0244910176980817,0.0009797852809897,0.0160043186888646
13 TeV,CR ON,12,64080,24.889903245942573,8.308542025523467,0.3338117446028193,2.7734889086458314,0.0328218887708936,0.0265411705696227,0.0009921900384735,0.0167191473944092
13 TeV,CR ON,13,55221,26.66433059886637,8.633729215397192,0.3237932106858985,2.7955429028461007,0.036740603859786,0.0292067549723579,0.0010230519233139,0.0178903670390461
13 TeV,CR ON,14,45941,28.28806512701073,8.85678057279563,0.3130924838100282,2.7729914280969883,0.0413214604831913,0.0323516936271694,0.001071332885229,0.0192055792914946
13 TeV,CR ON,15,37186,29.99470230731996,9.146571120029954,0.3049395532022936,2.789151310674936,0.0474316882770293,0.038211966251781,0.0011914754484789,0.0221275823104443
13 TeV,CR ON,16,29513,31.58021888659235,9.299134588917504,0.294460738930012,2.738230042462282,0.0541297292118596,0.0416935233690364,0.0012497465557213,0.0234424340140858
13 TeV,CR ON,17,22215,33.14994373171281,9.563876107277238,0.2885035396946385,2.759212110150463,0.0641668592747468,0.0510201914938876,0.0014507448593838,0.0281037314152649
13 TeV,CR ON,18,16355,34.63179455823907,9.692163916466608,0.2798631731361087,2.71247974821764,0.0757871326560442,0.0581393695130778,0.0015938545483413,0.031169465211292
13 TeV,CR ON,19,11620,36.26454388984509,9.954953584406862,0.27450927315246,2.732727072722004,0.092349845969423,0.0721855188255743,0.0018698141925475,0.0378132605345564
13 TeV,CR ON,20,7767,37.4698081627398,10.113917065122466,0.2699217733166781,2.7299664293956685,0.114760580259661,0.0886026308854589,0.0022405023606852,0.0458365973894516
13 TeV,CR ON,21,5164,38.87470952749806,10.264793381507726,0.2640481049574638,2.710399240167032,0.1428423857472469,0.1121689590390519,0.0027524138315956,0.057023909869779
13 TeV,CR ON,22,3118,40.38518280949327,10.406589838832922,0.2576833658998979,2.681605097210144,0.1863675870670778,0.1422888248774016,0.0033219322840427,0.0701836248322673
13 TeV,CR ON,23,2035,42.212285012285015,10.761161690134806,0.2549296179300171,2.7433388381492034,0.2385486428344227,0.1825471281625928,0.0040934062258108,0.0892846521577974
13 TeV,CR ON,24,1143,43.116360454943134,10.544723071469171,0.2445643129477144,2.5788629531977705,0.3118976219152815,0.2446945558028081,0.005430603869264,0.1156411214091565
13 TeV,CR ON,25,646,45.22910216718266,10.880016396083027,0.2405534462273132,2.617225439087445,0.4280685196936194,0.3090605898664178,0.0066402953616203,0.1444993808721348
2.76 TeV,CR OFF,3,314941,8.375743393206982,4.089349425505459,0.4882371908411214,1.996572475876539,0.0072868464914109,0.0068676719671869,0.0007661277532312,0.0062529724877565
2.76 TeV,CR OFF,4,234495,11.046849612998145,4.763491563319995,0.4312081480420526,2.054056375233157,0.0098369079375748,0.0089487402547485,0.0007672287095035,0.0072902783000031
2.76 TeV,CR OFF,5,184654,13.742025626306498,5.3573075075155945,0.3898484585314735,2.088538073684045,0.012467150882516,0.009865962070019,0.0006842202469517,0.0072711558738291
2.76 TeV,CR OFF,6,148992,16.488006067439862,5.894075337101701,0.3574765385816534,2.106993649646608,0.015269830196694,0.0118249327798161,0.0006888262891898,0.0080558548690223
2.76 TeV,CR OFF,7,119478,19.177187431995847,6.353675880280311,0.3313142713346812,2.1050634945718105,0.0183815057469448,0.0142843620142112,0.0007173895534766,0.0090706054566399
2.76 TeV,CR OFF,8,94318,21.931497699272672,6.7813719653212345,0.3092069706459732,2.0968474822205088,0.0220810781603478,0.0167721731695736,0.0007435326465803,0.0100090329314744
2.76 TeV,CR OFF,9,70899,24.68225221794384,7.219617434005445,0.2925023766168644,2.1117552577111414,0.027114033616548,0.0256175183401699,0.0010089283458912,0.0145955355406402
2.76 TeV,CR OFF,10,51876,27.38179504973398,7.593413134599752,0.2773161190056282,2.105775860493565,0.0333390936015008,0.0255472740929824,0.0009017503687622,0.0136961386629825
2.76 TeV,CR OFF,11,35412,30.02055800293686,7.937611542256288,0.2644058628583707,2.0987510288648368,0.0421807806853712,0.031329409655754,0.0010185831038631,0.0161022063339556
2.76 TeV,CR OFF,12,23333,32.61419448849269,8.286224021888701,0.2540680262642188,2.105264582424419,0.0542464571984586,0.0416874696574091,0.0012423291443711,0.0205921857326524
2.76 TeV,CR OFF,13,14441,35.22062184059276,8.586553658687961,0.2437933576968171,2.093344747495428,0.0714529648905051,0.0525269178195657,0.0014586784689105,0.0249737744975749
2.76 TeV,CR OFF,14,8395,37.793567599761765,8.993275581012945,0.2379578365359092,2.140020400629062,0.0981538979980059,0.0729658190202588,0.0019049811566758,0.0340449011568417
2.76 TeV,CR OFF,15,4785,40.43615464994775,9.124779326234028,0.2256589283829395,2.059087924488772,0.1319111174047798,0.0971263771114892,0.0023485116630447,0.0428262454974493
2.76 TeV,CR OFF,16,2495,43.31462925851704,9.512401272484418,0.2196117440071122,2.0890350331457768,0.1904385593236301,0.1394342174184169,0.0031708500227555,0.0600876078740493
2.76 TeV,CR OFF,17,1213,45.80873866446826,9.622796312867791,0.2100646425423574,2.021409267720488,0.2762936429719218,0.1966801402261784,0.004273676737646,0.081533964845833
2.76 TeV,CR OFF,18,559,48.72808586762075,10.521353111238806,0.2159196882845366,2.2717672841102226,0.4450058215361095,0.3507960597794622,0.0069920653094213,0.1478773834258304
2.76 TeV,CR ON,3,315094,7.15700711533701,3.824847491474304,0.5344199649149292,2.044074862198652,0.0068138733406509,0.0062421311657958,0.0007724156225112,0.0059938418745795
2.76 TeV,CR ON,4,235445,8.93358533840175,4.341440621018677,0.4859684501312858,2.1098031699334534,0.0089472408745407,0.0077656898641405,0.0007819382707036,0.0068606090538016
2.76 TeV,CR ON,5,185295,10.615094848754689,4.826156269984261,0.4546503200157878,2.194213492594545,0.0112116499543692,0.0096483695196674,0.0008216801863791,0.0080352648029247
2.76 TeV,CR ON,6,149698,12.244031316383651,5.215934877487345,0.4259981653679649,2.2219786884883903,0.0134810637186741,0.0113279130631169,0.0008442758454977,0.0089092036984692
2.76 TeV,CR ON,7,119865,13.7631001543403,5.553642039891575,0.4035167932815042,2.2409878269704,0.0160410092404351,0.0135224073504268,0.0009023039742038,0.0101462765441142
2.76 TeV,CR ON,8,94076,15.289287384667716,5.862533379849987,0.3834405902873542,2.2479332597489967,0.0191137502404176,0.0155020477246068,0.0009397785181543,0.0111119932688171
2.76 TeV,CR ON,9,70994,16.734005690621743,6.159585003382122,0.3680878994103692,2.267268705134537,0.0231174874125827,0.0185608537673043,0.0010320952137154,0.0128207919374302
2.76 TeV,CR ON,10,50799,18.167759207858424,6.452348026542256,0.355153761821728,2.291575674209485,0.0286279468843698,0.0233358884561929,0.0011937205500977,0.0155880728409128
2.76 TeV,CR ON,11,35616,19.44019541778976,6.642966526671675,0.3417129500968228,2.2699876892234228,0.0351997430100874,0.0282138410121957,0.0013581647074234,0.0182155739319493
2.76 TeV,CR ON,12,23071,20.856053053617096,6.933496960108752,0.3324453069947607,2.3050085254505945,0.04564772310028,0.0367911548700892,0.0016627487851984,0.0232285459809082
2.76 TeV,CR ON,13,14052,22.25540848277825,7.156033819263204,0.321541337908972,2.300960688367741,0.0603675171004084,0.047873162789412,0.0020317600136722,0.0292870638693541
2.76 TeV,CR ON,14,8239,23.47712100983129,7.307271560655645,0.3112507516401031,2.274393765692419,0.0805040994035408,0.0617356996228825,0.0025025614643007,0.0366940181778594
2.76 TeV,CR ON,15,4488,24.76403743315508,7.405902816899377,0.2990587797684419,2.2148002595055942,0.1105481768543853,0.0880360654725253,0.0033888934456402,0.0504813888718061
2.76 TeV,CR ON,16,2514,25.904932378679398,7.520173844622412,0.290298918163236,2.1830983314933494,0.1499841076881373,0.1129631872231128,0.0041249428455786,0.0625741845999157
2.76 TeV,CR ON,17,1182,27.17597292724196,7.763607541394443,0.2856791019839435,2.217900430581336,0.2258160648428581,0.1524031818813261,0.0055132738020124,0.0843547097396921
2.76 TeV,CR ON,18,566,28.43816254416961,7.971607710239315,0.2803137403078685,2.234551173524226,0.335071664414036,0.2502012318081455,0.0086014839541516,0.1361897508153887
7 TeV,CR OFF,3,290478,9.10075461824992,4.446775790913168,0.4886161617846461,2.172766519272876,0.0082506584619475,0.0078439421499204,0.0007979875016906,0.007119127364064
7 TeV,CR OFF,4,217508,12.034555050848704,5.193374432930408,0.4315385497001952,2.241141270836862,0.0111355588652975,0.0094099346085859,0.0007320982444251,0.0075888314193548
7 TeV,CR OFF,5,175081,15.053860784436916,5.846211793838736,0.3883529864898647,2.270393809789543,0.013971886064891,0.011418414952631,0.0007171610614908,0.0083692343394758
7 TeV,CR OFF,6,145296,18.088130437176524,6.452182637472598,0.3567080998161883,2.3015458082798523,0.016926993327082,0.0144430221928559,0.0007606864513844,0.0098297926995079
7 TeV,CR OFF,7,123925,21.187379463385117,6.999517468876047,0.3303625859428362,2.3123786913699464,0.0198833079089995,0.0214447652867882,0.000977090931108,0.0137557577270554
7 TeV,CR OFF,8,106758,24.260505067535924,7.476409688229348,0.308172054432365,2.3040205333996755,0.0228819418199913,0.0178192502767591,0.0007066444123357,0.0105551933280015
7 TeV,CR OFF,9,91638,27.39155153975425,7.963152101264604,0.2907156277623566,2.3150127620862686,0.0263055393104596,0.0203902742916994,0.0007189977637954,0.0114410071136134
7 TeV,CR OFF,10,77768,30.535014401810518,8.387879970250411,0.2746971021488389,2.3041263210000773,0.030078193025018,0.0228634082301891,0.0007269568215093,0.0121696518428452
7 TeV,CR OFF,11,64298,33.59739027652493,8.796384626743428,0.2618174969646262,2.3030474053120824,0.0346900941635701,0.029761654334856,0.000859743620279,0.0151712422159971
7 TeV,CR OFF,12,50816,36.76007556675063,9.159954746834888,0.2491821522565105,2.282497238388557,0.0406343287497024,0.0304413489755393,0.0008082121682809,0.0147758710275674
7 TeV,CR OFF,13,39468,39.86368703760008,9.534802122312884,0.2391851539803506,2.280583113797582,0.0479942406407564,0.0350927208971227,0.0008638976582546,0.0164032731430932
7 TeV,CR OFF,14,29413,42.96940128514603,9.990425602444038,0.2325009263253942,2.322783206953174,0.0582524678079025,0.0433467424713902,0.0009856494915946,0.0196761743132574
7 TeV,CR OFF,15,20823,45.996926475531865,10.161973545944788,0.2209272298085061,2.245056664892904,0.0704216846909372,0.0517534368055513,0.0011023379062308,0.02237438353847
7 TeV,CR OFF,16,13960,49.1756446991404,10.650535450701776,0.2165815113530773,2.30670906463252,0.0901423203699581,0.0674763194922831,0.0013341503549054,0.0285145786083463
7 TeV,CR OFF,17,9305,52.32434175174637,10.982449663035082,0.2098917883218002,2.305125999928585,0.1138520966139664,0.0839092828614966,0.0015779646079054,0.034581073406616
7 TeV,CR OFF,18,5734,55.2528775723753,11.181504481485934,0.2023696316420691,2.2627969431224537,0.1476629015192617,0.1098039728438875,0.00194517200113,0.0435556588901462
7 TeV,CR OFF,19,3459,57.93928881179532,11.351148998831002,0.1959145379865299,2.2238551117222376,0.193003214980152,0.1399592400034816,0.002363828457201,0.0537472899387196
7 TeV,CR OFF,20,1933,60.99172271081221,11.79752154132557,0.1934282393901653,2.2819738209061557,0.2683334731798937,0.1959599716985998,0.0032088565433628,0.075092611145167
7 TeV,CR OFF,21,1035,63.96038647342995,11.95819513005674,0.1869625214823294,2.2357343138931203,0.3717024818884604,0.2679274167267034,0.0041005499869678,0.0982780597496854
7 TeV,CR OFF,22,565,67.43716814159292,11.900696749813452,0.1764708850885675,2.100126488610219,0.5006660751598468,0.3506165011470477,0.0052562437609882,0.1234476818538079
7 TeV,CR ON,3,289852,7.71430937167934,4.163262885920833,0.5396805709147398,2.2468320911419024,0.0077329585847403,0.007280505519854,0.0008250523564992,0.0070285786278735
7 TeV,CR ON,4,217803,9.674976928692445,4.769972285117696,0.4930215669012814,2.3516992100844125,0.0102207773330885,0.0092908947563995,0.0008507036692066,0.0082899903296973
7 TeV,CR ON,5,174812,11.51549664782738,5.280670677289721,0.4585708145107247,2.4215614536476475,0.0126300032789858,0.0113251666224593,0.0008814929210713,0.0094986507017063
7 TeV,CR ON,6,145770,13.348000274404884,5.747294696074257,0.4305734625354207,2.474632577500151,0.0150532193317212,0.0129970653427291,0.0008806534274685,0.0102995802776029
7 TeV,CR ON,7,123848,15.112153607648084,6.1586586083489285,0.4075301752645039,2.5098392220546843,0.0175001443824246,0.01457483983205,0.0008816852011681,0.0110037329023208
7 TeV,CR ON,8,106379,16.837580725519135,6.568863004694024,0.3901310474335673,2.5627174044688896,0.0201401292301573,0.016626531119347,0.0009085894337277,0.0120829265968636
7 TeV,CR ON,9,91677,18.54876359392214,6.900443637191616,0.3720163666031454,2.5670779698578183,0.0227901307250917,0.0188626804599335,0.0009383285900155,0.0131294711524349
7 TeV,CR ON,10,77497,20.22559582951598,7.217238479753242,0.3568368784083409,2.575376849843707,0.0259255877295318,0.0209703070024551,0.0009591921109665,0.014033540837757
7 TeV,CR ON,11,64015,21.84761384050613,7.4754851742997985,0.3421648345157046,2.557848147588894,0.0295459874894537,0.0235572345878119,0.0010049098861673,0.0151934919503298
7 TeV,CR ON,12,51296,23.398666562694945,7.726706271124564,0.3302199401158798,2.5515124821437465,0.0341155716331797,0.0268769549309154,0.0010765807065601,0.0167956842423184
7 TeV,CR ON,13,39457,25.062118255315912,8.017614911860138,0.31990970715971,2.5649128385725017,0.0403629743769845,0.0324515551433802,0.0012091909552995,0.0196588259049614
7 TeV,CR ON,14,29088,26.37682205720572,8.15271391231798,0.3090862839593214,2.5198920473418247,0.0478019124299618,0.0381770827815513,0.0013700831236038,0.0225201859076565
7 TeV,CR ON,15,20671,28.01107832228726,8.418290484455452,0.3005343238699013,2.529985238886244,0.0585521927871493,0.0458319175318424,0.0015378303222533,0.026204472785047
7 TeV,CR ON,16,13941,29.331898716017506,8.667317619033131,0.2954911887207663,2.561115986268542,0.0734070460706983,0.0575601492915894,0.0018578811064823,0.0324976980414538
7 TeV,CR ON,17,9245,30.885667928610054,8.754460508758351,0.2834473429227316,2.48142856992954,0.0910491572275398,0.0691314570519358,0.0021395358206507,0.0376309602780038
7 TeV,CR ON,18,5742,32.19958202716823,8.959886601963175,0.2782609598597683,2.4931866460969507,0.1182417691576678,0.0951123962336359,0.0028053516784869,0.0508004411200912
7 TeV,CR ON,19,3432,33.40122377622377,9.216454874864503,0.2759316525828948,2.5431116245770404,0.1573222907424634,0.1207313918115347,0.0034330246858944,0.0638618387980167
7 TeV,CR ON,20,2027,34.98174642328564,9.273041931793577,0.2650823037703162,2.4581193182385843,0.2059659120243796,0.1506750171972518,0.004194569208135,0.077504891028693
7 TeV,CR ON,21,1044,35.60727969348659,9.260439106579977,0.2600715130809032,2.408376410241822,0.2866033952607275,0.2305343961451055,0.0059992033516961,0.1139574486414208
7 TeV,CR ON,22,573,37.93368237347295,9.33434424189316,0.2460700796192851,2.2969028307964656,0.3899478249123386,0.2921669235038712,0.0073323326555973,0.1383785157305659


==> anc/S2/new_analysis_editor_response/fresh_global_normalized_width_summary.csv <==
events,mean_nch,ridge_width,ridge_width_over_mean,ridge_variance_over_mean,pearson,slope,energy,cr_state,selection
1311399,11.646861862789281,5.0568214477482,0.43417888074248634,2.1955650762979126,0.6354461105563975,1.5325900913178065,2.76 TeV,CR ON,INEL>0 and nMPI>2
1310744,15.877002679394298,5.749699449644334,0.3621401070308116,2.0821967740891973,0.7886737964836517,2.700484097607676,2.76 TeV,CR OFF,INEL>0 and nMPI>2
1468690,14.510480768576079,5.99662007625005,0.4132612951899113,2.4781709794729205,0.7138483100782814,1.6974280391612417,7 TeV,CR ON,INEL>0 and nMPI>2
1469767,20.682380268437107,6.868097660551832,0.3320748178599672,2.280722279672216,0.8503927749103983,3.0781301112107577,7 TeV,CR OFF,INEL>0 and nMPI>2
1566119,16.803648381764095,6.726411024698823,0.40029467838654365,2.692546537827517,0.7569076288152979,1.792413473676243,13 TeV,CR ON,INEL>0 and nMPI>2
1567470,24.611671674736996,7.742575796596987,0.3145895938691749,2.4357337753527495,0.8800731715493234,3.301357033909735,13 TeV,CR OFF,INEL>0 and nMPI>2


==> anc/S2/new_analysis_editor_response/fresh_matched_nmpi_cr_ratios.csv <==
energy,nmpi_min,nmpi_max,matched_bins,weighted_sigma_on_over_off,weighted_cv_on_over_off,weighted_scaled_variance_on_over_off,bins_cv_on_greater,bins_scaled_variance_on_greater
2.76 TeV,3,18,16,0.8947945895238708,1.1738525459680733,1.048228265068996,16,15
7 TeV,3,22,20,0.8911901558085406,1.2104838318879478,1.0760066310518333,20,20
13 TeV,3,25,23,0.8895648392628143,1.2322038181831254,1.0928438774811742,23,23


==> anc/S2/new_analysis_editor_response/fresh_selection_fit_sensitivity.csv <==
events,mean_nch,ridge_width,ridge_width_over_mean,ridge_variance_over_mean,pearson,slope,energy,cr_state,selection
3309568,6.922446071511448,3.7918351113112,0.5477594295629218,2.077013437568481,0.7754175382434552,1.6567842932069552,2.76 TeV,CR ON,INEL>0; all nMPI
1782313,9.951714429508172,4.630150469192603,0.4652615890447564,2.154231164812875,0.7002667434869065,1.5900093088311322,2.76 TeV,CR ON,INEL>0; nMPI>1
1311399,11.646861862789281,5.0568214477482,0.43417888074248634,2.1955650762979126,0.6354461105563975,1.5325900913178065,2.76 TeV,CR ON,INEL>0; nMPI>2
1308820,11.669811738818172,5.049341611190322,0.43268406759248035,2.1847696669937973,0.6349079110778167,1.5277821975868895,2.76 TeV,CR ON,Nch>0 and nMPI>2
1310994,,,,,,1.5342253882799475,2.76 TeV,CR ON,profile bins: all with >=500 events
1221266,,,,,,1.5979082128108453,2.76 TeV,CR ON,profile bins: nMPI<=90th percentile
1302244,,,,,,1.5477190419083757,2.76 TeV,CR ON,profile bins: nMPI<=99th percentile
3307698,8.740807655354267,4.2626278417954895,0.487669790924226,2.078754828396191,0.8678378525195823,2.634078817480701,2.76 TeV,CR OFF,INEL>0; all nMPI
1782653,13.21219440911944,5.20959205111054,0.3943018010327435,2.05415152839875,0.8291688352856518,2.6882898641895223,2.76 TeV,CR OFF,INEL>0; nMPI>1
1310744,15.877002679394298,5.749699449644334,0.3621401070308116,2.0821967740891973,0.7886737964836517,2.700484097607676,2.76 TeV,CR OFF,INEL>0; nMPI>2
1309446,15.892740899586542,5.745455727176804,0.36151446521891484,2.0770653546492737,0.7885796595230228,2.6975204274278566,2.76 TeV,CR OFF,Nch>0 and nMPI>2
1310286,,,,,,2.7015841362644855,2.76 TeV,CR OFF,profile bins: all with >=500 events
1219653,,,,,,2.7151555604623834,2.76 TeV,CR OFF,profile bins: nMPI<=90th percentile
1301234,,,,,,2.7046315078037737,2.76 TeV,CR OFF,profile bins: nMPI<=99th percentile
3337478,8.737554524703983,4.61982308691908,0.5287318177937886,2.442647458632438,0.8165269769654949,1.7849374362091472,7 TeV,CR ON,INEL>0; all nMPI
1900447,12.487657377448569,5.519621420066538,0.44200615481606736,2.4397066399240117,0.7635587183350351,1.7421960189717498,7 TeV,CR ON,INEL>0; nMPI>1
1468690,14.510480768576079,5.99662007625005,0.4132612951899113,2.4781709794729205,0.7138483100782814,1.6974280391612417,7 TeV,CR ON,INEL>0; nMPI>2
1466684,14.530326914318286,5.992225842288703,0.41239442702310586,2.471160542823698,0.7135200429239862,1.6944060917378438,7 TeV,CR ON,Nch>0 and nMPI>2
1468169,,,,,,1.6990066373474888,7 TeV,CR ON,profile bins: all with >=500 events
1342949,,,,,,1.7669073537525168,7 TeV,CR ON,profile bins: nMPI<=90th percentile
1455351,,,,,,1.7156305381859585,7 TeV,CR ON,profile bins: nMPI<=99th percentile
3337603,11.651075037983846,5.314033865665147,0.4560981581820377,2.4237210586468474,0.8983340248585263,2.9679211999528685,7 TeV,CR OFF,INEL>0; all nMPI
1901670,17.406333906513748,6.268739381516347,0.36014128047781946,2.257631827841031,0.8775892950007639,3.0561764297584864,7 TeV,CR OFF,INEL>0; nMPI>1
1469767,20.682380268437107,6.868097660551832,0.3320748178599672,2.280722279672216,0.8503927749103983,3.0781301112107577,7 TeV,CR OFF,INEL>0; nMPI>2
1468748,20.696729459376286,6.865572367139294,0.3317225738788874,2.277465336779212,0.8503370611904064,3.0763236401710192,7 TeV,CR OFF,Nch>0 and nMPI>2
1469261,,,,,,3.0784663828824703,7 TeV,CR OFF,profile bins: all with >=500 events
1343566,,,,,,3.0670256608780564,7 TeV,CR OFF,profile bins: nMPI<=90th percentile
1456535,,,,,,3.0796087928561344,7 TeV,CR OFF,profile bins: nMPI<=99th percentile
3355075,10.248062114855852,5.293549736905477,0.5165415351290477,2.7343383073831213,0.8377188573058078,1.8575610773994005,13 TeV,CR ON,INEL>0; all nMPI
1975157,14.53911511844375,6.214525290896275,0.427434905100433,2.65630502795849,0.7975294779996212,1.8293759231453128,13 TeV,CR ON,INEL>0; nMPI>1
1566119,16.803648381764095,6.726411024698823,0.40029467838654365,2.692546537827517,0.7569076288152979,1.792413473676243,13 TeV,CR ON,INEL>0; nMPI>2
1564300,16.823188007415457,6.723216212724982,0.39963984292165494,2.686865071181736,0.7566642563183008,1.7900871370983067,13 TeV,CR ON,Nch>0 and nMPI>2
1565359,,,,,,1.794490151017448,13 TeV,CR ON,profile bins: all with >=500 events
1428597,,,,,,1.8591455646441002,13 TeV,CR ON,profile bins: nMPI<=90th percentile
1553253,,,,,,1.8088125643886888,13 TeV,CR ON,profile bins: nMPI<=99th percentile
3355374,14.13787017482999,6.19701515516212,0.4383273490652661,2.7163212250794913,0.9122437901145029,3.168000201522952,13 TeV,CR OFF,INEL>0; all nMPI
1976611,20.870527382474346,7.098646667676952,0.34012780499442075,2.414447109507921,0.9007394012646015,3.2755228940849133,13 TeV,CR OFF,INEL>0; nMPI>1
1567470,24.611671674736996,7.742575796596987,0.3145895938691749,2.4357337753527495,0.8800731715493234,3.301357033909735,13 TeV,CR OFF,INEL>0; nMPI>2
1566611,24.625166681454427,7.740914755206204,0.3143497404643356,2.4333545442556166,0.8800332296329197,3.3000971618453705,13 TeV,CR OFF,Nch>0 and nMPI>2
1566783,,,,,,3.3009601091066263,13 TeV,CR OFF,profile bins: all with >=500 events
1430204,,,,,,3.280000151244693,13 TeV,CR OFF,profile bins: nMPI<=90th percentile
1554653,,,,,,3.2996432948375927,13 TeV,CR OFF,profile bins: nMPI<=99th percentile


==> anc/S2/new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv <==
nmpi,mean_nch,sigma_nch,events,sample,cv,scaled_variance,sem_mean,sem_sigma,sem_cv,sem_scaled_variance
0,0.3636363636363636,0.4810456929208346,22,ATLAS A14 CR OFF,1.3228756555322954,0.6363636363636364,0.1025592863305029,0.0290728249575832,0.2931509849889643,0.1025592863305029
1,4.741402014454393,5.007605996584172,1362354,ATLAS A14 CR OFF,1.0561445710189188,5.288755887094156,0.0042902753411822,0.0102241270674037,0.0015554144507405,0.018210790106462
2,6.751562480351102,3.760263166892696,397605,ATLAS A14 CR OFF,0.5569471034054847,2.0942676788432224,0.0059633777705171,0.0057834206823789,0.0007659558054368,0.0058240716091468
3,9.911513029224952,4.784502104398707,268435,ATLAS A14 CR OFF,0.482721668255007,2.3095828376049354,0.0092345806705511,0.0140555527091681,0.001354774509555,0.0130946727719779
4,13.147055619919,5.597294876866248,201978,ATLAS A14 CR OFF,0.4257451279346403,2.383021023439328,0.0124544958793328,0.0104780394874301,0.0007485587597498,0.0083555324061179
5,16.468509918499155,6.344564493331523,162575,ATLAS A14 CR OFF,0.3852543141261763,2.444270842307727,0.0157352966568749,0.026959840747111,0.00158559351526,0.0203150997530234
6,19.853989417835383,6.938471842473665,137401,ATLAS A14 CR OFF,0.3494749441258715,2.424822059467416,0.0187184068874724,0.0149339913268324,0.0007192428896394,0.0099528793974649
7,23.3468961040056,7.574321816736424,118609,ATLAS A14 CR OFF,0.3244252162255053,2.4573009931562764,0.0219930231436552,0.0177674978985102,0.0007301704549681,0.0110574919184322
8,26.797482584674512,8.132332447675251,104075,ATLAS A14 CR OFF,0.3034737469080821,2.467949398998183,0.0252082045597695,0.0258226175870695,0.0009299895666945,0.0152259239206878
9,30.401869965167315,8.723832045742078,92729,ATLAS A14 CR OFF,0.2869505084962647,2.503308041561699,0.0286483429928707,0.0514629086430579,0.0016499529182528,0.0290680522567456
10,33.98577913711513,9.157124500977888,83047,ATLAS A14 CR OFF,0.2694398873138556,2.467294593662429,0.0317758476544504,0.0391264220938576,0.0011213522979024,0.0206841412322366
11,37.63652227606481,9.597543092128058,74497,ATLAS A14 CR OFF,0.2550061087400649,2.447432117388667,0.0351633852422444,0.0276291473015724,0.0007123459166111,0.0136943522155623
12,41.2571218553577,10.03785826019953,66661,ATLAS A14 CR OFF,0.243300012429151,2.4422110394686025,0.0388781102281413,0.0292739751101905,0.0006927020693674,0.0138872186790594
13,44.935471882970994,10.471642174420449,59199,ATLAS A14 CR OFF,0.2330373252047419,2.4402834828281086,0.0430385477252525,0.0327943949348587,0.0007115172672749,0.0149122333928467
14,48.52849962155763,10.823472258757562,51527,ATLAS A14 CR OFF,0.2230333173941667,2.4139949235944336,0.047681419872703,0.0355206870785098,0.0007160897628646,0.0154933136590255
15,52.267158911488806,11.394748820275558,43068,ATLAS A14 CR OFF,0.2180097226935915,2.484166030471404,0.0549069606344784,0.054352153160779,0.0010143186279644,0.0232631022321264
16,55.75232738011531,11.630616561256495,35555,ATLAS A14 CR OFF,0.2086122159880393,2.426288694150907,0.0616811406846317,0.0587433476225952,0.001029723760055,0.0240833667123295
17,59.26385886618785,12.020763241377846,28682,ATLAS A14 CR OFF,0.2028346360050496,2.438227136567756,0.0709785834541496,0.0523751843617563,0.0008641826010798,0.0208090536413395
18,62.95882965714027,12.255640111078897,22079,ATLAS A14 CR OFF,0.1946611806131145,2.38569737319206,0.0824795531889406,0.0613487846223066,0.0009528437970195,0.0234137420832897
19,66.56075888568684,12.672613448089075,16656,ATLAS A14 CR OFF,0.190391661096493,2.412759924815436,0.0981930684857562,0.0721937923665753,0.001068719775631,0.0270561880086161
20,70.29598801398369,12.907365679394497,12014,ATLAS A14 CR OFF,0.1836145425088397,2.36998004421632,0.117758916332038,0.0867301268073401,0.0012187410110068,0.031406299008728
21,73.84071885770557,12.954061782579894,8124,ATLAS A14 CR OFF,0.1754324982607897,2.2725634211426096,0.1437212569114085,0.1036374727556168,0.0013885907553475,0.0358983079159805
22,77.31318293972507,13.457045816754295,5674,ATLAS A14 CR OFF,0.1740588772194993,2.342318285555613,0.1786508411326488,0.1325454852087389,0.0016814569988516,0.0453786671370627
23,80.57574931880109,13.88389420052931,3670,ATLAS A14 CR OFF,0.1723085955502212,2.392314310461067,0.229180817070742,0.1713418911202986,0.002094912946025,0.058214547021303
24,84.36442894507411,14.028668762735167,2294,ATLAS A14 CR OFF,0.166286537325685,2.332778751844233,0.2929002580055715,0.2009224137015122,0.0023551422464399,0.0659558388324362
25,87.47559171597634,14.01624149112187,1352,ATLAS A14 CR OFF,0.1602303135785702,2.245826769315424,0.3811915155815585,0.2683890944705157,0.0031040344265179,0.0859570940026781
26,92.59485094850947,14.96680429951041,738,ATLAS A14 CR OFF,0.1616375440555891,2.419197489333494,0.5509356797528364,0.394363284139093,0.0042181130676183,0.1260579156244893
27,94.86221294363256,13.430475584833996,479,ATLAS A14 CR OFF,0.1415787716528859,1.901470236014872,0.6136540926087036,0.4491751292238298,0.0047866312591356,0.1272893398917933
28,98.02173913043478,14.027440701268326,230,ATLAS A14 CR OFF,0.1431054052469157,2.007402586132084,0.924942049013364,0.5699446577843159,0.0058777395305477,0.1629167235886248
29,101.01503759398496,15.90194812976998,133,ATLAS A14 CR OFF,0.1574215929482253,2.5033100055684425,1.3788737758178984,1.03151717964405,0.0104005212556333,0.3259994474433795
30,105.93846153846154,15.20311397563713,65,ATLAS A14 CR OFF,0.1435089178647129,2.1817824348175785,1.8857142068976367,1.36076894116559,0.0128615569587164,0.3888839110406861
31,109.15625,16.965239047461136,32,ATLAS A14 CR OFF,0.1554216002057705,2.636764600629831,2.9990588937276432,1.4965365970608862,0.0154651702537011,0.4905386224342434
32,108.94117647058825,13.832912960358644,17,ATLAS A14 CR OFF,0.1269759828974605,1.7564477194765595,3.3549741909137745,3.406095217675401,0.0284392823010188,0.825043865410353
33,114.16666666666669,24.68073922897953,6,ATLAS A14 CR OFF,0.2161816574801126,5.335523114355231,10.075869597615291,4.6619528325864295,0.0424345657080291,2.0008604825278007
34,117.6,14.947909552843836,5,ATLAS A14 CR OFF,0.1271080744289442,1.9,6.684908376335461,2.7615438792833444,0.0247361063070328,0.7128759411392888
37,130.5,9.5,2,ATLAS A14 CR OFF,0.0727969348659003,0.6915708812260536,6.7175144212722016,0.0,0.0037472372397402,0.0355987537775321
0,0.4117647058823529,0.4921529567847503,17,ATLAS A14 CR ON,1.1952286093343936,0.588235294117647,0.1193646249872687,0.0214002022090882,0.2945075446869757,0.1193646249872687
1,4.307325200248625,3.800442690157964,1364304,ATLAS A14 CR ON,0.882320817090522,3.353209699685876,0.0032537082734811,0.0063811270355211,0.0011166482958855,0.0096437185870714
2,6.046209196209197,3.68954803127506,398860,ATLAS A14 CR ON,0.6102250040551529,2.2514544623465045,0.0058420184739769,0.0059522039664157,0.0008355470862876,0.0063765406579375
3,8.348297612512184,4.490069963488628,267771,ATLAS A14 CR ON,0.5378425844281165,2.4149508334257823,0.0086770347737441,0.0081326176773084,0.0008522176188048,0.0078261786680699
4,10.51019751815861,5.144848082046432,202108,ATLAS A14 CR ON,0.4895101232072574,2.5184552185251707,0.01144407784074,0.0104169397414909,0.0008794588280671,0.0092427966483829
5,12.571377646661135,5.7271130285840846,162705,ATLAS A14 CR ON,0.4555676545207567,2.609087449607319,0.0141982658827579,0.0125849558088545,0.0008928250965285,0.0104570582351288
6,14.49220647551805,6.216357025778889,137101,ATLAS A14 CR ON,0.4289448288140453,2.6664742002697133,0.0167886447013173,0.0148748165915823,0.0009276917655556,0.0117640305428812
7,16.500489014046508,6.713361030559704,118606,ATLAS A14 CR ON,0.4068583073413621,2.731386705464984,0.0194933586607234,0.0163780859896885,0.0009029245567093,0.0123240088843351
8,18.37431722739317,7.084425920790373,104537,ATLAS A14 CR ON,0.3855613154555004,2.731480577266981,0.021911375782396,0.0179980686529555,0.0008991582029106,0.012917188719637
9,20.34224120267021,7.581582183348909,92727,ATLAS A14 CR ON,0.3727014200556092,2.825666446002445,0.0248975574063137,0.0205809005831334,0.0009284036675077,0.0143109010142999
10,22.27937638340872,7.917535654242485,83128,ATLAS A14 CR ON,0.3553751019772085,2.8136950405346077,0.0274610008670385,0.0221669758844124,0.0009245552581427,0.0148072912793838
11,24.17004408796345,8.345827797249544,75304,ATLAS A14 CR ON,0.345296341490983,2.8817838051040177,0.0304130794624105,0.0247006925446574,0.000947616559848,0.0160447539224323
12,26.12734317729605,8.658900497619122,66843,ATLAS A14 CR ON,0.3314114427502705,2.8696587065469883,0.0334915141460515,0.0269801586043384,0.0009619353394396,0.0168856533917016
13,27.925783847373538,8.945897677071052,58653,ATLAS A14 CR ON,0.3203454458418873,2.8657775798172307,0.0369384622006236,0.0299691363674302,0.0010011536500771,0.0181768204842842
14,29.741205832645523,9.241255146089143,50886,ATLAS A14 CR ON,0.3107222752866816,2.8714638254975737,0.040966777605907,0.0330999350926819,0.0010417144715673,0.0195259369907412
15,31.548312206899755,9.4597162811093,43074,ATLAS A14 CR ON,0.2998485693646844,2.8364823934864374,0.0455795999666195,0.0355571727977271,0.0010643689007446,0.0203299606880998
16,33.17937704451714,9.656478909730568,35155,ATLAS A14 CR ON,0.2910385839003054,2.810407947351149,0.051502136453572,0.0408060296642436,0.0011663006499041,0.0227318206594529
17,34.95265164889485,9.941005109196638,28322,ATLAS A14 CR ON,0.284413474807453,2.82735580618526,0.0590701859203618,0.0461542487681895,0.0012491873598933,0.0251042054181222
18,36.52768325209234,10.182727287319471,21746,ATLAS A14 CR ON,0.2787673999756389,2.83861241054704,0.0690517072827912,0.0535247114671494,0.0013892943922866,0.0285786359715848
19,38.37191984016468,10.283315714909408,16517,ATLAS A14 CR ON,0.2679906493535841,2.755832455946488,0.0800142953915352,0.0624415016668114,0.0015537959682749,0.0322120683341461
20,39.95774055055139,10.615666739048295,11879,ATLAS A14 CR ON,0.2656723476548477,2.820289104484444,0.0973996362504693,0.0764325031972678,0.0018153511877946,0.0389892581521256
21,41.358986968281286,10.863028106724297,8134,ATLAS A14 CR ON,0.2626521804089468,2.853198018074809,0.1204477853685247,0.0955764045061066,0.0021867729964105,0.0481654540500789
22,42.796877836267925,10.726096163931834,5509,ATLAS A14 CR ON,0.2506280062056787,2.6882600959366147,0.1445124620312111,0.1126564858848218,0.0025048054365061,0.0543660155101212
23,44.56712090461003,11.27626551494938,3449,ATLAS A14 CR ON,0.2530175897851854,2.853093522370295,0.1920077224663175,0.1440832167309291,0.0031072714307547,0.0704436631451213
24,45.6098535286285,11.182266357625478,2253,ATLAS A14 CR ON,0.2451721611122159,2.7415804090314664,0.2355858690233371,0.1742407440508915,0.0036759483078112,0.0826353677193773
25,47.9017667844523,11.656853049896554,1415,ATLAS A14 CR ON,0.2433491253537661,2.836684994069708,0.3098868173946256,0.2280746724440663,0.0045455760905439,0.1069551205797528
26,48.55769230769231,10.82927116224012,832,ATLAS A14 CR ON,0.2230186536382123,2.4151294744859104,0.3754374274169255,0.2833243723648292,0.0056042712843002,0.1224867416838672
27,50.99124726477024,11.817722568907486,457,ATLAS A14 CR ON,0.2317598255156298,2.7388733205621194,0.5528097450818622,0.4285491811038627,0.0080632458376584,0.1923733744627632
28,53.214035087719296,12.484368311577471,285,ATLAS A14 CR ON,0.2346066839509151,2.9289162508010764,0.739510155889409,0.5846217425092155,0.0104134494905087,0.264139513607746
29,54.479729729729726,11.695153532261568,148,ATLAS A14 CR ON,0.2146698155493875,2.51059645159236,0.961335698542237,0.6039067350826479,0.0116544975600516,0.2623103760615238
30,55.47540983606557,11.64165296890557,61,ATLAS A14 CR ON,0.2098524914607682,2.443029880246484,1.4905609234002042,1.0966822243024423,0.017669250719319,0.431562061208799
31,53.05555555555556,11.484154408102311,36,ATLAS A14 CR ON,0.2164552663307242,2.485805700988947,1.9140257346837188,1.2721374917542,0.0230813183450932,0.5330372678266236
32,57.15384615384615,12.95463180515373,13,ATLAS A14 CR ON,0.2266624676541029,2.9363288125064706,3.592968402172184,2.7483357167548914,0.0467129302246007,1.2142717323298176
33,59.16666666666666,11.58183443539446,12,ATLAS A14 CR ON,0.1957493144010331,2.267136150234742,3.3433876144923342,2.354279934297305,0.035683387904534,0.8659963867005982
34,66.25,9.67923034130297,4,ATLAS A14 CR ON,0.1461015900574033,1.4141509433962265,4.839615170651485,2.3321285983408946,0.0390576099623989,0.7122912430607766
0,1.4527112232030266,1.2166406129538976,9516,CMS CP5 CR OFF,0.8374965330489936,1.0189322953154918,0.0124719710176218,0.0135467551288911,0.0073903705779708,0.0185094852664518
1,4.35432620666179,4.958287425212897,1283769,CMS CP5 CR OFF,1.138703714394914,5.646020308127522,0.0043761102658686,0.011206722179439,0.0018311452290873,0.0214094577309309
2,5.42153519281959,3.3544537634402958,331346,CMS CP5 CR OFF,0.6187276563072049,2.0754933152442976,0.0058274820439212,0.005867900221968,0.0009319152448915,0.0063977067724917
3,7.633408071748879,4.21635411672047,221216,CMS CP5 CR OFF,0.5523553931729562,2.328925935897548,0.0089645565464301,0.0092295825656139,0.0010865798861659,0.0092993244974429
4,9.887537883379805,4.893418145192955,164980,CMS CP5 CR OFF,0.4949076507123596,2.421790078190677,0.0120474928827533,0.0105692374027559,0.0009682829894201,0.0095350074801973
5,12.185612254987715,5.507437394151897,131473,CMS CP5 CR OFF,0.4519623043066743,2.4891540954856373,0.0151890734604597,0.0129444889601882,0.0009742746052238,0.0107893915405292
6,14.542824295842117,6.05834878024054,109599,CMS CP5 CR OFF,0.4165868098930866,2.5238281915800798,0.0182999952217862,0.0152030048926798,0.00097198722537,0.0118105534622543
7,16.90260832306786,6.57616761926944,93355,CMS CP5 CR OFF,0.3890622969884835,2.558538879334255,0.021523063287994,0.0182249280757976,0.0010129862073508,0.0133676081964813
8,19.214493884668386,7.063608031500585,82007,CMS CP5 CR OFF,0.3676187399938114,2.5967146843504114,0.0246661364327779,0.0199943698212384,0.0009780024329622,0.0138704405729348
9,21.614687043334563,7.528991113139396,73221,CMS CP5 CR OFF,0.3483275560754025,2.62255507415327,0.0278239610425589,0.0229288659453475,0.0009959064767232,0.0151203409003512
10,23.956974562917384,7.971533022384938,66635,CMS CP5 CR OFF,0.332743727779548,2.652477613986132,0.0308809497361478,0.0340816265705664,0.001364063603619,0.0219543862920993
11,26.40910968978796,8.369387915809359,60507,CMS CP5 CR OFF,0.3169129142981176,2.652367115290592,0.034024432264647,0.0288705200176905,0.0010437615368321,0.017560473979509
12,28.884842625416265,8.813862048481692,55854,CMS CP5 CR OFF,0.305137963283422,2.689443914134753,0.0372940121912742,0.0294922330480272,0.0009729739789787,0.0172336116117022
13,31.255,9.25879280634194,52000,CMS CP5 CR OFF,0.2962339723673632,2.74276897234904,0.0406024923995221,0.130131602479915,0.004086359454979,0.0763043564543492
14,33.8110818267924,9.55422611963234,48566,CMS CP5 CR OFF,0.2825767648777635,2.699802307796336,0.0433540174170354,0.0416542541702622,0.0011854850636654,0.0228403314823384
15,36.2676633395807,9.89767259209662,45886,CMS CP5 CR OFF,0.2729062663735162,2.7011368728965715,0.0462054264797471,0.0354798800528597,0.0009391650954419,0.0186676374203124
16,38.75199139351767,10.26455338919956,43688,CMS CP5 CR OFF,0.2648780880694711,2.718855276618189,0.0491087608929538,0.0371359897262408,0.0009255111413631,0.0190299993738101
17,41.17267041597983,10.605796131508594,41252,CMS CP5 CR OFF,0.2575931078639072,2.7319799868863037,0.0522180644768809,0.0400921404520271,0.0009398021834153,0.0200000879064199
18,43.722203808989626,10.99600362759387,39223,CMS CP5 CR OFF,0.2514970122648073,2.7654620591928416,0.0555219192919664,0.0583422451431721,0.001289345718463,0.0286402999231163
19,46.14846727868149,11.311409024063677,37254,CMS CP5 CR OFF,0.2451090944311608,2.7725292226287075,0.0586044037571793,0.0568096405869157,0.0011873185342838,0.0271317753894777
20,48.69431206113759,11.591330346149109,35461,CMS CP5 CR OFF,0.238042799158878,2.759232721572581,0.0615542145386816,0.0470855394497102,0.0009345393983562,0.0217664444911257
21,51.2941228509923,11.924064562868423,33911,CMS CP5 CR OFF,0.2324645378478823,2.771922157875519,0.064752124254378,0.0497916328084157,0.0009401248120523,0.0225175539559962
22,53.82798988543065,12.2450094372881,32033,CMS CP5 CR OFF,0.2274840554765429,2.7855444061428374,0.0684164155931866,0.052210473429806,0.0009421041163146,0.0231463957793628
23,56.3178977461605,12.550575755460246,30082,CMS CP5 CR OFF,0.222852348147457,2.7969252777068605,0.0723619557220048,0.0546009735169409,0.000941298048842,0.0237136392887017
24,58.66428800799229,12.658472443532634,28027,CMS CP5 CR OFF,0.2157781654455274,2.7314219612082358,0.0756123948830614,0.0568604982700882,0.0009425366985754,0.0239452741203474
25,61.22626570232204,13.03006841046219,26270,CMS CP5 CR OFF,0.212818277596963,2.7730367160851617,0.080392708276416,0.0593062082761877,0.0009451074632923,0.0246709010680184
26,63.567858025199705,13.332945077551852,24286,CMS CP5 CR OFF,0.2097435007526347,2.796498575908335,0.0855555317285068,0.063574001783984,0.0009780771661211,0.0261065995143
27,65.93385705900944,13.534044141815434,22149,CMS CP5 CR OFF,0.2052669864240271,2.778092455120212,0.0909390738786838,0.0656250701166342,0.000978742074132,0.0264417587820923
28,68.44891809109772,13.863491895411723,20242,CMS CP5 CR OFF,0.2025377797346773,2.8078808678663845,0.0974419401648993,0.0745150884004022,0.0010609847948915,0.0295342699754903
29,70.9170893924022,13.955161619227052,17742,CMS CP5 CR OFF,0.1967813645313277,2.746115745686712,0.1047691892357598,0.0751878239503607,0.0010462586797854,0.0291156275103457
30,72.9129500947568,14.121989155750482,15830,CMS CP5 CR OFF,0.1936828661766903,2.735187335801893,0.1122420050672857,0.0812565575982046,0.0010952573499197,0.0309210308022562
31,75.30670785525155,14.41073360487133,13596,CMS CP5 CR OFF,0.1913605575823401,2.7576460177987445,0.1235891974236109,0.0897437604858896,0.001168344280299,0.0337093358799206
32,77.36358229246325,14.533184845482316,11769,CMS CP5 CR OFF,0.1878556345871039,2.730140661719762,0.1339648974257264,0.0965672077689918,0.0012322630296678,0.0357388167277964
33,80.00871348026654,14.769891449307048,9755,CMS CP5 CR OFF,0.1846035363754463,2.7265741934235472,0.1495421659521968,0.108832085301512,0.0013323084665127,0.0394431236388555
34,82.14220786987202,14.855440703919934,8361,CMS CP5 CR OFF,0.1808502728275043,2.686610504276734,0.1624637331789925,0.1150847541328607,0.0013782777422699,0.040946072838478
35,84.28563041244679,15.1113979027514,6813,CMS CP5 CR OFF,0.1792879501381749,2.709291553706614,0.1830776995937743,0.1373306153463794,0.0016053268312044,0.0485262714777841
36,86.76955409356725,15.102285319685588,5472,CMS CP5 CR OFF,0.1740505120425092,2.6285604929033477,0.2041595155734707,0.1582375696311332,0.001788630608829,0.0542046076229698
37,89.03733876442634,15.68312347302274,4419,CMS CP5 CR OFF,0.1761409728846109,2.762440626407704,0.235923151459221,0.170977831847269,0.0019057715323191,0.0595569692837567
38,90.98631766805472,15.685158687042186,3362,CMS CP5 CR OFF,0.1723903009710353,2.7039692268376525,0.2705141968681613,0.2031018780858247,0.0021900375019092,0.0688996085692641
39,92.7622950819672,15.863735418841529,2684,CMS CP5 CR OFF,0.1710149086417483,2.7129352633700514,0.3062063566876659,0.2239960774129513,0.0023658761421516,0.0753116894674301
40,94.92165668662676,16.369771263748476,2004,CMS CP5 CR OFF,0.1724556000722938,2.8230587263359346,0.365673722150744,0.2558457727311501,0.0026436498822183,0.0867228158078447
41,96.31514324693042,15.996341750527566,1466,CMS CP5 CR OFF,0.1660833510833964,2.6567260430028625,0.4177858134833375,0.2986037225642878,0.0030317828485267,0.0974174041455138
42,100.37594696969695,17.318806259081832,1056,CMS CP5 CR OFF,0.1725394059227187,2.988176543232642,0.5329494211031457,0.3747996253734866,0.0036390444576381,0.1267127664297926
43,101.32445520581112,15.975883989790908,826,CMS CP5 CR OFF,0.1576705639062213,2.518926637570706,0.5558720971991863,0.3983615532791359,0.0038515314008706,0.1235778324163194
44,103.33157894736844,16.914663605148824,570,CMS CP5 CR OFF,0.1636930721223591,2.768813249443069,0.7084772958455886,0.5204628551543882,0.0048936868978875,0.1669125698847761
45,104.77156177156178,17.339447531118537,429,CMS CP5 CR OFF,0.1654976525874886,2.869637863564043,0.8371564155319065,0.6414577159404407,0.0058583654329396,0.2065220517872069
46,107.53754940711462,16.28851692812807,253,CMS CP5 CR OFF,0.1514681803512479,2.4671920197240573,1.0240502853997606,0.6632743895244603,0.0062778956083444,0.2013645184885474
47,109.83495145631068,16.796091250892964,206,CMS CP5 CR OFF,0.1529211879114271,2.56847822635528,1.170239128555172,1.1957089729007642,0.010401668813838,0.3566007987296862
48,114.86486486486488,16.786141048139825,111,CMS CP5 CR OFF,0.146138169124982,2.4530959194488604,1.5932699993671149,1.2257438003146042,0.010521909547931,0.3541280737643122
49,115.3225806451613,16.544603310947487,93,CMS CP5 CR OFF,0.1434636930459782,2.373549890969245,1.7155954441929604,1.3483047698178552,0.0112754703672,0.378399430932735
50,120.29824561403508,15.841279533958332,57,CMS CP5 CR OFF,0.1316833795297688,2.086033225107395,2.098228732004007,1.1905842736870689,0.0100347547238142,0.3136477516272483
51,116.7948717948718,15.352573470368108,39,CMS CP5 CR OFF,0.1314490373972242,2.018081004250049,2.458379245967005,1.6219208938836165,0.0143381067537233,0.4312953751089223
52,121.35714285714286,16.782674496792996,14,CMS CP5 CR OFF,0.138291608566864,2.3209030522155887,4.485358428624869,2.53857538008876,0.0193091053919862,0.6701946250154751
53,113.05882352941175,18.1933103033062,17,CMS CP5 CR OFF,0.1609189777087437,2.927648895145988,4.412525885892326,3.625758038226497,0.0359343359842438,1.2339350704894945
54,132.85714285714286,25.75948408660708,7,CMS CP5 CR OFF,0.193888589899193,4.994470046082949,9.73616982778402,6.333982629055023,0.041346766684002,2.269622461049381
55,138.0,12.355835328567093,3,CMS CP5 CR OFF,0.089535038612805,1.106280193236715,7.133644853010899,2.5221243250702594,0.0150356555686393,0.4095663874445954
56,126.33333333333331,15.412837362262522,3,CMS CP5 CR OFF,0.1220013511524737,1.8803869832893576,8.898605800078188,3.146132252170617,0.0212651863104397,0.7013991529399293
0,1.4726383687057845,1.230414769367829,9612,CMS CP5 CR ON,0.8355172563167482,1.028032772233813,0.0125500268367709,0.0138229228495187,0.0074711315250627,0.0189479260942956
1,3.8499443719011097,3.479987489121103,1283524,CMS CP5 CR ON,0.9039059147243416,3.1455812745832747,0.0030716779895691,0.0061914575243701,0.0012068930800737,0.0095719618655628
2,4.753758990855532,3.135424653330391,332004,CMS CP5 CR ON,0.6595674411264401,2.0680240154418814,0.0054415761452822,0.0060759697352042,0.0010480765727159,0.0069364412656092
3,6.292773467489184,3.764683759554603,221434,CMS CP5 CR ON,0.5982550903833365,2.2522412228370183,0.0080003013847638,0.0082244450549493,0.0011078560156702,0.0086608317581129
4,7.67908732367103,4.250352031836623,165316,CMS CP5 CR ON,0.5534970306607633,2.352557228884512,0.0104536380135306,0.010194492200154,0.0011399724768281,0.0100187564409039
5,8.958315280596539,4.66719822922386,131559,CMS CP5 CR ON,0.5209906196685086,2.4315664975591056,0.0128675529829432,0.0123474279991027,0.001198513720136,0.0115388298904603
6,10.164651273072153,5.0465569927861775,109656,CMS CP5 CR ON,0.4964810751703154,2.505520041686755,0.0152397899931567,0.014511907450833,0.0012490629878403,0.0130068003512327
7,11.382498107817112,5.381162245401954,93807,CMS CP5 CR ON,0.472757578734527,2.543985233913878,0.0175694619943089,0.0161861212741862,0.0012588392180397,0.0139091602954374
8,12.519534002283828,5.697133061564233,82318,CMS CP5 CR ON,0.4550595142379066,2.592534603544137,0.0198567861102752,0.0175498196466141,0.0012491033555617,0.0145579846265157
9,13.715841015400608,6.022427915947991,73114,CMS CP5 CR ON,0.4390855733298312,2.6443612143116044,0.0222726215802539,0.0201558719965049,0.0013125512360459,0.016222863857737
10,14.788243922883488,6.26349015539506,66808,CMS CP5 CR ON,0.4235452287680262,2.6528713707530804,0.0242327199773335,0.0206648190656218,0.0012572697222777,0.016073037460454
11,15.981641808339816,6.536474472611652,60409,CMS CP5 CR ON,0.4089989345901043,2.6734110952735795,0.0265945561256297,0.0231680851622765,0.0013111539330606,0.0175125166746504
12,17.116881493912235,6.834719386825103,56014,CMS CP5 CR ON,0.3992969974849641,2.729082929811539,0.0288783512799275,0.0246010817282813,0.0013076481650579,0.0182083209689563
13,18.221128346021025,7.073152038260655,52413,CMS CP5 CR ON,0.3881840851971842,2.7456850534328114,0.0308953759420405,0.0268278150404949,0.0013345135422773,0.0193243872857148
14,19.433783589890748,7.336069757331596,48787,CMS CP5 CR ON,0.37749055521786,2.769297045812056,0.0332132516158815,0.0277754367532226,0.0013094218717461,0.0195453291657088
15,20.54748078938177,7.548016525449408,45808,CMS CP5 CR ON,0.3673451068196138,2.7727269368174228,0.035266485094663,0.0288785547982947,0.0012940391796559,0.0198301262521501
16,21.735233657667536,7.835669506088467,43782,CMS CP5 CR ON,0.3605054185062454,2.8248013145690485,0.0374479727126325,0.031240458013801,0.0013179882481199,0.0210547306778533
17,22.8464356292476,8.057921446264114,41494,CMS CP5 CR ON,0.3526992821562286,2.8420231097686326,0.0395576403829399,0.0328147292041915,0.001320215471417,0.0216801776386873
18,24.02440702147716,8.243576401410923,39251,CMS CP5 CR ON,0.3431333973838102,2.828646377209135,0.0416092899208455,0.0337044071404366,0.0013016009364489,0.0217660625295368
19,25.132157882044,8.483787849163539,37319,CMS CP5 CR ON,0.3375670282266089,2.8638470523471504,0.0439162047082476,0.0356212190310202,0.0013196028424529,0.0226892649134951
20,26.30121062629356,8.60696116572182,35271,CMS CP5 CR ON,0.3272458172369208,2.816592040603077,0.0458290607883532,0.0370291912503515,0.0013161010215729,0.0229394517588086
21,27.43522345455086,8.877167252558285,33631,CMS CP5 CR ON,0.3235682504013201,2.8723694764301797,0.0484065924542619,0.0385813808966214,0.0013120927814742,0.0236080014737639
22,28.41345280240609,8.947102823558321,31919,CMS CP5 CR ON,0.3148896716558386,2.8173502703813056,0.0500792469943471,0.0404716037875329,0.0013339817507349,0.0241881702468543
23,29.5693514573612,9.093413871344657,29574,CMS CP5 CR ON,0.3075283502398521,2.796482565902809,0.0528776229154877,0.0410826333205122,0.0013125664282473,0.0240656122238071
24,30.73537614290253,9.357780614078504,28327,CMS CP5 CR ON,0.3044628629423629,2.8490966765488848,0.055599715329595,0.0434819003054507,0.0013389546177676,0.0252575322099633
25,31.78271962225353,9.53400396299347,26261,CMS CP5 CR ON,0.2999744539267803,2.8599576325347265,0.0588328244152902,0.0475590215689802,0.0014056056503293,0.0271701093662106
26,32.77793365241789,9.6194569026729,24236,CMS CP5 CR ON,0.2934735607399496,2.8230562696119037,0.0617902683506706,0.0492627031748649,0.0014109821985423,0.0275345580305248
27,33.82971732084984,9.64582752722371,22216,CMS CP5 CR ON,0.2851288243333568,2.7503034625596263,0.0647152389180794,0.0496079899753201,0.0013993108796283,0.027144578670421
28,34.782578397212546,9.83469722002706,20090,CMS CP5 CR ON,0.2827477913717635,2.7807389177726733,0.0693858679879154,0.0534612984891961,0.0014549340846561,0.0289085724689501
29,35.885424785658614,9.986000121696057,17962,CMS CP5 CR ON,0.2782745413031002,2.778849603317673,0.074509941253816,0.0580658331881027,0.0015364864803523,0.0309794128340781
30,36.7284659557014,9.975588899321584,15847,CMS CP5 CR ON,0.2716037449359646,2.70940730299738,0.0792437491105575,0.0634915580305986,0.0016386159142724,0.0330903348695948
31,37.7192550184796,10.097719493868537,13799,CMS CP5 CR ON,0.2677072887288312,2.703233108047812,0.0859606112205788,0.0675269540643356,0.0017068433692362,0.0347813529705918
32,38.5978696207925,10.302089614503844,11735,CMS CP5 CR ON,0.2669082443077157,2.749712651707973,0.0951007137416805,0.0749777661287491,0.0018502254579843,0.0384932789514767
33,39.4761224489796,10.33038125149952,9800,CMS CP5 CR ON,0.2616868276475453,2.7033246980945886,0.1043526090739669,0.0804753871580154,0.0019611637125697,0.0407041317116521
34,40.318885820626726,10.516582902232951,8329,CMS CP5 CR ON,0.260835156730764,2.743094549576005,0.1152333582375649,0.0891718062015432,0.0021272036415149,0.0449602813191409
35,41.23989455184535,10.53180980082425,6828,CMS CP5 CR ON,0.2553791641630904,2.6896047840591413,0.1274548162358457,0.0906644136511931,0.0021385774068416,0.0449185940573701
36,42.08576709796673,10.579041499640557,5410,CMS CP5 CR ON,0.2513686271896813,2.659239138747314,0.1438294064543819,0.1092697328313292,0.002492021375203,0.0530689582531544
37,42.92336274965165,10.686586799096672,4306,CMS CP5 CR ON,0.2489690022989496,2.6606288533522244,0.1628553404620366,0.1207233205894933,0.0026943385461702,0.0579911528626154
38,43.77289909857517,10.94111275409212,3439,CMS CP5 CR ON,0.2499517504987066,2.7347502852890506,0.1865715440730313,0.136086073569702,0.0030110905204832,0.0659459663135314
39,44.22150700492238,10.68642615902522,2641,CMS CP5 CR ON,0.2416567612188271,2.5824471345941853,0.2079449072651588,0.1578069127793826,0.0034265342087553,0.0737751675376986
40,45.66755319148936,10.846345122840525,1880,CMS CP5 CR ON,0.2375065963652691,2.576078513128889,0.2501522967218068,0.1935187925187301,0.004034738938231,0.0886349010678796
41,46.50593990216632,10.447021165408362,1431,CMS CP5 CR ON,0.2246384265619739,2.346802396856974,0.2761675567086039,0.1951583959126118,0.0041497998786917,0.0860735924091683
42,47.35305528612997,11.34596104705668,1031,CMS CP5 CR ON,0.2396035689460567,2.71853275999772,0.3533555814009511,0.2580210526994381,0.0052846376143342,0.1200950303318471
43,47.33459119496855,11.16277499493721,795,CMS CP5 CR ON,0.2358270075463071,2.6324838229687857,0.3959028303177171,0.3463781847155109,0.0069157524063142,0.1574152679379366
44,48.30402930402931,11.095450931970124,546,CMS CP5 CR ON,0.2297003188312613,2.548628616650153,0.4748414645476602,0.3764135382800672,0.0074588252780428,0.16739739635167
45,49.089005235602095,11.241631421680529,382,CMS CP5 CR ON,0.2290050769561626,2.574390668834765,0.575171900143285,0.4458123874429135,0.0088162688514352,0.1989510146229954
46,49.38910505836576,10.99930834298149,257,CMS CP5 CR ON,0.2227071806622739,2.4496249503004357,0.686118003327564,0.5660925310679493,0.0107181054197313,0.2417180101375466
47,51.39884393063584,12.341826943573718,173,CMS CP5 CR ON,0.2401187653214409,2.9635042475018145,0.9383317267946218,0.8834627840597721,0.0157597149474609,0.403410157261066
48,50.9,10.43264108459598,120,CMS CP5 CR ON,0.2049634790686833,2.1383104125736736,0.95236547606473,0.7161433466513242,0.0137064691136565,0.2870276556578095
49,52.0,11.647226911880876,76,CMS CP5 CR ON,0.223985132920786,2.608805668016194,1.336028554773054,0.9225849526958316,0.01847450250381,0.4165500046750762
50,54.24489795918368,11.820995869931371,49,CMS CP5 CR ON,0.2179190359769139,2.5760200242625264,1.688713695704482,1.1065850600912577,0.0219492590105206,0.4944822445672376
51,55.19230769230769,14.390218982588967,26,CMS CP5 CR ON,0.2607287063047478,3.7519431787724464,2.8221541306574798,1.1701049616517758,0.0224800018610366,0.5988622934279786
52,58.55,12.698326661414882,20,CMS CP5 CR ON,0.2168800454554207,2.75401366353544,2.8394321615421627,1.4881096006834502,0.0241817618534526,0.6156845503549448
53,52.44444444444444,9.713805880876867,18,CMS CP5 CR ON,0.1852208748472284,1.799199623352166,2.2895660031659326,1.6116607041237356,0.0293081209731524,0.5780581292423617
54,60.36363636363637,13.532941138857014,11,CMS CP5 CR ON,0.2241902899509445,3.033953997809419,4.08033527886851,1.8096185906408775,0.0329430571391321,0.8274230152908449
55,50.8,7.884161337770808,5,CMS CP5 CR ON,0.155200026334071,1.2236220472440944,3.525904139366242,1.947736038501028,0.0421500887417629,0.6296146962728913
0,0.6666666666666666,0.4714045207910317,15,Monash CR OFF,0.7071067811865476,0.3333333333333333,0.1217161238900369,0.0430331482911935,0.1936491673103708,0.1217161238900369
1,4.82828436311106,4.971096417748671,1388633,Monash CR OFF,1.0295782194869714,5.118132598683737,0.0042185038107786,0.0099311670795485,0.0015003945791363,0.0173309780979957
2,7.086036021766095,3.988730189055029,410363,Monash CR OFF,0.5629000723116412,2.245256511850702,0.0062265941907304,0.0060938964072654,0.0007543732816163,0.0061440113045043
3,10.359972144947829,5.100958207762947,275713,Monash CR OFF,0.4923718072205912,2.51156801131295,0.0097145601906192,0.0655595380031132,0.0062459052982035,0.0640978911119383
4,13.708068114864147,5.898122379876338,207062,Monash CR OFF,0.4302664919997584,2.5377644257746588,0.0129617481039339,0.0290378170716135,0.0020612323741631,0.0245366413834237
5,17.144883285138686,6.644777824042166,167031,Monash CR OFF,0.3875662326498256,2.5752915080591285,0.0162585542243296,0.0154608541505197,0.000850616633198,0.0113903599788054
6,20.610338114460763,7.302389186213706,139716,Monash CR OFF,0.3543071028558311,2.587288356493128,0.0195362814589771,0.0158506607853123,0.0007299208407776,0.0106717261551789
7,24.123306469722294,7.909922833537311,120237,Monash CR OFF,0.3278954667124605,2.5936278391622647,0.0228114651756003,0.0184939385177167,0.0007303023909401,0.0115874916975385
8,27.724785565001937,8.5501875054204,105743,Monash CR OFF,0.3083950815552431,2.636835773046745,0.0262935862787962,0.0215390109593192,0.0007418521894843,0.0127459546306169
9,31.33643182255273,9.067827147938983,93594,Monash CR OFF,0.2893701235445989,2.623958262080172,0.0296400702567249,0.0237124837575406,0.000727168572206,0.0132273562774736
10,34.9047098942974,9.536964893176076,82401,Monash CR OFF,0.2732285964288787,2.6057715319539905,0.0332233898884515,0.0256648682412886,0.0007086362214113,0.0135477951106099
11,38.60060117242224,10.003333539439993,73523,Monash CR OFF,0.2591496825336171,2.5923607110237583,0.0368920798449463,0.030312065732908,0.000759636704259,0.0152565191777702
12,42.39029796001186,10.496533639982747,64069,Monash CR OFF,0.2476164156686152,2.599114036877571,0.0414688440218599,0.0312944640457993,0.0007179778842691,0.0150738456120249
13,46.03486285103066,10.992812603974093,55159,Monash CR OFF,0.2387932085199636,2.62500899236167,0.046805903458842,0.0384671359494253,0.0008089961418312,0.0178831313258409
14,49.62237472766885,11.36848989762447,45900,Monash CR OFF,0.229100077535901,2.6045219170118736,0.0530635666303905,0.0468857815403558,0.0009172183843896,0.0209872589241516
15,53.28465818973629,11.779197884145688,37199,Monash CR OFF,0.2210617142780997,2.603929677090211,0.0610731169233937,0.0455202431635159,0.0008328921813145,0.0196498193105206
16,56.95160576235399,12.104375045209984,29363,Monash CR OFF,0.2125379062307526,2.5726385283407023,0.0706386123084073,0.0522284118228746,0.0008948746868102,0.0217007167500659
17,60.42552904704138,12.487421562578502,22257,Monash CR OFF,0.2066580427100112,2.580626098617264,0.0837026986769619,0.061651678121674,0.0010023217657955,0.0250039848191983
18,64.04372484449323,12.942449214225034,16398,Monash CR OFF,0.2020877025134162,2.615509826599306,0.1010697120671103,0.0739013885071949,0.0011319580418656,0.0292968953256213
19,67.68048300077075,13.073899750192156,11677,Monash CR OFF,0.1931708990617468,2.525496968987765,0.1209872235141687,0.0914232764986052,0.0013249134161458,0.034691210532427
20,71.44040036396724,13.593358669501134,7693,Monash CR OFF,0.1902755107788741,2.586483264039765,0.1549811609999014,0.1125952498908405,0.0015458813083971,0.0420672620752484
21,75.06537771576639,14.337530852021718,5017,Monash CR OFF,0.1910005822699048,2.7384767410488733,0.2024194846947029,0.3027941741417133,0.0039356723901678,0.1140314836941512
22,78.65807668133249,13.973149112218213,3182,Monash CR OFF,0.1776441746577104,2.482248541409124,0.2477103802179469,0.1789350807487729,0.0022599832968594,0.0628821751438906
23,81.56574122577265,14.229632857909902,1909,Monash CR OFF,0.1744559988552363,2.482444813569964,0.3256797310291203,0.2399449673294657,0.0029029193531578,0.082576383853637
24,85.8698738170347,14.1863312601004,1268,Monash CR OFF,0.1652073146203476,2.343685691795879,0.3983918725152412,0.3140624961301392,0.0035964594247459,0.1023335584939631
25,89.31134969325153,15.005918873758208,652,Monash CR OFF,0.1680180506206376,2.5212652369402893,0.5876771384771319,0.3977264341795317,0.004274326119622,0.1299381189458836
26,90.70572916666669,15.022183890610444,384,Monash CR OFF,0.1656144989806325,2.487891458638377,0.766597611546937,0.5426756622253501,0.0057463853838702,0.1749751921613424
27,95.83333333333331,15.51032757352044,204,Monash CR OFF,0.1618468964193437,2.510298380221654,1.085940139897558,0.7344000225872678,0.0073827455492557,0.2316699234017012
28,98.37254901960785,17.076483984333688,102,Monash CR OFF,0.1735899308752278,2.96430567443242,1.690823865976853,1.0781083787307706,0.0110008237054699,0.3715274817098666
29,107.81632653061224,17.60991542283779,49,Monash CR OFF,0.1633325488773522,2.876272371526692,2.515702203262541,1.7856564598818376,0.0155485231408822,0.5617507966098702
30,110.48,14.269183578607432,25,Monash CR OFF,0.1291562597629202,1.8429543808834177,2.8538367157214863,2.981564641564053,0.0256481987492896,0.7497998823651849
31,108.53846153846152,21.6958535018007,13,Monash CR OFF,0.1998909252469235,4.336804230496647,6.017347097361336,4.296393661469867,0.0343587578000997,1.5901797352165843
32,112.5,8.645808232895291,4,Monash CR OFF,0.076851628736847,0.6644444444444444,4.322904116447646,0.7784460552084295,0.0079571686300491,0.1263802695865585
34,129.0,18.0,2,Monash CR OFF,0.1395348837209302,2.511627906976744,12.727922061357855,0.0,0.0137673575569041,0.2478124360242741
0,0.217391304347826,0.4124709991523973,23,Monash CR ON,1.897366596101028,0.782608695652174,0.0860061487037983,0.0589279865813472,0.4795831523312718,0.0860061487037982
1,4.419649520659061,3.862205827843787,1388156,Monash CR ON,0.8738715162345841,3.3750716627878976,0.0032780553136871,0.0064649141142391,0.0011129513816164,0.0097221719448086
2,6.351744484476361,3.901322956638449,409118,Monash CR ON,0.6142128302190472,2.396242614795443,0.0060994069385285,0.0063875775784417,0.000842614820373,0.0068631700041468
3,8.77368992816995,4.744172856813883,275233,Monash CR ON,0.5407272077830816,2.565303342105256,0.0090429525593497,0.0087919043244426,0.0008686137585411,0.0084954938315598
4,11.022725402197016,5.430143891734217,206553,Monash CR ON,0.4926316943949178,2.67506098619324,0.0119480101928161,0.0108252497535161,0.000863152648944,0.0096128973949491
5,13.187226764109589,6.036327795229188,167209,Monash CR ON,0.4577405017147111,2.763071713502665,0.0147619248733572,0.0133898323003294,0.0009027728904269,0.0111784112686072
6,15.232344567257265,6.569139415251164,140141,Monash CR ON,0.4312625273309454,2.8330236666105457,0.017547929172216,0.0154793370743347,0.0009109375786435,0.0122513451197957
7,17.308500016640597,7.074591898996706,120188,Monash CR ON,0.408735123909935,2.891634196448641,0.0204066087655575,0.0177910730130507,0.000927427044231,0.013425136530506
8,19.37931295256461,7.5168586407953,105786,Monash CR ON,0.3878805538253376,2.9156432926184563,0.0231111887902851,0.0196220531072004,0.0009219982320537,0.0141360973552547
9,21.32108215746312,7.89894489541079,93406,Monash CR ON,0.3704757965414005,2.9263679019639417,0.0258453071012481,0.0219207845599956,0.0009410828756293,0.0151603867915421
10,23.37466653848927,8.32179333858788,83218,Monash CR ON,0.3560176280968553,2.962705125916268,0.0288475071317802,0.0237048920670378,0.0009361044420072,0.0158255101907722
11,25.385248582642827,8.658813841683095,73376,Monash CR ON,0.341096279340891,2.953489184903511,0.0319654914766877,0.0265472880194872,0.0009666089307025,0.0170371470821902
12,27.215120798482637,9.030658177889828,64322,Monash CR ON,0.331825026416687,2.996598388438363,0.0356073484155191,0.029031351047983,0.0009900661051035,0.0181689759339842
13,29.1188148998368,9.278967932090532,55759,Monash CR ON,0.3186588452864041,2.9568252066895417,0.0392954426774712,0.0317935903952321,0.0010150807259401,0.0191519343538171
14,30.985735784858992,9.579397235011376,45849,Monash CR ON,0.3091550674001517,2.9615191978427693,0.0447376583797179,0.0349130251177017,0.0010547865276664,0.0204672482629293
15,32.79180467998718,9.80026968877636,37436,Monash CR ON,0.2988633832268908,2.928941755723652,0.0506516162272545,0.0402669757663602,0.0011513853247411,0.0228874209877564
16,34.531060631707234,10.056720300655003,29539,Monash CR ON,0.2912369361577236,2.928888408157944,0.0585138234780563,0.0470801977533815,0.0012777905193808,0.0261082842798636
17,36.21664887940235,10.258566815597742,22488,Monash CR ON,0.2832555504999288,2.9057959906924404,0.0684086901876594,0.053715753918065,0.0013983266281095,0.0290591175916348
18,37.99410970671248,10.63777203171504,16298,Monash CR ON,0.279984769055811,2.978414145568102,0.0833265733008372,0.0669269962560569,0.0016652003039035,0.0358771597703546
19,39.48485637420811,10.689028243005572,11523,Monash CR ON,0.2707120963465818,2.893649243571859,0.0995761758826714,0.0773217073642082,0.001852807476267,0.0400935303680695
20,40.92793490895002,10.759182771319132,7743,Monash CR ON,0.2628811542838517,2.828386386075304,0.1222713354232398,0.0926064378457731,0.0021526720242229,0.0467629449729266
21,42.55636924262864,11.191829002559611,5189,Monash CR ON,0.262988342326647,2.943320556986443,0.1553671612449665,0.127082514366625,0.0028044595565566,0.0639435583050611
22,43.99495586380832,11.199327793704356,3172,Monash CR ON,0.2545593596768962,2.850893711977047,0.1988498954112282,0.1538741644121754,0.0033145511164713,0.0752227117338577
23,46.00253807106599,11.700253529068918,1970,Monash CR ON,0.2543393043008636,2.975834342727113,0.2636101688845384,0.1965399014381969,0.0041323708662656,0.0968616500542173
24,47.63405797101449,11.404620195067473,1104,Monash CR ON,0.2394215542586614,2.7305118928327725,0.3432387328255972,0.2565107391158737,0.0051232467933039,0.1182544295874118
25,48.87203791469194,11.447154152232612,633,Monash CR ON,0.2342270680877697,2.681233355026184,0.4549835303947302,0.3575912697282787,0.0070981108451341,0.1631310418465698
26,49.3699421965318,11.33471920844231,346,Monash CR ON,0.2295874514764687,2.602309296267647,0.6093582797539672,0.3948229565274998,0.0080871639564415,0.1794633334001749
27,51.98941798941799,12.051033202533516,189,Monash CR ON,0.2317978094116461,2.793403097494284,0.8765836802069197,0.5781217698621937,0.0113784601373549,0.2670255073401806
28,55.623931623931625,12.93952171253524,117,Monash CR ON,0.2326250830311344,3.0100573127616777,1.1962592055006518,0.9234375737957567,0.0155861596530994,0.4116402925578228
29,53.333333333333336,12.65086733961132,45,Monash CR ON,0.2372037626177122,3.000833333333332,1.8858799563801885,1.3217042129496983,0.0230422285004257,0.5960461897218008
30,55.3125,14.171797477737254,32,Monash CR ON,0.2562132877331029,3.631002824858757,2.505243524527605,1.8423812990951576,0.0276389618127783,0.8517336312186445
31,55.09090909090909,11.106546353427174,11,Monash CR ON,0.2016039767123744,2.239123912391239,3.3487497246370848,1.8413717019797935,0.0317398423973707,0.7110807533979417
32,47.4,10.190191362285598,5,Monash CR ON,0.2149829401326075,2.190717299578059,4.557192117960357,1.72912065612885,0.0369742184433259,0.7182787867503961
33,58.0,9.0,2,Monash CR ON,0.1551724137931034,1.396551724137931,6.363961030678928,0.0,0.0170260550761326,0.1532344956851941


==> anc/S2/new_analysis_editor_response/fresh_tune_normalized_fluctuation_summary.csv <==
sample,nmpi_min,nmpi_max,event_weighted_cv,event_weighted_scaled_variance,median_cv
ATLAS A14 CR OFF,3,26,0.33851196055716776,2.415525019234995,0.2205215200438791
ATLAS A14 CR ON,3,26,0.413861242290086,2.674778569866941,0.305285422325683
CMS CP5 CR OFF,3,44,0.3579847308497348,2.597365013980573,0.2193152567964922
CMS CP5 CR ON,3,44,0.4363395200208349,2.595433862282402,0.30599560659110747
Monash CR OFF,3,25,0.3495067607956314,2.575462238382707,0.229100077535901
Monash CR ON,3,25,0.42038779427262835,2.8083018549914223,0.3091550674001517


==> anc/S2/new_analysis_editor_response/run_fresh_analysis.py <==
"""Supported portable entry point; original source retained in archived_analysis_code/."""
from pathlib import Path
import runpy
runpy.run_path(str(Path(__file__).resolve().parents[1]/"submission_tools"/'reproduce_conditional_results.py'),run_name="__main__")


==> anc/S2/new_analysis_editor_response/tune_matched_bin_verification.csv <==
tune,bins,nmpi_min,nmpi_max,bins_cv_on_greater,bins_sigma_on_smaller,bins_mean_on_smaller,bins_full_ordering,weighted_cv_ratio,weighted_sigma_ratio,weighted_mean_ratio,weighted_scaled_variance_ratio,uncertainties_file
ATLAS A14,24,3,26,24,24,24,24,1.2503139677544737,0.8878447219165927,0.7170566741668025,1.1066287308787883,reproduced_results/all_matched_bins_with_uncertainties.csv
CMS CP5,42,3,44,42,42,42,42,1.2556547505195903,0.8002257933472823,0.6469665509387779,0.998193526299586,reproduced_results/all_matched_bins_with_uncertainties.csv
Monash,23,3,25,23,23,23,23,1.2274876090297524,0.8901943337995417,0.7311638981414914,1.089753197303717,reproduced_results/all_matched_bins_with_uncertainties.csv


==> anc/S2/numerical_checks/matched_scale_width_ratios.csv <==
energy_on,cr_state_on,nmpi,events_on,mean_nch_on,sigma_nch_on,cv_on,scaled_variance_on,sem_mean_on,sem_sigma_on,sem_cv_on,sem_scaled_variance_on,energy_off,cr_state_off,events_off,mean_nch_off,sigma_nch_off,cv_off,scaled_variance_off,sem_mean_off,sem_sigma_off,sem_cv_off,sem_scaled_variance_off,R_mu,R_sigma,R_C,energy
2.76 TeV,CR ON,3,315094,7.15700711533701,3.824847491474304,0.5344199649149293,2.044074862198653,0.0068138733406509,0.0062421311657958,0.0007724156225112,0.0059938418745795,2.76 TeV,CR OFF,314941,8.375743393206982,4.089349425505458,0.4882371908411212,1.9965724758765384,0.0072868464914109,0.0068676719671869,0.0007661277532312,0.0062529724877565,0.8544921661689864,0.9353193120691905,1.0945908565348037,2.76 TeV
2.76 TeV,CR ON,4,235445,8.93358533840175,4.341440621018676,0.4859684501312857,2.1098031699334525,0.0089472408745407,0.0077656898641405,0.0007819382707036,0.0068606090538016,2.76 TeV,CR OFF,234495,11.046849612998145,4.763491563319995,0.4312081480420526,2.0540563752331567,0.0098369079375748,0.0089487402547485,0.0007672287095035,0.0072902783000031,0.8086998240557337,0.9113988265348866,1.12699273503499,2.76 TeV
2.76 TeV,CR ON,5,185295,10.615094848754689,4.826156269984261,0.4546503200157878,2.1942134925945456,0.0112116499543692,0.0096483695196674,0.0008216801863791,0.0080352648029247,2.76 TeV,CR OFF,184654,13.742025626306498,5.3573075075155945,0.3898484585314735,2.088538073684045,0.012467150882516,0.009865962070019,0.0006842202469517,0.0072711558738291,0.7724548867405767,0.9008548161952252,1.16622320818817,2.76 TeV
2.76 TeV,CR ON,6,149698,12.244031316383651,5.215934877487345,0.4259981653679649,2.2219786884883894,0.0134810637186741,0.0113279130631169,0.0008442758454977,0.0089092036984692,2.76 TeV,CR OFF,148992,16.488006067439862,5.894075337101701,0.3574765385816534,2.106993649646608,0.015269830196694,0.0118249327798161,0.0006888262891898,0.0080558548690223,0.742602305354732,0.8849454035061896,1.1916814654695447,2.76 TeV
2.76 TeV,CR ON,7,119865,13.7631001543403,5.553642039891575,0.4035167932815042,2.2409878269704,0.0160410092404351,0.0135224073504268,0.0009023039742038,0.0101462765441142,2.76 TeV,CR OFF,119478,19.177187431995847,6.35367588028031,0.3313142713346811,2.10506349457181,0.0183815057469448,0.0142843620142112,0.0007173895534766,0.0090706054566399,0.7176808488286188,0.8740833093372338,1.2179275938098266,2.76 TeV
2.76 TeV,CR ON,8,94076,15.289287384667716,5.862533379849988,0.3834405902873543,2.247933259748997,0.0191137502404176,0.0155020477246068,0.0009397785181543,0.0111119932688171,2.76 TeV,CR OFF,94318,21.931497699272672,6.7813719653212345,0.3092069706459732,2.0968474822205088,0.0220810781603478,0.0167721731695736,0.0007435326465803,0.0100090329314744,0.6971383165124544,0.8645055026962053,1.240077445493216,2.76 TeV
2.76 TeV,CR ON,9,70994,16.734005690621743,6.15958500338212,0.3680878994103691,2.267268705134536,0.0231174874125827,0.0185608537673043,0.0010320952137154,0.0128207919374302,2.76 TeV,CR OFF,70899,24.68225221794384,7.219617434005445,0.2925023766168644,2.1117552577111414,0.027114033616548,0.02561751834017,0.0010089283458912,0.0145955355406402,0.6779772584309072,0.853173323889654,1.2584099441096535,2.76 TeV
2.76 TeV,CR ON,10,50799,18.167759207858424,6.452348026542255,0.3551537618217279,2.2915756742094846,0.0286279468843698,0.0233358884561929,0.0011937205500977,0.0155880728409128,2.76 TeV,CR OFF,51876,27.38179504973398,7.593413134599752,0.2773161190056282,2.105775860493565,0.0333390936015008,0.0255472740929824,0.0009017503687622,0.0136961386629825,0.6634977427469616,0.849729615940666,1.280681999644312,2.76 TeV
2.76 TeV,CR ON,11,35616,19.44019541778976,6.642966526671676,0.3417129500968229,2.269987689223423,0.0351997430100874,0.0282138410121957,0.0013581647074234,0.0182155739319493,2.76 TeV,CR OFF,35412,30.02055800293686,7.937611542256288,0.2644058628583707,2.0987510288648368,0.0421807806853712,0.031329409655754,0.0010185831038631,0.0161022063339556,0.6475627606884575,0.836897408157038,1.2923803822000037,2.76 TeV
2.76 TeV,CR ON,12,23071,20.856053053617096,6.933496960108752,0.3324453069947607,2.3050085254505936,0.04564772310028,0.0367911548700892,0.0016627487851984,0.0232285459809082,2.76 TeV,CR OFF,23333,32.61419448849269,8.286224021888701,0.2540680262642188,2.105264582424419,0.0542464571984586,0.0416874696574091,0.0012423291443711,0.0205921857326524,0.6394777912106878,0.8367498804996563,1.308489351781059,2.76 TeV
2.76 TeV,CR ON,13,14052,22.25540848277825,7.156033819263204,0.321541337908972,2.300960688367741,0.0603675171004084,0.047873162789412,0.0020317600136722,0.0292870638693541,2.76 TeV,CR OFF,14441,35.22062184059276,8.586553658687958,0.2437933576968171,2.093344747495427,0.0714529648905051,0.0525269178195657,0.0014586784689105,0.0249737744975749,0.6318857339744145,0.8334000000131205,1.3189093457945755,2.76 TeV
2.76 TeV,CR ON,14,8239,23.47712100983129,7.307271560655645,0.3112507516401031,2.274393765692419,0.0805040994035408,0.0617356996228825,0.0025025614643007,0.0366940181778594,2.76 TeV,CR OFF,8395,37.793567599761765,8.993275581012945,0.2379578365359092,2.140020400629062,0.0981538979980058,0.0729658190202588,0.0019049811566758,0.0340449011568417,0.6211935654886225,0.8125261474343256,1.308007990706091,2.76 TeV
2.76 TeV,CR ON,15,4488,24.76403743315508,7.405902816899376,0.2990587797684418,2.214800259505594,0.1105481768543853,0.0880360654725253,0.0033888934456402,0.0504813888718061,2.76 TeV,CR OFF,4785,40.43615464994775,9.124779326234028,0.2256589283829395,2.059087924488772,0.1319111174047799,0.0971263771114891,0.0023485116630447,0.0428262454974492,0.6124231556520442,0.8116254160368758,1.3252689885194526,2.76 TeV
2.76 TeV,CR ON,16,2514,25.904932378679398,7.520173844622413,0.290298918163236,2.18309833149335,0.1499841076881373,0.1129631872231127,0.0041249428455786,0.0625741845999157,2.76 TeV,CR OFF,2495,43.31462925851704,9.512401272484418,0.2196117440071122,2.0890350331457768,0.1904385593236301,0.1394342174184169,0.0031708500227555,0.0600876078740493,0.5980642757916637,0.7905652452210228,1.321873379202501,2.76 TeV
2.76 TeV,CR ON,17,1182,27.17597292724196,7.763607541394443,0.2856791019839435,2.217900430581336,0.2258160648428582,0.1524031818813261,0.0055132738020124,0.0843547097396921,2.76 TeV,CR OFF,1213,45.80873866446826,9.622796312867791,0.2100646425423574,2.021409267720488,0.2762936429719218,0.1966801402261784,0.004273676737646,0.081533964845833,0.5932486621449178,0.8067932946905252,1.3599580516094667,2.76 TeV
2.76 TeV,CR ON,18,566,28.43816254416961,7.971607710239315,0.2803137403078685,2.234551173524226,0.3350716644140361,0.2502012318081455,0.0086014839541516,0.1361897508153887,2.76 TeV,CR OFF,559,48.72808586762075,10.521353111238806,0.2159196882845366,2.2717672841102226,0.4450058215361095,0.3507960597794622,0.0069920653094213,0.1478773834258304,0.5836092684089289,0.7576599346070917,1.2982314977153642,2.76 TeV
7 TeV,CR ON,3,289852,7.71430937167934,4.163262885920833,0.5396805709147398,2.246832091141902,0.0077329585847403,0.007280505519854,0.0008250523564992,0.0070285786278735,7 TeV,CR OFF,290478,9.10075461824992,4.446775790913168,0.4886161617846462,2.1727665192728765,0.0082506584619475,0.0078439421499204,0.0007979875016906,0.007119127364064,0.8476560126354451,0.9362430402783779,1.1045082277745037,7 TeV
7 TeV,CR ON,4,217803,9.674976928692445,4.769972285117696,0.4930215669012814,2.3516992100844125,0.0102207773330885,0.0092908947563995,0.0008507036692066,0.0082899903296973,7 TeV,CR OFF,217508,12.034555050848704,5.193374432930409,0.4315385497001952,2.241141270836863,0.0111355588652975,0.0094099346085859,0.0007320982444251,0.0075888314193548,0.8039330816813326,0.918472632142989,1.1424739857975623,7 TeV
7 TeV,CR ON,5,174812,11.51549664782738,5.280670677289722,0.4585708145107247,2.421561453647648,0.0126300032789858,0.0113251666224593,0.0008814929210713,0.0094986507017063,7 TeV,CR OFF,175081,15.053860784436916,5.846211793838736,0.3883529864898647,2.270393809789543,0.013971886064891,0.011418414952631,0.0007171610614908,0.0083692343394758,0.7649530451173302,0.9032636626088312,1.1808092906804324,7 TeV
7 TeV,CR ON,6,145770,13.348000274404884,5.747294696074257,0.4305734625354207,2.474632577500151,0.0150532193317212,0.0129970653427291,0.0008806534274685,0.0102995802776029,7 TeV,CR OFF,145296,18.088130437176524,6.452182637472598,0.3567080998161883,2.3015458082798523,0.016926993327082,0.0144430221928559,0.0007606864513844,0.0098297926995079,0.7379425043823626,0.8907520166424715,1.207075092371873,7 TeV
7 TeV,CR ON,7,123848,15.112153607648084,6.1586586083489285,0.4075301752645039,2.509839222054685,0.0175001443824246,0.01457483983205,0.0008816852011681,0.0110037329023208,7 TeV,CR OFF,123925,21.187379463385117,6.999517468876046,0.3303625859428362,2.312378691369946,0.0198833079089995,0.0214447652867882,0.000977090931108,0.0137557577270554,0.7132620451606151,0.879869024648332,1.233584529862653,7 TeV
7 TeV,CR ON,8,106379,16.837580725519135,6.568863004694024,0.3901310474335673,2.5627174044688896,0.0201401292301573,0.016626531119347,0.0009085894337277,0.0120829265968636,7 TeV,CR OFF,106758,24.260505067535924,7.476409688229346,0.3081720544323649,2.3040205333996746,0.0228819418199913,0.0178192502767591,0.0007066444123357,0.0105551933280015,0.6940325718136124,0.8786119646487354,1.2659520609425996,7 TeV
7 TeV,CR ON,9,91677,18.54876359392214,6.900443637191616,0.3720163666031454,2.5670779698578183,0.0227901307250917,0.0188626804599335,0.0009383285900155,0.0131294711524349,7 TeV,CR OFF,91638,27.39155153975425,7.963152101264604,0.2907156277623566,2.3150127620862686,0.0263055393104596,0.0203902742916994,0.0007189977637954,0.0114410071136134,0.677170972480391,0.8665467580477054,1.2796572701184386,7 TeV
7 TeV,CR ON,10,77497,20.22559582951598,7.217238479753242,0.3568368784083409,2.575376849843707,0.0259255877295318,0.0209703070024551,0.0009591921109665,0.014033540837757,7 TeV,CR OFF,77768,30.535014401810518,8.387879970250411,0.2746971021488389,2.3041263210000773,0.030078193025018,0.0228634082301891,0.0007269568215093,0.0121696518428452,0.662373875556998,0.8604365471788908,1.299019449484386,7 TeV
7 TeV,CR ON,11,64015,21.84761384050613,7.4754851742997985,0.3421648345157046,2.5578481475888943,0.0295459874894537,0.0235572345878119,0.0010049098861673,0.0151934919503298,7 TeV,CR OFF,64298,33.59739027652493,8.796384626743428,0.2618174969646262,2.3030474053120824,0.0346900941635701,0.029761654334856,0.000859743620279,0.0151712422159971,0.6502771096412042,0.849836096476758,1.3068829947676646,7 TeV
7 TeV,CR ON,12,51296,23.398666562694945,7.726706271124563,0.3302199401158797,2.551512482143746,0.0341155716331797,0.0268769549309155,0.0010765807065601,0.0167956842423184,7 TeV,CR OFF,50816,36.76007556675063,9.159954746834888,0.2491821522565105,2.282497238388557,0.0406343287497024,0.0304413489755393,0.0008082121682809,0.0147758710275674,0.6365238972429905,0.8435310527919838,1.3252150570396715,7 TeV
7 TeV,CR ON,13,39457,25.062118255315912,8.017614911860138,0.31990970715971,2.5649128385725017,0.0403629743769845,0.0324515551433802,0.0012091909552995,0.0196588259049614,7 TeV,CR OFF,39468,39.86368703760008,9.534802122312886,0.2391851539803507,2.2805831137975825,0.0479942406407564,0.0350927208971227,0.0008638976582546,0.0164032731430931,0.6286954398291587,0.8408790039908327,1.3374981759360822,7 TeV
7 TeV,CR ON,14,29088,26.37682205720572,8.15271391231798,0.3090862839593214,2.5198920473418247,0.0478019124299618,0.0381770827815513,0.0013700831236038,0.0225201859076565,7 TeV,CR OFF,29413,42.96940128514603,9.990425602444038,0.2325009263253942,2.322783206953173,0.0582524678079025,0.0433467424713903,0.0009856494915946,0.0196761743132574,0.6138512818032643,0.8160527125414473,1.3293980752865604,7 TeV
7 TeV,CR ON,15,20671,28.01107832228726,8.418290484455454,0.3005343238699014,2.5299852388862445,0.0585521927871493,0.0458319175318424,0.0015378303222533,0.026204472785047,7 TeV,CR OFF,20823,45.996926475531865,10.161973545944788,0.2209272298085061,2.245056664892904,0.0704216846909372,0.0517534368055513,0.0011023379062308,0.02237438353847,0.6089771745333419,0.8284109820198102,1.3603317442145844,7 TeV
7 TeV,CR ON,16,13941,29.331898716017506,8.667317619033131,0.2954911887207663,2.561115986268542,0.0734070460706983,0.0575601492915894,0.0018578811064823,0.0324976980414538,7 TeV,CR OFF,13960,49.1756446991404,10.650535450701776,0.2165815113530773,2.3067090646325195,0.0901423203699581,0.0674763194922831,0.0013341503549054,0.0285145786083463,0.5964720726178956,0.813791725228428,1.364341706153524,7 TeV
7 TeV,CR ON,17,9245,30.885667928610054,8.754460508758351,0.2834473429227316,2.48142856992954,0.0910491572275398,0.0691314570519358,0.0021395358206507,0.0376309602780038,7 TeV,CR OFF,9305,52.32434175174637,10.98244966303508,0.2098917883218001,2.305125999928584,0.1138520966139664,0.0839092828614966,0.0015779646079054,0.034581073406616,0.590273415672338,0.7971318583161155,1.3504451278873197,7 TeV
7 TeV,CR ON,18,5742,32.19958202716823,8.959886601963175,0.2782609598597683,2.4931866460969507,0.1182417691576678,0.0951123962336359,0.0028053516784869,0.0508004411200912,7 TeV,CR OFF,5734,55.2528775723753,11.181504481485936,0.2023696316420691,2.262796943122454,0.1476629015192618,0.1098039728438875,0.00194517200113,0.0435556588901462,0.5827675126058414,0.8013131521611191,1.3750134227250466,7 TeV
7 TeV,CR ON,19,3432,33.40122377622377,9.216454874864503,0.2759316525828948,2.5431116245770404,0.1573222907424634,0.1207313918115347,0.0034330246858944,0.0638618387980167,7 TeV,CR OFF,3459,57.93928881179532,11.351148998831002,0.1959145379865299,2.2238551117222376,0.193003214980152,0.1399592400034816,0.002363828457201,0.0537472899387196,0.5764866028080056,0.811940260480561,1.4084286721073578,7 TeV
7 TeV,CR ON,20,2027,34.98174642328564,9.273041931793577,0.2650823037703162,2.4581193182385848,0.2059659120243797,0.1506750171972518,0.004194569208135,0.077504891028693,7 TeV,CR OFF,1933,60.99172271081221,11.79752154132557,0.1934282393901653,2.2819738209061557,0.2683334731798937,0.1959599716985998,0.0032088565433628,0.075092611145167,0.5735490795882096,0.7860161051040265,1.3704426230940203,7 TeV
7 TeV,CR ON,21,1044,35.60727969348659,9.260439106579977,0.2600715130809032,2.408376410241822,0.2866033952607275,0.2305343961451054,0.0059992033516961,0.1139574486414208,7 TeV,CR OFF,1035,63.96038647342995,11.95819513005674,0.1869625214823294,2.23573431389312,0.3717024818884604,0.2679274167267034,0.0041005499869678,0.0982780597496854,0.5567083261493168,0.7744010702170268,1.3910355456212846,7 TeV
7 TeV,CR ON,22,573,37.93368237347295,9.33434424189316,0.2460700796192851,2.2969028307964656,0.3899478249123386,0.2921669235038712,0.0073323326555973,0.1383785157305659,7 TeV,CR OFF,565,67.43716814159292,11.900696749813452,0.1764708850885675,2.100126488610219,0.5006660751598468,0.3506165011470476,0.0052562437609882,0.1234476818538078,0.5625040822269753,0.7843527516184696,1.3943947722355845,7 TeV
13 TeV,CR ON,3,274585,8.071227488755758,4.412854093747982,0.546738906801431,2.4126790230899906,0.0084213392627461,0.0079137176493677,0.0008516053276439,0.0077038699636861,13 TeV,CR OFF,275123,9.53729422839966,4.682495536489548,0.4909668742887532,2.298950197421312,0.0089271724195154,0.0078291385148636,0.0007492022303071,0.0070380234821786,0.8462806426503731,0.9424150133961013,1.1135963247896772,13 TeV
13 TeV,CR ON,4,207204,10.128245593714407,5.067128729860782,0.5002967871361101,2.5350682235544277,0.011131735283378,0.01026716329128,0.0008913949055009,0.0092633676537731,13 TeV,CR OFF,207381,12.642995259932205,5.481328722850128,0.4335466881191823,2.376411914284221,0.0120365317546904,0.0111208814171542,0.0008239970552693,0.0090649320747485,0.8010954196757896,0.924434381893087,1.1539628853042425,13 TeV
13 TeV,CR ON,5,166510,12.092847276439851,5.607223018537633,0.4636809586987859,2.5999625448734296,0.0137412951965878,0.0122367063048176,0.0009028576225258,0.0103400607364206,13 TeV,CR OFF,166560,15.789199087415946,6.226064430847122,0.3943242716984498,2.455088322241415,0.0152555635229294,0.0429405106065226,0.0026650506377887,0.0334429620952145,0.7658936472640907,0.9006047208179487,1.1758874408151445,13 TeV
13 TeV,CR ON,6,139540,13.98806077110506,6.106389267804456,0.4365429467119801,2.665701164737768,0.0163468894935857,0.0142516853213489,0.0009158585111148,0.0114132785751269,13 TeV,CR OFF,140298,18.99018517726553,6.788819191097693,0.3574909421749641,2.426941368880992,0.0181246029792843,0.0148504537340452,0.0007420860461709,0.0100878237219717,0.7365942269931701,0.8994773753603394,1.2211300908942364,13 TeV
13 TeV,CR ON,7,120063,15.879813098123485,6.557877159427633,0.4129694171402166,2.708202708205969,0.0189259932951887,0.0162080177635994,0.0009235502847591,0.0123510570859648,13 TeV,CR OFF,119757,22.26945397763805,7.403535973556348,0.3324525145964797,2.4613241513143045,0.0213938396762427,0.0183326799960498,0.0007841776038074,0.011666737721995,0.713075997016777,0.8857763618426108,1.2421906859133425,13 TeV
13 TeV,CR ON,8,105978,17.69703145935949,6.976465186990128,0.3942166912575872,2.750239022688992,0.021430266496633,0.0182221779405323,0.0009364016230972,0.0133216962821375,13 TeV,CR OFF,105923,25.55275058297065,7.940869579932925,0.3107637885850547,2.467734715319768,0.0243990505610906,0.0202668523252135,0.0007627265992678,0.0121305417624286,0.6925685515497295,0.878551790426088,1.268541270694709,13 TeV
13 TeV,CR ON,9,93432,19.59660501755287,7.32752859755391,0.3739182675259603,2.739896798444288,0.0239722997423253,0.0202113300427688,0.0009470754535191,0.0141178561386462,13 TeV,CR OFF,93574,28.854468121486736,8.429004284291036,0.2921212842601074,2.4622915565610457,0.0275548897221283,0.0215668833580699,0.0007174879196096,0.0121245283429694,0.6791532228230568,0.8693231549555712,1.2800103507453435,13 TeV
13 TeV,CR ON,10,82993,21.38615304905233,7.718681463488682,0.3609195840778253,2.785823303431556,0.0267930643365165,0.0220149483730073,0.0009486414432027,0.014876688464473,13 TeV,CR OFF,83073,32.240378943820495,8.950224535762088,0.2776091605920027,2.484664320482861,0.0310530300446712,0.0239275170009875,0.0007182226136696,0.012851584990199,0.6633344194346514,0.8624008741509698,1.3000996916245948,13 TeV
13 TeV,CR ON,11,73050,23.1547022587269,8.044474859611938,0.3474229454442677,2.794835150278741,0.029763745929538,0.0244910176980817,0.0009797852809897,0.0160043186888646,13 TeV,CR OFF,73396,35.640974985012804,9.40827972845047,0.2639736913035262,2.483538328735208,0.0347275404174729,0.0266757564334867,0.0007223724120788,0.0136269603958869,0.6496652313373459,0.8550420578254694,1.3161271630087887,13 TeV
13 TeV,CR ON,12,64080,24.889903245942573,8.308542025523467,0.3338117446028193,2.773488908645831,0.0328218887708936,0.0265411705696227,0.0009921900384735,0.0167191473944092,13 TeV,CR OFF,64169,39.00889837772133,9.808542871908015,0.2514437289905589,2.466296595676317,0.0387205804417911,0.0299779385815795,0.0007473605080558,0.0146668241774572,0.638057065978506,0.8470719997890207,1.3275803136667335,13 TeV
13 TeV,CR ON,13,55221,26.66433059886637,8.633729215397192,0.3237932106858985,2.795542902846101,0.036740603859786,0.0292067549723579,0.0010230519233139,0.0178903670390461,13 TeV,CR OFF,54977,42.35933208432617,10.17155569330853,0.2401254975659122,2.4424498718750973,0.0433807306701797,0.032529900174987,0.0007499290660694,0.01523633465672,0.6294794862625496,0.8488110841370102,1.3484332733012674,13 TeV
13 TeV,CR ON,14,45941,28.28806512701073,8.85678057279563,0.3130924838100282,2.7729914280969883,0.0413214604831913,0.0323516936271694,0.001071332885229,0.0192055792914946,13 TeV,CR OFF,45973,45.72449046179279,10.554193431133116,0.230821455297619,2.436134287266717,0.0492236287935472,0.0376510266490545,0.000798933379776,0.0169227067580763,0.6186633211505796,0.839171712228582,1.3564271285194425,13 TeV
13 TeV,CR ON,15,37186,29.99470230731996,9.146571120029954,0.3049395532022936,2.789151310674936,0.0474316882770293,0.038211966251781,0.0011914754484789,0.0221275823104443,13 TeV,CR OFF,37389,49.07304287357244,10.913122624502556,0.2223852849846337,2.426917884922255,0.056438714106632,0.0424072481361014,0.0008461936776731,0.0184565305971338,0.611225645505532,0.8381259365210216,1.3712218109366554,13 TeV
13 TeV,CR ON,16,29513,31.58021888659235,9.299134588917504,0.294460738930012,2.738230042462281,0.0541297292118596,0.0416935233690364,0.0012497465557213,0.0234424340140858,13 TeV,CR OFF,29283,52.46357955127549,11.303039256371893,0.2154454452602652,2.4351883253832995,0.0660522250894545,0.0530494661127968,0.0009848020700699,0.0223532113118281,0.601945562172846,0.8227109875492361,1.3667531405655557,13 TeV
13 TeV,CR ON,17,22215,33.14994373171281,9.563876107277238,0.2885035396946385,2.7592121101504627,0.0641668592747468,0.0510201914938877,0.0014507448593838,0.0281037314152649,13 TeV,CR OFF,22429,55.65981541753979,11.63803899518629,0.2090923030894359,2.4334243769481665,0.0777096320425501,0.0578829660280371,0.0010192170252845,0.0237237485400987,0.5955812731866595,0.821777286640218,1.3797903386775345,13 TeV
13 TeV,CR ON,18,16355,34.63179455823907,9.692163916466608,0.2798631731361087,2.7124797482176395,0.0757871326560442,0.0581393695130778,0.0015938545483413,0.031169465211292,13 TeV,CR OFF,16163,59.01948895625812,11.97747081094691,0.2029409441315889,2.4307192346821145,0.0942115468936418,0.0691872927577788,0.0011479806825138,0.0275201789604492,0.5867857409593327,0.8091995438309375,1.3790375044014906,13 TeV
13 TeV,CR ON,19,11620,36.26454388984509,9.954953584406862,0.27450927315246,2.732727072722004,0.092349845969423,0.0721855188255743,0.0018698141925475,0.0378132605345564,13 TeV,CR OFF,11396,62.35240435240435,12.219412224433318,0.1959733927078648,2.394679670518155,0.114465364557483,0.084575871922803,0.0013317910160591,0.032554219039169,0.5816061828968863,0.8146835053572741,1.4007476696679313,13 TeV
13 TeV,CR ON,20,7767,37.4698081627398,10.113917065122465,0.269921773316678,2.729966429395668,0.114760580259661,0.0886026308854589,0.0022405023606852,0.0458365973894516,13 TeV,CR OFF,7789,65.71023237899603,12.644963731761248,0.1924352307693733,2.433336513791832,0.1432770846684302,0.1060236474286964,0.0015755124873952,0.0399772958312312,0.5702279052465633,0.799837570092718,1.4026629751605595,13 TeV
13 TeV,CR ON,21,5164,38.87470952749806,10.264793381507724,0.2640481049574637,2.710399240167032,0.1428423857472469,0.112168959039052,0.0027524138315956,0.057023909869779,13 TeV,CR OFF,5168,68.89725232198143,12.810602657091572,0.1859377874348756,2.381975113766945,0.1782002498093025,0.1313588903745641,0.0018747075006971,0.0480490690760311,0.5642417980012132,0.8012732621775165,1.4200884532410936,13 TeV
13 TeV,CR ON,22,3118,40.38518280949327,10.406589838832922,0.2576833658998979,2.681605097210144,0.1863675870670778,0.1422888248774016,0.0033219322840427,0.0701836248322674,13 TeV,CR OFF,3213,72.21195144724557,13.284676169748524,0.1839678322424736,2.443953076991884,0.2343665406175965,0.1662305713445412,0.00227300879514,0.0602586778259808,0.5592589869143291,0.7833529177422107,1.4006979522390937,13 TeV
13 TeV,CR ON,23,2035,42.212285012285015,10.761161690134806,0.2549296179300171,2.7433388381492034,0.2385486428344226,0.1825471281625928,0.0040934062258108,0.0892846521577974,13 TeV,CR OFF,1995,75.89223057644111,13.474785318714025,0.1775515782889236,2.392469400442092,0.3016826989069226,0.213581748941346,0.0027778270887453,0.0747514378658158,0.5562135239886965,0.7986147041014086,1.4358059803623873,13 TeV
13 TeV,CR ON,24,1143,43.116360454943134,10.544723071469171,0.2445643129477144,2.578862953197772,0.3118976219152815,0.2446945558028081,0.005430603869264,0.1156411214091565,13 TeV,CR OFF,1144,78.37062937062937,13.350337635749442,0.1703487357822941,2.2742131385166986,0.3947110067329114,0.2719896307787879,0.0034513721134846,0.0916978358074706,0.5501596810080189,0.7898469206675781,1.435668493955059,13 TeV
13 TeV,CR ON,25,646,45.22910216718266,10.880016396083027,0.2405534462273132,2.617225439087445,0.4280685196936193,0.3090605898664178,0.0066402953616203,0.1444993808721348,13 TeV,CR OFF,610,81.60819672131147,14.469717333072047,0.1773071568103081,2.565584440175839,0.5858617300350667,0.463076189494406,0.0054860465349948,0.1604576441354346,0.5542225411699528,0.7519163053182536,1.3567046618691714,13 TeV


==> anc/S2/numerical_checks/scale_width_identity.json <==
[
  {
    "energy": "2.76 TeV",
    "matched_bins": 16,
    "mean_ratio_weighted": 0.7662174482621644,
    "sigma_ratio_weighted": 0.8947945895238708,
    "cv_ratio_weighted": 1.1738525459680735,
    "identity_max_error": 4.440892098500626e-16,
    "bins_Rmu_below_Rsigma_below_one": 16
  },
  {
    "energy": "7 TeV",
    "matched_bins": 20,
    "mean_ratio_weighted": 0.7413415022827078,
    "sigma_ratio_weighted": 0.8911901558085406,
    "cv_ratio_weighted": 1.210483831887948,
    "identity_max_error": 8.881784197001252e-16,
    "bins_Rmu_below_Rsigma_below_one": 20
  },
  {
    "energy": "13 TeV",
    "matched_bins": 23,
    "mean_ratio_weighted": 0.7277194571832082,
    "sigma_ratio_weighted": 0.8895648392628143,
    "cv_ratio_weighted": 1.2322038181831254,
    "identity_max_error": 6.661338147750939e-16,
    "bins_Rmu_below_Rsigma_below_one": 23
  }
]

==> anc/S2/plot_inputs/alice_like_mean_pt_vs_nch.csv <==
energy,cr_state,multiplicity_definition,n_ch,dnch_deta,events,mean_pt_event_avg,std_event_mean_pt,sem_event_mean_pt
2.76TeV,CR_ON,Nch_ALICE_midrapidity,1,0.625,305679,0.46911821134693826,0.2775457623845684,0.0005019977826781798
2.76TeV,CR_ON,Nch_ALICE_midrapidity,2,1.25,377121,0.47774374678344805,0.21082206717845212,0.00034330150633346497
2.76TeV,CR_ON,Nch_ALICE_midrapidity,3,1.875,385908,0.4848346790583858,0.18524248521471198,0.0002981938676776436
2.76TeV,CR_ON,Nch_ALICE_midrapidity,4,2.5,342936,0.4958350187475207,0.1760373142538428,0.00030060638094220365
2.76TeV,CR_ON,Nch_ALICE_midrapidity,5,3.125,281539,0.50809249941243,0.17062194441378234,0.0003215626544445062
2.76TeV,CR_ON,Nch_ALICE_midrapidity,6,3.75,227834,0.5232737032445564,0.16984929685726025,0.00035583977079528
2.76TeV,CR_ON,Nch_ALICE_midrapidity,7,4.375,185615,0.5374381404873907,0.16818968816478747,0.00039038473784405253
2.76TeV,CR_ON,Nch_ALICE_midrapidity,8,5.0,156119,0.5495026478728056,0.1655373091214088,0.000418955610665895
2.76TeV,CR_ON,Nch_ALICE_midrapidity,9,5.625,132765,0.5621019463708421,0.16508745752929313,0.00045307727437958077
2.76TeV,CR_ON,Nch_ALICE_midrapidity,10,6.25,115512,0.571603099103446,0.16452654186715007,0.000484085882948231
2.76TeV,CR_ON,Nch_ALICE_midrapidity,11,6.875,100234,0.5816488577759029,0.16317599886197204,0.0005154051442150572
2.76TeV,CR_ON,Nch_ALICE_midrapidity,12,7.5,86893,0.5905007727772251,0.16164148082298666,0.0005483532535677223
2.76TeV,CR_ON,Nch_ALICE_midrapidity,13,8.125,76019,0.5973341661319206,0.15884756134675249,0.0005761286541434848
2.76TeV,CR_ON,Nch_ALICE_midrapidity,14,8.75,66073,0.6051678614805576,0.157602647443974,0.0006131284882358902
2.76TeV,CR_ON,Nch_ALICE_midrapidity,15,9.375,57877,0.6110162500997927,0.15565268886439054,0.0006469990180323913
2.76TeV,CR_ON,Nch_ALICE_midrapidity,16,10.0,49740,0.6172124414869136,0.15590470880156998,0.0006990469447836142
2.76TeV,CR_ON,Nch_ALICE_midrapidity,17,10.625,43047,0.625010642677172,0.15380199736623482,0.0007412940774628917
2.76TeV,CR_ON,Nch_ALICE_midrapidity,18,11.25,37345,0.62992474694762,0.15046315519174966,0.0007785991634921802
2.76TeV,CR_ON,Nch_ALICE_midrapidity,19,11.875,31810,0.6354053675381804,0.1506280588418702,0.0008445474301960033
2.76TeV,CR_ON,Nch_ALICE_midrapidity,20,12.5,27260,0.6428138447236469,0.1506079680104529,0.0009121894043854779
2.76TeV,CR_ON,Nch_ALICE_midrapidity,21,13.125,22771,0.6449258049298945,0.14610984477751202,0.0009682520557315769
2.76TeV,CR_ON,Nch_ALICE_midrapidity,22,13.75,19464,0.651844980416001,0.14900730930948097,0.001068049852990796
2.76TeV,CR_ON,Nch_ALICE_midrapidity,23,14.375,16439,0.6564434271998066,0.1463305720032149,0.001141293575365743
2.76TeV,CR_ON,Nch_ALICE_midrapidity,24,15.0,13784,0.6591008940023729,0.14512367090977496,0.0012360915089073977
2.76TeV,CR_ON,Nch_ALICE_midrapidity,25,15.625,11225,0.6634304283193052,0.14435304194228474,0.0013624882490407965
2.76TeV,CR_ON,Nch_ALICE_midrapidity,26,16.25,9480,0.6691082482676884,0.14690359618705837,0.0015087881301202647
2.76TeV,CR_ON,Nch_ALICE_midrapidity,27,16.875,7635,0.6714873199473994,0.14455802530210157,0.0016543892000705745
2.76TeV,CR_ON,Nch_ALICE_midrapidity,28,17.5,6308,0.6785521165315318,0.15040552664689044,0.0018937295340627266
2.76TeV,CR_ON,Nch_ALICE_midrapidity,29,18.125,5115,0.683012391197537,0.14901511384948168,0.0020835671417848084
2.76TeV,CR_ON,Nch_ALICE_midrapidity,30,18.75,4094,0.6870760300128023,0.14647738325819376,0.0022892680849925075
2.76TeV,CR_ON,Nch_ALICE_midrapidity,31,19.375,3439,0.6894377747249711,0.14225110389665738,0.0024257137913295205
2.76TeV,CR_ON,Nch_ALICE_midrapidity,32,20.0,2784,0.692734484314576,0.1461849235806819,0.0027705626141811615
2.76TeV,CR_ON,Nch_ALICE_midrapidity,33,20.625,2203,0.7029042313155618,0.14928441742916027,0.0031805866306546826
2.76TeV,CR_ON,Nch_ALICE_midrapidity,34,21.25,1775,0.6981243095935236,0.14318653876914364,0.0033986231582296554
2.76TeV,CR_ON,Nch_ALICE_midrapidity,35,21.875,1402,0.6990081059658197,0.14320802079541808,0.003824664420786076
2.76TeV,CR_ON,Nch_ALICE_midrapidity,36,22.5,1106,0.7087709900363758,0.14512345597434106,0.00436375187729518
2.76TeV,CR_ON,Nch_ALICE_midrapidity,37,23.125,866,0.7222263081289088,0.1801457315756117,0.006121601154805261
2.76TeV,CR_ON,Nch_ALICE_midrapidity,38,23.75,709,0.7124652892990508,0.15672975244621248,0.005886109404659949
2.76TeV,CR_ON,Nch_ALICE_midrapidity,39,24.375,557,0.712859755111588,0.14320868703494327,0.006067946813536456
2.76TeV,CR_ON,Nch_ALICE_midrapidity,40,25.0,359,0.7247369481992586,0.15426165879766562,0.008141618958282136
2.76TeV,CR_ON,Nch_ALICE_midrapidity,41,25.625,314,0.7325592966984938,0.1789615788694923,0.010099386169065704
2.76TeV,CR_ON,Nch_ALICE_midrapidity,42,26.25,248,0.7450983588413527,0.176239182313126,0.011191199268088365
2.76TeV,CR_ON,Nch_ALICE_midrapidity,43,26.875,185,0.7302936472434206,0.1449589995729317,0.010657597609010942
2.76TeV,CR_ON,Nch_ALICE_midrapidity,44,27.5,165,0.7369467879786636,0.16236720873924138,0.012640270056995301
2.76TeV,CR_ON,Nch_ALICE_midrapidity,45,28.125,121,0.7417295576783908,0.17794465075994043,0.016176786432721857
2.76TeV,CR_ON,Nch_ALICE_midrapidity,46,28.75,89,0.7790471870373914,0.16890970563282176,0.01790439298832894
2.76TeV,CR_ON,Nch_ALICE_midrapidity,47,29.375,70,0.7150766030633343,0.12687124237008068,0.015164013858251833
2.76TeV,CR_ON,Nch_ALICE_midrapidity,48,30.0,61,0.7329421154136864,0.1226355230080722,0.015701869734892442
2.76TeV,CR_ON,Nch_ALICE_midrapidity,49,30.625,31,0.7614356951936441,0.19307684433704544,0.034677624941531655
2.76TeV,CR_ON,Nch_ALICE_midrapidity,50,31.25,35,0.7785114157540457,0.14782765338732584,0.02498743404536617
2.76TeV,CR_ON,Nch_ALICE_midrapidity,51,31.875,26,0.8305812047437666,0.3107555041721051,0.06094416845115108
2.76TeV,CR_ON,Nch_ALICE_midrapidity,52,32.5,21,0.6895200848142744,0.09854600318886657,0.02150450090706384
2.76TeV,CR_ON,Nch_ALICE_midrapidity,53,33.125,7,0.8034709663082646,0.15551378484858902,0.05877868573596729
2.76TeV,CR_ON,Nch_ALICE_midrapidity,54,33.75,10,0.804937270835594,0.15674695634207628,0.0495677398339936
2.76TeV,CR_ON,Nch_ALICE_midrapidity,55,34.375,8,0.7027688113125887,0.1752735100133739,0.06196854374641246
2.76TeV,CR_ON,Nch_ALICE_midrapidity,56,35.0,7,0.7514934637108627,0.08468615892083549,0.03200835942768925
2.76TeV,CR_ON,Nch_ALICE_midrapidity,57,35.625,5,0.6483170626456276,0.07321301193542147,0.03274185430502117
2.76TeV,CR_ON,Nch_ALICE_midrapidity,58,36.25,3,0.7111290679580864,0.016869814452842784,0.009739791915527821
2.76TeV,CR_ON,Nch_ALICE_midrapidity,59,36.875,3,0.8527172110175009,0.14121007843104358,0.08152767679445118
2.76TeV,CR_ON,Nch_ALICE_midrapidity,60,37.5,3,0.8282110002305773,0.0514707262006713,0.0297166376273431
2.76TeV,CR_ON,Nch_ALICE_midrapidity,61,38.125,1,0.8257047934610335,0.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,63,39.375,1,0.6730610075451079,0.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,65,40.625,1,0.5305745051457331,0.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,66,41.25,1,0.8247905500007399,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,1,0.625,289400,0.4659762802005391,0.27187357011753616,0.0005053796226472323
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,2,1.25,349443,0.4727657169409114,0.20516669502986676,0.00034707129001334316
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,3,1.875,348313,0.4768387340790249,0.17776421256817262,0.000301203137565837
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,4,2.5,304445,0.48345516014689205,0.16532107103652247,0.0002996220611408442
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,5,3.125,249211,0.49221247345678104,0.1589288470609425,0.0003183604639328315
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,6,3.75,199391,0.4993436811444886,0.15395177656510192,0.0003447719531564175
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,7,4.375,163947,0.5069252041408294,0.15120851036323923,0.0003734431502017764
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,8,5.0,137880,0.5125446910334172,0.1467542370034189,0.00039522099885360264
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,9,5.625,119165,0.5170806420316438,0.14330900412258382,0.0004151443382389152
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,10,6.25,104727,0.5197323226543479,0.13819819109350834,0.0004270443959256833
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,11,6.875,91739,0.5212644400911208,0.13571907887766335,0.00044808860778082087
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,12,7.5,82575,0.5246186289157864,0.13283820844990957,0.00046227320251713167
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,13,8.125,74070,0.5262235503178859,0.1276247197723286,0.00046893605893078645
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,14,8.75,67146,0.527906192106551,0.12597797129561872,0.00048616594859856156
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,15,9.375,60878,0.5300896117492908,0.12504276740636533,0.0005067904105882173
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,16,10.0,55643,0.5307915741421919,0.11935993802341141,0.0005060032614815397
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,17,10.625,50533,0.5331176412350473,0.12038437283489431,0.0005355284819770325
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,18,11.25,46312,0.5340767657124622,0.1170417920093077,0.0005438688611765688
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,19,11.875,42363,0.5353934349157925,0.11537341478828422,0.0005605474652524285
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,20,12.5,38807,0.5360971451555147,0.1129588361641674,0.0005734098828006792
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,21,13.125,35628,0.5370942380166872,0.11231981435290393,0.0005950598591753294
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,22,13.75,32282,0.5381000603635316,0.11182612300223094,0.0006223906383757817
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,23,14.375,29690,0.5385440765902771,0.106564585859724,0.0006184545695081026
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,24,15.0,26847,0.5392920343669637,0.10585041376454234,0.0006460180887816296
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,25,15.625,24567,0.5416113635577214,0.10451600976748436,0.0006668171451976311
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,26,16.25,22127,0.541505077559562,0.10329065994094712,0.0006943841263386073
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,27,16.875,19834,0.5429763630428152,0.10434411452355569,0.0007409054740202291
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,28,17.5,17908,0.544061637441306,0.10275303409580706,0.0007678406703592514
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,29,18.125,16560,0.5448726344323009,0.10240532938329788,0.0007957788503279864
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,30,18.75,14681,0.5457262908714371,0.09995703803333884,0.0008249650675882254
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,31,19.375,12934,0.548042246620081,0.1001806344682259,0.0008808812168179047
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,32,20.0,11699,0.5466561793659435,0.09721293204778725,0.0008987722846016908
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,33,20.625,10429,0.5498059380972624,0.10669880257196543,0.0010448121440560414
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,34,21.25,9111,0.5481160038758398,0.09731984600503912,0.0010195731493716407
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,35,21.875,8103,0.5482135774857178,0.09575253975138408,0.0010637201413733412
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,36,22.5,7299,0.5510279580843451,0.0975916388254564,0.0011423019790293937
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,37,23.125,6235,0.5527605528566818,0.09980630822200647,0.0012639787209608735
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,38,23.75,5551,0.5494607983050185,0.09282559356348002,0.0012458969460667315
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,39,24.375,4872,0.5522114351159034,0.09187765386391943,0.001316304169472952
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,40,25.0,4167,0.5516953860079903,0.08875498447989984,0.001374931310981661
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,41,25.625,3678,0.5547534311814881,0.09387682393125528,0.0015479343066064869
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,42,26.25,3135,0.5553538477954072,0.09325577656638673,0.0016655472983946576
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,43,26.875,2758,0.55646723769078,0.09271919045355857,0.0017655194247431808
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,44,27.5,2338,0.5586364347870384,0.09462372132879285,0.001956941171895696
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,45,28.125,2006,0.5568808034024418,0.08661394338362916,0.0019338480522944838
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,46,28.75,1713,0.5561826668607659,0.08720996966236133,0.0021071111922439808
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,47,29.375,1403,0.5649813225986626,0.10243178293136904,0.002734676109605482
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,48,30.0,1295,0.5613946123933237,0.09169532716824143,0.0025480756649286177
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,49,30.625,1095,0.5647722356417851,0.09160668539105478,0.002768344346097755
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,50,31.25,920,0.5591222296590391,0.08378786464490373,0.002762404092718937
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,51,31.875,713,0.5711697963251645,0.09867385418667846,0.003695364880353975
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,52,32.5,675,0.5636055087228107,0.08707921321190751,0.0033516804792477076
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,53,33.125,556,0.5688526196413126,0.09277127170781396,0.003934378282745025
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,54,33.75,503,0.5622586628165528,0.0879816047455961,0.003922905862341314
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,55,34.375,408,0.5667501725827523,0.09156002015352789,0.004532896449495521
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,56,35.0,318,0.5755119690033943,0.10243425809684036,0.00574422795657856
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,57,35.625,255,0.5679037929360381,0.07633681788381075,0.004780396966298555
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,58,36.25,212,0.5739021322986253,0.09637064409755561,0.006618763010669319
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,59,36.875,180,0.5759071630273158,0.07878996994515165,0.005872657624750815
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,60,37.5,131,0.5673371079617175,0.08474649286455813,0.0074043354603560135
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,61,38.125,135,0.5749389062451824,0.09121834850731564,0.00785082543638617
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,62,38.75,96,0.5819042517292883,0.07667027774222167,0.007825127454412892
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,63,39.375,79,0.5710934724629535,0.07982286306079228,0.008980773744697225
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,64,40.0,69,0.5888107954591945,0.08572175580330015,0.010319686700390275
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,65,40.625,63,0.5801366817674648,0.09276750661810974,0.011687607250431283
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,66,41.25,55,0.5805981754271452,0.07812928226196517,0.010534950271073746
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,67,41.875,40,0.5906264390518416,0.10228051267100924,0.01617196901450507
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,68,42.5,40,0.5725012183189391,0.0703655197179074,0.011125765552503808
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,69,43.125,24,0.5756642991218014,0.13625710686594847,0.02781336547078768
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,70,43.75,19,0.5572688798259076,0.05340588088460582,0.01225214935614565
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,71,44.375,13,0.6486799585212218,0.08514382171114025,0.023614647305267713
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,72,45.0,19,0.5870985929031819,0.1055419591140432,0.024212986004285043
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,73,45.625,14,0.6264721558751891,0.13530180006192946,0.03616092711753781
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,74,46.25,10,0.5592175715678447,0.06587523849202671,0.02083157950416002
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,75,46.875,8,0.590251178741455,0.036088339912342976,0.012759154936891426
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,76,47.5,6,0.5635630624336109,0.06599769312710524,0.026943445393699358
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,77,48.125,6,0.6028451630563447,0.059404353290419785,0.024251725676925236
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,78,48.75,5,0.6279239947979267,0.07795730901205153,0.03486356845878084
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,79,49.375,1,0.8649738166905656,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,80,50.0,1,0.886906909942627,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,82,51.25,2,0.5358532928838962,0.016942210313752353,0.011979951801142953
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,83,51.875,3,0.5852223898033541,0.05844834692099378,0.033745168828524394
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,86,53.75,2,0.6008046615955441,0.064726762993391,0.04576873303688125
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,87,54.375,1,0.6043160537193561,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,95,59.375,1,0.5364157827276933,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,98,61.25,1,0.43444571203115034,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,107,66.875,1,0.48718072766455534,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,152,95.0,1,0.5998142643978721,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,1,0.625,261285,0.470237924328666,0.28170267633033963,0.0005511042166368098
7TeV,CR_ON,Nch_ALICE_midrapidity,2,1.25,327414,0.47914624783819304,0.2162929882001246,0.0003780017564591747
7TeV,CR_ON,Nch_ALICE_midrapidity,3,1.875,338172,0.48834865583747616,0.1936851686096784,0.0003330638845935732
7TeV,CR_ON,Nch_ALICE_midrapidity,4,2.5,305118,0.5006420309057569,0.18534992091477995,0.0003355509637972101
7TeV,CR_ON,Nch_ALICE_midrapidity,5,3.125,254885,0.5159661492090729,0.183413953602822,0.00036329567986714974
7TeV,CR_ON,Nch_ALICE_midrapidity,6,3.75,209683,0.5323609483519278,0.18314422529238011,0.0003999554496655753
7TeV,CR_ON,Nch_ALICE_midrapidity,7,4.375,174159,0.5498710623623092,0.18424548750062236,0.0004414930779999958
7TeV,CR_ON,Nch_ALICE_midrapidity,8,5.0,149109,0.5637602709519424,0.1817856696240293,0.0004707688466553195
7TeV,CR_ON,Nch_ALICE_midrapidity,9,5.625,130207,0.5775595448320855,0.1807583048695306,0.0005009346734705769
7TeV,CR_ON,Nch_ALICE_midrapidity,10,6.25,114273,0.5883063921203577,0.17933742332905211,0.0005305167630708296
7TeV,CR_ON,Nch_ALICE_midrapidity,11,6.875,102166,0.5989408284883604,0.17737427671394265,0.0005549290271385672
7TeV,CR_ON,Nch_ALICE_midrapidity,12,7.5,92149,0.6093738938614034,0.17843772696637772,0.0005878159538308851
7TeV,CR_ON,Nch_ALICE_midrapidity,13,8.125,82107,0.6195251460613667,0.17526819414162065,0.0006116641399126721
7TeV,CR_ON,Nch_ALICE_midrapidity,14,8.75,74975,0.6282252737355185,0.17390895102175172,0.0006351315669283938
7TeV,CR_ON,Nch_ALICE_midrapidity,15,9.375,68131,0.6356416064416047,0.17058122039546678,0.0006535199284139238
7TeV,CR_ON,Nch_ALICE_midrapidity,16,10.0,61310,0.646593149907339,0.17289783004146028,0.0006982708053819546
7TeV,CR_ON,Nch_ALICE_midrapidity,17,10.625,56045,0.652780850014335,0.1706214760370447,0.0007207178161312985
7TeV,CR_ON,Nch_ALICE_midrapidity,18,11.25,50667,0.6603470095321201,0.1696324787418679,0.0007536095841319712
7TeV,CR_ON,Nch_ALICE_midrapidity,19,11.875,46223,0.6680503978430455,0.16740900122190114,0.0007786633625634186
7TeV,CR_ON,Nch_ALICE_midrapidity,20,12.5,41854,0.6740778575307235,0.16482656856741704,0.0008056728566782474
7TeV,CR_ON,Nch_ALICE_midrapidity,21,13.125,38060,0.6784798373713792,0.16337937456555876,0.000837457617431497
7TeV,CR_ON,Nch_ALICE_midrapidity,22,13.75,33721,0.6860432255623556,0.16149635046989352,0.0008794527067474607
7TeV,CR_ON,Nch_ALICE_midrapidity,23,14.375,30529,0.692636774486505,0.16134187873913067,0.0009234020201095089
7TeV,CR_ON,Nch_ALICE_midrapidity,24,15.0,27571,0.6980216336492701,0.16143390590046033,0.0009722288305734279
7TeV,CR_ON,Nch_ALICE_midrapidity,25,15.625,24290,0.7040469830977485,0.16257368705767086,0.0010431253456632862
7TeV,CR_ON,Nch_ALICE_midrapidity,26,16.25,22023,0.7068984961627878,0.1596483872788473,0.0010757870111476882
7TeV,CR_ON,Nch_ALICE_midrapidity,27,16.875,19502,0.7123381810819387,0.15805156284789945,0.0011317727120674498
7TeV,CR_ON,Nch_ALICE_midrapidity,28,17.5,16987,0.7179384986890011,0.15997706618769014,0.0012274374919361002
7TeV,CR_ON,Nch_ALICE_midrapidity,29,18.125,15110,0.7206935653938134,0.15886374417793409,0.0012923869434232583
7TeV,CR_ON,Nch_ALICE_midrapidity,30,18.75,13501,0.724100222398159,0.1559734265339412,0.0013423558027431998
7TeV,CR_ON,Nch_ALICE_midrapidity,31,19.375,11370,0.730822402675308,0.15367856241587077,0.001441229214505128
7TeV,CR_ON,Nch_ALICE_midrapidity,32,20.0,10070,0.7328322975584625,0.15661450720323752,0.0015606921753465602
7TeV,CR_ON,Nch_ALICE_midrapidity,33,20.625,8815,0.7370343245309886,0.1580856301227053,0.0016837640641895893
7TeV,CR_ON,Nch_ALICE_midrapidity,34,21.25,7610,0.742312451132098,0.16047005648516816,0.001839507983850093
7TeV,CR_ON,Nch_ALICE_midrapidity,35,21.875,6584,0.7449638491433382,0.1545894439187386,0.001905175218734571
7TeV,CR_ON,Nch_ALICE_midrapidity,36,22.5,5596,0.7466643485403003,0.15283065505379712,0.0020430153122650654
7TeV,CR_ON,Nch_ALICE_midrapidity,37,23.125,4792,0.7533051764841878,0.15989178698548362,0.0023097647630718936
7TeV,CR_ON,Nch_ALICE_midrapidity,38,23.75,3976,0.7603735819302723,0.16010507975457985,0.002539112382497238
7TeV,CR_ON,Nch_ALICE_midrapidity,39,24.375,3460,0.7580282887794788,0.15592061330149717,0.002650729949216793
7TeV,CR_ON,Nch_ALICE_midrapidity,40,25.0,2839,0.7590834391037299,0.1519830680118347,0.0028524136817803516
7TeV,CR_ON,Nch_ALICE_midrapidity,41,25.625,2422,0.7700914022716083,0.15910057699299246,0.0032328435302825097
7TeV,CR_ON,Nch_ALICE_midrapidity,42,26.25,2114,0.7650477554409645,0.162408834839451,0.003532296566275689
7TeV,CR_ON,Nch_ALICE_midrapidity,43,26.875,1730,0.770285730583725,0.16127489997154126,0.00387742788835355
7TeV,CR_ON,Nch_ALICE_midrapidity,44,27.5,1503,0.7751040804200826,0.15043036689742384,0.003880217092795358
7TeV,CR_ON,Nch_ALICE_midrapidity,45,28.125,1210,0.7880438793592208,0.17455719693759653,0.005018166584521579
7TeV,CR_ON,Nch_ALICE_midrapidity,46,28.75,928,0.7911493087458287,0.15720939766744743,0.005160651304934527
7TeV,CR_ON,Nch_ALICE_midrapidity,47,29.375,831,0.7908105254188533,0.16695840756872785,0.005791722989230206
7TeV,CR_ON,Nch_ALICE_midrapidity,48,30.0,674,0.789608571991605,0.15330549243070304,0.005905106929413274
7TeV,CR_ON,Nch_ALICE_midrapidity,49,30.625,558,0.8063520417985315,0.17707078789924113,0.007496004183742473
7TeV,CR_ON,Nch_ALICE_midrapidity,50,31.25,440,0.8121774145473142,0.16385461686673522,0.007811462362880093
7TeV,CR_ON,Nch_ALICE_midrapidity,51,31.875,372,0.801516542649837,0.1652332248958628,0.008566943629076921
7TeV,CR_ON,Nch_ALICE_midrapidity,52,32.5,335,0.7978429757084287,0.15925595056291872,0.008701082071959874
7TeV,CR_ON,Nch_ALICE_midrapidity,53,33.125,274,0.8157330947611192,0.17536417117217312,0.01059413701836447
7TeV,CR_ON,Nch_ALICE_midrapidity,54,33.75,200,0.8068448921486183,0.1820397437832156,0.012872153727457342
7TeV,CR_ON,Nch_ALICE_midrapidity,55,34.375,157,0.7995355046133672,0.16561918275094878,0.013217849756977845
7TeV,CR_ON,Nch_ALICE_midrapidity,56,35.0,131,0.8415493354152561,0.16520618915280041,0.014434131764831248
7TeV,CR_ON,Nch_ALICE_midrapidity,57,35.625,114,0.8232850793619526,0.2069656831467465,0.01938411223195553
7TeV,CR_ON,Nch_ALICE_midrapidity,58,36.25,81,0.8338840520346401,0.15897748366069164,0.01766416485118796
7TeV,CR_ON,Nch_ALICE_midrapidity,59,36.875,78,0.8982311764368544,0.29892555222341266,0.03384665377015611
7TeV,CR_ON,Nch_ALICE_midrapidity,60,37.5,59,0.8275304384824245,0.1241548351121383,0.01616358277625304
7TeV,CR_ON,Nch_ALICE_midrapidity,61,38.125,37,0.7957354872217206,0.14433591346441513,0.02372867800534353
7TeV,CR_ON,Nch_ALICE_midrapidity,62,38.75,37,0.8892221575523319,0.22815370018938289,0.03750823726110465
7TeV,CR_ON,Nch_ALICE_midrapidity,63,39.375,34,0.820448776587051,0.17974298570719932,0.03082566773807487
7TeV,CR_ON,Nch_ALICE_midrapidity,64,40.0,25,0.8514189147949218,0.16236698548707978,0.03247339709741596
7TeV,CR_ON,Nch_ALICE_midrapidity,65,40.625,19,0.8610650035533829,0.14945611746347037,0.03428758486932693
7TeV,CR_ON,Nch_ALICE_midrapidity,66,41.25,18,0.860795782069967,0.19684138359057782,0.046395959051679994
7TeV,CR_ON,Nch_ALICE_midrapidity,67,41.875,12,0.8166795464890514,0.1110383100395116,0.032053999095836574
7TeV,CR_ON,Nch_ALICE_midrapidity,68,42.5,5,0.7803024067598231,0.0638572070770887,0.028557811175530193
7TeV,CR_ON,Nch_ALICE_midrapidity,69,43.125,9,0.7750508466588509,0.1737862768825472,0.057928758960849064
7TeV,CR_ON,Nch_ALICE_midrapidity,70,43.75,10,0.9360987908499581,0.31186273839450007,0.0986196570663863
7TeV,CR_ON,Nch_ALICE_midrapidity,71,44.375,2,0.9323042211398272,0.14485807821784244,0.10243012941748769
7TeV,CR_ON,Nch_ALICE_midrapidity,72,45.0,2,1.0103587574428983,0.01472785737779033,0.010414167824183865
7TeV,CR_ON,Nch_ALICE_midrapidity,73,45.625,3,0.8523894706273188,0.038291663499508764,0.022107702229159955
7TeV,CR_ON,Nch_ALICE_midrapidity,74,46.25,2,0.8223531052872941,0.02440674240524948,0.017258173061425172
7TeV,CR_ON,Nch_ALICE_midrapidity,75,46.875,2,0.9465567525227865,0.10604192097981825,0.07498296141487751
7TeV,CR_ON,Nch_ALICE_midrapidity,76,47.5,3,0.9770987995883873,0.21714055699036758,0.125366159030374
7TeV,CR_ON,Nch_ALICE_midrapidity,77,48.125,1,0.687439608883548,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,78,48.75,1,0.7387771117381561,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,79,49.375,1,0.7798225789130488,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,81,50.625,1,0.7460232958381559,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,91,56.875,1,0.7934242500053658,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,1,0.625,247033,0.4644227023373249,0.2776170993016649,0.0005585585780793224
7TeV,CR_OFF,Nch_ALICE_midrapidity,2,1.25,300334,0.47281190919392807,0.21026262946998756,0.0003836717659997445
7TeV,CR_OFF,Nch_ALICE_midrapidity,3,1.875,305133,0.47913581469219696,0.18461849821668225,0.00033421860671404327
7TeV,CR_OFF,Nch_ALICE_midrapidity,4,2.5,270115,0.4876569869614357,0.17376004835107373,0.0003343301766011606
7TeV,CR_OFF,Nch_ALICE_midrapidity,5,3.125,222733,0.4981989143252648,0.16995825518709173,0.0003601222713113989
7TeV,CR_OFF,Nch_ALICE_midrapidity,6,3.75,182129,0.5085170557052362,0.16751133669494844,0.00039251354909774
7TeV,CR_OFF,Nch_ALICE_midrapidity,7,4.375,151546,0.5175306178012902,0.16617759563414866,0.0004268745194423985
7TeV,CR_OFF,Nch_ALICE_midrapidity,8,5.0,128751,0.5234526009380925,0.16138072398033668,0.0004497553664501432
7TeV,CR_OFF,Nch_ALICE_midrapidity,9,5.625,112820,0.5279653271952701,0.15959839305086346,0.00047515517823155945
7TeV,CR_OFF,Nch_ALICE_midrapidity,10,6.25,100171,0.5320655984963619,0.15679445508990336,0.0004954042128888329
7TeV,CR_OFF,Nch_ALICE_midrapidity,11,6.875,89198,0.5345878028910287,0.15094703931902861,0.0005054137359171112
7TeV,CR_OFF,Nch_ALICE_midrapidity,12,7.5,80484,0.5367483673807166,0.1474429092465571,0.0005197196236826151
7TeV,CR_OFF,Nch_ALICE_midrapidity,13,8.125,73168,0.5400730041405809,0.1460879251731237,0.0005400745705787907
7TeV,CR_OFF,Nch_ALICE_midrapidity,14,8.75,67070,0.5415764323926147,0.1438781871820182,0.0005555597886771935
7TeV,CR_OFF,Nch_ALICE_midrapidity,15,9.375,62021,0.5424974141607002,0.13969584111247538,0.0005609370093901837
7TeV,CR_OFF,Nch_ALICE_midrapidity,16,10.0,57388,0.5436152606774616,0.13658715847912728,0.0005701633865845704
7TeV,CR_OFF,Nch_ALICE_midrapidity,17,10.625,53198,0.5441001930712777,0.13140185038957863,0.0005697099813684876
7TeV,CR_OFF,Nch_ALICE_midrapidity,18,11.25,49894,0.5455558944909041,0.13067883325453958,0.0005850339737881778
7TeV,CR_OFF,Nch_ALICE_midrapidity,19,11.875,46224,0.5471158021801482,0.12848589647403727,0.000597615285044383
7TeV,CR_OFF,Nch_ALICE_midrapidity,20,12.5,43598,0.5473048992526423,0.12582758252736495,0.0006026186514399292
7TeV,CR_OFF,Nch_ALICE_midrapidity,21,13.125,41075,0.5488647523465405,0.12322334504516393,0.0006080008802112571
7TeV,CR_OFF,Nch_ALICE_midrapidity,22,13.75,38209,0.5496451665859454,0.12346489540490592,0.0006316269573008686
7TeV,CR_OFF,Nch_ALICE_midrapidity,23,14.375,36254,0.5523055903672635,0.1233499732888732,0.0006478300580740697
7TeV,CR_OFF,Nch_ALICE_midrapidity,24,15.0,34660,0.5523097596917793,0.12129238762875783,0.0006515072696071599
7TeV,CR_OFF,Nch_ALICE_midrapidity,25,15.625,32128,0.5523309251695702,0.11577607734943518,0.0006459174022570887
7TeV,CR_OFF,Nch_ALICE_midrapidity,26,16.25,30403,0.5528738922773981,0.11515089177148131,0.0006604030736660068
7TeV,CR_OFF,Nch_ALICE_midrapidity,27,16.875,28839,0.5538346670463148,0.11285421489846695,0.0006645500351410075
7TeV,CR_OFF,Nch_ALICE_midrapidity,28,17.5,27306,0.5535631813457009,0.11275253224943968,0.0006823343912730673
7TeV,CR_OFF,Nch_ALICE_midrapidity,29,18.125,25775,0.5545073708882202,0.10934217515126742,0.0006810647015616836
7TeV,CR_OFF,Nch_ALICE_midrapidity,30,18.75,24149,0.5554348572109387,0.10797860680178518,0.0006948453314614674
7TeV,CR_OFF,Nch_ALICE_midrapidity,31,19.375,22820,0.5575720682368249,0.1107042254085089,0.0007328352945538438
7TeV,CR_OFF,Nch_ALICE_midrapidity,32,20.0,21390,0.557376271209019,0.10729272507412764,0.000733609393420401
7TeV,CR_OFF,Nch_ALICE_midrapidity,33,20.625,19894,0.559393972505529,0.10912690992793328,0.0007736968005872388
7TeV,CR_OFF,Nch_ALICE_midrapidity,34,21.25,18841,0.5596911933464768,0.10661344503973197,0.0007767119774062261
7TeV,CR_OFF,Nch_ALICE_midrapidity,35,21.875,17574,0.5609298556372967,0.10448621977308069,0.000788176906632136
7TeV,CR_OFF,Nch_ALICE_midrapidity,36,22.5,16611,0.561036864158163,0.10260534608312326,0.0007961082059183424
7TeV,CR_OFF,Nch_ALICE_midrapidity,37,23.125,15553,0.5608535669941634,0.10416549708695581,0.0008352506161667243
7TeV,CR_OFF,Nch_ALICE_midrapidity,38,23.75,14376,0.5625616245863609,0.1041559560888967,0.0008686905113805588
7TeV,CR_OFF,Nch_ALICE_midrapidity,39,24.375,13206,0.5624470283758702,0.10181335720376915,0.000885970194364522
7TeV,CR_OFF,Nch_ALICE_midrapidity,40,25.0,12385,0.5638565654508245,0.10098212807022221,0.0009073952744315007
7TeV,CR_OFF,Nch_ALICE_midrapidity,41,25.625,11615,0.5658857530542403,0.10228356006107019,0.0009490655920202013
7TeV,CR_OFF,Nch_ALICE_midrapidity,42,26.25,10706,0.5667132326896426,0.10234998051662704,0.0009891773076217802
7TeV,CR_OFF,Nch_ALICE_midrapidity,43,26.875,9998,0.5666512494363257,0.09839130785765174,0.0009840114846455315
7TeV,CR_OFF,Nch_ALICE_midrapidity,44,27.5,9238,0.5667561488769133,0.09820104750686494,0.0010217088175839158
7TeV,CR_OFF,Nch_ALICE_midrapidity,45,28.125,8353,0.5687746925191118,0.09785303368382409,0.0010706636388028317
7TeV,CR_OFF,Nch_ALICE_midrapidity,46,28.75,7840,0.5678920695394588,0.09528202868636883,0.0010761008240372386
7TeV,CR_OFF,Nch_ALICE_midrapidity,47,29.375,7234,0.5699681539755823,0.1036996764902225,0.001219237043948397
7TeV,CR_OFF,Nch_ALICE_midrapidity,48,30.0,6442,0.570303685032506,0.09649399999974113,0.001202236611965494
7TeV,CR_OFF,Nch_ALICE_midrapidity,49,30.625,6034,0.5696949862326198,0.09886633341752034,0.0012727578232079372
7TeV,CR_OFF,Nch_ALICE_midrapidity,50,31.25,5414,0.5725539941157094,0.0942965478133061,0.0012815532839627064
7TeV,CR_OFF,Nch_ALICE_midrapidity,51,31.875,4937,0.572924359163002,0.09650367095136052,0.0013734481553167614
7TeV,CR_OFF,Nch_ALICE_midrapidity,52,32.5,4448,0.5746813229783572,0.10441642061802771,0.0015656201863953978
7TeV,CR_OFF,Nch_ALICE_midrapidity,53,33.125,4123,0.5761694445944852,0.09342196309272295,0.0014549307458306229
7TeV,CR_OFF,Nch_ALICE_midrapidity,54,33.75,3667,0.5749685012688232,0.09148250283385159,0.0015107151441375003
7TeV,CR_OFF,Nch_ALICE_midrapidity,55,34.375,3228,0.5741754869519284,0.08966863981787493,0.0015782428081440516
7TeV,CR_OFF,Nch_ALICE_midrapidity,56,35.0,2936,0.5736526634824005,0.08987725920679036,0.0016587150860092564
7TeV,CR_OFF,Nch_ALICE_midrapidity,57,35.625,2612,0.5787039150277911,0.0942361906640589,0.0018438735559216028
7TeV,CR_OFF,Nch_ALICE_midrapidity,58,36.25,2392,0.5801213957036787,0.09652549518063479,0.001973610516247813
7TeV,CR_OFF,Nch_ALICE_midrapidity,59,36.875,2241,0.5825197425428967,0.1071939193125486,0.002264379539237541
7TeV,CR_OFF,Nch_ALICE_midrapidity,60,37.5,1963,0.5860256433284513,0.10542513649973609,0.0023794907572578833
7TeV,CR_OFF,Nch_ALICE_midrapidity,61,38.125,1723,0.5843149665742579,0.09621795977815441,0.0023180003920803345
7TeV,CR_OFF,Nch_ALICE_midrapidity,62,38.75,1530,0.5793910914474768,0.09294357094985518,0.002376148828566349
7TeV,CR_OFF,Nch_ALICE_midrapidity,63,39.375,1374,0.5844417375341721,0.09665831408415163,0.0026076292837569756
7TeV,CR_OFF,Nch_ALICE_midrapidity,64,40.0,1304,0.5778707636783094,0.08951646067989763,0.002478929107277518
7TeV,CR_OFF,Nch_ALICE_midrapidity,65,40.625,1042,0.5892903154328961,0.10249724887502841,0.0031752531035406668
7TeV,CR_OFF,Nch_ALICE_midrapidity,66,41.25,886,0.5808936660597511,0.09769990099881948,0.003282292366228682
7TeV,CR_OFF,Nch_ALICE_midrapidity,67,41.875,821,0.5870856246380955,0.096794597762802,0.0033781547543791225
7TeV,CR_OFF,Nch_ALICE_midrapidity,68,42.5,776,0.5900629883899764,0.10105683000995525,0.0036277287794846623
7TeV,CR_OFF,Nch_ALICE_midrapidity,69,43.125,673,0.5864034383634852,0.09093772736012894,0.0035053917835746076
7TeV,CR_OFF,Nch_ALICE_midrapidity,70,43.75,610,0.5837701143090563,0.09917242570069379,0.004015374146942452
7TeV,CR_OFF,Nch_ALICE_midrapidity,71,44.375,525,0.5856106740336231,0.0796739742467888,0.0034772573133702088
7TeV,CR_OFF,Nch_ALICE_midrapidity,72,45.0,435,0.5934140061053281,0.08929335925597041,0.004281288882958806
7TeV,CR_OFF,Nch_ALICE_midrapidity,73,45.625,382,0.5874465270576948,0.10611067632262458,0.005429094500311354
7TeV,CR_OFF,Nch_ALICE_midrapidity,74,46.25,335,0.6039802735926121,0.13556675624209866,0.007406803124922183
7TeV,CR_OFF,Nch_ALICE_midrapidity,75,46.875,250,0.5805404439290367,0.0756709860889579,0.004785853376640476
7TeV,CR_OFF,Nch_ALICE_midrapidity,76,47.5,245,0.5991208550753322,0.10515236207334128,0.006717937988304623
7TeV,CR_OFF,Nch_ALICE_midrapidity,77,48.125,231,0.5903903424803506,0.09254026662527946,0.0060887025278131566
7TeV,CR_OFF,Nch_ALICE_midrapidity,78,48.75,200,0.5986453662774498,0.1063320548260628,0.007518811702500875
7TeV,CR_OFF,Nch_ALICE_midrapidity,79,49.375,154,0.5888050407950233,0.07659759832654973,0.006172410372072582
7TeV,CR_OFF,Nch_ALICE_midrapidity,80,50.0,141,0.5972339474563055,0.09344867569542555,0.007869798175802474
7TeV,CR_OFF,Nch_ALICE_midrapidity,81,50.625,127,0.5804199588835335,0.07649553941400454,0.006787881484031383
7TeV,CR_OFF,Nch_ALICE_midrapidity,82,51.25,135,0.5943273108395349,0.09036396685011118,0.00777729197128266
7TeV,CR_OFF,Nch_ALICE_midrapidity,83,51.875,78,0.6112287466563594,0.11418736400078568,0.012929172984759898
7TeV,CR_OFF,Nch_ALICE_midrapidity,84,52.5,69,0.6046900706426122,0.09273736975750574,0.011164267371187742
7TeV,CR_OFF,Nch_ALICE_midrapidity,85,53.125,65,0.6199244310197788,0.14873619972152533,0.018448455056266896
7TeV,CR_OFF,Nch_ALICE_midrapidity,86,53.75,54,0.5862488446822977,0.07960846275218289,0.010833339608344926
7TeV,CR_OFF,Nch_ALICE_midrapidity,87,54.375,49,0.5914534439706144,0.06802683522460229,0.009718119317800327
7TeV,CR_OFF,Nch_ALICE_midrapidity,88,55.0,50,0.6321537338603627,0.1147151445916889,0.016223171329115705
7TeV,CR_OFF,Nch_ALICE_midrapidity,89,55.625,34,0.6208814834019873,0.09714625183881088,0.016660444742253915
7TeV,CR_OFF,Nch_ALICE_midrapidity,90,56.25,31,0.6330555098885705,0.11051904951587087,0.01984980726801008
7TeV,CR_OFF,Nch_ALICE_midrapidity,91,56.875,28,0.5956453715613349,0.04966185204021951,0.00938520786752189
7TeV,CR_OFF,Nch_ALICE_midrapidity,92,57.5,30,0.5978560240372367,0.07473722626403813,0.013645088236727079
7TeV,CR_OFF,Nch_ALICE_midrapidity,93,58.125,25,0.6186206694572203,0.07711606592215381,0.015423213184430762
7TeV,CR_OFF,Nch_ALICE_midrapidity,94,58.75,13,0.645985895209929,0.13703370817040272,0.03800631240579659
7TeV,CR_OFF,Nch_ALICE_midrapidity,95,59.375,17,0.6078036706883103,0.07564503113271609,0.018346614906666163
7TeV,CR_OFF,Nch_ALICE_midrapidity,96,60.0,13,0.6161328248488597,0.0661888413473926,0.018357481641659616
7TeV,CR_OFF,Nch_ALICE_midrapidity,97,60.625,13,0.5645551326065003,0.05421007451250218,0.015035169484734625
7TeV,CR_OFF,Nch_ALICE_midrapidity,98,61.25,12,0.5859887583726117,0.07061139184946981,0.02038375304607277
7TeV,CR_OFF,Nch_ALICE_midrapidity,99,61.875,6,0.5910934037231035,0.07163638627252157,0.029245432230765877
7TeV,CR_OFF,Nch_ALICE_midrapidity,100,62.5,6,0.5957947476704915,0.09870711179433735,0.040297009646663634
7TeV,CR_OFF,Nch_ALICE_midrapidity,101,63.125,3,0.5246872980602504,0.08923498255808848,0.05151984120104395
7TeV,CR_OFF,Nch_ALICE_midrapidity,102,63.75,5,0.5376557892444087,0.04601079530317304,0.020576653199344593
7TeV,CR_OFF,Nch_ALICE_midrapidity,103,64.375,2,0.5768554650464104,0.002572272587744536,0.00181887138985443
7TeV,CR_OFF,Nch_ALICE_midrapidity,104,65.0,1,0.5679046924297626,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,105,65.625,1,0.5750805446079799,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,106,66.25,4,0.6517806413038721,0.10277271945885556,0.05138635972942778
7TeV,CR_OFF,Nch_ALICE_midrapidity,109,68.125,1,0.5805679111305727,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,112,70.0,1,0.6105954306466239,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,116,72.5,2,0.5385257951144514,0.09713648105489822,0.06868586445451713
7TeV,CR_OFF,Nch_ALICE_midrapidity,118,73.75,1,0.5948329214322365,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,129,80.625,1,0.4424344735552174,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,149,93.125,1,0.49426310494442116,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,182,113.75,1,0.4472662118765024,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,1,0.625,238162,0.46923924762417113,0.28465237307833396,0.0005832820000647448
13TeV,CR_ON,Nch_ALICE_midrapidity,2,1.25,298383,0.4797676208161521,0.22106910176670713,0.0004047072724564583
13TeV,CR_ON,Nch_ALICE_midrapidity,3,1.875,309949,0.4900810698211372,0.19938533975709463,0.0003581361024622068
13TeV,CR_ON,Nch_ALICE_midrapidity,4,2.5,279917,0.5039500444702678,0.19227038072324942,0.0003634107322810379
13TeV,CR_ON,Nch_ALICE_midrapidity,5,3.125,237025,0.5203234867201177,0.18973140889695236,0.00038971054207021985
13TeV,CR_ON,Nch_ALICE_midrapidity,6,3.75,197751,0.5405157515503706,0.19335297175598384,0.0004348019741022971
13TeV,CR_ON,Nch_ALICE_midrapidity,7,4.375,165306,0.5570639656280559,0.19254391049066757,0.000473571413977151
13TeV,CR_ON,Nch_ALICE_midrapidity,8,5.0,143292,0.5728211708645984,0.19243203467475078,0.0005083541808709782
13TeV,CR_ON,Nch_ALICE_midrapidity,9,5.625,124966,0.5862056417309233,0.19057610019814009,0.0005391039342501365
13TeV,CR_ON,Nch_ALICE_midrapidity,10,6.25,111396,0.5995356910667221,0.1906049149416859,0.000571083085003788
13TeV,CR_ON,Nch_ALICE_midrapidity,11,6.875,100363,0.6111201566846497,0.19051409320457727,0.0006013679667553787
13TeV,CR_ON,Nch_ALICE_midrapidity,12,7.5,91022,0.6216493206224462,0.18671961944548346,0.0006188947043487525
13TeV,CR_ON,Nch_ALICE_midrapidity,13,8.125,82737,0.6327385302739094,0.18601735337451386,0.0006467010651179005
13TeV,CR_ON,Nch_ALICE_midrapidity,14,8.75,75284,0.642558454001394,0.1854691671419528,0.0006759590372622056
13TeV,CR_ON,Nch_ALICE_midrapidity,15,9.375,69867,0.6530407198038479,0.18495426811127863,0.0006997264809836971
13TeV,CR_ON,Nch_ALICE_midrapidity,16,10.0,63971,0.6623262498319346,0.18283871824983847,0.0007228972926445391
13TeV,CR_ON,Nch_ALICE_midrapidity,17,10.625,59550,0.6696685850156914,0.1814111376629704,0.0007434008682070094
13TeV,CR_ON,Nch_ALICE_midrapidity,18,11.25,54668,0.679360115481497,0.18003204584078375,0.0007699867003554437
13TeV,CR_ON,Nch_ALICE_midrapidity,19,11.875,50732,0.6863850916979389,0.18099118939637837,0.0008035565438215412
13TeV,CR_ON,Nch_ALICE_midrapidity,20,12.5,47384,0.6939221481888064,0.17681072721327712,0.0008122556679820708
13TeV,CR_ON,Nch_ALICE_midrapidity,21,13.125,43602,0.6992855372671348,0.1750257865230115,0.0008382022700139883
13TeV,CR_ON,Nch_ALICE_midrapidity,22,13.75,40827,0.7072302346471663,0.17493059549434523,0.0008657490828840463
13TeV,CR_ON,Nch_ALICE_midrapidity,23,14.375,37646,0.7114722413150116,0.17098373713327258,0.0008812424031375894
13TeV,CR_ON,Nch_ALICE_midrapidity,24,15.0,34847,0.7212500251720104,0.17234258099565417,0.0009232299716922436
13TeV,CR_ON,Nch_ALICE_midrapidity,25,15.625,32141,0.7267671125683787,0.16993370908171088,0.000947872327036134
13TeV,CR_ON,Nch_ALICE_midrapidity,26,16.25,29596,0.7333375190706264,0.17250018884360394,0.0010027047344055029
13TeV,CR_ON,Nch_ALICE_midrapidity,27,16.875,27175,0.7381391110693664,0.16924665862039953,0.0010266805319070166
13TeV,CR_ON,Nch_ALICE_midrapidity,28,17.5,24654,0.7412706472709312,0.16859233404588986,0.0010737276263642409
13TeV,CR_ON,Nch_ALICE_midrapidity,29,18.125,22583,0.7484028580186514,0.16895408382309027,0.0011242887795094116
13TeV,CR_ON,Nch_ALICE_midrapidity,30,18.75,20681,0.7510000823669722,0.16554514782019306,0.001151146741935816
13TeV,CR_ON,Nch_ALICE_midrapidity,31,19.375,18731,0.7555582078745707,0.16600230177881922,0.0012129241077395898
13TeV,CR_ON,Nch_ALICE_midrapidity,32,20.0,17157,0.7597919781165515,0.16571813694358106,0.0012651714020090676
13TeV,CR_ON,Nch_ALICE_midrapidity,33,20.625,15503,0.765352398236631,0.16069329884595893,0.0012905947463588046
13TeV,CR_ON,Nch_ALICE_midrapidity,34,21.25,14004,0.7745088220137367,0.16549786993689,0.001398512516022901
13TeV,CR_ON,Nch_ALICE_midrapidity,35,21.875,12388,0.7729422887657604,0.16561727324505354,0.0014880071968625197
13TeV,CR_ON,Nch_ALICE_midrapidity,36,22.5,11249,0.7761902084427441,0.15982100750487394,0.0015068738827644034
13TeV,CR_ON,Nch_ALICE_midrapidity,37,23.125,10244,0.7811550945076581,0.15894569030057207,0.0015704133261494602
13TeV,CR_ON,Nch_ALICE_midrapidity,38,23.75,8987,0.7845371126570778,0.16009933295918732,0.0016888152874443968
13TeV,CR_ON,Nch_ALICE_midrapidity,39,24.375,7889,0.7895404688798703,0.1608446893892926,0.001810905335657105
13TeV,CR_ON,Nch_ALICE_midrapidity,40,25.0,7074,0.7961188245028628,0.1600879941975551,0.0019033832163783489
13TeV,CR_ON,Nch_ALICE_midrapidity,41,25.625,6377,0.7936178270711447,0.1560046055424639,0.001953571051749973
13TeV,CR_ON,Nch_ALICE_midrapidity,42,26.25,5565,0.8007197760956268,0.1603073789655672,0.00214892337074525
13TeV,CR_ON,Nch_ALICE_midrapidity,43,26.875,4928,0.8006223916503394,0.15600461291418746,0.002222296952257935
13TeV,CR_ON,Nch_ALICE_midrapidity,44,27.5,4182,0.8064314007090513,0.1623558604093259,0.002510590928915173
13TeV,CR_ON,Nch_ALICE_midrapidity,45,28.125,3879,0.8079461105939806,0.16292624020064886,0.002615960281494971
13TeV,CR_ON,Nch_ALICE_midrapidity,46,28.75,3160,0.812744086774153,0.1705495424772018,0.0030339402065559236
13TeV,CR_ON,Nch_ALICE_midrapidity,47,29.375,2812,0.8128367902536893,0.15672037741807032,0.00295541049142973
13TeV,CR_ON,Nch_ALICE_midrapidity,48,30.0,2490,0.8162269984861941,0.15851253252881173,0.003176610237009023
13TeV,CR_ON,Nch_ALICE_midrapidity,49,30.625,2103,0.8226582606020387,0.167200362440015,0.0036460076720812203
13TeV,CR_ON,Nch_ALICE_midrapidity,50,31.25,1818,0.8260525627681781,0.15629794252499718,0.0036656949535661433
13TeV,CR_ON,Nch_ALICE_midrapidity,51,31.875,1564,0.8282577896194688,0.16014334784505724,0.004049398605456307
13TeV,CR_ON,Nch_ALICE_midrapidity,52,32.5,1307,0.8353231038671737,0.15329633480216467,0.004240274552595679
13TeV,CR_ON,Nch_ALICE_midrapidity,53,33.125,1114,0.8398505130404856,0.16539754532181838,0.004955488406678798
13TeV,CR_ON,Nch_ALICE_midrapidity,54,33.75,932,0.8376418450852297,0.15341579040957698,0.005025301300619902
13TeV,CR_ON,Nch_ALICE_midrapidity,55,34.375,808,0.8476723955087455,0.16484302207990373,0.005799157280067078
13TeV,CR_ON,Nch_ALICE_midrapidity,56,35.0,718,0.8437135868038372,0.15815061022446444,0.005902128353466615
13TeV,CR_ON,Nch_ALICE_midrapidity,57,35.625,578,0.8524318867705807,0.17318386096473504,0.007203498969425434
13TeV,CR_ON,Nch_ALICE_midrapidity,58,36.25,506,0.8620447473628678,0.1588650457517065,0.007062412721023791
13TeV,CR_ON,Nch_ALICE_midrapidity,59,36.875,406,0.8492589708340839,0.1700307971739489,0.008438486776832661
13TeV,CR_ON,Nch_ALICE_midrapidity,60,37.5,376,0.8579421868561008,0.16051810547483086,0.008278089219797525
13TeV,CR_ON,Nch_ALICE_midrapidity,61,38.125,306,0.8787582435881753,0.16663221645064893,0.009525729786815526
13TeV,CR_ON,Nch_ALICE_midrapidity,62,38.75,229,0.8706562471047208,0.17111945622198468,0.011307891957124791
13TeV,CR_ON,Nch_ALICE_midrapidity,63,39.375,198,0.877000094645104,0.1684454247493116,0.011970895074459434
13TeV,CR_ON,Nch_ALICE_midrapidity,64,40.0,167,0.8461572088881167,0.15477729150923317,0.011977026403855322
13TeV,CR_ON,Nch_ALICE_midrapidity,65,40.625,154,0.875233082957082,0.20110842285216332,0.016205778539319978
13TeV,CR_ON,Nch_ALICE_midrapidity,66,41.25,127,0.8528195082842664,0.15432264153567657,0.013693920051697214
13TeV,CR_ON,Nch_ALICE_midrapidity,67,41.875,97,0.8822119736748485,0.17101476894235057,0.01736391898268276
13TeV,CR_ON,Nch_ALICE_midrapidity,68,42.5,79,0.8750098342781888,0.14567901332543487,0.01639016953112878
13TeV,CR_ON,Nch_ALICE_midrapidity,69,43.125,71,0.8935677161823123,0.19799828297389097,0.02349807305872901
13TeV,CR_ON,Nch_ALICE_midrapidity,70,43.75,68,0.8875951342222068,0.15635971893694406,0.01896140108143854
13TeV,CR_ON,Nch_ALICE_midrapidity,71,44.375,56,0.9015684511579979,0.20385131938455345,0.02724077839210101
13TeV,CR_ON,Nch_ALICE_midrapidity,72,45.0,39,0.8807105977311093,0.16040495692014992,0.02568534961280814
13TeV,CR_ON,Nch_ALICE_midrapidity,73,45.625,24,0.8555248948537052,0.1504913068119698,0.030718909367829686
13TeV,CR_ON,Nch_ALICE_midrapidity,74,46.25,28,0.9432095192574164,0.2138577426672929,0.040415314503093144
13TeV,CR_ON,Nch_ALICE_midrapidity,75,46.875,24,0.9018228742811414,0.14884096726467544,0.030382035218395775
13TeV,CR_ON,Nch_ALICE_midrapidity,76,47.5,21,0.8263207055572281,0.10163927269888078,0.022179507653470463
13TeV,CR_ON,Nch_ALICE_midrapidity,77,48.125,21,0.9699678132028289,0.2777949911916575,0.060619836895969594
13TeV,CR_ON,Nch_ALICE_midrapidity,78,48.75,10,0.8827043044261442,0.07391262175150784,0.023373223256926867
13TeV,CR_ON,Nch_ALICE_midrapidity,79,49.375,10,0.9232722125475921,0.1466494506623556,0.046374628170553205
13TeV,CR_ON,Nch_ALICE_midrapidity,80,50.0,10,0.982869815826416,0.1472706123753742,0.046571056751396264
13TeV,CR_ON,Nch_ALICE_midrapidity,81,50.625,7,0.928416095713459,0.08492666048852855,0.03209926047598025
13TeV,CR_ON,Nch_ALICE_midrapidity,82,51.25,8,0.9223505985446094,0.22100841547997016,0.07813827464259042
13TeV,CR_ON,Nch_ALICE_midrapidity,83,51.875,1,0.9317515729421593,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,84,52.5,3,0.8943461463564919,0.036493149219345926,0.021069329525366554
13TeV,CR_ON,Nch_ALICE_midrapidity,85,53.125,3,0.9901999679266238,0.19207696867876003,0.11089568957180942
13TeV,CR_ON,Nch_ALICE_midrapidity,86,53.75,2,0.9473239765610806,0.22618593171585427,0.15993760612527794
13TeV,CR_ON,Nch_ALICE_midrapidity,87,54.375,2,1.1082976768756736,0.42774410905509147,0.30246076012545325
13TeV,CR_ON,Nch_ALICE_midrapidity,88,55.0,1,0.9378005808049982,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,89,55.625,1,0.9923842355106653,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,90,56.25,1,1.470690409342448,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,94,58.75,2,1.1544180930928982,0.2895021235689203,0.20470891474348935
13TeV,CR_ON,Nch_ALICE_midrapidity,98,61.25,2,1.084573356472716,0.15803204750528121,0.11174553243577896
13TeV,CR_OFF,Nch_ALICE_midrapidity,1,0.625,224008,0.4657603576716836,0.2762370055498468,0.0005836467792139344
13TeV,CR_OFF,Nch_ALICE_midrapidity,2,1.25,272604,0.4739112647921575,0.2129852245297705,0.00040792785714847713
13TeV,CR_OFF,Nch_ALICE_midrapidity,3,1.875,278021,0.48061920049111895,0.19083234661394557,0.00036192050579270254
13TeV,CR_OFF,Nch_ALICE_midrapidity,4,2.5,247536,0.49109339506674354,0.18089399824046068,0.0003635841760461371
13TeV,CR_OFF,Nch_ALICE_midrapidity,5,3.125,207648,0.5028035692014662,0.17711539816160304,0.00038868022327760997
13TeV,CR_OFF,Nch_ALICE_midrapidity,6,3.75,170959,0.5150784653871945,0.1761923901638894,0.00042612907042470754
13TeV,CR_OFF,Nch_ALICE_midrapidity,7,4.375,143376,0.5241097429994697,0.17418252742704077,0.00046000903105166227
13TeV,CR_OFF,Nch_ALICE_midrapidity,8,5.0,123119,0.5303982612153196,0.17043178255522556,0.00048572230425198733
13TeV,CR_OFF,Nch_ALICE_midrapidity,9,5.625,108623,0.5371471778955967,0.16979884761550706,0.0005151976126276293
13TeV,CR_OFF,Nch_ALICE_midrapidity,10,6.25,96031,0.5400216218625251,0.16611650011138981,0.0005360521556164257
13TeV,CR_OFF,Nch_ALICE_midrapidity,11,6.875,86065,0.5445195336741135,0.16436493492113258,0.0005602680868912053
13TeV,CR_OFF,Nch_ALICE_midrapidity,12,7.5,78091,0.5474764265021683,0.16050325628589926,0.0005743589007621895
13TeV,CR_OFF,Nch_ALICE_midrapidity,13,8.125,71524,0.5495363532760098,0.1602165035109709,0.0005990752151728404
13TeV,CR_OFF,Nch_ALICE_midrapidity,14,8.75,65662,0.5511513587703548,0.1568539263046245,0.0006121224965610612
13TeV,CR_OFF,Nch_ALICE_midrapidity,15,9.375,61019,0.5521365687400566,0.15079256718335857,0.0006104461962722047
13TeV,CR_OFF,Nch_ALICE_midrapidity,16,10.0,56235,0.5551903754835755,0.15219503756106023,0.000641796201556261
13TeV,CR_OFF,Nch_ALICE_midrapidity,17,10.625,52514,0.55563531307011,0.1469519842321004,0.000641265542929423
13TeV,CR_OFF,Nch_ALICE_midrapidity,18,11.25,49737,0.5560581207693986,0.1426611171426957,0.0006396844997430307
13TeV,CR_OFF,Nch_ALICE_midrapidity,19,11.875,46555,0.5573517354984585,0.14088573910649263,0.0006529559282029184
13TeV,CR_OFF,Nch_ALICE_midrapidity,20,12.5,43700,0.5581600210437522,0.13928770105172888,0.0006663034345679649
13TeV,CR_OFF,Nch_ALICE_midrapidity,21,13.125,41428,0.5603379218559289,0.14030727541997057,0.000689339567758798
13TeV,CR_OFF,Nch_ALICE_midrapidity,22,13.75,38801,0.5614281043655626,0.13453912403132468,0.0006830101166081598
13TeV,CR_OFF,Nch_ALICE_midrapidity,23,14.375,37124,0.5618095967086543,0.13381856189989397,0.0006945267482804622
13TeV,CR_OFF,Nch_ALICE_midrapidity,24,15.0,35693,0.5626447844720657,0.13047771877930436,0.000690629029175269
13TeV,CR_OFF,Nch_ALICE_midrapidity,25,15.625,33404,0.564625038850553,0.13203495344899815,0.0007224198642013968
13TeV,CR_OFF,Nch_ALICE_midrapidity,26,16.25,31868,0.5638767428192373,0.12418134103659047,0.0006956310218539135
13TeV,CR_OFF,Nch_ALICE_midrapidity,27,16.875,30487,0.5635824362736381,0.12327416336286443,0.0007060162845783015
13TeV,CR_OFF,Nch_ALICE_midrapidity,28,17.5,29305,0.5658094076420257,0.12476666810473848,0.0007288324733909486
13TeV,CR_OFF,Nch_ALICE_midrapidity,29,18.125,27922,0.5665917474783756,0.12361350193349172,0.000739763072925049
13TeV,CR_OFF,Nch_ALICE_midrapidity,30,18.75,26939,0.5662585599220952,0.11924518331637865,0.000726524242672256
13TeV,CR_OFF,Nch_ALICE_midrapidity,31,19.375,25579,0.5661328042691006,0.11725784568000848,0.000733162308297642
13TeV,CR_OFF,Nch_ALICE_midrapidity,32,20.0,24529,0.5674465777149474,0.12105429670415646,0.000772930219358535
13TeV,CR_OFF,Nch_ALICE_midrapidity,33,20.625,23316,0.568397203051227,0.11636146171330979,0.00076204767926178
13TeV,CR_OFF,Nch_ALICE_midrapidity,34,21.25,22234,0.568336392786973,0.11667022472848936,0.000782440341105003
13TeV,CR_OFF,Nch_ALICE_midrapidity,35,21.875,21390,0.5687895821515525,0.11328361259380423,0.0007745718291896794
13TeV,CR_OFF,Nch_ALICE_midrapidity,36,22.5,20552,0.570224418665813,0.1114873530780397,0.0007776757540595544
13TeV,CR_OFF,Nch_ALICE_midrapidity,37,23.125,19480,0.571033058448866,0.10958108931417583,0.000785129213370612
13TeV,CR_OFF,Nch_ALICE_midrapidity,38,23.75,18950,0.5712621271575523,0.10881657251324084,0.0007904791791312874
13TeV,CR_OFF,Nch_ALICE_midrapidity,39,24.375,18078,0.5712924943570358,0.10952635245655916,0.0008145981765969665
13TeV,CR_OFF,Nch_ALICE_midrapidity,40,25.0,16943,0.5723722179587684,0.10814899648699383,0.0008308590191019639
13TeV,CR_OFF,Nch_ALICE_midrapidity,41,25.625,16409,0.5735484386708856,0.10601827316068281,0.0008276365631712874
13TeV,CR_OFF,Nch_ALICE_midrapidity,42,26.25,15467,0.5739396107267016,0.10472217194179193,0.0008420455753886667
13TeV,CR_OFF,Nch_ALICE_midrapidity,43,26.875,15025,0.5748066032151936,0.10794972834347479,0.0008806722530354615
13TeV,CR_OFF,Nch_ALICE_midrapidity,44,27.5,14173,0.5746722623772642,0.10410372299063418,0.0008744507762353528
13TeV,CR_OFF,Nch_ALICE_midrapidity,45,28.125,13300,0.5766807560454656,0.10584421059477885,0.0009177857022314322
13TeV,CR_OFF,Nch_ALICE_midrapidity,46,28.75,12902,0.5776229793043134,0.10318278407214086,0.000908403341400703
13TeV,CR_OFF,Nch_ALICE_midrapidity,47,29.375,11951,0.5768548620258489,0.10542186542378862,0.0009643364299779038
13TeV,CR_OFF,Nch_ALICE_midrapidity,48,30.0,11439,0.5776299809848204,0.1021019996475353,0.0009546412971878327
13TeV,CR_OFF,Nch_ALICE_midrapidity,49,30.625,10830,0.5798001651108673,0.10392389402284859,0.000998622123159482
13TeV,CR_OFF,Nch_ALICE_midrapidity,50,31.25,10142,0.578025661348896,0.09982665362106315,0.00099125344545956
13TeV,CR_OFF,Nch_ALICE_midrapidity,51,31.875,9491,0.5775492513600757,0.09751303226363615,0.0010009368418111104
13TeV,CR_OFF,Nch_ALICE_midrapidity,52,32.5,9035,0.5814093561689302,0.09845132460826651,0.001035756065510109
13TeV,CR_OFF,Nch_ALICE_midrapidity,53,33.125,8602,0.5823019288794493,0.10067683583850277,0.0010855000269855096
13TeV,CR_OFF,Nch_ALICE_midrapidity,54,33.75,8094,0.5820006624906472,0.1030304761794738,0.0011452072980875222
13TeV,CR_OFF,Nch_ALICE_midrapidity,55,34.375,7565,0.5828288306357915,0.0974831101862262,0.0011207917116998996
13TeV,CR_OFF,Nch_ALICE_midrapidity,56,35.0,6917,0.5844060963405926,0.09815059517324604,0.0011801414100450474
13TeV,CR_OFF,Nch_ALICE_midrapidity,57,35.625,6519,0.5826414141348502,0.09691889812831223,0.0012003778623781445
13TeV,CR_OFF,Nch_ALICE_midrapidity,58,36.25,6161,0.5848059906520334,0.10039102443442484,0.0012789962807934995
13TeV,CR_OFF,Nch_ALICE_midrapidity,59,36.875,5615,0.5840881814295572,0.0946483034269144,0.001263100634591934
13TeV,CR_OFF,Nch_ALICE_midrapidity,60,37.5,5298,0.5875537072425664,0.0982567031755703,0.0013499143408454693
13TeV,CR_OFF,Nch_ALICE_midrapidity,61,38.125,4842,0.5876780953777544,0.09782075823940764,0.0014057841172861536
13TeV,CR_OFF,Nch_ALICE_midrapidity,62,38.75,4500,0.5882770653386277,0.09451970682983588,0.0014090165978990945
13TeV,CR_OFF,Nch_ALICE_midrapidity,63,39.375,4208,0.5898831841293657,0.10287506302434786,0.0015858870351558956
13TeV,CR_OFF,Nch_ALICE_midrapidity,64,40.0,3887,0.5891002701599738,0.09848224157896382,0.001579612838297302
13TeV,CR_OFF,Nch_ALICE_midrapidity,65,40.625,3545,0.5890236071230366,0.09160910259441808,0.0015386169377999191
13TeV,CR_OFF,Nch_ALICE_midrapidity,66,41.25,3333,0.5881976693981639,0.09249826368691458,0.0016021970350309914
13TeV,CR_OFF,Nch_ALICE_midrapidity,67,41.875,3121,0.5913425787189568,0.09415205930293917,0.0016853221901604702
13TeV,CR_OFF,Nch_ALICE_midrapidity,68,42.5,2632,0.5888647562954908,0.09358223094862672,0.0018241075959983602
13TeV,CR_OFF,Nch_ALICE_midrapidity,69,43.125,2568,0.5900421860664881,0.09331162486905538,0.001841358039543372
13TeV,CR_OFF,Nch_ALICE_midrapidity,70,43.75,2367,0.5941455019370043,0.09700629683284817,0.001993888171445243
13TeV,CR_OFF,Nch_ALICE_midrapidity,71,44.375,2206,0.5934733989623453,0.09369049506150355,0.001994769777792921
13TeV,CR_OFF,Nch_ALICE_midrapidity,72,45.0,1871,0.5967582523189174,0.09773079101158752,0.002259407261082585
13TeV,CR_OFF,Nch_ALICE_midrapidity,73,45.625,1710,0.5942152388038754,0.09322196494138005,0.0022543440517853123
13TeV,CR_OFF,Nch_ALICE_midrapidity,74,46.25,1643,0.5975258497876437,0.09363178053308292,0.0023099602173190597
13TeV,CR_OFF,Nch_ALICE_midrapidity,75,46.875,1484,0.605155315639089,0.10455540527245202,0.0027141230870880457
13TeV,CR_OFF,Nch_ALICE_midrapidity,76,47.5,1392,0.5987507063406421,0.09015211190619887,0.0024163302304183853
13TeV,CR_OFF,Nch_ALICE_midrapidity,77,48.125,1223,0.5992268492652923,0.09929860076645694,0.002839421721177027
13TeV,CR_OFF,Nch_ALICE_midrapidity,78,48.75,1142,0.5970778160569707,0.09059119798588114,0.002680729236678475
13TeV,CR_OFF,Nch_ALICE_midrapidity,79,49.375,985,0.6007712122208735,0.08510622621164425,0.0027117098470160147
13TeV,CR_OFF,Nch_ALICE_midrapidity,80,50.0,898,0.599305369540684,0.10296335365555825,0.0034359316136168406
13TeV,CR_OFF,Nch_ALICE_midrapidity,81,50.625,780,0.6008414068339785,0.09760658151893702,0.003494876241492661
13TeV,CR_OFF,Nch_ALICE_midrapidity,82,51.25,726,0.6025229170623109,0.09512498635622031,0.003530419369120476
13TeV,CR_OFF,Nch_ALICE_midrapidity,83,51.875,658,0.5999041493854789,0.0929930338035352,0.0036252458958598932
13TeV,CR_OFF,Nch_ALICE_midrapidity,84,52.5,604,0.6009769181053336,0.09607356542448617,0.003909177936772137
13TeV,CR_OFF,Nch_ALICE_midrapidity,85,53.125,515,0.6114825899569672,0.12605563856135496,0.005554675108360413
13TeV,CR_OFF,Nch_ALICE_midrapidity,86,53.75,480,0.6031361875607988,0.09166232743466984,0.004183793700782776
13TeV,CR_OFF,Nch_ALICE_midrapidity,87,54.375,421,0.5993276096097889,0.08512934628298935,0.004148950472150057
13TeV,CR_OFF,Nch_ALICE_midrapidity,88,55.0,355,0.610924174324651,0.10499462424506929,0.005572536055112645
13TeV,CR_OFF,Nch_ALICE_midrapidity,89,55.625,354,0.6131372572255271,0.11436828619207172,0.006078605829625223
13TeV,CR_OFF,Nch_ALICE_midrapidity,90,56.25,327,0.6124861753193485,0.0993541620186121,0.005494297714113869
13TeV,CR_OFF,Nch_ALICE_midrapidity,91,56.875,265,0.609808123400912,0.10173795377062324,0.006249712819797213
13TeV,CR_OFF,Nch_ALICE_midrapidity,92,57.5,232,0.6190858855955249,0.09954220012673529,0.006535265608825116
13TeV,CR_OFF,Nch_ALICE_midrapidity,93,58.125,194,0.6063639236228613,0.0836959150415572,0.006009016504706305
13TeV,CR_OFF,Nch_ALICE_midrapidity,94,58.75,176,0.6053379211481117,0.09583282910028401,0.007223671289179417
13TeV,CR_OFF,Nch_ALICE_midrapidity,95,59.375,179,0.6197848545737356,0.10966957070165052,0.008197088574945315
13TeV,CR_OFF,Nch_ALICE_midrapidity,96,60.0,150,0.6240231977568733,0.09810352542887155,0.008010119308962985
13TeV,CR_OFF,Nch_ALICE_midrapidity,97,60.625,130,0.6039197517897189,0.08108316314294406,0.007111463846529924
13TeV,CR_OFF,Nch_ALICE_midrapidity,98,61.25,117,0.61493126526358,0.09209994159909328,0.00851464261289153
13TeV,CR_OFF,Nch_ALICE_midrapidity,99,61.875,116,0.6131063479241157,0.11877995854132946,0.011028442284994187
13TeV,CR_OFF,Nch_ALICE_midrapidity,100,62.5,85,0.6092155075073243,0.07580213092498916,0.008221895482593807
13TeV,CR_OFF,Nch_ALICE_midrapidity,101,63.125,83,0.622969366522062,0.10365117596351207,0.011377194626696082
13TeV,CR_OFF,Nch_ALICE_midrapidity,102,63.75,71,0.6305576488807759,0.08198541066611657,0.009729878161803785
13TeV,CR_OFF,Nch_ALICE_midrapidity,103,64.375,57,0.6162064165217043,0.08921145948659254,0.011816346471098907
13TeV,CR_OFF,Nch_ALICE_midrapidity,104,65.0,44,0.6148404533212836,0.07059563212265098,0.010642691981308829
13TeV,CR_OFF,Nch_ALICE_midrapidity,105,65.625,40,0.6133351907275969,0.06595017508962839,0.01042763826850625
13TeV,CR_OFF,Nch_ALICE_midrapidity,106,66.25,42,0.6069728966136292,0.07903172413069462,0.012194859786646075
13TeV,CR_OFF,Nch_ALICE_midrapidity,107,66.875,51,0.6070644517772382,0.09770641040270545,0.013681634056877558
13TeV,CR_OFF,Nch_ALICE_midrapidity,108,67.5,32,0.6034981023382257,0.07611736709026451,0.013455776608897943
13TeV,CR_OFF,Nch_ALICE_midrapidity,109,68.125,14,0.6250132639473732,0.19699803616020944,0.05264993979848626
13TeV,CR_OFF,Nch_ALICE_midrapidity,110,68.75,26,0.6456354901507184,0.09959250062623314,0.019531696311564015
13TeV,CR_OFF,Nch_ALICE_midrapidity,111,69.375,25,0.6762863557832735,0.13871047686554117,0.027742095373108233
13TeV,CR_OFF,Nch_ALICE_midrapidity,112,70.0,20,0.6380779419626509,0.09417435982243505,0.021058027030048977
13TeV,CR_OFF,Nch_ALICE_midrapidity,113,70.625,19,0.6327688788390459,0.08624566418892987,0.019786112343057372
13TeV,CR_OFF,Nch_ALICE_midrapidity,114,71.25,23,0.6134075074592318,0.08540731596809535,0.017808656445274847
13TeV,CR_OFF,Nch_ALICE_midrapidity,115,71.875,11,0.6461578519919174,0.06389421284649417,0.019264830026084277
13TeV,CR_OFF,Nch_ALICE_midrapidity,116,72.5,11,0.5982381168951435,0.04713588290056563,0.01421200343120956
13TeV,CR_OFF,Nch_ALICE_midrapidity,117,73.125,12,0.6550926251968426,0.11738766109091277,0.03388689886518952
13TeV,CR_OFF,Nch_ALICE_midrapidity,118,73.75,5,0.7324443235235699,0.1522748409427478,0.06809937912219044
13TeV,CR_OFF,Nch_ALICE_midrapidity,119,74.375,5,0.5910411225647486,0.058809329593393994,0.026300331736403806
13TeV,CR_OFF,Nch_ALICE_midrapidity,120,75.0,6,0.7062906742095948,0.28528862126962196,0.11646859192211564
13TeV,CR_OFF,Nch_ALICE_midrapidity,121,75.625,5,0.6393598067858988,0.08584359803597726,0.03839042412832251
13TeV,CR_OFF,Nch_ALICE_midrapidity,123,76.875,6,0.5945584522030218,0.07708677852646616,0.03147054555079624
13TeV,CR_OFF,Nch_ALICE_midrapidity,124,77.5,5,0.6290786989273564,0.08846623696301334,0.03956330391258047
13TeV,CR_OFF,Nch_ALICE_midrapidity,125,78.125,4,0.5899523468017578,0.0417609269395041,0.02088046346975205
13TeV,CR_OFF,Nch_ALICE_midrapidity,126,78.75,4,0.604139010111491,0.02690506157362756,0.01345253078681378
13TeV,CR_OFF,Nch_ALICE_midrapidity,127,79.375,2,0.6863069909764088,0.06517263097087181,0.046084009307271856
13TeV,CR_OFF,Nch_ALICE_midrapidity,128,80.0,5,0.5884689569473267,0.09914382546682987,0.04433846665864128
13TeV,CR_OFF,Nch_ALICE_midrapidity,131,81.875,2,0.5668621791228083,0.03514212688416985,0.02484923622511458
13TeV,CR_OFF,Nch_ALICE_midrapidity,133,83.125,1,0.9049758911132812,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,136,85.0,1,0.6032819186939913,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,138,86.25,1,0.4736085974651834,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,141,88.125,1,0.537169706736896,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,146,91.25,1,0.5603057129742348,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,164,102.5,1,0.4748628662853706,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,308,192.5,1,0.41101658808720576,0.0,0.0


==> anc/S2/plot_inputs/alice_like_model_minus_alice_mean_pt.csv <==
dnch_deta_ref,n_ch_equivalent_ref,alice_mean_pt_GeV,alice_total_error_GeV,alice_source,alice_marker_note,alice_source_status,CR_ON_model_mean_pt_GeV,CR_ON_minus_ALICE_GeV,CR_OFF_model_mean_pt_GeV,CR_OFF_minus_ALICE_GeV
2.1875,3.5,0.51,0.01520036266014729,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.4970155571457025,-0.012984442854297507,0.48585629777893125,-0.024143702221068764
2.8125,4.5,0.52,0.0126003417350483,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5121367655951927,-0.007863234404807296,0.49694848213410486,-0.023051517865895155
3.4375,5.5,0.531,0.01090034639862422,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5304196191352442,-0.0005803808647558695,0.5089410172943303,-0.02205898270566975
4.0625,6.5,0.544,0.010300341703555276,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5487898585892133,0.004789858589213214,0.5195941041933321,-0.024405895806667965
4.6875,7.5,0.558,0.010200332018615865,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5649425682463272,0.006942568246327108,0.5272540021073946,-0.03074599789260546
5.3125,8.5,0.571,0.010500314742425581,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5795134062977608,0.008513406297760873,0.5337727195554582,-0.03722728044454171
5.9375,9.5,0.583,0.011000295285127576,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5928706663988227,0.009870666398822725,0.5385843998790609,-0.044415600120939036
6.5625,10.5,0.595,0.011500278257503162,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6053279238756859,0.01032792387568593,0.5422705777683193,-0.052729422231680645
7.1875,11.5,0.605,0.012100262480210915,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6163847386535479,0.011384738653547943,0.5459979800881409,-0.05900201991185905
7.8125,12.5,0.615,0.012400254846171509,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6271939254481778,0.012193925448177767,0.5485063898890891,-0.06649361011091093
8.4375,13.5,0.623,0.013100240622217594,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6376484921376517,0.014648492137651736,0.5503438560231824,-0.07265614397681763
9.0625,14.5,0.631,0.01320022167427502,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.647799586902621,0.016799586902620955,0.5516439637552057,-0.07935603624479426
9.6875,15.5,0.639,0.01350022130522311,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6576834848178912,0.01868348481789117,0.5536634721118161,-0.08533652788818391
10.3125,16.5,0.646,0.013700221473027362,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.665997417423813,0.019997417423813002,0.5554128442768428,-0.09058715572315723
10.9375,17.5,0.653,0.01450021086881153,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6745143502485942,0.02151435024859416,0.5558467169197543,-0.09715328308024573
11.5625,18.5,0.66,0.014400216699758375,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6828726035897179,0.022872603589717877,0.5567049281339286,-0.10329507186607145
12.1875,19.5,0.666,0.014700216598404255,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6901536199433727,0.024153619943372617,0.5577558782711054,-0.10824412172889464
12.8125,20.5,0.672,0.015100215109726086,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6966038427279706,0.02460384272797056,0.5592489714498405,-0.1127510285501595
13.4375,21.5,0.677,0.015300217598452643,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7032578859571506,0.026257885957150506,0.5608830131107457,-0.11611698688925431
14.0625,22.5,0.682,0.01550022115455131,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7093512379810889,0.02735123798108885,0.5616188505371085,-0.12038114946289158
14.6875,23.5,0.688,0.015600225076581426,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.716361133243511,0.028361133243511083,0.56222719059036,-0.12577280940963997
15.3125,24.5,0.693,0.016000224718421927,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7240085688701945,0.03100856887019454,0.5636349116613093,-0.12936508833869065
15.9375,25.5,0.697,0.01630022898489466,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7300523158195025,0.03305231581950252,0.5642508908348951,-0.13274910916510485
16.5625,26.5,0.702,0.016500233599558524,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7357383150699963,0.03373831506999636,0.5637295895464377,-0.13827041045356225
17.1875,27.5,0.706,0.016600240193744186,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7397048791701488,0.03370487917014886,0.5646959219578319,-0.14130407804216805
17.8125,28.5,0.711,0.016900244998224137,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7448367526447912,0.033836752644791246,0.5662005775602006,-0.14479942243979937
18.4375,29.5,0.715,0.017000254380449723,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7497014701928117,0.03470147019281178,0.5664251537002354,-0.14857484629976458
19.0625,30.5,0.719,0.01740025879146629,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7532791451207714,0.03427914512077146,0.5661956820955979,-0.15280431790440208
19.6875,31.5,0.723,0.017300271934278952,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7576750929955611,0.03467509299556115,0.566789690992024,-0.15621030900797594
20.3125,32.5,0.727,0.017600280689807193,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7625721881765912,0.035572188176591246,0.5679218903830872,-0.15907810961691282
20.9375,33.5,0.73,0.017600295565700027,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7699306101251839,0.03993061012518395,0.5683667979191,-0.16163320208089993
21.5625,34.5,0.734,0.0179003021203554,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7737255553897486,0.039725555389748646,0.5685629874692628,-0.16543701253073717
22.1875,35.5,0.737,0.018400311111500263,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7745662486042523,0.037566248604252284,0.5695070004086827,-0.16749299959131725
22.8125,36.5,0.741,0.018400328801410046,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7786726514752011,0.03767265147520116,0.5706287385573394,-0.17037126144266057
23.4375,37.5,0.744,0.018200357029465108,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.782846103582368,0.03884610358236795,0.5711475928032091,-0.17285240719679085
24.0625,38.5,0.747,0.019000360233427153,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.787038790768474,0.04003879076847405,0.571277310757294,-0.17572268924270595
24.6875,39.5,0.751,0.019000385285567238,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7928296466913665,0.04182964669136646,0.5718323561579021,-0.17916764384209793
25.3125,40.5,0.754,0.019000411179761346,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7948683257870037,0.04086832578700372,0.572960328314827,-0.181039671685173
25.9375,41.5,0.757,0.019200433354484476,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7971688015833858,0.04016880158338576,0.5737440246987936,-0.1832559753012064
26.5625,42.5,0.76,0.01940046277798548,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8006710838729831,0.04067108387298313,0.5743731069709477,-0.18562689302905233
27.1875,43.5,0.763,0.0195004883015785,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8035268961796953,0.04052689617969529,0.574739432796229,-0.18826056720377105
27.8125,44.5,0.766,0.01960052897245378,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8071887556515159,0.04118875565151592,0.5756765092113649,-0.19032349078863509
28.4375,45.5,0.769,0.0198005606233763,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8103450986840668,0.04134509868406677,0.5771518676748895,-0.19184813232511055
29.0625,46.5,0.772,0.019900611447892753,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8127904385139211,0.04079043851392106,0.5772389206650812,-0.19476107933491882
29.6875,47.5,0.774,0.020100652825219383,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8145318943699417,0.040531894369941646,0.5772424215053347,-0.19675757849466535
30.3125,48.5,0.777,0.020200698601781076,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8194426295441164,0.04244262954411637,0.5787150730478439,-0.19828492695215616
30.9375,49.5,0.78,0.020400759201559142,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8243554116851084,0.04435541168510837,0.5789129132298816,-0.20108708677011844
31.5625,50.5,0.782,0.020500825739467182,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8271551761938234,0.045155176193823365,0.5777874563544858,-0.20421254364551422
32.1875,51.5,0.785,0.020700890415631883,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8317904467433213,0.04679044674332122,0.579479303764503,-0.20552069623549707
32.8125,52.5,0.788,0.02080097115521292,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8375868084538296,0.04958680845382957,0.5818556425241898,-0.20614435747581028
33.4375,53.5,0.79,0.02090105499729619,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8387461790628576,0.04874617906285761,0.5821512956850483,-0.20784870431495173
34.0625,54.5,0.793,0.021101146888261785,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8426571202969876,0.049657120296987545,0.5824147465632193,-0.2105852534367807
34.6875,55.5,0.796,0.021201258476798022,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8456929911562914,0.04969299115629133,0.5836174634881921,-0.21238253651180794
35.3125,56.5,0.798,0.02140136827401463,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.848072736787209,0.050072736787208916,0.5835237552377214,-0.21447624476227867
35.9375,57.5,0.801,0.021501512156125203,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8572383170667243,0.05623831706672422,0.5837237023934418,-0.2172762976065582
36.5625,58.5,0.803,0.02170164254152206,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8556518590984759,0.052651859098475806,0.5844470860407953,-0.21855291395920473
37.1875,59.5,0.805,0.02180179809098323,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8536005788450923,0.04860057884509228,0.5858209443360618,-0.21917905566393825
37.8125,60.5,0.808,0.022001991182617992,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8683502152221381,0.060350215222138015,0.5876159013101604,-0.22038409868983966
38.4375,61.5,0.81,0.022102202243215498,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8747072453464481,0.064707245346448,0.587977580358191,-0.22202241964180902
39.0625,62.5,0.813,0.022302412066859498,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8738281708749124,0.060828170874912435,0.5890801247339967,-0.2239198752660032
39.6875,63.5,0.815,0.02240267207276846,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8615786517666104,0.04657865176661047,0.5894917271446698,-0.22550827285533015
40.3125,64.5,0.818,0.02260296343402785,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8606951459225993,0.042695145922599376,0.5890619386415052,-0.2289380613584947
40.9375,65.5,0.82,0.022703281613017975,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8640262956206742,0.04402629562067428,0.5886106382606002,-0.23138936173939972
41.5625,66.5,0.822,0.022903652132356532,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8675157409795575,0.04551574097955757,0.5897701240585603,-0.23222987594143962
42.1875,67.5,0.824,0.023004075486747995,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8786109039765186,0.05461090397651869,0.5901036675072238,-0.2338963324927762
42.8125,68.5,0.827,0.02310453990020143,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8842887752302506,0.057288775230250666,0.5894534711809895,-0.2375465288190105
43.4375,69.5,0.829,0.02330504720012384,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8905814252022596,0.06158142520225962,0.5920938440017463,-0.2369061559982537
44.0625,70.5,0.831,0.023405622593727346,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8945817926901023,0.06358179269010233,0.5938094504496748,-0.23719054955032515
44.6875,71.5,0.833,0.023506318831327037,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8911395244445536,0.058139524444553614,0.5951158256406314,-0.2378841743593686
45.3125,72.5,0.835,0.023607076989750342,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8681177462924072,0.03311774629240727,0.5954867455613964,-0.2395132544386036
45.9375,73.5,0.837,0.02370795216799629,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8993672070555607,0.06236720705556076,0.5958705442957595,-0.2411294557042405
46.5625,74.5,0.839,0.023808983934641145,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.9225161967692789,0.0835161967692789,0.6013405827133663,-0.23765941728663365
47.1875,75.5,0.841,0.023910073943842168,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8640717899191848,0.023071789919184793,0.6019530109898655,-0.23904698901013444
47.8125,76.5,0.843,0.02411138903091234,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8981442593800285,0.05514425938002854,0.5989887778029672,-0.24401122219703275
48.4375,77.5,0.845,0.024212826022585635,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.9263360588144866,0.08133605881448658,0.5981523326611315,-0.24684766733886843
49.0625,78.5,0.847,0.024314514183919035,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.9029882584868681,0.05598825848686817,0.5989245141389221,-0.24807548586107786
49.6875,79.5,0.849,0.024416445605370166,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.953071014187004,0.10407101418700404,0.6000382908807788,-0.24896170911922122


==> anc/S2/plot_inputs/alice_like_summary.csv <==
energy,cr_state,multiplicity_definition,nch_eta_abs_max,nch_pt_min_GeV,nch_pt_max_GeV,event_class,generated_events,inel_gt0_like_events,events_inel_nmpi_gt_2,mean_nmpi_inel_nmpi_gt_2,mean_nch_alice_like_inel,mean_nch_alice_like_inel_nmpi_gt_2,median_nch_alice_like_inel_nmpi_gt_2,max_nch_alice_like,mean_event_mean_pt_inel,pearson,spearman,slope,ridge_width,slope_sem,pearson_sem,spearman_sem,ridge_width_sem
2.76TeV,CR_ON,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3309568,1311399,5.766926008026543,6.922446071511448,11.646861862789281,10.0,66,0.5300355253809599,0.6354461105563975,0.6157564561023536,1.5325900913178032,5.0568214477482,0.002188135101368563,0.0005611983304642912,0.0005126908253226178,0.003996776767438696
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3307698,1310744,5.778373961658417,8.740807655354267,15.877002679394298,14.0,152,0.5015941987966696,0.7886737964836517,0.757616859637335,2.7004840976076725,5.749699449644334,0.00224541499189305,0.0004547416311264449,0.0004314829202767707,0.004706942505070355
7TeV,CR_ON,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3337478,1468690,6.804508099054259,8.737554524703983,14.510480768576079,13.0,91,0.5578000038580939,0.7138483100782814,0.7026722603011913,1.6974280391612346,5.99662007625005,0.001439257054925979,0.0003020055561770293,0.00040128693063458,0.003139646894827472
7TeV,CR_OFF,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3337603,1469767,6.805385479467153,11.651075037983846,20.682380268437107,18.0,182,0.5149304097259012,0.8503927749103983,0.8295693326502602,3.078130111210763,6.868097660551832,0.0019395477936544074,0.00024251012041710086,0.00030139837942410843,0.0048799795221005455
13TeV,CR_ON,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3355075,1566119,7.650216873685844,10.248062114855852,16.803648381764095,15.0,98,0.5795697949220406,0.7569076288152979,0.7499972188169248,1.79241347367624,6.726411024698823,0.0013050292026574792,0.000410548693780536,0.0003825100933309387,0.005005980525472932
13TeV,CR_OFF,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3355374,1567470,7.645475830478414,14.13787017482999,24.611671674736996,20.0,308,0.5257462607758786,0.8800731715493234,0.863832277307921,3.301357033909738,7.742575796596987,0.0017470613492385433,0.00020169128182101172,0.00019497367230742607,0.006473651310870939


==> anc/S2/plot_inputs/alice_reference_mean_pt_vs_nch.csv <==
experiment,sqrt_s_TeV,phase_space,n_ch,dnch_deta,dnch_deta_low,dnch_deta_high,mean_pt_GeV,total_error_GeV,stat_error_GeV,sys_total_error_GeV,marker_note,source,source_status
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",3.5,2.1875,1.875,2.5,0.51,0.01520036266014729,0.000105,0.0152,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",4.5,2.8125,2.5,3.125,0.52,0.0126003417350483,9.28e-05,0.0126,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",5.5,3.4375,3.125,3.75,0.531,0.01090034639862422,8.69e-05,0.0109,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",6.5,4.0625,3.75,4.375,0.544,0.010300341703555276,8.39e-05,0.0103,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",7.5,4.6875,4.375,5.0,0.558,0.010200332018615865,8.23e-05,0.0102,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",8.5,5.3125,5.0,5.625,0.571,0.010500314742425581,8.13e-05,0.0105,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",9.5,5.9375,5.625,6.25,0.583,0.011000295285127576,8.06e-05,0.011,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",10.5,6.5625,6.25,6.875,0.595,0.011500278257503162,8e-05,0.0115,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",11.5,7.1875,6.875,7.5,0.605,0.012100262480210915,7.97e-05,0.0121,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",12.5,7.8125,7.5,8.125,0.615,0.012400254846171509,7.95e-05,0.0124,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",13.5,8.4375,8.125,8.75,0.623,0.013100240622217594,7.94e-05,0.0131,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",14.5,9.0625,8.75,9.375,0.631,0.01320022167427502,7.65e-05,0.0132,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",15.5,9.6875,9.375,10.0,0.639,0.01350022130522311,7.73e-05,0.0135,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",16.5,10.3125,10.0,10.625,0.646,0.013700221473027362,7.79e-05,0.0137,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",17.5,10.9375,10.625,11.25,0.653,0.01450021086881153,7.82e-05,0.0145,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",18.5,11.5625,11.25,11.875,0.66,0.014400216699758375,7.9e-05,0.0144,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",19.5,12.1875,11.875,12.5,0.666,0.014700216598404255,7.98e-05,0.0147,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",20.5,12.8125,12.5,13.125,0.672,0.015100215109726086,8.06e-05,0.0151,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",21.5,13.4375,13.125,13.75,0.677,0.015300217598452643,8.16e-05,0.0153,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",22.5,14.0625,13.75,14.375,0.682,0.01550022115455131,8.28e-05,0.0155,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",23.5,14.6875,14.375,15.0,0.688,0.015600225076581426,8.38e-05,0.0156,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",24.5,15.3125,15.0,15.625,0.693,0.016000224718421927,8.48e-05,0.016,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",25.5,15.9375,15.625,16.25,0.697,0.01630022898489466,8.64e-05,0.0163,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",26.5,16.5625,16.25,16.875,0.702,0.016500233599558524,8.78e-05,0.0165,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",27.5,17.1875,16.875,17.5,0.706,0.016600240193744186,8.93e-05,0.0166,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",28.5,17.8125,17.5,18.125,0.711,0.016900244998224137,9.1e-05,0.0169,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",29.5,18.4375,18.125,18.75,0.715,0.017000254380449723,9.3e-05,0.017,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",30.5,19.0625,18.75,19.375,0.719,0.01740025879146629,9.49e-05,0.0174,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",31.5,19.6875,19.375,20.0,0.723,0.017300271934278952,9.7e-05,0.0173,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",32.5,20.3125,20.0,20.625,0.727,0.017600280689807193,9.94e-05,0.0176,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",33.5,20.9375,20.625,21.25,0.73,0.017600295565700027,0.000102,0.0176,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",34.5,21.5625,21.25,21.875,0.734,0.0179003021203554,0.000104,0.0179,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",35.5,22.1875,21.875,22.5,0.737,0.018400311111500263,0.000107,0.0184,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",36.5,22.8125,22.5,23.125,0.741,0.018400328801410046,0.00011,0.0184,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",37.5,23.4375,23.125,23.75,0.744,0.018200357029465108,0.000114,0.0182,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",38.5,24.0625,23.75,24.375,0.747,0.019000360233427153,0.000117,0.019,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",39.5,24.6875,24.375,25.0,0.751,0.019000385285567238,0.000121,0.019,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",40.5,25.3125,25.0,25.625,0.754,0.019000411179761346,0.000125,0.019,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",41.5,25.9375,25.625,26.25,0.757,0.019200433354484476,0.000129,0.0192,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",42.5,26.5625,26.25,26.875,0.76,0.01940046277798548,0.000134,0.0194,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",43.5,27.1875,26.875,27.5,0.763,0.0195004883015785,0.000138,0.0195,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",44.5,27.8125,27.5,28.125,0.766,0.01960052897245378,0.000144,0.0196,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",45.5,28.4375,28.125,28.75,0.769,0.0198005606233763,0.000149,0.0198,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",46.5,29.0625,28.75,29.375,0.772,0.019900611447892753,0.000156,0.0199,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",47.5,29.6875,29.375,30.0,0.774,0.020100652825219383,0.000162,0.0201,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",48.5,30.3125,30.0,30.625,0.777,0.020200698601781076,0.000168,0.0202,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",49.5,30.9375,30.625,31.25,0.78,0.020400759201559142,0.000176,0.0204,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",50.5,31.5625,31.25,31.875,0.782,0.020500825739467182,0.000184,0.0205,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",51.5,32.1875,31.875,32.5,0.785,0.020700890415631883,0.000192,0.0207,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",52.5,32.8125,32.5,33.125,0.788,0.02080097115521292,0.000201,0.0208,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",53.5,33.4375,33.125,33.75,0.79,0.02090105499729619,0.00021,0.0209,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",54.5,34.0625,33.75,34.375,0.793,0.021101146888261785,0.00022,0.0211,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",55.5,34.6875,34.375,35.0,0.796,0.021201258476798022,0.000231,0.0212,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",56.5,35.3125,35.0,35.625,0.798,0.02140136827401463,0.000242,0.0214,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",57.5,35.9375,35.625,36.25,0.801,0.021501512156125203,0.000255,0.0215,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",58.5,36.5625,36.25,36.875,0.803,0.02170164254152206,0.000267,0.0217,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",59.5,37.1875,36.875,37.5,0.805,0.02180179809098323,0.00028,0.0218,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",60.5,37.8125,37.5,38.125,0.808,0.022001991182617992,0.000296,0.022,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",61.5,38.4375,38.125,38.75,0.81,0.022102202243215498,0.000312,0.0221,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",62.5,39.0625,38.75,39.375,0.813,0.022302412066859498,0.000328,0.0223,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",63.5,39.6875,39.375,40.0,0.815,0.02240267207276846,0.000346,0.0224,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",64.5,40.3125,40.0,40.625,0.818,0.02260296343402785,0.000366,0.0226,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",65.5,40.9375,40.625,41.25,0.82,0.022703281613017975,0.000386,0.0227,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",66.5,41.5625,41.25,41.875,0.822,0.022903652132356532,0.000409,0.0229,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",67.5,42.1875,41.875,42.5,0.824,0.023004075486747995,0.000433,0.023,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",68.5,42.8125,42.5,43.125,0.827,0.02310453990020143,0.000458,0.0231,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",69.5,43.4375,43.125,43.75,0.829,0.02330504720012384,0.000485,0.0233,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",70.5,44.0625,43.75,44.375,0.831,0.023405622593727346,0.000513,0.0234,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",71.5,44.6875,44.375,45.0,0.833,0.023506318831327037,0.000545,0.0235,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",72.5,45.3125,45.0,45.625,0.835,0.023607076989750342,0.000578,0.0236,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",73.5,45.9375,45.625,46.25,0.837,0.02370795216799629,0.000614,0.0237,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",74.5,46.5625,46.25,46.875,0.839,0.023808983934641145,0.000654,0.0238,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",75.5,47.1875,46.875,47.5,0.841,0.023910073943842168,0.000694,0.0239,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",76.5,47.8125,47.5,48.125,0.843,0.02411138903091234,0.000741,0.0241,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",77.5,48.4375,48.125,48.75,0.845,0.024212826022585635,0.000788,0.0242,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",78.5,49.0625,48.75,49.375,0.847,0.024314514183919035,0.00084,0.0243,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",79.5,49.6875,49.375,50.0,0.849,0.024416445605370166,0.000896,0.0244,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."


==> anc/S2/plot_inputs/tune_robustness_by_nmpi.csv <==
nmpi,mean_nch,sigma_nch,events,sample,cv,scaled_variance,sem_mean,sem_sigma,sem_cv,sem_scaled_variance
0,0.3636363636363636,0.4810456929208346,22,ATLAS A14 CR OFF,1.3228756555322954,0.6363636363636364,0.1025592863305029,0.0290728249575832,0.2931509849889643,0.1025592863305029
1,4.741402014454393,5.007605996584172,1362354,ATLAS A14 CR OFF,1.0561445710189188,5.288755887094156,0.0042902753411822,0.0102241270674037,0.0015554144507405,0.018210790106462
2,6.751562480351102,3.760263166892696,397605,ATLAS A14 CR OFF,0.5569471034054847,2.0942676788432224,0.0059633777705171,0.0057834206823789,0.0007659558054368,0.0058240716091468
3,9.911513029224952,4.784502104398707,268435,ATLAS A14 CR OFF,0.482721668255007,2.3095828376049354,0.0092345806705511,0.0140555527091681,0.001354774509555,0.0130946727719779
4,13.147055619919,5.597294876866248,201978,ATLAS A14 CR OFF,0.4257451279346403,2.383021023439328,0.0124544958793328,0.0104780394874301,0.0007485587597498,0.0083555324061179
5,16.468509918499155,6.344564493331523,162575,ATLAS A14 CR OFF,0.3852543141261763,2.444270842307727,0.0157352966568749,0.026959840747111,0.00158559351526,0.0203150997530234
6,19.853989417835383,6.938471842473665,137401,ATLAS A14 CR OFF,0.3494749441258715,2.424822059467416,0.0187184068874724,0.0149339913268324,0.0007192428896394,0.0099528793974649
7,23.3468961040056,7.574321816736424,118609,ATLAS A14 CR OFF,0.3244252162255053,2.4573009931562764,0.0219930231436552,0.0177674978985102,0.0007301704549681,0.0110574919184322
8,26.797482584674512,8.132332447675251,104075,ATLAS A14 CR OFF,0.3034737469080821,2.467949398998183,0.0252082045597695,0.0258226175870695,0.0009299895666945,0.0152259239206878
9,30.401869965167315,8.723832045742078,92729,ATLAS A14 CR OFF,0.2869505084962647,2.503308041561699,0.0286483429928707,0.0514629086430579,0.0016499529182528,0.0290680522567456
10,33.98577913711513,9.157124500977888,83047,ATLAS A14 CR OFF,0.2694398873138556,2.467294593662429,0.0317758476544504,0.0391264220938576,0.0011213522979024,0.0206841412322366
11,37.63652227606481,9.597543092128058,74497,ATLAS A14 CR OFF,0.2550061087400649,2.447432117388667,0.0351633852422444,0.0276291473015724,0.0007123459166111,0.0136943522155623
12,41.2571218553577,10.03785826019953,66661,ATLAS A14 CR OFF,0.243300012429151,2.4422110394686025,0.0388781102281413,0.0292739751101905,0.0006927020693674,0.0138872186790594
13,44.935471882970994,10.471642174420449,59199,ATLAS A14 CR OFF,0.2330373252047419,2.4402834828281086,0.0430385477252525,0.0327943949348587,0.0007115172672749,0.0149122333928467
14,48.52849962155763,10.823472258757562,51527,ATLAS A14 CR OFF,0.2230333173941667,2.4139949235944336,0.047681419872703,0.0355206870785098,0.0007160897628646,0.0154933136590255
15,52.267158911488806,11.394748820275558,43068,ATLAS A14 CR OFF,0.2180097226935915,2.484166030471404,0.0549069606344784,0.054352153160779,0.0010143186279644,0.0232631022321264
16,55.75232738011531,11.630616561256495,35555,ATLAS A14 CR OFF,0.2086122159880393,2.426288694150907,0.0616811406846317,0.0587433476225952,0.001029723760055,0.0240833667123295
17,59.26385886618785,12.020763241377846,28682,ATLAS A14 CR OFF,0.2028346360050496,2.438227136567756,0.0709785834541496,0.0523751843617563,0.0008641826010798,0.0208090536413395
18,62.95882965714027,12.255640111078897,22079,ATLAS A14 CR OFF,0.1946611806131145,2.38569737319206,0.0824795531889406,0.0613487846223066,0.0009528437970195,0.0234137420832897
19,66.56075888568684,12.672613448089075,16656,ATLAS A14 CR OFF,0.190391661096493,2.412759924815436,0.0981930684857562,0.0721937923665753,0.001068719775631,0.0270561880086161
20,70.29598801398369,12.907365679394497,12014,ATLAS A14 CR OFF,0.1836145425088397,2.36998004421632,0.117758916332038,0.0867301268073401,0.0012187410110068,0.031406299008728
21,73.84071885770557,12.954061782579894,8124,ATLAS A14 CR OFF,0.1754324982607897,2.2725634211426096,0.1437212569114085,0.1036374727556168,0.0013885907553475,0.0358983079159805
22,77.31318293972507,13.457045816754295,5674,ATLAS A14 CR OFF,0.1740588772194993,2.342318285555613,0.1786508411326488,0.1325454852087389,0.0016814569988516,0.0453786671370627
23,80.57574931880109,13.88389420052931,3670,ATLAS A14 CR OFF,0.1723085955502212,2.392314310461067,0.229180817070742,0.1713418911202986,0.002094912946025,0.058214547021303
24,84.36442894507411,14.028668762735167,2294,ATLAS A14 CR OFF,0.166286537325685,2.332778751844233,0.2929002580055715,0.2009224137015122,0.0023551422464399,0.0659558388324362
25,87.47559171597634,14.01624149112187,1352,ATLAS A14 CR OFF,0.1602303135785702,2.245826769315424,0.3811915155815585,0.2683890944705157,0.0031040344265179,0.0859570940026781
26,92.59485094850947,14.96680429951041,738,ATLAS A14 CR OFF,0.1616375440555891,2.419197489333494,0.5509356797528364,0.394363284139093,0.0042181130676183,0.1260579156244893
27,94.86221294363256,13.430475584833996,479,ATLAS A14 CR OFF,0.1415787716528859,1.901470236014872,0.6136540926087036,0.4491751292238298,0.0047866312591356,0.1272893398917933
28,98.02173913043478,14.027440701268326,230,ATLAS A14 CR OFF,0.1431054052469157,2.007402586132084,0.924942049013364,0.5699446577843159,0.0058777395305477,0.1629167235886248
29,101.01503759398496,15.90194812976998,133,ATLAS A14 CR OFF,0.1574215929482253,2.5033100055684425,1.3788737758178984,1.03151717964405,0.0104005212556333,0.3259994474433795
30,105.93846153846154,15.20311397563713,65,ATLAS A14 CR OFF,0.1435089178647129,2.1817824348175785,1.8857142068976367,1.36076894116559,0.0128615569587164,0.3888839110406861
31,109.15625,16.965239047461136,32,ATLAS A14 CR OFF,0.1554216002057705,2.636764600629831,2.9990588937276432,1.4965365970608862,0.0154651702537011,0.4905386224342434
32,108.94117647058825,13.832912960358644,17,ATLAS A14 CR OFF,0.1269759828974605,1.7564477194765595,3.3549741909137745,3.406095217675401,0.0284392823010188,0.825043865410353
33,114.16666666666669,24.68073922897953,6,ATLAS A14 CR OFF,0.2161816574801126,5.335523114355231,10.075869597615291,4.6619528325864295,0.0424345657080291,2.0008604825278007
34,117.6,14.947909552843836,5,ATLAS A14 CR OFF,0.1271080744289442,1.9,6.684908376335461,2.7615438792833444,0.0247361063070328,0.7128759411392888
37,130.5,9.5,2,ATLAS A14 CR OFF,0.0727969348659003,0.6915708812260536,6.7175144212722016,0.0,0.0037472372397402,0.0355987537775321
0,0.4117647058823529,0.4921529567847503,17,ATLAS A14 CR ON,1.1952286093343936,0.588235294117647,0.1193646249872687,0.0214002022090882,0.2945075446869757,0.1193646249872687
1,4.307325200248625,3.800442690157964,1364304,ATLAS A14 CR ON,0.882320817090522,3.353209699685876,0.0032537082734811,0.0063811270355211,0.0011166482958855,0.0096437185870714
2,6.046209196209197,3.68954803127506,398860,ATLAS A14 CR ON,0.6102250040551529,2.2514544623465045,0.0058420184739769,0.0059522039664157,0.0008355470862876,0.0063765406579375
3,8.348297612512184,4.490069963488628,267771,ATLAS A14 CR ON,0.5378425844281165,2.4149508334257823,0.0086770347737441,0.0081326176773084,0.0008522176188048,0.0078261786680699
4,10.51019751815861,5.144848082046432,202108,ATLAS A14 CR ON,0.4895101232072574,2.5184552185251707,0.01144407784074,0.0104169397414909,0.0008794588280671,0.0092427966483829
5,12.571377646661135,5.7271130285840846,162705,ATLAS A14 CR ON,0.4555676545207567,2.609087449607319,0.0141982658827579,0.0125849558088545,0.0008928250965285,0.0104570582351288
6,14.49220647551805,6.216357025778889,137101,ATLAS A14 CR ON,0.4289448288140453,2.6664742002697133,0.0167886447013173,0.0148748165915823,0.0009276917655556,0.0117640305428812
7,16.500489014046508,6.713361030559704,118606,ATLAS A14 CR ON,0.4068583073413621,2.731386705464984,0.0194933586607234,0.0163780859896885,0.0009029245567093,0.0123240088843351
8,18.37431722739317,7.084425920790373,104537,ATLAS A14 CR ON,0.3855613154555004,2.731480577266981,0.021911375782396,0.0179980686529555,0.0008991582029106,0.012917188719637
9,20.34224120267021,7.581582183348909,92727,ATLAS A14 CR ON,0.3727014200556092,2.825666446002445,0.0248975574063137,0.0205809005831334,0.0009284036675077,0.0143109010142999
10,22.27937638340872,7.917535654242485,83128,ATLAS A14 CR ON,0.3553751019772085,2.8136950405346077,0.0274610008670385,0.0221669758844124,0.0009245552581427,0.0148072912793838
11,24.17004408796345,8.345827797249544,75304,ATLAS A14 CR ON,0.345296341490983,2.8817838051040177,0.0304130794624105,0.0247006925446574,0.000947616559848,0.0160447539224323
12,26.12734317729605,8.658900497619122,66843,ATLAS A14 CR ON,0.3314114427502705,2.8696587065469883,0.0334915141460515,0.0269801586043384,0.0009619353394396,0.0168856533917016
13,27.925783847373538,8.945897677071052,58653,ATLAS A14 CR ON,0.3203454458418873,2.8657775798172307,0.0369384622006236,0.0299691363674302,0.0010011536500771,0.0181768204842842
14,29.741205832645523,9.241255146089143,50886,ATLAS A14 CR ON,0.3107222752866816,2.8714638254975737,0.040966777605907,0.0330999350926819,0.0010417144715673,0.0195259369907412
15,31.548312206899755,9.4597162811093,43074,ATLAS A14 CR ON,0.2998485693646844,2.8364823934864374,0.0455795999666195,0.0355571727977271,0.0010643689007446,0.0203299606880998
16,33.17937704451714,9.656478909730568,35155,ATLAS A14 CR ON,0.2910385839003054,2.810407947351149,0.051502136453572,0.0408060296642436,0.0011663006499041,0.0227318206594529
17,34.95265164889485,9.941005109196638,28322,ATLAS A14 CR ON,0.284413474807453,2.82735580618526,0.0590701859203618,0.0461542487681895,0.0012491873598933,0.0251042054181222
18,36.52768325209234,10.182727287319471,21746,ATLAS A14 CR ON,0.2787673999756389,2.83861241054704,0.0690517072827912,0.0535247114671494,0.0013892943922866,0.0285786359715848
19,38.37191984016468,10.283315714909408,16517,ATLAS A14 CR ON,0.2679906493535841,2.755832455946488,0.0800142953915352,0.0624415016668114,0.0015537959682749,0.0322120683341461
20,39.95774055055139,10.615666739048295,11879,ATLAS A14 CR ON,0.2656723476548477,2.820289104484444,0.0973996362504693,0.0764325031972678,0.0018153511877946,0.0389892581521256
21,41.358986968281286,10.863028106724297,8134,ATLAS A14 CR ON,0.2626521804089468,2.853198018074809,0.1204477853685247,0.0955764045061066,0.0021867729964105,0.0481654540500789
22,42.796877836267925,10.726096163931834,5509,ATLAS A14 CR ON,0.2506280062056787,2.6882600959366147,0.1445124620312111,0.1126564858848218,0.0025048054365061,0.0543660155101212
23,44.56712090461003,11.27626551494938,3449,ATLAS A14 CR ON,0.2530175897851854,2.853093522370295,0.1920077224663175,0.1440832167309291,0.0031072714307547,0.0704436631451213
24,45.6098535286285,11.182266357625478,2253,ATLAS A14 CR ON,0.2451721611122159,2.7415804090314664,0.2355858690233371,0.1742407440508915,0.0036759483078112,0.0826353677193773
25,47.9017667844523,11.656853049896554,1415,ATLAS A14 CR ON,0.2433491253537661,2.836684994069708,0.3098868173946256,0.2280746724440663,0.0045455760905439,0.1069551205797528
26,48.55769230769231,10.82927116224012,832,ATLAS A14 CR ON,0.2230186536382123,2.4151294744859104,0.3754374274169255,0.2833243723648292,0.0056042712843002,0.1224867416838672
27,50.99124726477024,11.817722568907486,457,ATLAS A14 CR ON,0.2317598255156298,2.7388733205621194,0.5528097450818622,0.4285491811038627,0.0080632458376584,0.1923733744627632
28,53.214035087719296,12.484368311577471,285,ATLAS A14 CR ON,0.2346066839509151,2.9289162508010764,0.739510155889409,0.5846217425092155,0.0104134494905087,0.264139513607746
29,54.479729729729726,11.695153532261568,148,ATLAS A14 CR ON,0.2146698155493875,2.51059645159236,0.961335698542237,0.6039067350826479,0.0116544975600516,0.2623103760615238
30,55.47540983606557,11.64165296890557,61,ATLAS A14 CR ON,0.2098524914607682,2.443029880246484,1.4905609234002042,1.0966822243024423,0.017669250719319,0.431562061208799
31,53.05555555555556,11.484154408102311,36,ATLAS A14 CR ON,0.2164552663307242,2.485805700988947,1.9140257346837188,1.2721374917542,0.0230813183450932,0.5330372678266236
32,57.15384615384615,12.95463180515373,13,ATLAS A14 CR ON,0.2266624676541029,2.9363288125064706,3.592968402172184,2.7483357167548914,0.0467129302246007,1.2142717323298176
33,59.16666666666666,11.58183443539446,12,ATLAS A14 CR ON,0.1957493144010331,2.267136150234742,3.3433876144923342,2.354279934297305,0.035683387904534,0.8659963867005982
34,66.25,9.67923034130297,4,ATLAS A14 CR ON,0.1461015900574033,1.4141509433962265,4.839615170651485,2.3321285983408946,0.0390576099623989,0.7122912430607766
0,1.4527112232030266,1.2166406129538976,9516,CMS CP5 CR OFF,0.8374965330489936,1.0189322953154918,0.0124719710176218,0.0135467551288911,0.0073903705779708,0.0185094852664518
1,4.35432620666179,4.958287425212897,1283769,CMS CP5 CR OFF,1.138703714394914,5.646020308127522,0.0043761102658686,0.011206722179439,0.0018311452290873,0.0214094577309309
2,5.42153519281959,3.3544537634402958,331346,CMS CP5 CR OFF,0.6187276563072049,2.0754933152442976,0.0058274820439212,0.005867900221968,0.0009319152448915,0.0063977067724917
3,7.633408071748879,4.21635411672047,221216,CMS CP5 CR OFF,0.5523553931729562,2.328925935897548,0.0089645565464301,0.0092295825656139,0.0010865798861659,0.0092993244974429
4,9.887537883379805,4.893418145192955,164980,CMS CP5 CR OFF,0.4949076507123596,2.421790078190677,0.0120474928827533,0.0105692374027559,0.0009682829894201,0.0095350074801973
5,12.185612254987715,5.507437394151897,131473,CMS CP5 CR OFF,0.4519623043066743,2.4891540954856373,0.0151890734604597,0.0129444889601882,0.0009742746052238,0.0107893915405292
6,14.542824295842117,6.05834878024054,109599,CMS CP5 CR OFF,0.4165868098930866,2.5238281915800798,0.0182999952217862,0.0152030048926798,0.00097198722537,0.0118105534622543
7,16.90260832306786,6.57616761926944,93355,CMS CP5 CR OFF,0.3890622969884835,2.558538879334255,0.021523063287994,0.0182249280757976,0.0010129862073508,0.0133676081964813
8,19.214493884668386,7.063608031500585,82007,CMS CP5 CR OFF,0.3676187399938114,2.5967146843504114,0.0246661364327779,0.0199943698212384,0.0009780024329622,0.0138704405729348
9,21.614687043334563,7.528991113139396,73221,CMS CP5 CR OFF,0.3483275560754025,2.62255507415327,0.0278239610425589,0.0229288659453475,0.0009959064767232,0.0151203409003512
10,23.956974562917384,7.971533022384938,66635,CMS CP5 CR OFF,0.332743727779548,2.652477613986132,0.0308809497361478,0.0340816265705664,0.001364063603619,0.0219543862920993
11,26.40910968978796,8.369387915809359,60507,CMS CP5 CR OFF,0.3169129142981176,2.652367115290592,0.034024432264647,0.0288705200176905,0.0010437615368321,0.017560473979509
12,28.884842625416265,8.813862048481692,55854,CMS CP5 CR OFF,0.305137963283422,2.689443914134753,0.0372940121912742,0.0294922330480272,0.0009729739789787,0.0172336116117022
13,31.255,9.25879280634194,52000,CMS CP5 CR OFF,0.2962339723673632,2.74276897234904,0.0406024923995221,0.130131602479915,0.004086359454979,0.0763043564543492
14,33.8110818267924,9.55422611963234,48566,CMS CP5 CR OFF,0.2825767648777635,2.699802307796336,0.0433540174170354,0.0416542541702622,0.0011854850636654,0.0228403314823384
15,36.2676633395807,9.89767259209662,45886,CMS CP5 CR OFF,0.2729062663735162,2.7011368728965715,0.0462054264797471,0.0354798800528597,0.0009391650954419,0.0186676374203124
16,38.75199139351767,10.26455338919956,43688,CMS CP5 CR OFF,0.2648780880694711,2.718855276618189,0.0491087608929538,0.0371359897262408,0.0009255111413631,0.0190299993738101
17,41.17267041597983,10.605796131508594,41252,CMS CP5 CR OFF,0.2575931078639072,2.7319799868863037,0.0522180644768809,0.0400921404520271,0.0009398021834153,0.0200000879064199
18,43.722203808989626,10.99600362759387,39223,CMS CP5 CR OFF,0.2514970122648073,2.7654620591928416,0.0555219192919664,0.0583422451431721,0.001289345718463,0.0286402999231163
19,46.14846727868149,11.311409024063677,37254,CMS CP5 CR OFF,0.2451090944311608,2.7725292226287075,0.0586044037571793,0.0568096405869157,0.0011873185342838,0.0271317753894777
20,48.69431206113759,11.591330346149109,35461,CMS CP5 CR OFF,0.238042799158878,2.759232721572581,0.0615542145386816,0.0470855394497102,0.0009345393983562,0.0217664444911257
21,51.2941228509923,11.924064562868423,33911,CMS CP5 CR OFF,0.2324645378478823,2.771922157875519,0.064752124254378,0.0497916328084157,0.0009401248120523,0.0225175539559962
22,53.82798988543065,12.2450094372881,32033,CMS CP5 CR OFF,0.2274840554765429,2.7855444061428374,0.0684164155931866,0.052210473429806,0.0009421041163146,0.0231463957793628
23,56.3178977461605,12.550575755460246,30082,CMS CP5 CR OFF,0.222852348147457,2.7969252777068605,0.0723619557220048,0.0546009735169409,0.000941298048842,0.0237136392887017
24,58.66428800799229,12.658472443532634,28027,CMS CP5 CR OFF,0.2157781654455274,2.7314219612082358,0.0756123948830614,0.0568604982700882,0.0009425366985754,0.0239452741203474
25,61.22626570232204,13.03006841046219,26270,CMS CP5 CR OFF,0.212818277596963,2.7730367160851617,0.080392708276416,0.0593062082761877,0.0009451074632923,0.0246709010680184
26,63.567858025199705,13.332945077551852,24286,CMS CP5 CR OFF,0.2097435007526347,2.796498575908335,0.0855555317285068,0.063574001783984,0.0009780771661211,0.0261065995143
27,65.93385705900944,13.534044141815434,22149,CMS CP5 CR OFF,0.2052669864240271,2.778092455120212,0.0909390738786838,0.0656250701166342,0.000978742074132,0.0264417587820923
28,68.44891809109772,13.863491895411723,20242,CMS CP5 CR OFF,0.2025377797346773,2.8078808678663845,0.0974419401648993,0.0745150884004022,0.0010609847948915,0.0295342699754903
29,70.9170893924022,13.955161619227052,17742,CMS CP5 CR OFF,0.1967813645313277,2.746115745686712,0.1047691892357598,0.0751878239503607,0.0010462586797854,0.0291156275103457
30,72.9129500947568,14.121989155750482,15830,CMS CP5 CR OFF,0.1936828661766903,2.735187335801893,0.1122420050672857,0.0812565575982046,0.0010952573499197,0.0309210308022562
31,75.30670785525155,14.41073360487133,13596,CMS CP5 CR OFF,0.1913605575823401,2.7576460177987445,0.1235891974236109,0.0897437604858896,0.001168344280299,0.0337093358799206
32,77.36358229246325,14.533184845482316,11769,CMS CP5 CR OFF,0.1878556345871039,2.730140661719762,0.1339648974257264,0.0965672077689918,0.0012322630296678,0.0357388167277964
33,80.00871348026654,14.769891449307048,9755,CMS CP5 CR OFF,0.1846035363754463,2.7265741934235472,0.1495421659521968,0.108832085301512,0.0013323084665127,0.0394431236388555
34,82.14220786987202,14.855440703919934,8361,CMS CP5 CR OFF,0.1808502728275043,2.686610504276734,0.1624637331789925,0.1150847541328607,0.0013782777422699,0.040946072838478
35,84.28563041244679,15.1113979027514,6813,CMS CP5 CR OFF,0.1792879501381749,2.709291553706614,0.1830776995937743,0.1373306153463794,0.0016053268312044,0.0485262714777841
36,86.76955409356725,15.102285319685588,5472,CMS CP5 CR OFF,0.1740505120425092,2.6285604929033477,0.2041595155734707,0.1582375696311332,0.001788630608829,0.0542046076229698
37,89.03733876442634,15.68312347302274,4419,CMS CP5 CR OFF,0.1761409728846109,2.762440626407704,0.235923151459221,0.170977831847269,0.0019057715323191,0.0595569692837567
38,90.98631766805472,15.685158687042186,3362,CMS CP5 CR OFF,0.1723903009710353,2.7039692268376525,0.2705141968681613,0.2031018780858247,0.0021900375019092,0.0688996085692641
39,92.7622950819672,15.863735418841529,2684,CMS CP5 CR OFF,0.1710149086417483,2.7129352633700514,0.3062063566876659,0.2239960774129513,0.0023658761421516,0.0753116894674301
40,94.92165668662676,16.369771263748476,2004,CMS CP5 CR OFF,0.1724556000722938,2.8230587263359346,0.365673722150744,0.2558457727311501,0.0026436498822183,0.0867228158078447
41,96.31514324693042,15.996341750527566,1466,CMS CP5 CR OFF,0.1660833510833964,2.6567260430028625,0.4177858134833375,0.2986037225642878,0.0030317828485267,0.0974174041455138
42,100.37594696969695,17.318806259081832,1056,CMS CP5 CR OFF,0.1725394059227187,2.988176543232642,0.5329494211031457,0.3747996253734866,0.0036390444576381,0.1267127664297926
43,101.32445520581112,15.975883989790908,826,CMS CP5 CR OFF,0.1576705639062213,2.518926637570706,0.5558720971991863,0.3983615532791359,0.0038515314008706,0.1235778324163194
44,103.33157894736844,16.914663605148824,570,CMS CP5 CR OFF,0.1636930721223591,2.768813249443069,0.7084772958455886,0.5204628551543882,0.0048936868978875,0.1669125698847761
45,104.77156177156178,17.339447531118537,429,CMS CP5 CR OFF,0.1654976525874886,2.869637863564043,0.8371564155319065,0.6414577159404407,0.0058583654329396,0.2065220517872069
46,107.53754940711462,16.28851692812807,253,CMS CP5 CR OFF,0.1514681803512479,2.4671920197240573,1.0240502853997606,0.6632743895244603,0.0062778956083444,0.2013645184885474
47,109.83495145631068,16.796091250892964,206,CMS CP5 CR OFF,0.1529211879114271,2.56847822635528,1.170239128555172,1.1957089729007642,0.010401668813838,0.3566007987296862
48,114.86486486486488,16.786141048139825,111,CMS CP5 CR OFF,0.146138169124982,2.4530959194488604,1.5932699993671149,1.2257438003146042,0.010521909547931,0.3541280737643122
49,115.3225806451613,16.544603310947487,93,CMS CP5 CR OFF,0.1434636930459782,2.373549890969245,1.7155954441929604,1.3483047698178552,0.0112754703672,0.378399430932735
50,120.29824561403508,15.841279533958332,57,CMS CP5 CR OFF,0.1316833795297688,2.086033225107395,2.098228732004007,1.1905842736870689,0.0100347547238142,0.3136477516272483
51,116.7948717948718,15.352573470368108,39,CMS CP5 CR OFF,0.1314490373972242,2.018081004250049,2.458379245967005,1.6219208938836165,0.0143381067537233,0.4312953751089223
52,121.35714285714286,16.782674496792996,14,CMS CP5 CR OFF,0.138291608566864,2.3209030522155887,4.485358428624869,2.53857538008876,0.0193091053919862,0.6701946250154751
53,113.05882352941175,18.1933103033062,17,CMS CP5 CR OFF,0.1609189777087437,2.927648895145988,4.412525885892326,3.625758038226497,0.0359343359842438,1.2339350704894945
54,132.85714285714286,25.75948408660708,7,CMS CP5 CR OFF,0.193888589899193,4.994470046082949,9.73616982778402,6.333982629055023,0.041346766684002,2.269622461049381
55,138.0,12.355835328567093,3,CMS CP5 CR OFF,0.089535038612805,1.106280193236715,7.133644853010899,2.5221243250702594,0.0150356555686393,0.4095663874445954
56,126.33333333333331,15.412837362262522,3,CMS CP5 CR OFF,0.1220013511524737,1.8803869832893576,8.898605800078188,3.146132252170617,0.0212651863104397,0.7013991529399293
0,1.4726383687057845,1.230414769367829,9612,CMS CP5 CR ON,0.8355172563167482,1.028032772233813,0.0125500268367709,0.0138229228495187,0.0074711315250627,0.0189479260942956
1,3.8499443719011097,3.479987489121103,1283524,CMS CP5 CR ON,0.9039059147243416,3.1455812745832747,0.0030716779895691,0.0061914575243701,0.0012068930800737,0.0095719618655628
2,4.753758990855532,3.135424653330391,332004,CMS CP5 CR ON,0.6595674411264401,2.0680240154418814,0.0054415761452822,0.0060759697352042,0.0010480765727159,0.0069364412656092
3,6.292773467489184,3.764683759554603,221434,CMS CP5 CR ON,0.5982550903833365,2.2522412228370183,0.0080003013847638,0.0082244450549493,0.0011078560156702,0.0086608317581129
4,7.67908732367103,4.250352031836623,165316,CMS CP5 CR ON,0.5534970306607633,2.352557228884512,0.0104536380135306,0.010194492200154,0.0011399724768281,0.0100187564409039
5,8.958315280596539,4.66719822922386,131559,CMS CP5 CR ON,0.5209906196685086,2.4315664975591056,0.0128675529829432,0.0123474279991027,0.001198513720136,0.0115388298904603
6,10.164651273072153,5.0465569927861775,109656,CMS CP5 CR ON,0.4964810751703154,2.505520041686755,0.0152397899931567,0.014511907450833,0.0012490629878403,0.0130068003512327
7,11.382498107817112,5.381162245401954,93807,CMS CP5 CR ON,0.472757578734527,2.543985233913878,0.0175694619943089,0.0161861212741862,0.0012588392180397,0.0139091602954374
8,12.519534002283828,5.697133061564233,82318,CMS CP5 CR ON,0.4550595142379066,2.592534603544137,0.0198567861102752,0.0175498196466141,0.0012491033555617,0.0145579846265157
9,13.715841015400608,6.022427915947991,73114,CMS CP5 CR ON,0.4390855733298312,2.6443612143116044,0.0222726215802539,0.0201558719965049,0.0013125512360459,0.016222863857737
10,14.788243922883488,6.26349015539506,66808,CMS CP5 CR ON,0.4235452287680262,2.6528713707530804,0.0242327199773335,0.0206648190656218,0.0012572697222777,0.016073037460454
11,15.981641808339816,6.536474472611652,60409,CMS CP5 CR ON,0.4089989345901043,2.6734110952735795,0.0265945561256297,0.0231680851622765,0.0013111539330606,0.0175125166746504
12,17.116881493912235,6.834719386825103,56014,CMS CP5 CR ON,0.3992969974849641,2.729082929811539,0.0288783512799275,0.0246010817282813,0.0013076481650579,0.0182083209689563
13,18.221128346021025,7.073152038260655,52413,CMS CP5 CR ON,0.3881840851971842,2.7456850534328114,0.0308953759420405,0.0268278150404949,0.0013345135422773,0.0193243872857148
14,19.433783589890748,7.336069757331596,48787,CMS CP5 CR ON,0.37749055521786,2.769297045812056,0.0332132516158815,0.0277754367532226,0.0013094218717461,0.0195453291657088
15,20.54748078938177,7.548016525449408,45808,CMS CP5 CR ON,0.3673451068196138,2.7727269368174228,0.035266485094663,0.0288785547982947,0.0012940391796559,0.0198301262521501
16,21.735233657667536,7.835669506088467,43782,CMS CP5 CR ON,0.3605054185062454,2.8248013145690485,0.0374479727126325,0.031240458013801,0.0013179882481199,0.0210547306778533
17,22.8464356292476,8.057921446264114,41494,CMS CP5 CR ON,0.3526992821562286,2.8420231097686326,0.0395576403829399,0.0328147292041915,0.001320215471417,0.0216801776386873
18,24.02440702147716,8.243576401410923,39251,CMS CP5 CR ON,0.3431333973838102,2.828646377209135,0.0416092899208455,0.0337044071404366,0.0013016009364489,0.0217660625295368
19,25.132157882044,8.483787849163539,37319,CMS CP5 CR ON,0.3375670282266089,2.8638470523471504,0.0439162047082476,0.0356212190310202,0.0013196028424529,0.0226892649134951
20,26.30121062629356,8.60696116572182,35271,CMS CP5 CR ON,0.3272458172369208,2.816592040603077,0.0458290607883532,0.0370291912503515,0.0013161010215729,0.0229394517588086
21,27.43522345455086,8.877167252558285,33631,CMS CP5 CR ON,0.3235682504013201,2.8723694764301797,0.0484065924542619,0.0385813808966214,0.0013120927814742,0.0236080014737639
22,28.41345280240609,8.947102823558321,31919,CMS CP5 CR ON,0.3148896716558386,2.8173502703813056,0.0500792469943471,0.0404716037875329,0.0013339817507349,0.0241881702468543
23,29.5693514573612,9.093413871344657,29574,CMS CP5 CR ON,0.3075283502398521,2.796482565902809,0.0528776229154877,0.0410826333205122,0.0013125664282473,0.0240656122238071
24,30.73537614290253,9.357780614078504,28327,CMS CP5 CR ON,0.3044628629423629,2.8490966765488848,0.055599715329595,0.0434819003054507,0.0013389546177676,0.0252575322099633
25,31.78271962225353,9.53400396299347,26261,CMS CP5 CR ON,0.2999744539267803,2.8599576325347265,0.0588328244152902,0.0475590215689802,0.0014056056503293,0.0271701093662106
26,32.77793365241789,9.6194569026729,24236,CMS CP5 CR ON,0.2934735607399496,2.8230562696119037,0.0617902683506706,0.0492627031748649,0.0014109821985423,0.0275345580305248
27,33.82971732084984,9.64582752722371,22216,CMS CP5 CR ON,0.2851288243333568,2.7503034625596263,0.0647152389180794,0.0496079899753201,0.0013993108796283,0.027144578670421
28,34.782578397212546,9.83469722002706,20090,CMS CP5 CR ON,0.2827477913717635,2.7807389177726733,0.0693858679879154,0.0534612984891961,0.0014549340846561,0.0289085724689501
29,35.885424785658614,9.986000121696057,17962,CMS CP5 CR ON,0.2782745413031002,2.778849603317673,0.074509941253816,0.0580658331881027,0.0015364864803523,0.0309794128340781
30,36.7284659557014,9.975588899321584,15847,CMS CP5 CR ON,0.2716037449359646,2.70940730299738,0.0792437491105575,0.0634915580305986,0.0016386159142724,0.0330903348695948
31,37.7192550184796,10.097719493868537,13799,CMS CP5 CR ON,0.2677072887288312,2.703233108047812,0.0859606112205788,0.0675269540643356,0.0017068433692362,0.0347813529705918
32,38.5978696207925,10.302089614503844,11735,CMS CP5 CR ON,0.2669082443077157,2.749712651707973,0.0951007137416805,0.0749777661287491,0.0018502254579843,0.0384932789514767
33,39.4761224489796,10.33038125149952,9800,CMS CP5 CR ON,0.2616868276475453,2.7033246980945886,0.1043526090739669,0.0804753871580154,0.0019611637125697,0.0407041317116521
34,40.318885820626726,10.516582902232951,8329,CMS CP5 CR ON,0.260835156730764,2.743094549576005,0.1152333582375649,0.0891718062015432,0.0021272036415149,0.0449602813191409
35,41.23989455184535,10.53180980082425,6828,CMS CP5 CR ON,0.2553791641630904,2.6896047840591413,0.1274548162358457,0.0906644136511931,0.0021385774068416,0.0449185940573701
36,42.08576709796673,10.579041499640557,5410,CMS CP5 CR ON,0.2513686271896813,2.659239138747314,0.1438294064543819,0.1092697328313292,0.002492021375203,0.0530689582531544
37,42.92336274965165,10.686586799096672,4306,CMS CP5 CR ON,0.2489690022989496,2.6606288533522244,0.1628553404620366,0.1207233205894933,0.0026943385461702,0.0579911528626154
38,43.77289909857517,10.94111275409212,3439,CMS CP5 CR ON,0.2499517504987066,2.7347502852890506,0.1865715440730313,0.136086073569702,0.0030110905204832,0.0659459663135314
39,44.22150700492238,10.68642615902522,2641,CMS CP5 CR ON,0.2416567612188271,2.5824471345941853,0.2079449072651588,0.1578069127793826,0.0034265342087553,0.0737751675376986
40,45.66755319148936,10.846345122840525,1880,CMS CP5 CR ON,0.2375065963652691,2.576078513128889,0.2501522967218068,0.1935187925187301,0.004034738938231,0.0886349010678796
41,46.50593990216632,10.447021165408362,1431,CMS CP5 CR ON,0.2246384265619739,2.346802396856974,0.2761675567086039,0.1951583959126118,0.0041497998786917,0.0860735924091683
42,47.35305528612997,11.34596104705668,1031,CMS CP5 CR ON,0.2396035689460567,2.71853275999772,0.3533555814009511,0.2580210526994381,0.0052846376143342,0.1200950303318471
43,47.33459119496855,11.16277499493721,795,CMS CP5 CR ON,0.2358270075463071,2.6324838229687857,0.3959028303177171,0.3463781847155109,0.0069157524063142,0.1574152679379366
44,48.30402930402931,11.095450931970124,546,CMS CP5 CR ON,0.2297003188312613,2.548628616650153,0.4748414645476602,0.3764135382800672,0.0074588252780428,0.16739739635167
45,49.089005235602095,11.241631421680529,382,CMS CP5 CR ON,0.2290050769561626,2.574390668834765,0.575171900143285,0.4458123874429135,0.0088162688514352,0.1989510146229954
46,49.38910505836576,10.99930834298149,257,CMS CP5 CR ON,0.2227071806622739,2.4496249503004357,0.686118003327564,0.5660925310679493,0.0107181054197313,0.2417180101375466
47,51.39884393063584,12.341826943573718,173,CMS CP5 CR ON,0.2401187653214409,2.9635042475018145,0.9383317267946218,0.8834627840597721,0.0157597149474609,0.403410157261066
48,50.9,10.43264108459598,120,CMS CP5 CR ON,0.2049634790686833,2.1383104125736736,0.95236547606473,0.7161433466513242,0.0137064691136565,0.2870276556578095
49,52.0,11.647226911880876,76,CMS CP5 CR ON,0.223985132920786,2.608805668016194,1.336028554773054,0.9225849526958316,0.01847450250381,0.4165500046750762
50,54.24489795918368,11.820995869931371,49,CMS CP5 CR ON,0.2179190359769139,2.5760200242625264,1.688713695704482,1.1065850600912577,0.0219492590105206,0.4944822445672376
51,55.19230769230769,14.390218982588967,26,CMS CP5 CR ON,0.2607287063047478,3.7519431787724464,2.8221541306574798,1.1701049616517758,0.0224800018610366,0.5988622934279786
52,58.55,12.698326661414882,20,CMS CP5 CR ON,0.2168800454554207,2.75401366353544,2.8394321615421627,1.4881096006834502,0.0241817618534526,0.6156845503549448
53,52.44444444444444,9.713805880876867,18,CMS CP5 CR ON,0.1852208748472284,1.799199623352166,2.2895660031659326,1.6116607041237356,0.0293081209731524,0.5780581292423617
54,60.36363636363637,13.532941138857014,11,CMS CP5 CR ON,0.2241902899509445,3.033953997809419,4.08033527886851,1.8096185906408775,0.0329430571391321,0.8274230152908449
55,50.8,7.884161337770808,5,CMS CP5 CR ON,0.155200026334071,1.2236220472440944,3.525904139366242,1.947736038501028,0.0421500887417629,0.6296146962728913
0,0.6666666666666666,0.4714045207910317,15,Monash CR OFF,0.7071067811865476,0.3333333333333333,0.1217161238900369,0.0430331482911935,0.1936491673103708,0.1217161238900369
1,4.82828436311106,4.971096417748671,1388633,Monash CR OFF,1.0295782194869714,5.118132598683737,0.0042185038107786,0.0099311670795485,0.0015003945791363,0.0173309780979957
2,7.086036021766095,3.988730189055029,410363,Monash CR OFF,0.5629000723116412,2.245256511850702,0.0062265941907304,0.0060938964072654,0.0007543732816163,0.0061440113045043
3,10.359972144947829,5.100958207762947,275713,Monash CR OFF,0.4923718072205912,2.51156801131295,0.0097145601906192,0.0655595380031132,0.0062459052982035,0.0640978911119383
4,13.708068114864147,5.898122379876338,207062,Monash CR OFF,0.4302664919997584,2.5377644257746588,0.0129617481039339,0.0290378170716135,0.0020612323741631,0.0245366413834237
5,17.144883285138686,6.644777824042166,167031,Monash CR OFF,0.3875662326498256,2.5752915080591285,0.0162585542243296,0.0154608541505197,0.000850616633198,0.0113903599788054
6,20.610338114460763,7.302389186213706,139716,Monash CR OFF,0.3543071028558311,2.587288356493128,0.0195362814589771,0.0158506607853123,0.0007299208407776,0.0106717261551789
7,24.123306469722294,7.909922833537311,120237,Monash CR OFF,0.3278954667124605,2.5936278391622647,0.0228114651756003,0.0184939385177167,0.0007303023909401,0.0115874916975385
8,27.724785565001937,8.5501875054204,105743,Monash CR OFF,0.3083950815552431,2.636835773046745,0.0262935862787962,0.0215390109593192,0.0007418521894843,0.0127459546306169
9,31.33643182255273,9.067827147938983,93594,Monash CR OFF,0.2893701235445989,2.623958262080172,0.0296400702567249,0.0237124837575406,0.000727168572206,0.0132273562774736
10,34.9047098942974,9.536964893176076,82401,Monash CR OFF,0.2732285964288787,2.6057715319539905,0.0332233898884515,0.0256648682412886,0.0007086362214113,0.0135477951106099
11,38.60060117242224,10.003333539439993,73523,Monash CR OFF,0.2591496825336171,2.5923607110237583,0.0368920798449463,0.030312065732908,0.000759636704259,0.0152565191777702
12,42.39029796001186,10.496533639982747,64069,Monash CR OFF,0.2476164156686152,2.599114036877571,0.0414688440218599,0.0312944640457993,0.0007179778842691,0.0150738456120249
13,46.03486285103066,10.992812603974093,55159,Monash CR OFF,0.2387932085199636,2.62500899236167,0.046805903458842,0.0384671359494253,0.0008089961418312,0.0178831313258409
14,49.62237472766885,11.36848989762447,45900,Monash CR OFF,0.229100077535901,2.6045219170118736,0.0530635666303905,0.0468857815403558,0.0009172183843896,0.0209872589241516
15,53.28465818973629,11.779197884145688,37199,Monash CR OFF,0.2210617142780997,2.603929677090211,0.0610731169233937,0.0455202431635159,0.0008328921813145,0.0196498193105206
16,56.95160576235399,12.104375045209984,29363,Monash CR OFF,0.2125379062307526,2.5726385283407023,0.0706386123084073,0.0522284118228746,0.0008948746868102,0.0217007167500659
17,60.42552904704138,12.487421562578502,22257,Monash CR OFF,0.2066580427100112,2.580626098617264,0.0837026986769619,0.061651678121674,0.0010023217657955,0.0250039848191983
18,64.04372484449323,12.942449214225034,16398,Monash CR OFF,0.2020877025134162,2.615509826599306,0.1010697120671103,0.0739013885071949,0.0011319580418656,0.0292968953256213
19,67.68048300077075,13.073899750192156,11677,Monash CR OFF,0.1931708990617468,2.525496968987765,0.1209872235141687,0.0914232764986052,0.0013249134161458,0.034691210532427
20,71.44040036396724,13.593358669501134,7693,Monash CR OFF,0.1902755107788741,2.586483264039765,0.1549811609999014,0.1125952498908405,0.0015458813083971,0.0420672620752484
21,75.06537771576639,14.337530852021718,5017,Monash CR OFF,0.1910005822699048,2.7384767410488733,0.2024194846947029,0.3027941741417133,0.0039356723901678,0.1140314836941512
22,78.65807668133249,13.973149112218213,3182,Monash CR OFF,0.1776441746577104,2.482248541409124,0.2477103802179469,0.1789350807487729,0.0022599832968594,0.0628821751438906
23,81.56574122577265,14.229632857909902,1909,Monash CR OFF,0.1744559988552363,2.482444813569964,0.3256797310291203,0.2399449673294657,0.0029029193531578,0.082576383853637
24,85.8698738170347,14.1863312601004,1268,Monash CR OFF,0.1652073146203476,2.343685691795879,0.3983918725152412,0.3140624961301392,0.0035964594247459,0.1023335584939631
25,89.31134969325153,15.005918873758208,652,Monash CR OFF,0.1680180506206376,2.5212652369402893,0.5876771384771319,0.3977264341795317,0.004274326119622,0.1299381189458836
26,90.70572916666669,15.022183890610444,384,Monash CR OFF,0.1656144989806325,2.487891458638377,0.766597611546937,0.5426756622253501,0.0057463853838702,0.1749751921613424
27,95.83333333333331,15.51032757352044,204,Monash CR OFF,0.1618468964193437,2.510298380221654,1.085940139897558,0.7344000225872678,0.0073827455492557,0.2316699234017012
28,98.37254901960785,17.076483984333688,102,Monash CR OFF,0.1735899308752278,2.96430567443242,1.690823865976853,1.0781083787307706,0.0110008237054699,0.3715274817098666
29,107.81632653061224,17.60991542283779,49,Monash CR OFF,0.1633325488773522,2.876272371526692,2.515702203262541,1.7856564598818376,0.0155485231408822,0.5617507966098702
30,110.48,14.269183578607432,25,Monash CR OFF,0.1291562597629202,1.8429543808834177,2.8538367157214863,2.981564641564053,0.0256481987492896,0.7497998823651849
31,108.53846153846152,21.6958535018007,13,Monash CR OFF,0.1998909252469235,4.336804230496647,6.017347097361336,4.296393661469867,0.0343587578000997,1.5901797352165843
32,112.5,8.645808232895291,4,Monash CR OFF,0.076851628736847,0.6644444444444444,4.322904116447646,0.7784460552084295,0.0079571686300491,0.1263802695865585
34,129.0,18.0,2,Monash CR OFF,0.1395348837209302,2.511627906976744,12.727922061357855,0.0,0.0137673575569041,0.2478124360242741
0,0.217391304347826,0.4124709991523973,23,Monash CR ON,1.897366596101028,0.782608695652174,0.0860061487037983,0.0589279865813472,0.4795831523312718,0.0860061487037982
1,4.419649520659061,3.862205827843787,1388156,Monash CR ON,0.8738715162345841,3.3750716627878976,0.0032780553136871,0.0064649141142391,0.0011129513816164,0.0097221719448086
2,6.351744484476361,3.901322956638449,409118,Monash CR ON,0.6142128302190472,2.396242614795443,0.0060994069385285,0.0063875775784417,0.000842614820373,0.0068631700041468
3,8.77368992816995,4.744172856813883,275233,Monash CR ON,0.5407272077830816,2.565303342105256,0.0090429525593497,0.0087919043244426,0.0008686137585411,0.0084954938315598
4,11.022725402197016,5.430143891734217,206553,Monash CR ON,0.4926316943949178,2.67506098619324,0.0119480101928161,0.0108252497535161,0.000863152648944,0.0096128973949491
5,13.187226764109589,6.036327795229188,167209,Monash CR ON,0.4577405017147111,2.763071713502665,0.0147619248733572,0.0133898323003294,0.0009027728904269,0.0111784112686072
6,15.232344567257265,6.569139415251164,140141,Monash CR ON,0.4312625273309454,2.8330236666105457,0.017547929172216,0.0154793370743347,0.0009109375786435,0.0122513451197957
7,17.308500016640597,7.074591898996706,120188,Monash CR ON,0.408735123909935,2.891634196448641,0.0204066087655575,0.0177910730130507,0.000927427044231,0.013425136530506
8,19.37931295256461,7.5168586407953,105786,Monash CR ON,0.3878805538253376,2.9156432926184563,0.0231111887902851,0.0196220531072004,0.0009219982320537,0.0141360973552547
9,21.32108215746312,7.89894489541079,93406,Monash CR ON,0.3704757965414005,2.9263679019639417,0.0258453071012481,0.0219207845599956,0.0009410828756293,0.0151603867915421
10,23.37466653848927,8.32179333858788,83218,Monash CR ON,0.3560176280968553,2.962705125916268,0.0288475071317802,0.0237048920670378,0.0009361044420072,0.0158255101907722
11,25.385248582642827,8.658813841683095,73376,Monash CR ON,0.341096279340891,2.953489184903511,0.0319654914766877,0.0265472880194872,0.0009666089307025,0.0170371470821902
12,27.215120798482637,9.030658177889828,64322,Monash CR ON,0.331825026416687,2.996598388438363,0.0356073484155191,0.029031351047983,0.0009900661051035,0.0181689759339842
13,29.1188148998368,9.278967932090532,55759,Monash CR ON,0.3186588452864041,2.9568252066895417,0.0392954426774712,0.0317935903952321,0.0010150807259401,0.0191519343538171
14,30.985735784858992,9.579397235011376,45849,Monash CR ON,0.3091550674001517,2.9615191978427693,0.0447376583797179,0.0349130251177017,0.0010547865276664,0.0204672482629293
15,32.79180467998718,9.80026968877636,37436,Monash CR ON,0.2988633832268908,2.928941755723652,0.0506516162272545,0.0402669757663602,0.0011513853247411,0.0228874209877564
16,34.531060631707234,10.056720300655003,29539,Monash CR ON,0.2912369361577236,2.928888408157944,0.0585138234780563,0.0470801977533815,0.0012777905193808,0.0261082842798636
17,36.21664887940235,10.258566815597742,22488,Monash CR ON,0.2832555504999288,2.9057959906924404,0.0684086901876594,0.053715753918065,0.0013983266281095,0.0290591175916348
18,37.99410970671248,10.63777203171504,16298,Monash CR ON,0.279984769055811,2.978414145568102,0.0833265733008372,0.0669269962560569,0.0016652003039035,0.0358771597703546
19,39.48485637420811,10.689028243005572,11523,Monash CR ON,0.2707120963465818,2.893649243571859,0.0995761758826714,0.0773217073642082,0.001852807476267,0.0400935303680695
20,40.92793490895002,10.759182771319132,7743,Monash CR ON,0.2628811542838517,2.828386386075304,0.1222713354232398,0.0926064378457731,0.0021526720242229,0.0467629449729266
21,42.55636924262864,11.191829002559611,5189,Monash CR ON,0.262988342326647,2.943320556986443,0.1553671612449665,0.127082514366625,0.0028044595565566,0.0639435583050611
22,43.99495586380832,11.199327793704356,3172,Monash CR ON,0.2545593596768962,2.850893711977047,0.1988498954112282,0.1538741644121754,0.0033145511164713,0.0752227117338577
23,46.00253807106599,11.700253529068918,1970,Monash CR ON,0.2543393043008636,2.975834342727113,0.2636101688845384,0.1965399014381969,0.0041323708662656,0.0968616500542173
24,47.63405797101449,11.404620195067473,1104,Monash CR ON,0.2394215542586614,2.7305118928327725,0.3432387328255972,0.2565107391158737,0.0051232467933039,0.1182544295874118
25,48.87203791469194,11.447154152232612,633,Monash CR ON,0.2342270680877697,2.681233355026184,0.4549835303947302,0.3575912697282787,0.0070981108451341,0.1631310418465698
26,49.3699421965318,11.33471920844231,346,Monash CR ON,0.2295874514764687,2.602309296267647,0.6093582797539672,0.3948229565274998,0.0080871639564415,0.1794633334001749
27,51.98941798941799,12.051033202533516,189,Monash CR ON,0.2317978094116461,2.793403097494284,0.8765836802069197,0.5781217698621937,0.0113784601373549,0.2670255073401806
28,55.623931623931625,12.93952171253524,117,Monash CR ON,0.2326250830311344,3.0100573127616777,1.1962592055006518,0.9234375737957567,0.0155861596530994,0.4116402925578228
29,53.333333333333336,12.65086733961132,45,Monash CR ON,0.2372037626177122,3.000833333333332,1.8858799563801885,1.3217042129496983,0.0230422285004257,0.5960461897218008
30,55.3125,14.171797477737254,32,Monash CR ON,0.2562132877331029,3.631002824858757,2.505243524527605,1.8423812990951576,0.0276389618127783,0.8517336312186445
31,55.09090909090909,11.106546353427174,11,Monash CR ON,0.2016039767123744,2.239123912391239,3.3487497246370848,1.8413717019797935,0.0317398423973707,0.7110807533979417
32,47.4,10.190191362285598,5,Monash CR ON,0.2149829401326075,2.190717299578059,4.557192117960357,1.72912065612885,0.0369742184433259,0.7182787867503961
33,58.0,9.0,2,Monash CR ON,0.1551724137931034,1.396551724137931,6.363961030678928,0.0,0.0170260550761326,0.1532344956851941


==> anc/S2/production_records/author_provenance_declaration_2026-10-21.json <==
{
  "date": "2026-10-21",
  "basis": "Author instruction in this conversation",
  "historical_baseline_actual_seed_records": "not retained",
  "historical_baseline_effective_lifetime_decay_records": "not retained",
  "candidate_source_recipe_attested": false,
  "full_historical_generation_reproducibility": "not achievable from retained records",
  "retained_data_analysis_reproducibility": "supported by supplied inputs and checks",
  "replacement_generation": "deferred; offered only if essential to editorial assessment"
}


==> anc/S2/production_records/baseline_candidate_sources.json <==
[
  {
    "source": "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/examples/main_new.cc",
    "packaged": "production_records/baseline_candidates_UNVERIFIED/01_main_new.cc",
    "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa"
  },
  {
    "source": "/home/subir/pythia8316/examples/main_new.cc",
    "packaged": "production_records/baseline_candidates_UNVERIFIED/02_main_new.cc",
    "sha256": "985038ccf6ba49e2e41f503544403ceba3bf02586f92017c58c606d0d34c0035"
  },
  {
    "source": "/home/subir/Desktop/main_new.cc",
    "packaged": "production_records/baseline_candidates_UNVERIFIED/03_main_new.cc",
    "sha256": "33f3183e65ec4c23d57b4b41634fac7a99f57889a5fc454d513c6f265d6bbb9c"
  },
  {
    "source": "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/examples/main_new_01.cc",
    "packaged": "production_records/baseline_candidates_UNVERIFIED/04_main_new_01.cc",
    "sha256": "29c08f662f6dfed937f1ef4d3d82501e27a52359adfc3cb121447eb4202ae6d2"
  }
]


==> anc/S2/production_records/baseline_candidates_UNVERIFIED/01_main_new.cc <==
// main01.cc is a part of the PYTHIA event generator.
// Copyright (C) 2021 Torbjorn Sjostrand.
// PYTHIA is licenced under the GNU GPL v2 or later, see COPYING for details.
// Please respect the MCnet Guidelines, see GUIDELINES for details.

// Keywords: basic usage; charged multiplicity;

// This is a simple test program. It fits on one slide in a talk.
// It studies the charged multiplicity distribution at the LHC.

#include "Pythia8/Pythia.h"
using namespace Pythia8;
int main() {
  // Generator. Process selection. LHC initialization. Histogram.
  const int nEvent = 5*pow(10,6);
  
  
  Pythia pythia;
  Event& event = pythia.event;

  //Seed 
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = 0");

  //Details of Collision
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 2760.");

  //Collision process
  // pythia.readString("HardQCD:all = on");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("SoftQCD:nonDiffractive = on");
  //pythia.readString("PhaseSpace:pTHatMin = 20.");

  //Monash Tunning
  pythia.readString("Tune:pp = 14");
  //pythia.readString("Main:timesAllowErrors = 50000");
  pythia.readString("ParticleDecays:limitTau0 = On");
  pythia.readString("ParticleDecays:tau0Max = 10.0");
  //pythia.readString("PartonLevel:MPI = on");
  
  // Turn CR OFF
  //pythia.readString("ColourReconnection:reconnect = off");

  int nAbort = pythia.mode("Main:timesAllowErrors");

  //stop the decay of unstable particle
   pythia.readString("333:mayDecay = off");
   pythia.readString("310:mayDecay = off");
   pythia.readString("3122:mayDecay = off");
   pythia.readString("3312:mayDecay = off");
   pythia.readString("3334:mayDecay = off");
   pythia.readString("-3122:mayDecay = off");
   pythia.readString("-3312:mayDecay = off");
   pythia.readString("-3334:mayDecay = off");

  pythia.init();

  //Book Histograms
  
  Hist nFinal("final particle multiplicity", 100, -0.5, 1599.5);
  Hist nCharged("charged particle multiplicity", 100, -0.5, 799.5);
  

  
  //outputfile
  ofstream outputfile;
  
  // Begin event loop. Generate event. Skip if error. List first one.
   int iAbort = 0;
   outputfile.open("13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat");

    for (int iEvent = 1; iEvent <= nEvent; ++iEvent) {
    // Generate events. Quit if many failures.
    if (!pythia.next()) {
      if (++iAbort < nAbort) continue;
      cout << " Event generation aborted prematurely, owing to error!\n";
      break;
    }
    
    int  nFin = 0;
    int  nChg = 0;
    int nMPI  = 0;
    //float  etaMax = 1.8;
    Vec4 pSum;
    int mult=0;

    // Info about nMPI
    for (int i = 0; i < event.size(); ++i){
    nMPI = pythia.info.nMPI();}//End of event loop

    //Info about multiplicity
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
    mult++;
      }//final aprticle loop
     }//End of event loop
    
    //Info about total charge
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()){
    nChg++;
     }//final aprticle loop
    }//End of event loop
    outputfile << iEvent <<"    "<<mult <<"    "<<nChg<<"    " << nMPI<<endl;
   
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
     nFin++;
     pSum += event[i].p();

  


     outputfile<< event[i].id()<<"         "<<event[i].charge()<<"    "<<event[i].px()<<"   "<<event[i].py()<<"  "<<event[i].pz()<<"  "<<event[i].y()<<"  "<<event[i].eta()<<"  "<< event[i].pT()<<"     "<<event[i].e()<<"  "<<event[i].m()<<endl;
     }//final aprticle loop
    }//End of event loop

    nFinal.fill( nFin );
    nCharged.fill( nChg );

   }// End of event loop. Statistics. Histogram. Done.
  pythia.stat();
  
  cout << nFinal << nCharged ;

  //cout << mult;
  return 0;
}


==> anc/S2/production_records/baseline_candidates_UNVERIFIED/02_main_new.cc <==
// main01.cc is a part of the PYTHIA event generator.
// Copyright (C) 2021 Torbjorn Sjostrand.
// PYTHIA is licenced under the GNU GPL v2 or later, see COPYING for details.
// Please respect the MCnet Guidelines, see GUIDELINES for details.

// Keywords: basic usage; charged multiplicity;

// This is a simple test program. It fits on one slide in a talk.
// It studies the charged multiplicity distribution at the LHC.

#include "Pythia8/Pythia.h"
using namespace Pythia8;
int main() {
  // Generator. Process selection. LHC initialization. Histogram.
  const int nEvent = 5*pow(10,6);
  
  
  Pythia pythia;
  Event& event = pythia.event;

  //Seed 
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = 0");

  //Details of Collision
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 7000.");

  //Collision process
  // pythia.readString("HardQCD:all = on");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("SoftQCD:nonDiffractive = on");
  //pythia.readString("PhaseSpace:pTHatMin = 20.");

  //Monash Tunning
  pythia.readString("Tune:pp = 14");
  //pythia.readString("Main:timesAllowErrors = 50000");
  pythia.readString("ParticleDecays:limitTau0 = On");
  pythia.readString("ParticleDecays:tau0Max = 10.0");
  //pythia.readString("PartonLevel:MPI = on");
  
  // Turn CR OFF
  //pythia.readString("ColourReconnection:reconnect = off");

  int nAbort = pythia.mode("Main:timesAllowErrors");

  //stop the decay of unstable particle
   pythia.readString("333:mayDecay = off");
   pythia.readString("310:mayDecay = off");
   pythia.readString("3122:mayDecay = off");
   pythia.readString("3312:mayDecay = off");
   pythia.readString("3334:mayDecay = off");
   pythia.readString("-3122:mayDecay = off");
   pythia.readString("-3312:mayDecay = off");
   pythia.readString("-3334:mayDecay = off");

  pythia.init();

  //Book Histograms
  
  Hist nFinal("final particle multiplicity", 100, -0.5, 1599.5);
  Hist nCharged("charged particle multiplicity", 100, -0.5, 799.5);
  

  
  //outputfile
  ofstream outputfile;
  
  // Begin event loop. Generate event. Skip if error. List first one.
   int iAbort = 0;
   outputfile.open("7TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off.dat");

    for (int iEvent = 1; iEvent <= nEvent; ++iEvent) {
    // Generate events. Quit if many failures.
    if (!pythia.next()) {
      if (++iAbort < nAbort) continue;
      cout << " Event generation aborted prematurely, owing to error!\n";
      break;
    }
    
    int  nFin = 0;
    int  nChg = 0;
    int nMPI  = 0;
    //float  etaMax = 1.8;
    Vec4 pSum;
    int mult=0;

    // Info about nMPI
    for (int i = 0; i < event.size(); ++i){
    nMPI = pythia.info.nMPI();}//End of event loop

    //Info about multiplicity
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
    mult++;
      }//final aprticle loop
     }//End of event loop
    
    //Info about total charge
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()){
    nChg++;
     }//final aprticle loop
    }//End of event loop
    outputfile << iEvent <<"    "<<mult <<"    "<<nChg<<"    " << nMPI<<endl;
   
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
     nFin++;
     pSum += event[i].p();

  


     outputfile<< event[i].id()<<"         "<<event[i].charge()<<"    "<<event[i].px()<<"   "<<event[i].py()<<"  "<<event[i].pz()<<"  "<<event[i].y()<<"  "<<event[i].eta()<<"  "<< event[i].pT()<<"     "<<event[i].e()<<"  "<<event[i].m()<<endl;
     }//final aprticle loop
    }//End of event loop

    nFinal.fill( nFin );
    nCharged.fill( nChg );

   }// End of event loop. Statistics. Histogram. Done.
  pythia.stat();
  
  cout << nFinal << nCharged ;

  //cout << mult;
  return 0;
}


==> anc/S2/production_records/baseline_candidates_UNVERIFIED/03_main_new.cc <==
// main01.cc is a part of the PYTHIA event generator.
// Copyright (C) 2021 Torbjorn Sjostrand.
// PYTHIA is licenced under the GNU GPL v2 or later, see COPYING for details.
// Please respect the MCnet Guidelines, see GUIDELINES for details.

// Keywords: basic usage; charged multiplicity;

// This is a simple test program. It fits on one slide in a talk.
// It studies the charged multiplicity distribution at the LHC.

#include "Pythia8/Pythia.h"
using namespace Pythia8;
int main() {
  // Generator. Process selection. LHC initialization. Histogram.
  const int nEvent = 5*pow(10,6);
  
  
  Pythia pythia;
  Event& event = pythia.event;

  //Seed 
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = 0");

  //Details of Collision
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 2760.");

  //Collision process
  // pythia.readString("HardQCD:all = on");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("SoftQCD:nonDiffractive = on");
  //pythia.readString("PhaseSpace:pTHatMin = 20.");

  //Monash Tunning
  pythia.readString("Tune:pp = 14");
  //pythia.readString("Main:timesAllowErrors = 50000");
  pythia.readString("ParticleDecays:limitTau0 = On");
  pythia.readString("ParticleDecays:tau0Max = 10.0");
  //pythia.readString("PartonLevel:MPI = on");
  
  // Turn CR OFF
  pythia.readString("ColourReconnection:reconnect = off");

  int nAbort = pythia.mode("Main:timesAllowErrors");

  //stop the decay of unstable particle
   pythia.readString("333:mayDecay = off");
   pythia.readString("310:mayDecay = off");
   pythia.readString("3122:mayDecay = off");
   pythia.readString("3312:mayDecay = off");
   pythia.readString("3334:mayDecay = off");
   pythia.readString("-3122:mayDecay = off");
   pythia.readString("-3312:mayDecay = off");
   pythia.readString("-3334:mayDecay = off");

  pythia.init();

  //Book Histograms
  
  Hist nFinal("final particle multiplicity", 100, -0.5, 1599.5);
  Hist nCharged("charged particle multiplicity", 100, -0.5, 799.5);
  

  
  //outputfile
  ofstream outputfile;
  
  // Begin event loop. Generate event. Skip if error. List first one.
   int iAbort = 0;
   outputfile.open("2.76TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat");

    for (int iEvent = 1; iEvent <= nEvent; ++iEvent) {
    // Generate events. Quit if many failures.
    if (!pythia.next()) {
      if (++iAbort < nAbort) continue;
      cout << " Event generation aborted prematurely, owing to error!\n";
      break;
    }
    
    int  nFin = 0;
    int  nChg = 0;
    int nMPI  = 0;
    //float  etaMax = 1.8;
    Vec4 pSum;
    int mult=0;

    // Info about nMPI
    for (int i = 0; i < event.size(); ++i){
    nMPI = pythia.info.nMPI();}//End of event loop

    //Info about multiplicity
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
    mult++;
      }//final aprticle loop
     }//End of event loop
    
    //Info about total charge
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()){
    nChg++;
     }//final aprticle loop
    }//End of event loop
    outputfile << iEvent <<"    "<<mult <<"    "<<nChg<<"    " << nMPI<<endl;
   
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
     nFin++;
     pSum += event[i].p();

  


     outputfile<< event[i].id()<<"         "<<event[i].charge()<<"    "<<event[i].px()<<"   "<<event[i].py()<<"  "<<event[i].pz()<<"  "<<event[i].y()<<"  "<<event[i].eta()<<"  "<< event[i].pT()<<"     "<<event[i].e()<<"  "<<event[i].m()<<endl;
     }//final aprticle loop
    }//End of event loop

    nFinal.fill( nFin );
    nCharged.fill( nChg );

   }// End of event loop. Statistics. Histogram. Done.
  pythia.stat();
  
  cout << nFinal << nCharged ;

  //cout << mult;
  return 0;
}


==> anc/S2/production_records/baseline_candidates_UNVERIFIED/04_main_new_01.cc <==
// main01.cc is a part of the PYTHIA event generator.
// Copyright (C) 2021 Torbjorn Sjostrand.
// PYTHIA is licenced under the GNU GPL v2 or later, see COPYING for details.
// Please respect the MCnet Guidelines, see GUIDELINES for details.

// Keywords: basic usage; charged multiplicity;

// This is a simple test program. It fits on one slide in a talk.
// It studies the charged multiplicity distribution at the LHC.

#include "Pythia8/Pythia.h"
using namespace Pythia8;
int main() {
  // Generator. Process selection. LHC initialization. Histogram.
  const int nEvent = 4*pow(10,5);
  
  
  Pythia pythia;
  Event& event = pythia.event;

  //Seed 
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = 0");

  //Details of Collision
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 13000.");

  //Collision process
  // pythia.readString("HardQCD:all = on");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("SoftQCD:nonDiffractive = on");
  //pythia.readString("PhaseSpace:pTHatMin = 20.");

  //Monash Tunning
  pythia.readString("Tune:pp = 14");
  //pythia.readString("Main:timesAllowErrors = 50000");
  pythia.readString("ParticleDecays:limitTau0 = On");
  pythia.readString("ParticleDecays:tau0Max = 10.0");
  //pythia.readString("PartonLevel:MPI = on");

  int nAbort = pythia.mode("Main:timesAllowErrors");

  //stop the decay of unstable particle
   pythia.readString("333:mayDecay = off");
   pythia.readString("310:mayDecay = off");
   pythia.readString("3122:mayDecay = off");
   pythia.readString("3312:mayDecay = off");
   pythia.readString("3334:mayDecay = off");
   pythia.readString("-3122:mayDecay = off");
   pythia.readString("-3312:mayDecay = off");
   pythia.readString("-3334:mayDecay = off");

  pythia.init();

  //Book Histograms
  
  Hist nFinal("final particle multiplicity", 100, -0.5, 1599.5);
  Hist nCharged("charged particle multiplicity", 100, -0.5, 799.5);
  

  
  //outputfile
  ofstream outputfile;
  
  // Begin event loop. Generate event. Skip if error. List first one.
   int iAbort = 0;
   outputfile.open("13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off.dat");

    for (int iEvent = 1; iEvent <= nEvent; ++iEvent) {
    // Generate events. Quit if many failures.
    if (!pythia.next()) {
      if (++iAbort < nAbort) continue;
      cout << " Event generation aborted prematurely, owing to error!\n";
      break;
    }
    
    int  nFin = 0;
    int  nChg = 0;
    int nMPI  = 0;
    //float  etaMax = 1.8;
    Vec4 pSum;
    int mult=0;

    // Info about nMPI
    for (int i = 0; i < event.size(); ++i){
    nMPI = pythia.info.nMPI();}//End of event loop

    //Info about multiplicity
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
    mult++;
      }//final aprticle loop
     }//End of event loop
    
    //Info about total charge
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()){
    nChg++;
     }//final aprticle loop
    }//End of event loop
    outputfile << iEvent <<"    "<<mult <<"    "<<nChg<<"    " << nMPI<<endl;
   
    for (int i = 0; i < event.size(); ++i){
    if (event[i].isFinal()) {
     nFin++;
     pSum += event[i].p();

  


     outputfile<< event[i].id()<<"         "<<event[i].charge()<<"    "<<event[i].px()<<"   "<<event[i].py()<<"  "<<event[i].pz()<<"  "<<event[i].y()<<"  "<<event[i].eta()<<"  "<< event[i].pT()<<"     "<<event[i].e()<<"  "<<event[i].m()<<endl;
     }//final aprticle loop
    }//End of event loop

    nFinal.fill( nFin );
    nCharged.fill( nChg );

   }// End of event loop. Statistics. Histogram. Done.
  pythia.stat();
  
  cout << nFinal << nCharged ;

  //cout << mult;
  return 0;
}


==> anc/S2/production_records/baseline_provenance_investigation/REPORT.txt <==
BASELINE PROVENANCE INVESTIGATION — NPB-D-26-01492R1
16 October 2026

CONCLUSION
The available records support a common Monash generation-code family with explicit decay overrides for the original six baseline samples. Additional source copies and an older record of author identification strengthen the connection beyond the earlier audit. They do not establish a complete production-time configuration for each run. It would be inaccurate either to call the recipe fully verified or to infer that the results are wrong. Regeneration is not automatically required by this investigation.

No manuscript, figure, supplement, response letter, original dataset, or generation source was edited. No simulations were generated. This report and its audit evidence are separate files.

WHO RAISED THE ISSUE?
The editor explicitly requested key settings for every tune, CR configuration and relevant parameter changes, and enough information to reproduce the tune comparisons. Reviewer #6, comments 1(c) and 1(d), requested MPI/CR parameters, tune identifiers or overrides, CR modes and PDFs. Reviewer #5 questioned novelty and presentation; that reviewer did not specifically request baseline provenance. No reviewer explicitly identified missing historical seeds or decay overrides. Those particular gaps were identified by the local audit while responding to reproducibility requests. The settings of the independent tune scan must not be assumed to establish the recipe of the original baseline samples.

METHOD AND LIMITS
Read the received decision, existing audit, baseline-analysis source, candidate generation code, additional copies in the research folders, both accessible PYTHIA installations and Desktop. Searched for relevant generation/data references and inspected the six original array directories. Checked all five million metadata rows per dataset for ordering, duplicate multiplicity columns and MPI range. Examined only the first and last particle chunks of each sample for species and schema: this is a diagnostic sample, not a full particle-file validation. No claim is made that every particle row was checked. Original production-time setting dumps or a complete six-run log manifest were not located in the searched material. Search results are not proof that no such records exist elsewhere. Broad unrelated personal files were not examined.

EVIDENCE 1 — TRACEABLE INPUT DATA
The current working/new_analysis_editor_response/run_fresh_analysis.py maps the baseline to:
CR ON: Research/HappyNewYear2026/May/Data/{2.76,7,13}TeV_5M_Data/
CR OFF: Research/HappyNewYear2026/June/Data/2.76TeV_5M_Data_CRoff_Data/
        Research/HappyNewYear2026/June/Data/7TeV_5M_Data_CRoff_Data/
        Research/HappyNewYear2026/June/Data/13TeV._5M_Data_CRoff_Data/
The full exact paths, metadata hashes, schemas and diagnostic counts are in evidence.json.

Energy / label    Metadata rows    Particle chunks
2.76 TeV ON       5,000,000        416
7 TeV ON          5,000,000        568
13 TeV ON         5,000,000        697
2.76 TeV OFF      5,000,000        483
7 TeV OFF         5,000,000        697
13 TeV OFF        5,000,000        890

These energy/CR assignments are the analysis labels, not independently certified production settings. Metadata arrays have four int32 columns; particle chunks have eleven float32 columns. No non-NPY companion records were found directly in these six directories. See evidence.json for event-ID checks and MPI ranges.

EVIDENCE 2 — SOURCE COPIES WITH DIFFERENT CONFIGURATIONS
A. /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/examples/main_new.cc
   and Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/main_new.cc:
   active energy 2760; CR-OFF statement commented out. Output filename instead says 13TeV and contains both CR_on and CRoff text. Cannot identify a run from that filename.
B. /home/subir/pythia8316/examples/main_new.cc:
   active energy 7000; CR-OFF statement commented out; filename says 7TeV and CR_on. This is internally consistent with a 7 TeV CR-ON candidate.
C. /home/subir/Desktop/main_new.cc:
   active energy 2760; CR-OFF statement active; filename says 2.76TeV and ends CRoff.dat (although inherited CR_on text also remains). This is an additional, physically consistent 2.76 TeV CR-OFF candidate.
D. main_new_01.cc in both PYTHIA examples directories:
   active energy 13000; filename says 13TeV and CR_on. These are additional 13 TeV CR-ON candidates.

The inspected source family requests five million generation attempts, pp beams, SoftQCD:all, SoftQCD:nonDiffractive, Tune:pp=14, ParticleDecays:limitTau0=On and tau0Max=10.0. It disables decays for PDG 333, 310, 3122, 3312 and 3334, with explicit antiparticle lines for the baryons. A commented setting has no runtime effect. Source code describes requested settings; absent a production link it is not a historical effective-settings dump.

The routine labelled nChg counts every final particle, with no charge test. That explains why both metadata multiplicity columns are identical in all six datasets and supports the source/schema connection. It does not mean the manuscript necessarily used this incorrect 'charged' header count: the inspected acceptance-analysis code calculates charged multiplicity from particle charges and kinematic cuts. Reusing the header's nChg as charged multiplicity would be incorrect. A fresh independent reproduction of every current result was outside this provenance check.

EVIDENCE 3 — EARLIER AUTHOR-IDENTIFICATION RECORD
Research/HappyNewYear2026/May/Multifractality_New(1)/EPJA_Organized/archive/20260917_project_cleanup/revision_analysis/notes/generator_source_provenance.json records:
- original source: /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/examples/main_new.cc
- role: simulation-generation source identified by the user as generating all simulated data
- historical SHA256: 454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa
- caveat: exact production build and runtime settings had not yet been audited.
This is a prior recorded attribution, not a new confirmation from the authors, and it belongs to a different project. It strengthens the source-family connection but does not prove that the exact archived configuration generated each NPB input file. Current copies and their hashes are recorded independently in evidence.json.

EVIDENCE 4 — PARTICLE-CONTENT CHECK
Both sampled chunks of every baseline sample contain PDG 333, 310, 3122, 3312 and 3334 (absolute IDs). For example, the first million particle rows of the 2.76 TeV ON sample contain 1,637 phi mesons (333), 21,121 K-short (310), 8,473 Lambda (3122), 697 Xi (3312), and 27 Omega (3334), including antiparticles where applicable. Species presence agrees with the candidate decay overrides. It does not uniquely identify those overrides: the arrays do not store particle status, ancestry or lifetime. Their interpretation as final particles follows the source/parser model, rather than a retained status flag.

The neutral particles do not enter Nch directly, but suppressing their decays can remove charged daughters. Charged hyperons may themselves be counted as charged final particles. Consequently these settings matter for multiplicity and comparison with experimental primary particles. This check neither measures the size of that effect nor proves a CR-dependent bias.

EVIDENCE 5 — RANDOM SEEDS
The candidate sources use Random:setSeed=on and Random:seed=0. Installed PYTHIA documentation, share/Pythia8/xmldoc/RandomNumberSeed.xml, explicitly states that zero selects a time-based seed. Thus 'seed 0' is a seed-generation instruction, not an archived fixed random sequence. The realized seed requires a runtime record or saved RNG state. Missing seeds prevent exact event replay but do not alone invalidate statistical reproduction with documented settings and independent seeds.

WHAT IS ESTABLISHED / WHAT REMAINS OPEN
Established: the baseline analysis points to six accessible arrays; each has five million metadata rows; the source family's output layout is consistent with the arrays; multiple source copies share the special decay recipe; all diagnostic particle samples agree with its expected species content; an older record attributes this source family to the user.
Strongly supported, not certified: a common special-decay Monash source family was used for the baseline generation.
Unresolved: per-run source/executable identity; exact effective settings and decay recipe for each energy/CR state; runtime seeds; historical initialization/warning/final-statistics logs; original DAT-to-NPY conversion chain linked to each output. The existence of a local 8.316 installation supports plausibility but does not alone certify the production version/build of every historical sample.

RECOMMENDED DECISION PATH
1. First seek author recollection or retained records linking the code family to the six runs: Were only energy and CR state changed? Were the same lifetime and species overrides retained? Which PYTHIA installation/executable was used? Where are original DAT files, conversion notebooks and stdout logs?
2. If that history can be established, preserve an explicit author-attested six-run reconstruction, source hashes, verified conversion mapping and all known overrides. Clearly distinguish reconstructed settings from production-time records. Missing actual seeds alone need not trigger regeneration.
3. If the physics recipe cannot be confirmed, assess replacement baseline generation with saved effective settings, particle data, fixed seeds and logs. Replacement would require rerunning the affected analysis and updating scientific outputs; no such work has been started.
4. A small new test can measure sensitivity to default versus candidate decay settings. It cannot establish historical provenance, and default-decay replacement samples would change the particle definition. Do not silently replace the original recipe with defaults.
5. Do not claim all non-CR physics settings were identical in the six historical productions solely because the present candidate files resemble one another. The independent tune-scan documentation provides a separate, stronger record for that scan.

ASSESSMENT
The evidence is stronger than 'unknown source': there is a plausible code family, a prior recorded author attribution, internally consistent additional candidates, and matching particle-content clues. The remaining gap is the auditable link from each production configuration to its actual analysed dataset. The least disruptive next step is to resolve that link with author records before deciding whether new generation is necessary.

ARTIFACTS
REPORT.txt: this report.
evidence.json: exact source paths/settings/hashes and six-sample diagnostic checks.
audit.py: reproducible read-only inspection script; writes only into this report folder.
working_sha256_before.json: hashes used to verify that all existing working files remained unchanged during the audit. Metadata files were hashed; full multi-gigabyte particle datasets were not hashed.


==> anc/S2/production_records/baseline_provenance_investigation/audit.py <==
from pathlib import Path
import hashlib,json,re
import numpy as np
base=Path('/media/subir/Expansion/Ubuntu')
rev=base/'Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08'
out=Path(__file__).resolve().parent
protected=[p for p in (rev/'working').rglob('*') if p.is_file()]
before={str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in protected}
root=base/'Research/HappyNewYear2026'
result={'scope':'Read-only source/data inspection; first and last particle chunks only; full metadata integrity checks. No generation or scientific-result updates.','sources':[],'samples':[]}
paths=[base/'PYTHIA/pythia8316/examples/main_new.cc',Path('/home/subir/pythia8316/examples/main_new.cc'),Path('/home/subir/Desktop/main_new.cc'),root/'June/ridge_analysis_nMPI_Nch/main_new.cc',rev/'checks/baseline_generation_candidate_UNVERIFIED.cc']
paths += [base/'PYTHIA/pythia8316/examples/main_new_01.cc', Path('/home/subir/pythia8316/examples/main_new_01.cc')]
paths+=list((root/'May/Multifractality_New(1)/EPJA_Organized').glob('archive/20260917_project_cleanup/revision_analysis/**/main_new.cc'))
for p in paths:
 t=p.read_text(); active=[line.strip() for line in t.splitlines() if not line.strip().startswith('//')]
 result['sources'].append({'path':str(p),'sha256':hashlib.sha256(p.read_bytes()).hexdigest(),'settings':[x for x in active if 'readString(' in x],'output':[x for x in active if 'outputfile.open' in x]})
for state,parent in [('ON',root/'May/Data'),('OFF',root/'June/Data')]:
 for energy in ['2.76','7','13']:
  ds=[d for d in parent.iterdir() if d.is_dir() and d.name.startswith(energy+'TeV') and '5M' in d.name and list(d.glob('*events_meta.npy'))]
  for d in ds:
   mpath=next(d.glob('*events_meta.npy')); m=np.load(mpath,mmap_mode='r'); chunks=sorted(d.glob('*particles_chunk*.npy'))
   row={'energy_TeV':energy,'CR_label':state,'directory':str(d),'metadata_file':str(mpath),'metadata_sha256':hashlib.sha256(mpath.read_bytes()).hexdigest(),'events':len(m),'metadata_shape':list(m.shape),'event_ids_strictly_increasing':bool(np.all(np.diff(m[:,0])>0)),'first_event_id':int(m[0,0]),'last_event_id':int(m[-1,0]),'metadata_columns_1_2_equal':bool(np.array_equal(m[:,1],m[:,2])),'nMPI_min_max':[int(m[:,3].min()),int(m[:,3].max())],'particle_chunk_count':len(chunks),'sampled_chunks':[],'non_npy_records':[p.name for p in d.iterdir() if p.suffix!='.npy']}
   for p in [chunks[0],chunks[-1]]:
    a=np.load(p,mmap_mode='r'); ids=np.abs(a[:,1].astype(np.int32)); row['sampled_chunks'].append({'path':str(p),'rows':len(a),'columns':a.shape[1],'species_counts':{str(i):int(np.count_nonzero(ids==i)) for i in [333,310,3122,3312,3334]},'charged_rows':int(np.count_nonzero(a[:,2]))})
   result['samples'].append(row)
result['working_files_unchanged']=all(p.exists() and hashlib.sha256(p.read_bytes()).hexdigest()==h for p,h in [(Path(k),v) for k,v in before.items()])
result['working_file_count']=len(before)
(out/'evidence.json').write_text(json.dumps(result,indent=2)+'\n')
(out/'working_sha256_before.json').write_text(json.dumps(before,indent=2)+'\n')
for r in result['samples']: print(r['energy_TeV'],r['CR_label'],r['events'],r['particle_chunk_count'],[s['species_counts'] for s in r['sampled_chunks']])
print('working unchanged',result['working_files_unchanged'],len(before))


==> anc/S2/production_records/baseline_provenance_investigation/evidence.json <==
{
  "scope": "Read-only source/data inspection; first and last particle chunks only; full metadata integrity checks. No generation or scientific-result updates.",
  "sources": [
    {
      "path": "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/examples/main_new.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/home/subir/pythia8316/examples/main_new.cc",
      "sha256": "985038ccf6ba49e2e41f503544403ceba3bf02586f92017c58c606d0d34c0035",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 7000.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"7TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off.dat\");"
      ]
    },
    {
      "path": "/home/subir/Desktop/main_new.cc",
      "sha256": "33f3183e65ec4c23d57b4b41634fac7a99f57889a5fc454d513c6f265d6bbb9c",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"ColourReconnection:reconnect = off\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"2.76TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/main_new.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/checks/baseline_generation_candidate_UNVERIFIED.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/examples/main_new_01.cc",
      "sha256": "29c08f662f6dfed937f1ef4d3d82501e27a52359adfc3cb121447eb4202ae6d2",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 13000.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off.dat\");"
      ]
    },
    {
      "path": "/home/subir/pythia8316/examples/main_new_01.cc",
      "sha256": "29c08f662f6dfed937f1ef4d3d82501e27a52359adfc3cb121447eb4202ae6d2",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 13000.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Multifractality_New(1)/EPJA_Organized/archive/20260917_project_cleanup/revision_analysis/scripts/generator/main_new.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Multifractality_New(1)/EPJA_Organized/archive/20260917_project_cleanup/revision_analysis/reports/R1_1/evidence/main_new.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Multifractality_New(1)/EPJA_Organized/archive/20260917_project_cleanup/revision_analysis/reports/R1_2/evidence/main_new.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    },
    {
      "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Multifractality_New(1)/EPJA_Organized/archive/20260917_project_cleanup/revision_analysis/reports/R1_3/evidence/main_new.cc",
      "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
      "settings": [
        "pythia.readString(\"Random:setSeed = on\");",
        "pythia.readString(\"Random:seed = 0\");",
        "pythia.readString(\"Beams:idA = 2212\");",
        "pythia.readString(\"Beams:idB = 2212\");",
        "pythia.readString(\"Beams:eCM = 2760.\");",
        "pythia.readString(\"SoftQCD:all = on\");",
        "pythia.readString(\"SoftQCD:nonDiffractive = on\");",
        "pythia.readString(\"Tune:pp = 14\");",
        "pythia.readString(\"ParticleDecays:limitTau0 = On\");",
        "pythia.readString(\"ParticleDecays:tau0Max = 10.0\");",
        "pythia.readString(\"333:mayDecay = off\");",
        "pythia.readString(\"310:mayDecay = off\");",
        "pythia.readString(\"3122:mayDecay = off\");",
        "pythia.readString(\"3312:mayDecay = off\");",
        "pythia.readString(\"3334:mayDecay = off\");",
        "pythia.readString(\"-3122:mayDecay = off\");",
        "pythia.readString(\"-3312:mayDecay = off\");",
        "pythia.readString(\"-3334:mayDecay = off\");"
      ],
      "output": [
        "outputfile.open(\"13TeV.pp.pythia8.MPI-ON.Monash_weak_decay_off_hard_soft_inelastic_MPI_on_rope_off_CR_on_Mode0_RR1.8_0009_hadrondecay_off_CRoff.dat\");"
      ]
    }
  ],
  "samples": [
    {
      "energy_TeV": "2.76",
      "CR_label": "ON",
      "directory": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/2.76TeV_5M_Data",
      "metadata_file": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/2.76TeV_5M_Data/2.76TeV_5M_events_meta.npy",
      "metadata_sha256": "bb1f2791219be416c9605f8276c64d1190e821c84637f74aa1aa62b25b69551a",
      "events": 5000000,
      "metadata_shape": [
        5000000,
        4
      ],
      "event_ids_strictly_increasing": true,
      "first_event_id": 1,
      "last_event_id": 5000000,
      "metadata_columns_1_2_equal": true,
      "nMPI_min_max": [
        0,
        24
      ],
      "particle_chunk_count": 416,
      "sampled_chunks": [
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/2.76TeV_5M_Data/2.76TeV_5M_particles_chunk_0000.npy",
          "rows": 1000000,
          "columns": 11,
          "species_counts": {
            "333": 1637,
            "310": 21121,
            "3122": 8473,
            "3312": 697,
            "3334": 27
          },
          "charged_rows": 464914
        },
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/2.76TeV_5M_Data/2.76TeV_5M_particles_chunk_0415.npy",
          "rows": 758326,
          "columns": 11,
          "species_counts": {
            "333": 1268,
            "310": 15831,
            "3122": 6394,
            "3312": 506,
            "3334": 15
          },
          "charged_rows": 352956
        }
      ],
      "non_npy_records": []
    },
    {
      "energy_TeV": "7",
      "CR_label": "ON",
      "directory": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/7TeV_5M_Data",
      "metadata_file": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/7TeV_5M_Data/7TeV_5M_events_meta.npy",
      "metadata_sha256": "958cfbbcafc41558c5ef2e0998404c644389d40aeb7b2db248c31f2d20a13fcf",
      "events": 5000000,
      "metadata_shape": [
        5000000,
        4
      ],
      "event_ids_strictly_increasing": true,
      "first_event_id": 1,
      "last_event_id": 5000000,
      "metadata_columns_1_2_equal": true,
      "nMPI_min_max": [
        0,
        31
      ],
      "particle_chunk_count": 568,
      "sampled_chunks": [
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/7TeV_5M_Data/7TeV_5M_particles_chunk_0000.npy",
          "rows": 1000000,
          "columns": 11,
          "species_counts": {
            "333": 1785,
            "310": 21707,
            "3122": 8463,
            "3312": 704,
            "3334": 13
          },
          "charged_rows": 463032
        },
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/7TeV_5M_Data/7TeV_5M_particles_chunk_0567.npy",
          "rows": 100150,
          "columns": 11,
          "species_counts": {
            "333": 189,
            "310": 2240,
            "3122": 859,
            "3312": 56,
            "3334": 1
          },
          "charged_rows": 46030
        }
      ],
      "non_npy_records": []
    },
    {
      "energy_TeV": "13",
      "CR_label": "ON",
      "directory": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/13TeV_5M_Data",
      "metadata_file": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/13TeV_5M_Data/13TeV_5M_events_meta.npy",
      "metadata_sha256": "8974cb433c1927366151206324979539d42d40fe02183576c808dcb925008ecb",
      "events": 5000000,
      "metadata_shape": [
        5000000,
        4
      ],
      "event_ids_strictly_increasing": true,
      "first_event_id": 1,
      "last_event_id": 5000000,
      "metadata_columns_1_2_equal": true,
      "nMPI_min_max": [
        0,
        34
      ],
      "particle_chunk_count": 697,
      "sampled_chunks": [
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/13TeV_5M_Data/13TeV_5M_particles_chunk_0000.npy",
          "rows": 1000000,
          "columns": 11,
          "species_counts": {
            "333": 1782,
            "310": 21807,
            "3122": 8359,
            "3312": 667,
            "3334": 18
          },
          "charged_rows": 462183
        },
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/13TeV_5M_Data/13TeV_5M_particles_chunk_0696.npy",
          "rows": 423276,
          "columns": 11,
          "species_counts": {
            "333": 759,
            "310": 9328,
            "3122": 3535,
            "3312": 311,
            "3334": 11
          },
          "charged_rows": 195772
        }
      ],
      "non_npy_records": []
    },
    {
      "energy_TeV": "2.76",
      "CR_label": "OFF",
      "directory": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/2.76TeV_5M_Data_CRoff_Data",
      "metadata_file": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_events_meta.npy",
      "metadata_sha256": "8d4ebb381c2d8f1e2fd6c0646a445d9949002c5757fe20285cba8726c7f2734c",
      "events": 5000000,
      "metadata_shape": [
        5000000,
        4
      ],
      "event_ids_strictly_increasing": true,
      "first_event_id": 1,
      "last_event_id": 5000000,
      "metadata_columns_1_2_equal": true,
      "nMPI_min_max": [
        0,
        27
      ],
      "particle_chunk_count": 483,
      "sampled_chunks": [
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_particles_chunk_0000.npy",
          "rows": 1000000,
          "columns": 11,
          "species_counts": {
            "333": 1620,
            "310": 21036,
            "3122": 8650,
            "3312": 653,
            "3334": 29
          },
          "charged_rows": 464257
        },
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_particles_chunk_0482.npy",
          "rows": 810414,
          "columns": 11,
          "species_counts": {
            "333": 1324,
            "310": 17192,
            "3122": 7082,
            "3312": 533,
            "3334": 13
          },
          "charged_rows": 375762
        }
      ],
      "non_npy_records": []
    },
    {
      "energy_TeV": "7",
      "CR_label": "OFF",
      "directory": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/7TeV_5M_Data_CRoff_Data",
      "metadata_file": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_events_meta.npy",
      "metadata_sha256": "8605528dd8dd4beedcb2c14352f22271eae4dce8ca7f9e8338ed89e4d4611926",
      "events": 5000000,
      "metadata_shape": [
        5000000,
        4
      ],
      "event_ids_strictly_increasing": true,
      "first_event_id": 1,
      "last_event_id": 5000000,
      "metadata_columns_1_2_equal": true,
      "nMPI_min_max": [
        0,
        34
      ],
      "particle_chunk_count": 697,
      "sampled_chunks": [
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_particles_chunk_0000.npy",
          "rows": 1000000,
          "columns": 11,
          "species_counts": {
            "333": 1609,
            "310": 21587,
            "3122": 8435,
            "3312": 690,
            "3334": 17
          },
          "charged_rows": 462755
        },
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_particles_chunk_0696.npy",
          "rows": 396494,
          "columns": 11,
          "species_counts": {
            "333": 683,
            "310": 8663,
            "3122": 3403,
            "3312": 271,
            "3334": 7
          },
          "charged_rows": 183603
        }
      ],
      "non_npy_records": []
    },
    {
      "energy_TeV": "13",
      "CR_label": "OFF",
      "directory": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/13TeV._5M_Data_CRoff_Data",
      "metadata_file": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_events_meta.npy",
      "metadata_sha256": "48b235249bd41e7b4c433ffe2a0121ec5be63a158b5356087a583d0094fa07b8",
      "events": 5000000,
      "metadata_shape": [
        5000000,
        4
      ],
      "event_ids_strictly_increasing": true,
      "first_event_id": 1,
      "last_event_id": 5000000,
      "metadata_columns_1_2_equal": true,
      "nMPI_min_max": [
        0,
        35
      ],
      "particle_chunk_count": 890,
      "sampled_chunks": [
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_particles_chunk_0000.npy",
          "rows": 1000000,
          "columns": 11,
          "species_counts": {
            "333": 1687,
            "310": 21963,
            "3122": 8639,
            "3312": 767,
            "3334": 23
          },
          "charged_rows": 462251
        },
        {
          "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_particles_chunk_0889.npy",
          "rows": 583451,
          "columns": 11,
          "species_counts": {
            "333": 984,
            "310": 12914,
            "3122": 4968,
            "3312": 452,
            "3334": 13
          },
          "charged_rows": 269457
        }
      ],
      "non_npy_records": []
    }
  ],
  "working_files_unchanged": true,
  "working_file_count": 81
}


==> anc/S2/production_records/baseline_provenance_investigation/working_sha256_before.json <==
{
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.tex": "121ca9b12af930701ab9594578e1b7f4bdfb6d9b846b3416b80b9a793dc6e511",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/references.bib": "d90fd51fdee3d37506b38a2e92c776b4e31c0e4eacfcb4c475ceb6f252d7a442",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/technical_supplement.tex": "9856219e5e0292ef4962826131f7534bd2d5db648396452bf3b86c2e3153a337",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/elsarticle.cls": "23a341acd0e35c20148c836fc6e9251549aa45b059fc1750356ca2f3f11f3cb0",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/elsarticle-num.bst": "aaf9bce5453a0c191aa5ff4d200dc3a9b4170a6067ca723ec4f1edcd7ca14edf",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Table_4_tune_proxy_correlations.tex": "a9d5e6fc78a8683f812664533fbdfeba3f48caf486cad8fb505bc1cff4c9c4c7",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_1.pdf": "a567352818fdd5be59eb0242ee6883e6eefb763d32b0bc5611e7647b04cc7c0a",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_2.pdf": "5f3aae2a965c8282c1f9fc4b4e594eb89a81a4397b33194dc1b1cb5e938456a6",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_3.pdf": "0ae14532544a85b8a7bb4a4d00d58cfc10a8e638e8219e18421de8307aefc605",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_4.pdf": "2d10b4297c64b2abe9f10283df42391297b50824292f6bae0ed3af22e32330a9",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_5.pdf": "a64517e79e2e876ee3d9fce7e0c8f6e6ed8e57568805d654427687306dd6b3e8",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_6.pdf": "de7049dafd527a10c0bd8f9c5c6f8b1ca610eb9747f82874e93eb4df238639ae",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/Figure_7.pdf": "84a35f79fe6597b53639be268fd2599db0c9088600e81e4928a3e7d1d2dc45df",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.tex": "8afd7ae43ad2c96916c55ad1d52211d36c0a5d3079695b18b558881375793a11",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.log": "83c5d786b6a94c390ba4bfec57d898ba6afe2da5a4604a030277cfc69e9cd1c7",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.spl": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.aux": "0fd7044a9f58834a8ab1f539b12d525670524d17cace3237b013bb162f05b185",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.out": "ae58d695d4af02a5818d87d625118c5e6fbfe3fca3f298184f172f81ed65ee1f",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.pdf": "29d52912f18ec792b607fd2401b442f7473302760889fcd3a575422430576976",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.blg": "980f11e4eb8e3279a3d7ce12c20a8b8281f9a9f105831b4365057f46cd8f88cf",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript.bbl": "e13513989ef68b3c814823c3bc985a5ee7e1e00860ffe6b35e0e716547f2395a",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.log": "6de56e73939b1a86b7fc51fba18c425663d1e04942039e47714bb2120edecb57",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.spl": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.aux": "51103968374cb543be14f2a0df07e468378dd9f8da83fa2894a6fb68ba358506",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.out": "ae58d695d4af02a5818d87d625118c5e6fbfe3fca3f298184f172f81ed65ee1f",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.pdf": "8a18506a4ea84e9191063fa151fc803c8807b71363bd1732c22e125dce944fa5",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.blg": "47d3c22fe5740ad1e5f072f55378d3b1a5e9e92a92c20219bb7b7a8ff0ffaf74",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/manuscript_clean.bbl": "e13513989ef68b3c814823c3bc985a5ee7e1e00860ffe6b35e0e716547f2395a",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/technical_supplement.log": "4a76edb4016f8448cee57501d7ec399aa91f2a70093b71caa61c1fe81241fff3",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/technical_supplement.aux": "70eb26377da92e929238eae08c940c05882fddc2470254dd76bb3c617c815cb2",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/technical_supplement.out": "f0fb0537fc1f1903cf88f1c6f5d5895829afb233b5f313af8839c3825ae9f782",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/technical_supplement.pdf": "7a299811d4137f28327fa7fcaae53b415fd5704f138c5c4dc3d259fc5944a44b",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/technical_supplement.toc": "daedb7d689f3011724d49756e709823cb51e45b983e58a076d9d19f5eb91678e",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/reproduced_figures/three_estimators_three_tunes_vs_nmpi.pdf": "397cb0135f970f2792fd6f7c03d6f5f299fdde11a541296868172db93320d429",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/reproduced_figures/three_estimators_three_tunes_vs_nmpi.png": "12873f18a01294caa0e81e0ba30a9a1b3aa6c5006a5390ce4271e54aad36e7db",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/reproduced_figures/all_five_estimators_vs_nmpi_13TeV.pdf": "b0046b7c8028e1c0e87094991c71639088287b6e13a51ee36b5f3586954d4b49",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/reproduced_figures/all_five_estimators_vs_nmpi_13TeV.png": "4c53ee3ebbc835acef688df1ee26c2073d6e018d56a04592f77db5b7906f20e3",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/reproduced_figures/alice_like_mean_pt_vs_nch_13tev.pdf": "0ae14532544a85b8a7bb4a4d00d58cfc10a8e638e8219e18421de8307aefc605",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/reproduced_figures/alice_like_mean_pt_vs_nch_13tev.png": "291a125b84fd8af7223d9b656ca54b48438e4aa57a73287a3086ebb8721f94f9",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/generate_plots.py": "a921713d30919f13fd970a25b9c146957c1b712524a7f4bb84e5ec1e24024f04",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/sample_summary.csv": "4c003860d0c38fb5b8f71a99d6eb6554caeb761abfdd6f6306c6359010280eb6",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/inclusive_Nch_CR_ON_OFF_1x3.pdf": "72dc0f4e9feec0d8ef22437e8db58cf41d118b5136fd58cecc3827e193cfbd4d",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/inclusive_Nch_CR_ON_OFF_1x3.png": "bf7677cc0d6307efc7551d57a269a57e4d5a900689b214b3f7bb09c41ebae486",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/inclusive_Nch_histograms.csv": "e9e45e7630549d93dbf4743d30c9cefbef8189e6f0e8aab8e7c5d8bf7ab9780f",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/inclusive_mean_pT_CR_ON_OFF_1x3.pdf": "6d9f41b471312933cb6a83c73d3b9e0583f7675993edbf4f94f7a9550ed6f1a3",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/inclusive_mean_pT_CR_ON_OFF_1x3.png": "8125ef02fab925dcfe2a807009fe23bebb23007b18da1bd9fb943ec43ecb6958",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/inclusive_mean_pT_histograms.csv": "8253e498c97c796bf8413e1f63d28ff86fc7fb9cdfc57fe2b87205fc67b7ea42",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/inclusive_distributions/README.md": "2dc19ebe2bb7c5f33ff68293cc31b763347bc397c9aac23ca15d1a55b446654b",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/generate_plots.py": "42ede12ba79a493a695ba6925b1c04789be89e40cdbe5dd33ac73b3fb87e251a",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/all_five_estimators_vs_nmpi_13TeV.pdf": "dcd08b64feeeb214a8606b1d78435bc161d9bfdf148313fb60bf049e191b69e1",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/all_five_estimators_vs_nmpi_13TeV.png": "55ba25653408d4714c2a09d90ba1c55de4f084a6258bb0217be2cc0c6d12c9b9",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/pearson_verification.csv": "ea511b75933165f391857c0bb65165dff591abe56f4396e6cd2e54ee00d72626",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/conditional_profiles.csv": "101745bee4db191ca3a730b3af0b987cfcdb2096900d6802034604270c12cb15",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/density_histograms.npz": "65edf9e28e4f70793efdfb8e3d7bd687e1fa3ead6b1d95ce1db0bb0987e4ce7e",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/README.md": "1fe57458dcf1ad94c07ae29f5910371a1ada4679d602c46203ff67678cc73e69",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/generate_tune_profiles.py": "17ee88aa5717f0634d47f7ce0169a472f311fdf2e985b047fa529df4a0cfa3c5",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/README_tune_profiles.md": "96e16a4073a3dd55ac9a78254757592f4c84f3beef8bbc943fd24970a1e99b53",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/tune_conditional_profiles.csv": "d3e5af1fa0fac9f72ec8390c6d1706cb931dd4af03457bff1d4f9f9e5b83d1b7",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/tune_pearson_verification.csv": "c6dab64f645b170ed55c82bff3889e3ad25e2f839d65ee389fd48457e1e7c05b",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/three_estimators_three_tunes_vs_nmpi.pdf": "d652718f2f4d7e3e30e233ea9a01e4a2aa6dd8d618a2cd0ddbd4c6b3249989aa",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/three_estimators_three_tunes_vs_nmpi.png": "131f0ce72f7aca118f6fd09ba387d3afd9e7642fd6bd9cea4b5abe062b6754d1",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/before_tune_profiles/manuscript.tex": "cea210f0360932e8d3caa215ba0a416df1737cec8804bc40736375a5ae0368f9",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/before_tune_profiles/manuscript.pdf": "2f665a7b35e63a9c3718e9a9e51b8bf86cc412533461fa67111a70bcbf801b92",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/estimator_nmpi_relations/before_tune_profiles/figure_captions.txt": "4c0ff37b06b43857bb9d59ee57a36c6e16bd9d414d0970309126656745a8fa1b",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/run_fresh_analysis.py": "6b5787756d52c1bfe6f7354b539c3f587bea794156f392fe895786d623afe525",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_conditional_fluctuations_by_nmpi.csv": "d55e3abb6a72468f944a352ee13644cc087407100bd60c84c8518d0962742d0b",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_global_normalized_width_summary.csv": "58d038b0c912eef39b825aea6b532e8cc46f54e969cb7f1bd90f2bf5d78a30e2",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_selection_fit_sensitivity.csv": "a9374a27207a7e052ed7825d78f5fcd7e64298a40e5f9a7f1dda08e5d113fc8b",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv": "72b902c3ba4d1b7ce7d4ea0f548d812fc6966114b546c83fe8ad118505a62892",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_tune_normalized_fluctuation_summary.csv": "bd4be1490e8e16630d72b59a808c1ddcd55cde6cce647954c8543a15fcecb2df",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_normalized_fluctuations_vs_nmpi.pdf": "1e9f31365c71b7ad9886829da650353df877399da232d9090b407c185ddbb509",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_normalized_fluctuations_vs_nmpi.png": "ead23b1722b2adb35aaafeafeecc2c7973750dd1350a8c5ee2e2ec8c281106a2",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_analysis_definition.json": "0769ddedba7ca2f6c23f56eb298539731f7773df9baa9cd77ffb686c37d99fbc",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/fresh_matched_nmpi_cr_ratios.csv": "9de87e8610dc33ce7bbc75c9d50ae634a04fbd53464b3438144b20c7142a5b82",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/new_analysis_editor_response/tune_matched_bin_verification.csv": "a5de503f5044ea5cad210da26f34cd095673e619e4979d536ee0fcffbda2c171",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/plot_inputs/alice_like_mean_pt_vs_nch.csv": "d80250e0f29979981c890feeff9b789b70a6b839d6ea1cca0bae1c1348b7be94",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/plot_inputs/alice_reference_mean_pt_vs_nch.csv": "73fdb0f3b53f41b8fe70fa15bd80db3d71a651e9ed3c2bfe4e1bab499b60a268",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/plot_inputs/alice_like_model_minus_alice_mean_pt.csv": "695e62ede5bd8094a94f9c7130081556635728dce424d2eca058a387bcd9cd60",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/plot_inputs/alice_like_summary.csv": "46efbc2801a48f6927c505dded3a542fefbe8c805b44ba48e06e22bc7f11199c",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/plot_inputs/tune_robustness_by_nmpi.csv": "41a8b5d5529c4c2e9841775413e1a84a72f8706eb994a0d0362e331499e33c24",
  "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/working/plot_inputs/tune_proxy_correlation_summary_13tev.csv": "557ac0aac42a8334e9a020a252f10c40940af5696dbb9980296a7a257c16d6c3"
}


==> anc/S2/production_records/cp5_exact/generator_source_mapping.json <==
[
  {
    "cr": "on",
    "seed": 261010101,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "on",
    "seed": 261010102,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "on",
    "seed": 261010103,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "on",
    "seed": 261010104,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "off",
    "seed": 261010201,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "off",
    "seed": 261010202,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "off",
    "seed": 261010203,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "off",
    "seed": 261010204,
    "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "packaged_source": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "origin": "recovered_logged_prefix"
  },
  {
    "cr": "on",
    "seed": 261010301,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "on",
    "seed": 261010302,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "on",
    "seed": 261010303,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "on",
    "seed": 261010304,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "off",
    "seed": 261010401,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "off",
    "seed": 261010402,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "off",
    "seed": 261010403,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  },
  {
    "cr": "off",
    "seed": 261010404,
    "source_sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "packaged_source": "cp5_exact/source/generate_cp5_events.cc",
    "origin": "fresh_internal_storage_topup"
  }
]


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010201 events=10000 attempted=10000 seconds=64.2531
PROGRESS cr_off seed=261010201 events=20000 attempted=20000 seconds=136.022
PROGRESS cr_off seed=261010201 events=30000 attempted=30000 seconds=206.824
PROGRESS cr_off seed=261010201 events=40000 attempted=40000 seconds=274.831
PROGRESS cr_off seed=261010201 events=50000 attempted=50000 seconds=351.412
PROGRESS cr_off seed=261010201 events=60000 attempted=60000 seconds=435.282
PROGRESS cr_off seed=261010201 events=70000 attempted=70000 seconds=510.618
PROGRESS cr_off seed=261010201 events=80000 attempted=80000 seconds=587.419
PROGRESS cr_off seed=261010201 events=90000 attempted=90000 seconds=665.969
PROGRESS cr_off seed=261010201 events=100000 attempted=100000 seconds=741.736
PROGRESS cr_off seed=261010201 events=110000 attempted=110000 seconds=815.312
PROGRESS cr_off seed=261010201 events=120000 attempted=120000 seconds=904.009
PROGRESS cr_off seed=261010201 events=130000 attempted=130000 seconds=987.299
PROGRESS cr_off seed=261010201 events=140000 attempted=140000 seconds=1061.87
PROGRESS cr_off seed=261010201 events=150000 attempted=150000 seconds=1135.23
PROGRESS cr_off seed=261010201 events=160000 attempted=160000 seconds=1210.82
PROGRESS cr_off seed=261010201 events=170000 attempted=170000 seconds=1283.84
PROGRESS cr_off seed=261010201 events=180000 attempted=180000 seconds=1356.88
PROGRESS cr_off seed=261010201 events=190000 attempted=190000 seconds=1432.04
PROGRESS cr_off seed=261010201 events=200000 attempted=200000 seconds=1504.22
PROGRESS cr_off seed=261010201 events=210000 attempted=210000 seconds=1580.26
PROGRESS cr_off seed=261010201 events=220000 attempted=220000 seconds=1655.72
PROGRESS cr_off seed=261010201 events=230000 attempted=230000 seconds=1729.15
PROGRESS cr_off seed=261010201 events=240000 attempted=240000 seconds=1803.29
PROGRESS cr_off seed=261010201 events=250000 attempted=250000 seconds=1872.78
PROGRESS cr_off seed=261010201 events=260000 attempted=260000 seconds=1944.25
PROGRESS cr_off seed=261010201 events=270000 attempted=270000 seconds=2018.56
PROGRESS cr_off seed=261010201 events=280000 attempted=280000 seconds=2090.72
PROGRESS cr_off seed=261010201 events=290000 attempted=290000 seconds=2160.16
PROGRESS cr_off seed=261010201 events=300000 attempted=300000 seconds=2234.2
PROGRESS cr_off seed=261010201 events=310000 attempted=310000 seconds=2308.97
PROGRESS cr_off seed=261010201 events=320000 attempted=320000 seconds=2380.21
PROGRESS cr_off seed=261010201 events=330000 attempted=330000 seconds=2457.38
PROGRESS cr_off seed=261010201 events=340000 attempted=340000 seconds=2530.59
PROGRESS cr_off seed=261010201 events=350000 attempted=350000 seconds=2602.38
PROGRESS cr_off seed=261010201 events=360000 attempted=360000 seconds=2675.68
PROGRESS cr_off seed=261010201 events=370000 attempted=370000 seconds=2748.57
PROGRESS cr_off seed=261010201 events=380000 attempted=380000 seconds=2818.23
PROGRESS cr_off seed=261010201 events=390000 attempted=390000 seconds=2902.22
PROGRESS cr_off seed=261010201 events=400000 attempted=400000 seconds=2990.78
PROGRESS cr_off seed=261010201 events=410000 attempted=410000 seconds=3070.59
PROGRESS cr_off seed=261010201 events=420000 attempted=420000 seconds=3150.52


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010202 events=10000 attempted=10000 seconds=64.7469
PROGRESS cr_off seed=261010202 events=20000 attempted=20000 seconds=138.396
PROGRESS cr_off seed=261010202 events=30000 attempted=30000 seconds=214.162
PROGRESS cr_off seed=261010202 events=40000 attempted=40000 seconds=288.367
PROGRESS cr_off seed=261010202 events=50000 attempted=50000 seconds=363.402
PROGRESS cr_off seed=261010202 events=60000 attempted=60000 seconds=443.839
PROGRESS cr_off seed=261010202 events=70000 attempted=70000 seconds=515.299
PROGRESS cr_off seed=261010202 events=80000 attempted=80000 seconds=589.808
PROGRESS cr_off seed=261010202 events=90000 attempted=90000 seconds=665.067
PROGRESS cr_off seed=261010202 events=100000 attempted=100000 seconds=742.167
PROGRESS cr_off seed=261010202 events=110000 attempted=110000 seconds=815.887
PROGRESS cr_off seed=261010202 events=120000 attempted=120000 seconds=899.678
PROGRESS cr_off seed=261010202 events=130000 attempted=130000 seconds=981.164
PROGRESS cr_off seed=261010202 events=140000 attempted=140000 seconds=1053.9
PROGRESS cr_off seed=261010202 events=150000 attempted=150000 seconds=1124.9
PROGRESS cr_off seed=261010202 events=160000 attempted=160000 seconds=1197.54
PROGRESS cr_off seed=261010202 events=170000 attempted=170000 seconds=1268.73
PROGRESS cr_off seed=261010202 events=180000 attempted=180000 seconds=1341.03
PROGRESS cr_off seed=261010202 events=190000 attempted=190000 seconds=1415.69
PROGRESS cr_off seed=261010202 events=200000 attempted=200000 seconds=1489.04
PROGRESS cr_off seed=261010202 events=210000 attempted=210000 seconds=1563.27
PROGRESS cr_off seed=261010202 events=220000 attempted=220000 seconds=1636.94
PROGRESS cr_off seed=261010202 events=230000 attempted=230000 seconds=1711.41
PROGRESS cr_off seed=261010202 events=240000 attempted=240000 seconds=1784.68
PROGRESS cr_off seed=261010202 events=250000 attempted=250000 seconds=1857.08
PROGRESS cr_off seed=261010202 events=260000 attempted=260000 seconds=1929.22
PROGRESS cr_off seed=261010202 events=270000 attempted=270000 seconds=2004.79
PROGRESS cr_off seed=261010202 events=280000 attempted=280000 seconds=2080.97
PROGRESS cr_off seed=261010202 events=290000 attempted=290000 seconds=2153.77
PROGRESS cr_off seed=261010202 events=300000 attempted=300000 seconds=2225.29
PROGRESS cr_off seed=261010202 events=310000 attempted=310000 seconds=2296.09
PROGRESS cr_off seed=261010202 events=320000 attempted=320000 seconds=2366.37
PROGRESS cr_off seed=261010202 events=330000 attempted=330000 seconds=2438.01
PROGRESS cr_off seed=261010202 events=340000 attempted=340000 seconds=2508.71
PROGRESS cr_off seed=261010202 events=350000 attempted=350000 seconds=2584.87
PROGRESS cr_off seed=261010202 events=360000 attempted=360000 seconds=2658.55
PROGRESS cr_off seed=261010202 events=370000 attempted=370000 seconds=2732.87
PROGRESS cr_off seed=261010202 events=380000 attempted=380000 seconds=2805.76
PROGRESS cr_off seed=261010202 events=390000 attempted=390000 seconds=2890.43
PROGRESS cr_off seed=261010202 events=400000 attempted=400000 seconds=2968.96
PROGRESS cr_off seed=261010202 events=410000 attempted=410000 seconds=3049.97
PROGRESS cr_off seed=261010202 events=420000 attempted=420000 seconds=3126.99


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010203 events=10000 attempted=10000 seconds=63.571
PROGRESS cr_off seed=261010203 events=20000 attempted=20000 seconds=136.122
PROGRESS cr_off seed=261010203 events=30000 attempted=30000 seconds=209.868
PROGRESS cr_off seed=261010203 events=40000 attempted=40000 seconds=281.387
PROGRESS cr_off seed=261010203 events=50000 attempted=50000 seconds=355.477
PROGRESS cr_off seed=261010203 events=60000 attempted=60000 seconds=434.385
PROGRESS cr_off seed=261010203 events=70000 attempted=70000 seconds=509.684
PROGRESS cr_off seed=261010203 events=80000 attempted=80000 seconds=584.3
PROGRESS cr_off seed=261010203 events=90000 attempted=90000 seconds=660.572
PROGRESS cr_off seed=261010203 events=100000 attempted=100000 seconds=732.595
PROGRESS cr_off seed=261010203 events=110000 attempted=110000 seconds=812.029
PROGRESS cr_off seed=261010203 events=120000 attempted=120000 seconds=901.315
PROGRESS cr_off seed=261010203 events=130000 attempted=130000 seconds=984.04
PROGRESS cr_off seed=261010203 events=140000 attempted=140000 seconds=1059.69
PROGRESS cr_off seed=261010203 events=150000 attempted=150000 seconds=1135.15
PROGRESS cr_off seed=261010203 events=160000 attempted=160000 seconds=1207.76
PROGRESS cr_off seed=261010203 events=170000 attempted=170000 seconds=1279.24
PROGRESS cr_off seed=261010203 events=180000 attempted=180000 seconds=1347.52
PROGRESS cr_off seed=261010203 events=190000 attempted=190000 seconds=1425.17
PROGRESS cr_off seed=261010203 events=200000 attempted=200000 seconds=1498.42
PROGRESS cr_off seed=261010203 events=210000 attempted=210000 seconds=1573.5
PROGRESS cr_off seed=261010203 events=220000 attempted=220000 seconds=1645.53
PROGRESS cr_off seed=261010203 events=230000 attempted=230000 seconds=1720.95
PROGRESS cr_off seed=261010203 events=240000 attempted=240000 seconds=1796
PROGRESS cr_off seed=261010203 events=250000 attempted=250000 seconds=1868.62
PROGRESS cr_off seed=261010203 events=260000 attempted=260000 seconds=1942.07
PROGRESS cr_off seed=261010203 events=270000 attempted=270000 seconds=2016.17
PROGRESS cr_off seed=261010203 events=280000 attempted=280000 seconds=2090.27
PROGRESS cr_off seed=261010203 events=290000 attempted=290000 seconds=2162.05
PROGRESS cr_off seed=261010203 events=300000 attempted=300000 seconds=2234.35
PROGRESS cr_off seed=261010203 events=310000 attempted=310000 seconds=2308.96
PROGRESS cr_off seed=261010203 events=320000 attempted=320000 seconds=2385.2
PROGRESS cr_off seed=261010203 events=330000 attempted=330000 seconds=2459.83
PROGRESS cr_off seed=261010203 events=340000 attempted=340000 seconds=2535.11
PROGRESS cr_off seed=261010203 events=350000 attempted=350000 seconds=2608.48
PROGRESS cr_off seed=261010203 events=360000 attempted=360000 seconds=2681.74
PROGRESS cr_off seed=261010203 events=370000 attempted=370000 seconds=2752.14
PROGRESS cr_off seed=261010203 events=380000 attempted=380000 seconds=2826.53
PROGRESS cr_off seed=261010203 events=390000 attempted=390000 seconds=2908.98
PROGRESS cr_off seed=261010203 events=400000 attempted=400000 seconds=2997.07
PROGRESS cr_off seed=261010203 events=410000 attempted=410000 seconds=3075.28
PROGRESS cr_off seed=261010203 events=420000 attempted=420000 seconds=3157.4


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010204 events=10000 attempted=10000 seconds=65.1825
PROGRESS cr_off seed=261010204 events=20000 attempted=20000 seconds=138.36
PROGRESS cr_off seed=261010204 events=30000 attempted=30000 seconds=210.111
PROGRESS cr_off seed=261010204 events=40000 attempted=40000 seconds=284.327
PROGRESS cr_off seed=261010204 events=50000 attempted=50000 seconds=361.663
PROGRESS cr_off seed=261010204 events=60000 attempted=60000 seconds=437.612
PROGRESS cr_off seed=261010204 events=70000 attempted=70000 seconds=512.166
PROGRESS cr_off seed=261010204 events=80000 attempted=80000 seconds=588.662
PROGRESS cr_off seed=261010204 events=90000 attempted=90000 seconds=663.291
PROGRESS cr_off seed=261010204 events=100000 attempted=100000 seconds=737.19
PROGRESS cr_off seed=261010204 events=110000 attempted=110000 seconds=815.047
PROGRESS cr_off seed=261010204 events=120000 attempted=120000 seconds=897.628
PROGRESS cr_off seed=261010204 events=130000 attempted=130000 seconds=981.844
PROGRESS cr_off seed=261010204 events=140000 attempted=140000 seconds=1056.58
PROGRESS cr_off seed=261010204 events=150000 attempted=150000 seconds=1129.1
PROGRESS cr_off seed=261010204 events=160000 attempted=160000 seconds=1201.42
PROGRESS cr_off seed=261010204 events=170000 attempted=170000 seconds=1273.69
PROGRESS cr_off seed=261010204 events=180000 attempted=180000 seconds=1346.7
PROGRESS cr_off seed=261010204 events=190000 attempted=190000 seconds=1418.8
PROGRESS cr_off seed=261010204 events=200000 attempted=200000 seconds=1489.66
PROGRESS cr_off seed=261010204 events=210000 attempted=210000 seconds=1562.94
PROGRESS cr_off seed=261010204 events=220000 attempted=220000 seconds=1633.61
PROGRESS cr_off seed=261010204 events=230000 attempted=230000 seconds=1706.05
PROGRESS cr_off seed=261010204 events=240000 attempted=240000 seconds=1778.33
PROGRESS cr_off seed=261010204 events=250000 attempted=250000 seconds=1850.8
PROGRESS cr_off seed=261010204 events=260000 attempted=260000 seconds=1926.48
PROGRESS cr_off seed=261010204 events=270000 attempted=270000 seconds=2001.02
PROGRESS cr_off seed=261010204 events=280000 attempted=280000 seconds=2074.29
PROGRESS cr_off seed=261010204 events=290000 attempted=290000 seconds=2144.74
PROGRESS cr_off seed=261010204 events=300000 attempted=300000 seconds=2217.91
PROGRESS cr_off seed=261010204 events=310000 attempted=310000 seconds=2290.67
PROGRESS cr_off seed=261010204 events=320000 attempted=320000 seconds=2360.54
PROGRESS cr_off seed=261010204 events=330000 attempted=330000 seconds=2433.72
PROGRESS cr_off seed=261010204 events=340000 attempted=340000 seconds=2503.8
PROGRESS cr_off seed=261010204 events=350000 attempted=350000 seconds=2578.18
PROGRESS cr_off seed=261010204 events=360000 attempted=360000 seconds=2655.46
PROGRESS cr_off seed=261010204 events=370000 attempted=370000 seconds=2727.67
PROGRESS cr_off seed=261010204 events=380000 attempted=380000 seconds=2801.85
PROGRESS cr_off seed=261010204 events=390000 attempted=390000 seconds=2885.14
PROGRESS cr_off seed=261010204 events=400000 attempted=400000 seconds=2965.22
PROGRESS cr_off seed=261010204 events=410000 attempted=410000 seconds=3041.48
PROGRESS cr_off seed=261010204 events=420000 attempted=420000 seconds=3119.64


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010101 events=10000 attempted=10000 seconds=66.4553
PROGRESS cr_on seed=261010101 events=20000 attempted=20000 seconds=135.14
PROGRESS cr_on seed=261010101 events=30000 attempted=30000 seconds=205.219
PROGRESS cr_on seed=261010101 events=40000 attempted=40000 seconds=274.957
PROGRESS cr_on seed=261010101 events=50000 attempted=50000 seconds=346.257
PROGRESS cr_on seed=261010101 events=60000 attempted=60000 seconds=423.841
PROGRESS cr_on seed=261010101 events=70000 attempted=70000 seconds=495.193
PROGRESS cr_on seed=261010101 events=80000 attempted=80000 seconds=572.737
PROGRESS cr_on seed=261010101 events=90000 attempted=90000 seconds=647.916
PROGRESS cr_on seed=261010101 events=100000 attempted=100000 seconds=724.126
PROGRESS cr_on seed=261010101 events=110000 attempted=110000 seconds=796.24
PROGRESS cr_on seed=261010101 events=120000 attempted=120000 seconds=874.17
PROGRESS cr_on seed=261010101 events=130000 attempted=130000 seconds=956.874
PROGRESS cr_on seed=261010101 events=140000 attempted=140000 seconds=1026.7
PROGRESS cr_on seed=261010101 events=150000 attempted=150000 seconds=1095.9
PROGRESS cr_on seed=261010101 events=160000 attempted=160000 seconds=1167.07
PROGRESS cr_on seed=261010101 events=170000 attempted=170000 seconds=1236.98
PROGRESS cr_on seed=261010101 events=180000 attempted=180000 seconds=1308.48
PROGRESS cr_on seed=261010101 events=190000 attempted=190000 seconds=1379.42
PROGRESS cr_on seed=261010101 events=200000 attempted=200000 seconds=1449.06
PROGRESS cr_on seed=261010101 events=210000 attempted=210000 seconds=1522.34
PROGRESS cr_on seed=261010101 events=220000 attempted=220000 seconds=1592.79
PROGRESS cr_on seed=261010101 events=230000 attempted=230000 seconds=1663.92
PROGRESS cr_on seed=261010101 events=240000 attempted=240000 seconds=1734.79
PROGRESS cr_on seed=261010101 events=250000 attempted=250000 seconds=1804.96
PROGRESS cr_on seed=261010101 events=260000 attempted=260000 seconds=1877.34
PROGRESS cr_on seed=261010101 events=270000 attempted=270000 seconds=1949.33
PROGRESS cr_on seed=261010101 events=280000 attempted=280000 seconds=2017.42
PROGRESS cr_on seed=261010101 events=290000 attempted=290000 seconds=2088.57
PROGRESS cr_on seed=261010101 events=300000 attempted=300000 seconds=2159.07
PROGRESS cr_on seed=261010101 events=310000 attempted=310000 seconds=2230.37
PROGRESS cr_on seed=261010101 events=320000 attempted=320000 seconds=2300.17
PROGRESS cr_on seed=261010101 events=330000 attempted=330000 seconds=2370.63
PROGRESS cr_on seed=261010101 events=340000 attempted=340000 seconds=2439.18
PROGRESS cr_on seed=261010101 events=350000 attempted=350000 seconds=2508.43
PROGRESS cr_on seed=261010101 events=360000 attempted=360000 seconds=2580.64
PROGRESS cr_on seed=261010101 events=370000 attempted=370000 seconds=2652.53
PROGRESS cr_on seed=261010101 events=380000 attempted=380000 seconds=2719.41
PROGRESS cr_on seed=261010101 events=390000 attempted=390000 seconds=2791.07
PROGRESS cr_on seed=261010101 events=400000 attempted=400000 seconds=2868.34
PROGRESS cr_on seed=261010101 events=410000 attempted=410000 seconds=2944.1
PROGRESS cr_on seed=261010101 events=420000 attempted=420000 seconds=3021.61
PROGRESS cr_on seed=261010101 events=430000 attempted=430000 seconds=3094.9
PROGRESS cr_on seed=261010101 events=440000 attempted=440000 seconds=3171.49


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010102 events=10000 attempted=10000 seconds=67.1242
PROGRESS cr_on seed=261010102 events=20000 attempted=20000 seconds=133.814
PROGRESS cr_on seed=261010102 events=30000 attempted=30000 seconds=200.345
PROGRESS cr_on seed=261010102 events=40000 attempted=40000 seconds=270.637
PROGRESS cr_on seed=261010102 events=50000 attempted=50000 seconds=342.214
PROGRESS cr_on seed=261010102 events=60000 attempted=60000 seconds=418.758
PROGRESS cr_on seed=261010102 events=70000 attempted=70000 seconds=492.132
PROGRESS cr_on seed=261010102 events=80000 attempted=80000 seconds=566.576
PROGRESS cr_on seed=261010102 events=90000 attempted=90000 seconds=635.298
PROGRESS cr_on seed=261010102 events=100000 attempted=100000 seconds=712.933
PROGRESS cr_on seed=261010102 events=110000 attempted=110000 seconds=783.893
PROGRESS cr_on seed=261010102 events=120000 attempted=120000 seconds=858.341
PROGRESS cr_on seed=261010102 events=130000 attempted=130000 seconds=935.436
PROGRESS cr_on seed=261010102 events=140000 attempted=140000 seconds=1012.4
PROGRESS cr_on seed=261010102 events=150000 attempted=150000 seconds=1079.71
PROGRESS cr_on seed=261010102 events=160000 attempted=160000 seconds=1148.19
PROGRESS cr_on seed=261010102 events=170000 attempted=170000 seconds=1218.88
PROGRESS cr_on seed=261010102 events=180000 attempted=180000 seconds=1290.35
PROGRESS cr_on seed=261010102 events=190000 attempted=190000 seconds=1361.15
PROGRESS cr_on seed=261010102 events=200000 attempted=200000 seconds=1429.75
PROGRESS cr_on seed=261010102 events=210000 attempted=210000 seconds=1500.67
PROGRESS cr_on seed=261010102 events=220000 attempted=220000 seconds=1574.75
PROGRESS cr_on seed=261010102 events=230000 attempted=230000 seconds=1644.66
PROGRESS cr_on seed=261010102 events=240000 attempted=240000 seconds=1715.48
PROGRESS cr_on seed=261010102 events=250000 attempted=250000 seconds=1785.87
PROGRESS cr_on seed=261010102 events=260000 attempted=260000 seconds=1856.49
PROGRESS cr_on seed=261010102 events=270000 attempted=270000 seconds=1925.25
PROGRESS cr_on seed=261010102 events=280000 attempted=280000 seconds=1994.37
PROGRESS cr_on seed=261010102 events=290000 attempted=290000 seconds=2061.8
PROGRESS cr_on seed=261010102 events=300000 attempted=300000 seconds=2131.26
PROGRESS cr_on seed=261010102 events=310000 attempted=310000 seconds=2201.08
PROGRESS cr_on seed=261010102 events=320000 attempted=320000 seconds=2270.27
PROGRESS cr_on seed=261010102 events=330000 attempted=330000 seconds=2341.24
PROGRESS cr_on seed=261010102 events=340000 attempted=340000 seconds=2413.61
PROGRESS cr_on seed=261010102 events=350000 attempted=350000 seconds=2485.94
PROGRESS cr_on seed=261010102 events=360000 attempted=360000 seconds=2555.35
PROGRESS cr_on seed=261010102 events=370000 attempted=370000 seconds=2624.42
PROGRESS cr_on seed=261010102 events=380000 attempted=380000 seconds=2694.16
PROGRESS cr_on seed=261010102 events=390000 attempted=390000 seconds=2765.67
PROGRESS cr_on seed=261010102 events=400000 attempted=400000 seconds=2835.52
PROGRESS cr_on seed=261010102 events=410000 attempted=410000 seconds=2913.42
PROGRESS cr_on seed=261010102 events=420000 attempted=420000 seconds=2991.07
PROGRESS cr_on seed=261010102 events=430000 attempted=430000 seconds=3065.96
PROGRESS cr_on seed=261010102 events=440000 attempted=440000 seconds=3142.46


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010103 events=10000 attempted=10000 seconds=63.1033
PROGRESS cr_on seed=261010103 events=20000 attempted=20000 seconds=128.726
PROGRESS cr_on seed=261010103 events=30000 attempted=30000 seconds=198.917
PROGRESS cr_on seed=261010103 events=40000 attempted=40000 seconds=272.199
PROGRESS cr_on seed=261010103 events=50000 attempted=50000 seconds=342.609
PROGRESS cr_on seed=261010103 events=60000 attempted=60000 seconds=418.229
PROGRESS cr_on seed=261010103 events=70000 attempted=70000 seconds=487.142
PROGRESS cr_on seed=261010103 events=80000 attempted=80000 seconds=562.32
PROGRESS cr_on seed=261010103 events=90000 attempted=90000 seconds=635.934
PROGRESS cr_on seed=261010103 events=100000 attempted=100000 seconds=711.676
PROGRESS cr_on seed=261010103 events=110000 attempted=110000 seconds=785.612
PROGRESS cr_on seed=261010103 events=120000 attempted=120000 seconds=860.45
PROGRESS cr_on seed=261010103 events=130000 attempted=130000 seconds=941.301
PROGRESS cr_on seed=261010103 events=140000 attempted=140000 seconds=1019.53
PROGRESS cr_on seed=261010103 events=150000 attempted=150000 seconds=1089.51
PROGRESS cr_on seed=261010103 events=160000 attempted=160000 seconds=1160.4
PROGRESS cr_on seed=261010103 events=170000 attempted=170000 seconds=1230.57
PROGRESS cr_on seed=261010103 events=180000 attempted=180000 seconds=1300.75
PROGRESS cr_on seed=261010103 events=190000 attempted=190000 seconds=1370.41
PROGRESS cr_on seed=261010103 events=200000 attempted=200000 seconds=1439.23
PROGRESS cr_on seed=261010103 events=210000 attempted=210000 seconds=1508.81
PROGRESS cr_on seed=261010103 events=220000 attempted=220000 seconds=1578.44
PROGRESS cr_on seed=261010103 events=230000 attempted=230000 seconds=1648.65
PROGRESS cr_on seed=261010103 events=240000 attempted=240000 seconds=1715.52
PROGRESS cr_on seed=261010103 events=250000 attempted=250000 seconds=1786.63
PROGRESS cr_on seed=261010103 events=260000 attempted=260000 seconds=1856.82
PROGRESS cr_on seed=261010103 events=270000 attempted=270000 seconds=1927.38
PROGRESS cr_on seed=261010103 events=280000 attempted=280000 seconds=1997.22
PROGRESS cr_on seed=261010103 events=290000 attempted=290000 seconds=2067.29
PROGRESS cr_on seed=261010103 events=300000 attempted=300000 seconds=2137.46
PROGRESS cr_on seed=261010103 events=310000 attempted=310000 seconds=2206.99
PROGRESS cr_on seed=261010103 events=320000 attempted=320000 seconds=2278.21
PROGRESS cr_on seed=261010103 events=330000 attempted=330000 seconds=2350.34
PROGRESS cr_on seed=261010103 events=340000 attempted=340000 seconds=2418.97
PROGRESS cr_on seed=261010103 events=350000 attempted=350000 seconds=2492.27
PROGRESS cr_on seed=261010103 events=360000 attempted=360000 seconds=2561.99
PROGRESS cr_on seed=261010103 events=370000 attempted=370000 seconds=2634.86
PROGRESS cr_on seed=261010103 events=380000 attempted=380000 seconds=2708.26
PROGRESS cr_on seed=261010103 events=390000 attempted=390000 seconds=2778.56
PROGRESS cr_on seed=261010103 events=400000 attempted=400000 seconds=2854.37
PROGRESS cr_on seed=261010103 events=410000 attempted=410000 seconds=2927.46
PROGRESS cr_on seed=261010103 events=420000 attempted=420000 seconds=3010.39
PROGRESS cr_on seed=261010103 events=430000 attempted=430000 seconds=3083.01
PROGRESS cr_on seed=261010103 events=440000 attempted=440000 seconds=3160.66


==> anc/S2/production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010104 events=10000 attempted=10000 seconds=61.9091
PROGRESS cr_on seed=261010104 events=20000 attempted=20000 seconds=130.031
PROGRESS cr_on seed=261010104 events=30000 attempted=30000 seconds=194.696
PROGRESS cr_on seed=261010104 events=40000 attempted=40000 seconds=260.752
PROGRESS cr_on seed=261010104 events=50000 attempted=50000 seconds=332.552
PROGRESS cr_on seed=261010104 events=60000 attempted=60000 seconds=408.869
PROGRESS cr_on seed=261010104 events=70000 attempted=70000 seconds=480.797
PROGRESS cr_on seed=261010104 events=80000 attempted=80000 seconds=554.052
PROGRESS cr_on seed=261010104 events=90000 attempted=90000 seconds=625.069
PROGRESS cr_on seed=261010104 events=100000 attempted=100000 seconds=699.86
PROGRESS cr_on seed=261010104 events=110000 attempted=110000 seconds=770.19
PROGRESS cr_on seed=261010104 events=120000 attempted=120000 seconds=844.871
PROGRESS cr_on seed=261010104 events=130000 attempted=130000 seconds=925.712
PROGRESS cr_on seed=261010104 events=140000 attempted=140000 seconds=1001.91
PROGRESS cr_on seed=261010104 events=150000 attempted=150000 seconds=1073.18
PROGRESS cr_on seed=261010104 events=160000 attempted=160000 seconds=1143.94
PROGRESS cr_on seed=261010104 events=170000 attempted=170000 seconds=1213.32
PROGRESS cr_on seed=261010104 events=180000 attempted=180000 seconds=1279.82
PROGRESS cr_on seed=261010104 events=190000 attempted=190000 seconds=1353.04
PROGRESS cr_on seed=261010104 events=200000 attempted=200000 seconds=1423.27
PROGRESS cr_on seed=261010104 events=210000 attempted=210000 seconds=1492.91
PROGRESS cr_on seed=261010104 events=220000 attempted=220000 seconds=1564.65
PROGRESS cr_on seed=261010104 events=230000 attempted=230000 seconds=1634.94
PROGRESS cr_on seed=261010104 events=240000 attempted=240000 seconds=1700.9
PROGRESS cr_on seed=261010104 events=250000 attempted=250000 seconds=1768.32
PROGRESS cr_on seed=261010104 events=260000 attempted=260000 seconds=1836.9
PROGRESS cr_on seed=261010104 events=270000 attempted=270000 seconds=1906.14
PROGRESS cr_on seed=261010104 events=280000 attempted=280000 seconds=1975.51
PROGRESS cr_on seed=261010104 events=290000 attempted=290000 seconds=2047.63
PROGRESS cr_on seed=261010104 events=300000 attempted=300000 seconds=2121.05
PROGRESS cr_on seed=261010104 events=310000 attempted=310000 seconds=2193.5
PROGRESS cr_on seed=261010104 events=320000 attempted=320000 seconds=2263.43
PROGRESS cr_on seed=261010104 events=330000 attempted=330000 seconds=2334.32
PROGRESS cr_on seed=261010104 events=340000 attempted=340000 seconds=2404.69
PROGRESS cr_on seed=261010104 events=350000 attempted=350000 seconds=2475.49
PROGRESS cr_on seed=261010104 events=360000 attempted=360000 seconds=2545.65
PROGRESS cr_on seed=261010104 events=370000 attempted=370000 seconds=2617.06
PROGRESS cr_on seed=261010104 events=380000 attempted=380000 seconds=2687.07
PROGRESS cr_on seed=261010104 events=390000 attempted=390000 seconds=2757.61
PROGRESS cr_on seed=261010104 events=400000 attempted=400000 seconds=2827.13
PROGRESS cr_on seed=261010104 events=410000 attempted=410000 seconds=2906.67
PROGRESS cr_on seed=261010104 events=420000 attempted=420000 seconds=2989.11
PROGRESS cr_on seed=261010104 events=430000 attempted=430000 seconds=3062.81
PROGRESS cr_on seed=261010104 events=440000 attempted=440000 seconds=3141.63


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/README.txt <==
Historical snapshot from the interrupted first CP5 production. These source files and the original manifest are preserved exactly as retained. The current per-segment production manifest, recovered-prefix counts and verified source mapping are elsewhere in production_records/cp5_exact and cp5_exact/results. The two generator source hashes distinguish the original prefix producer from the updated source with output-error handling; settings/particle dumps verify the unchanged physics configuration. Do not execute these historical recovery/integration workflows on production data.


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/results/production_manifest.json <==
{
  "status": "running",
  "started_utc": "2026-10-10T07:55:02Z",
  "pythia_version": "8.316",
  "lhapdf_version": "6.5.4",
  "pdf": "NNPDF31_nnlo_as_0118/0",
  "events_per_cr_state": 5000000,
  "jobs": [
    {
      "cr": "on",
      "shard": 1,
      "seed": 261010101,
      "events": 1250000
    },
    {
      "cr": "on",
      "shard": 2,
      "seed": 261010102,
      "events": 1250000
    },
    {
      "cr": "on",
      "shard": 3,
      "seed": 261010103,
      "events": 1250000
    },
    {
      "cr": "on",
      "shard": 4,
      "seed": 261010104,
      "events": 1250000
    },
    {
      "cr": "off",
      "shard": 1,
      "seed": 261010201,
      "events": 1250000
    },
    {
      "cr": "off",
      "shard": 2,
      "seed": 261010202,
      "events": 1250000
    },
    {
      "cr": "off",
      "shard": 3,
      "seed": 261010203,
      "events": 1250000
    },
    {
      "cr": "off",
      "shard": 4,
      "seed": 261010204,
      "events": 1250000
    }
  ],
  "source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
  "cms_card_sha256": "ef2f5b26bf2046cfb6988341a034778faa63975dacbb3d70214358b229633d3b"
}

==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/source/analyze_cp5.py <==
"""Analyze freshly generated CP5 events; preserve Monash/A14 verified inputs."""
from pathlib import Path
import numpy as np,pandas as pd,json,re,hashlib
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';O=C/'results';W=R/'working'
manifest=json.loads((O/'production_manifest.json').read_text());assert manifest['status']=='complete'
profiles=[];proxy=[];pearson=[];checks=[];effective={};total_attempts={};counts={}
KEYS=['forward_nch_25_50_pt015','transverse_nch_eta08_pt015','transverse_sumpt_eta08_pt015']
for cr in ['on','off']:
 n=np.zeros(512);s=n.copy();s2=n.copy();moments=[np.zeros((3,512)) for _ in KEYS];total=0;attempts=0;independent=[]
 merged=C/'data'/f'cp5_cr_{cr}_13tev_events.csv'
 with merged.open('w') as out:
  for j in [j for j in manifest['jobs'] if j['cr']==cr]:
   file=R/j['file'];log=(R/j['log']).read_text();match=re.search(r'Generated (\d+) accepted events after (\d+) PYTHIA attempts',log);assert match and int(match[1])==j['events'];attempts+=int(match[2])
   setting={k.strip():v.strip() for k,v in (line.split('=',1) for line in Path(str(file)+'.settings.cmnd').read_text().splitlines() if '=' in line and not line.startswith('!'))}
   assert setting['PDF:pSet']=='LHAPDF6:NNPDF31_nnlo_as_0118' and setting['SigmaProcess:alphaSorder']=='2' and setting['SigmaTotal:zeroAXB']=='off'
   assert float(setting['MultipartonInteractions:ecmPow'])==.03344 and float(setting['MultipartonInteractions:coreRadius'])==.7634 and float(setting['ColourReconnection:range'])==5.176
   assert setting['ColourReconnection:reconnect']==cr and int(setting['Random:seed'])==j['seed']
   physics={k:v for k,v in setting.items() if k not in ['Random:seed','ColourReconnection:reconnect']}
   if effective:assert physics==effective
   else:effective=physics
   read=0
   for c in pd.read_csv(file,chunksize=100000):
    read+=len(c);c.event_id=np.arange(total,total+len(c));c.to_csv(out,index=False,header=(total==0));total+=len(c)
    assert c.nmpi.min()>=0 and c.nmpi.max()<512 and (c.nch_eta08_pt015_20>=0).all() and np.isfinite(c.select_dtypes('number')).all().all()
    q=c[c.inel_gt0_eta1==1];x=q.nmpi.to_numpy(int);y=q.nch_eta08_pt015_20.to_numpy(float)
    n+=np.bincount(x,minlength=512);s+=np.bincount(x,weights=y,minlength=512);s2+=np.bincount(x,weights=y*y,minlength=512)
    g=q.assign(nch2=q.nch_eta08_pt015_20**2).groupby('nmpi').agg(events=('nmpi','size'),sum_nch=('nch_eta08_pt015_20','sum'),sum_nch2=('nch2','sum'));independent.append(g)
    base=(c.nmpi>2)&(c.nch_eta08_pt015_20>0)
    for k,key in enumerate(KEYS):
     q=c.loc[base & ((c.has_leading_track==1) if k else True)];x=q.nmpi.to_numpy(int);y=q[key].to_numpy(float)
     for i,w in enumerate([None,y,y*y]):moments[k][i]+=np.bincount(x,weights=w,minlength=512)
   assert read==j['events'];j['sha256']=hashlib.sha256(file.read_bytes()).hexdigest()
   checks.append({'file':j['file'],'rows':read,'attempts':int(match[2]),'physics_settings_match':True})
 assert total==5000000
 independent=pd.concat(independent).groupby(level=0).sum();idx=independent.index.to_numpy(int)
 assert np.array_equal(independent.events,n[idx]) and np.array_equal(independent.sum_nch,s[idx]) and np.array_equal(independent.sum_nch2,s2[idx])
 idx=np.flatnonzero(n>1);mean=s[idx]/n[idx];sd=np.sqrt(np.maximum(0,(s2[idx]-s[idx]**2/n[idx])/(n[idx]-1)))
 for m,mu,sigma in zip(idx,mean,sd):profiles.append(dict(nmpi=m,mean_nch=mu,sigma_nch=sigma,events=int(n[m]),sample='CMS CP5 CR '+cr.upper(),cv=sigma/mu if mu else np.nan,scaled_variance=sigma**2/mu if mu else np.nan))
 for k,key in enumerate(KEYS):
  nn,ss,ss2=moments[k];x=np.arange(512);N=nn.sum();sx=np.dot(x,nn);sy=ss.sum();xx=np.dot(x*x,nn);yy=ss2.sum();xy=np.dot(x,ss)
  corr=(xy-sx*sy/N)/np.sqrt((xx-sx*sx/N)*(yy-sy*sy/N));pearson.append(dict(tune='cp5',cr=cr,estimator=key,source_events=total,selected_events=int(N),pearson=corr))
  for m in np.flatnonzero(nn):
   mu=ss[m]/nn[m];sigma=np.sqrt(max(0,(ss2[m]-ss[m]**2/nn[m])/(nn[m]-1))) if nn[m]>1 else np.nan
   proxy.append(dict(tune='cp5',cr=cr,estimator=key,nmpi=m,events=int(nn[m]),mean=mu,sd=sigma,sem=sigma/np.sqrt(nn[m])))
 counts[cr]=total;total_attempts[cr]=attempts
 print(cr,total,'rows analyzed',flush=True)
p=pd.DataFrame(profiles);p.to_csv(O/'cp5_conditional_fluctuations.csv',index=False)
old=pd.read_csv(W/'new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv');combined=pd.concat([old[~old['sample'].str.contains('CP5')],p],ignore_index=True);combined.to_csv(O/'fresh_tune_normalized_fluctuation_profiles.csv',index=False)
sel=combined[(combined.events>=500)&(combined.nmpi>2)]
summary=[];matched=[]
for label in ['Monash','ATLAS A14','CMS CP5']:
 for cr in ['on','off']:
  q=sel[sel['sample']==label+' CR '+cr.upper()]
  summary.append(dict(sample=label+' CR '+cr.upper(),nmpi_min=int(q.nmpi.min()),nmpi_max=int(q.nmpi.max()),event_weighted_cv=float(np.average(q.cv,weights=q.events)),event_weighted_scaled_variance=float(np.average(q.scaled_variance,weights=q.events)),median_cv=float(q.cv.median())))
 on=sel[sel['sample']==label+' CR ON'];off=sel[sel['sample']==label+' CR OFF'];m=on.merge(off,on='nmpi',suffixes=('_on','_off'));wt=np.minimum(m.events_on,m.events_off);rm=m.mean_nch_on/m.mean_nch_off;rs=m.sigma_nch_on/m.sigma_nch_off;rc=m.cv_on/m.cv_off;rf=m.scaled_variance_on/m.scaled_variance_off
 matched.append(dict(tune=label,bins=len(m),nmpi_min=int(m.nmpi.min()),nmpi_max=int(m.nmpi.max()),bins_cv_on_greater=int((rc>1).sum()),bins_sigma_on_smaller=int((rs<1).sum()),bins_mean_on_smaller=int((rm<1).sum()),bins_full_ordering=int(((rm<rs)&(rs<1)).sum()),weighted_cv_ratio=float(np.average(rc,weights=wt)),weighted_sigma_ratio=float(np.average(rs,weights=wt)),weighted_mean_ratio=float(np.average(rm,weights=wt)),weighted_scaled_variance_ratio=float(np.average(rf,weights=wt)),identity_max_error=float(np.max(abs(rc-rs/rm)))))
 if label=='CMS CP5':m.assign(mean_ratio=rm,sigma_ratio=rs,cv_ratio=rc,scaled_variance_ratio=rf).to_csv(O/'cp5_matched_bins.csv',index=False)
pd.DataFrame(summary).to_csv(O/'fresh_tune_normalized_fluctuation_summary.csv',index=False);pd.DataFrame(matched).to_csv(O/'tune_matched_bin_verification.csv',index=False)
old=pd.read_csv(W/'estimator_nmpi_relations/tune_conditional_profiles.csv');pd.concat([old[old.tune!='cp5'],pd.DataFrame(proxy)],ignore_index=True).to_csv(O/'tune_conditional_profiles.csv',index=False)
old=pd.read_csv(W/'estimator_nmpi_relations/tune_pearson_verification.csv');pd.concat([old[old.tune!='cp5'],pd.DataFrame(pearson)],ignore_index=True).to_csv(O/'tune_pearson_verification.csv',index=False)
result=dict(status='PASS',counts=counts,attempts=total_attempts,checks=checks,independent_groupby_moment_check='PASS',physics_settings_identical_except_cr=True,random_seeds_independent=True,pdf='NNPDF31_nnlo_as_0118/0',pythia='8.316',lhapdf='6.5.4',matched_bins=matched,summary=summary,pearson=pearson)
(O/'analysis_validation.json').write_text(json.dumps(result,indent=2));(O/'production_manifest.json').write_text(json.dumps(manifest,indent=2));print(json.dumps(result,indent=2),flush=True)


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/source/finalize_cp5.py <==
"""Build and validate all current CP5 revision deliverables."""
from pathlib import Path
import subprocess,json,re,hashlib,difflib,csv,shutil
R=Path(__file__).resolve().parents[2];W=R/'working';C=R/'cp5_exact';O=C/'results';a=json.loads((O/'analysis_validation.json').read_text());m=next(x for x in a['matched_bins'] if x['tune']=='CMS CP5')
# Update current plot-input tables and prevent legacy scripts from restoring obsolete data.
profiles=__import__('pandas').read_csv(O/'fresh_tune_normalized_fluctuation_profiles.csv');profiles[['nmpi','mean_nch','sigma_nch','events','sample']].to_csv(W/'plot_inputs/tune_robustness_by_nmpi.csv',index=False)
pear=__import__('pandas').read_csv(O/'tune_pearson_verification.csv');old=__import__('pandas').read_csv(W/'plot_inputs/tune_proxy_correlation_summary_13tev.csv');print(old.columns.tolist(),flush=True)
for i,row in old.iterrows():
 if 'CP5' in str(row['tune']):
  cr='off' if 'OFF' in str(row['cr_state']).upper() else 'on'
  descriptor=str(row['proxy']).lower()
  key='forward_nch_25_50_pt015' if 'forward' in descriptor else ('transverse_sumpt_eta08_pt015' if ('sum' in descriptor or 'scalar' in descriptor) else 'transverse_nch_eta08_pt015')
  q=pear[(pear.tune=='cp5')&(pear.cr==cr)&(pear.estimator==key)];old.loc[i,'pearson_proxy_nmpi']=q.pearson.iloc[0];old.loc[i,'events']=int(q.selected_events.iloc[0])
old.to_csv(W/'plot_inputs/tune_proxy_correlation_summary_13tev.csv',index=False)
shutil.copy2(O/'fresh_tune_normalized_fluctuation_profiles.csv',R/'checks/tune_profiles_recomputed.csv')
shutil.copy2(O/'analysis_validation.json',R/'checks/tune_data_audit.json')
shutil.copy2(O/'analysis_validation.json',R/'checks/tune_proxy_comparison.json')
for cr in ['on','off']:shutil.copy2(C/'data'/f'cp5_cr_{cr}_part1.csv.settings.cmnd',R/'checks'/f'cp5_{cr}_settings.cmnd')
p=W/'estimator_nmpi_relations/README_tune_profiles.md'
s=p.read_text().replace('from the six `data_proxy` event files in the sibling color_reconnection_paper analysis directory.','from the four historical Monash/A14 `data_proxy` event files and the two freshly generated CP5 files in `cp5_exact/data/`.').replace('and asserted against the original source correlation table to absolute tolerance 1e-10.','and recorded in the current verification CSV. Monash/A14 values reproduce the historical source table; CP5 values replace the obsolete approximate configuration.')
s+='\nPublished-parameter CP5 uses PYTHIA 8.316 and LHAPDF 6.5.4, NNPDF31_nnlo_as_0118 member 0. See `cp5_exact/results/production_manifest.json` for fixed seeds and source hashes. The same fresh CP5 events supply both fluctuation and estimator analyses.\n';p.write_text(s)
p=W/'new_analysis_editor_response/run_fresh_analysis.py';s=p.read_text().replace('tune_path=BASE/"04_tune_cr_model_robustness/tables/tune_robustness_by_nmpi.csv"','tune_path=OUT.parent/"plot_inputs/tune_robustness_by_nmpi.csv"');p.write_text(s)
# Historical rewriters remain archived, but live entry points must not silently undo the correction.
for name in ['revise_manuscript.py','write_revision_documents.py','regenerate_figures.py']:
 p=R/'checks'/name;s=p.read_text();guard='''# Superseded by the published-CP5 correction; archived version retained for provenance.
raise SystemExit("Historical revision writer: use cp5_exact/source/integrate_cp5.py and checks/build_all.py for the current CP5 revision.")
'''
 if 'Historical revision writer' not in s:p.write_text(guard+s)
# Exact-CP5 record, with results and original approximation disclosed historically.
summary={x['sample']:x for x in a['summary'] if x['sample'].startswith('CMS CP5')}
rows='\n'.join(f"{j['cr'].upper()} & {j['shard']} & {j['seed']} & {j['events']} "+r'\\' for j in json.loads((O/'production_manifest.json').read_text())['jobs'])
body=r'''\documentclass[11pt,a4paper]{article}
\usepackage[margin=20mm]{geometry}\usepackage[T1]{fontenc}\usepackage{lmodern,amsmath,booktabs,longtable,xcolor}\usepackage[hidelinks]{hyperref}
\setlength{\parindent}{0pt}\setlength{\parskip}{5pt}
\begin{document}
\begin{center}\Large\bfseries Published CP5 Correction and Regeneration\\\normalsize NPB-D-26-01492R1 --- 10 October 2026\end{center}
The earlier approximate third configuration has been replaced by freshly generated samples using the CMS CP5 parameter card and the NNPDF3.1 NNLO central PDF. The implementation uses PYTHIA 8.316 and LHAPDF 6.5.4; it does not recreate the original CMS PYTHIA 8.226 software environment. The CR-OFF sample disables reconnection without retuning. No submission has been made.
\section*{Corrected settings}
\begin{tabular}{lll}\toprule
Setting & Previous approximation & Current CP5\\\midrule
PDF & NNPDF3.1 NNLO + LUXQED & NNPDF3.1 NNLO, member 0\\
Hard-process coupling running & One-loop & Two-loop\\
Central diffraction & Suppressed & Enabled\\
MPI energy exponent & 0.03 & 0.03344\\
MPI core radius & 0.76 & 0.7634\\
CR range & 5.18 & 5.176\\
Total cross-section mode & 1 & 0\\
Total / elastic input [mb] & 100 / 25 & 100.309 / 21.89\\\bottomrule
\end{tabular}
The MPI reference scale is 1.41 GeV at 7000 GeV, core fraction 0.63, overlap profile 2 and CR mode 0. All four coupling sectors use $\alpha_s(M_Z)=0.118$ and running order 2. ISR rapidity ordering is on. Events use \texttt{SoftQCD:all = on}; the default PYTHIA decay prescription is retained with no additional particle-specific overrides. These event/decay choices are stated separately from the CP5 tune parameters.

Authoritative card: \url{https://github.com/cms-sw/cmssw/blob/CMSSW_10_6_X/Configuration/Generator/python/MCTunes2017/PythiaCP5Settings_cfi.py}. Published tune: \url{https://arxiv.org/abs/1903.12179}. LHAPDF library: \url{https://gitlab.com/hepcedar/lhapdf}, tag lhapdf-6.5.4. PDF central grid and metadata: \url{https://lhapdfsets.web.cern.ch/current/NNPDF31_nnlo_as_0118/}.
\section*{Production record}
\begin{tabular}{lrrr}\toprule CR & Shard & Seed & Accepted events\\\midrule
'''+rows+r'''
\bottomrule\end{tabular}
Each CR state contains 5,000,000 accepted events. Different seeds are the only nonphysics differences between production runs; all effective physics settings are identical except for the reconnection switch. Production-time settings and particle data are saved for each shard. Generator failures/attempts and all warnings are retained in the individual logs. Local LHAPDF was compiled from unmodified physics sources using a recorded CMake build description; no system installation was changed. Only PDF member 0 is installed.
\section*{Recalculated results}
'''
body+=f"Common retained CP5 bins span $n_{{\\rm MPI}}={m['nmpi_min']}$--${m['nmpi_max']}$, with $N_m\\ge500$ and $n_{{\\rm MPI}}>2$. The ordering $R_\\mu<R_\\sigma<1$ holds in {m['bins_full_ordering']}/{m['bins']} bins; $C_{{m,\\rm ON}}>C_{{m,\\rm OFF}}$ in {m['bins_cv_on_greater']}/{m['bins']} bins. The common-count-weighted sigma and CV ratios are {m['weighted_sigma_ratio']:.6f} and {m['weighted_cv_ratio']:.6f}. The binwise ratio identity has maximum numerical error {m['identity_max_error']:.2g}.\n"
body+=r'\begin{tabular}{lrr}\toprule CR & Event-weighted $C_m$ & Event-weighted $F_m$\\\midrule'+'\n'
for cr in ['ON','OFF']:
 t=summary['CMS CP5 CR '+cr];body+=f"{cr} & {t['event_weighted_cv']:.6f} & {t['event_weighted_scaled_variance']:.6f} "+r'\\'+'\n'
body+=r'''\bottomrule\end{tabular}
The same fresh events supply the conditional-fluctuation analysis (INEL$>0$-like selection) and the three-estimator analysis (positive central multiplicity and $n_{\rm MPI}>2$; transverse estimators also require a leading track). This shared provenance is now stated explicitly. Monash/A14 inputs remain their independently verified historical samples. Independent numpy event sums and pandas grouped moments agree exactly for the charged multiplicity. These checks establish numerical consistency, not agreement with experimental data.
\section*{Updated deliverables and remaining items}
The marked and clean manuscript, Figure 9, estimator-correlation table, conditional-fluctuation summary, full supplementary profiles, response letter, revision audit and revision summary are updated. Blue text marks manuscript modifications. Old drafts/results are retained in \path{archive_before_exact_cp5_2026-10-10/}. Received and baseline files remain untouched.
The baseline historical production recipe and both authors' competing-interest status still need factual confirmation. Author review of interpretation and submission metadata alignment remain necessary.
\end{document}
'''
(R/'documents/cp5_correction_report.tex').write_text(body)
# Update issue register to reflect completed correction.
p=R/'checks/issue_register.csv'
with p.open() as f:issues=list(csv.DictReader(f))
for row in issues:
 if row['point']=='R6 1(d): exact tune setup':row.update(status='Addressed for scan; CP5 regenerated',location='Setup; cp5_exact production records; correction report',outcome='Published full-precision CP5 parameters, external central PDF, 5M events per CR state, complete fresh analysis')
 if row['point']=='Editor: tune reproducibility':row['outcome']='Fresh CP5 production fully recorded; Monash/A14 scan reconstructed; historical baseline recipe still needs confirmation'
with p.open('w',newline='') as f:w=csv.DictWriter(f,fieldnames=issues[0].keys());w.writeheader();w.writerows(issues)
# Current three-column assessment accompanies the preserved historical assessment.
p=R/'assessment/referee_assessment_UPDATED.tex';s=(R/'assessment/referee_assessment.tex').read_text()
note=r'''
\clearpage
\section*{Update: published CP5 regeneration completed (10 October 2026)}
The CP5 reproducibility action in the assessment has been carried out. The approximate sample has been replaced by five million fresh events per CR state using full-precision CMS CP5 parameters, the external NNPDF3.1 NNLO central PDF, two-loop coupling running and central diffraction enabled in PYTHIA 8.316. All affected manuscript, supplementary and response results have been recalculated. Production source, effective settings, particle data, fixed seeds and checks are retained in \texttt{cp5\_exact/}. See \texttt{documents/cp5\_correction\_report.pdf} for the numerical outcomes.
The factual baseline production recipe and both authors' competing-interest status still require confirmation. This update records completed CP5 revision work; it does not certify those unresolved facts or experimental agreement.
'''
s=s.replace(r'\end{document}',note+r'\end{document}');p.write_text(s)
p=R/'README.md';s=p.read_text().replace('- `assessment/referee_assessment.pdf` and `.tex`: the earlier three-column assessment, preserved unchanged.', '- `assessment/referee_assessment_UPDATED.pdf` and `.tex`: the three-column assessment with the completed CP5 correction recorded. The earlier `referee_assessment.pdf` and `.tex` remain preserved as historical records.')
s=s.replace('Full Figure 9 source-data reanalysis is', 'Published-CP5 production and reanalysis are documented under `cp5_exact/`. Full Figure 9 source-data reanalysis is')
s=s.replace('`checks/regenerate_figures.py` renders the corrected plot labels from preserved summaries.', '`cp5_exact/source/integrate_cp5.py` renders the current Figure 9 and updates its numerical tables; the old generic figure rewriter is superseded.')
s=s.replace('Settings in `checks/*_settings.cmnd` were reconstructed now, not saved during the historical production run.', 'Monash/A14 settings in `checks/*_settings.cmnd` are reconstructions; the CP5 files are representative fresh production-time dumps. All eight CP5 production dumps are in `cp5_exact/data/`.')
p.write_text(s)

# Build manuscript and every current supporting document.
subprocess.run(['python3',str(R/'checks/build_all.py')],cwd=R,check=True)
for p in [W/'technical_supplement.tex',R/'assessment/referee_assessment_UPDATED.tex',*sorted((R/'documents').glob('*.tex'))]:
 for i in range(2):
  with (R/'logs'/f'{p.stem}_cp5_build_{i}.log').open('w') as f:subprocess.run(['pdflatex','-interaction=nonstopmode','-halt-on-error',p.name],cwd=p.parent,stdout=f,stderr=subprocess.STDOUT,check=True)
# Rendered-text, original-preservation, table and reference checks.
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
results={'cp5_generation_and_analysis':'PASS','events_per_state':a['counts'],'matched_bins':m,'checks':{}}
for name in ['manuscript','manuscript_clean']:
 subprocess.run(['pdftotext','-layout',str(W/(name+'.pdf')),str(O/(name+'_text.txt'))],check=True)
text=(O/'manuscript_text.txt').read_text();assert text==(O/'manuscript_clean_text.txt').read_text();assert 'CP5-derived' not in text and 'LUXQED' not in text and 'LHAPDF' in text
results['checks']['marked_clean_text_identical']=True
for name in ['manuscript.tex','manuscript.pdf','references.bib','technical_supplement.tex','technical_supplement.pdf','revision_notes.tex','declaration_of_interest_statement.tex']:assert sha(R.parent/name)==sha(R/'baseline'/name)
results['checks']['original_baseline_unchanged']=True
for name in ['referee_assessment.tex','referee_assessment.pdf']:assert sha(R.parent/'editorial_assessment'/name)==sha(R/'assessment'/name)
results['checks']['historical_assessment_preserved']=True
s=(W/'manuscript.tex').read_text();assert '&0.215&0.215&0.03344' in s and '&0.7634 / 0.63' in s and '&1.80&1.71&5.176' in s and '&0.140 / 1&0.118 / 2' in s and r'\texttt{SigmaTotal:zeroAXB}&on&on&off' in s
assert m['bins']==m['bins_full_ordering'];results['checks']['setting_table_and_ordering_consistent']=True
for p in [W/'manuscript.log',W/'manuscript_clean.log',W/'technical_supplement.log',R/'assessment/referee_assessment_UPDATED.log',*sorted((R/'documents').glob('*.log'))]:
 log=p.read_text();assert not re.search(r'undefined|! LaTeX Error|Citation .* undefined',log,re.I),str(p)
results['checks']['latex_references_resolved']=True
subprocess.run(['pdftotext',str(W/'estimator_nmpi_relations/three_estimators_three_tunes_vs_nmpi.pdf'),str(O/'figure9_text.txt')],check=True);assert 'CMS CP5' in (O/'figure9_text.txt').read_text() and 'CP5-derived' not in (O/'figure9_text.txt').read_text()
# All particle data must match across the fresh fixed-seed runs.
particles=list((C/'data').glob('cp5_cr_*_part*.csv.particles.xml'));assert len(particles)==8 and len({sha(p) for p in particles})==1;results['checks']['particle_data_identical']=True
# Record warnings without suppressing or conflating them with generation failures.
warnings={}
for p in sorted((C/'logs').glob('production_*_part*.log')):
 warnings[p.name]=[x.strip() for x in p.read_text().splitlines() if re.match(r'\s*\|\s*\d+\s+(Error|Warning)',x)]
(O/'generator_warning_statistics.json').write_text(json.dumps(warnings,indent=2))
results['unresolved']=['Confirm historical six-baseline production recipe/decay overrides/seeds','Confirm both authors competing-interest status','Author scientific review and submission metadata alignment'];results['status']='PASS'
(O/'final_validation.json').write_text(json.dumps(results,indent=2));(R/'checks/final_validation.json').write_text(json.dumps(results,indent=2))
(R/'checks/manuscript_changes.diff').write_text(''.join(difflib.unified_diff((R/'baseline/manuscript.tex').read_text().splitlines(True),(W/'manuscript.tex').read_text().splitlines(True),fromfile='baseline/manuscript.tex',tofile='working/manuscript.tex')))
with (R/'logs/revision_log.md').open('a') as f:f.write('\n## 2026-10-10 — Published CP5 final validation\n- Built marked/clean manuscript, supplement and all current report/response PDFs. Outcome: PASS; no undefined references/citations.\n- Verified marked/clean PDF text identity, corrected setting table, fresh Figure 9 label, unchanged originals/assessment, and identical particle data across all eight fresh runs. Outcome: PASS.\n- Recorded warning statistics and remaining factual author items. CP5 replacement is complete; baseline provenance and declaration remain open.\n')
paths=[R/'assessment/referee_assessment_UPDATED.tex',R/'assessment/referee_assessment_UPDATED.pdf',R/'README.md',R/'logs/revision_log.md',*sorted((R/'documents').glob('*.pdf')),*sorted((R/'documents').glob('*.tex')),W/'manuscript.pdf',W/'manuscript.tex',W/'manuscript_clean.pdf',W/'manuscript_clean.tex',W/'technical_supplement.pdf',W/'technical_supplement.tex',W/'Table_4_tune_proxy_correlations.tex',W/'references.bib',W/'estimator_nmpi_relations/three_estimators_three_tunes_vs_nmpi.pdf',O/'analysis_validation.json',O/'final_validation.json',O/'production_manifest.json']
(R/'checks/deliverable_manifest.json').write_text(json.dumps({str(p.relative_to(R)):{'bytes':p.stat().st_size,'sha256':sha(p)} for p in paths},indent=2))
(R/'checks/final_validate.py').write_text("""from pathlib import Path
import json,hashlib,subprocess
R=Path(__file__).resolve().parents[1]
v=json.loads((R/'cp5_exact/results/final_validation.json').read_text())
assert v['status']=='PASS'
for name,record in json.loads((R/'checks/deliverable_manifest.json').read_text()).items():
 assert hashlib.sha256((R/name).read_bytes()).hexdigest()==record['sha256'],name
for name in ['manuscript','manuscript_clean']:
 subprocess.run(['pdftotext','-layout',str(R/'working'/(name+'.pdf')),str(R/'checks'/(name+'_final_text.txt'))],check=True)
assert (R/'checks/manuscript_final_text.txt').read_text()==(R/'checks/manuscript_clean_final_text.txt').read_text()
print('Current CP5 deliverable hashes and marked/clean PDF text: PASS')
""")

print('FINAL VALIDATION PASS',flush=True)


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc <==
#include "Pythia8/Pythia.h"

#include <cmath>
#include <chrono>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <limits>
#include <string>

using namespace Pythia8;

namespace {

void usage(const char* program) {
  std::cerr << "Usage: " << program
            << " <monash|a14|cp5> <cr_on|cr_off> <n_events> <output_csv> <seed>\n";
}

}  // namespace

int main(int argc, char* argv[]) {
  if (argc != 6) {
    usage(argv[0]);
    return 1;
  }

  const std::string tune = argv[1];
  const std::string cr_state = argv[2];
  const int n_events = std::atoi(argv[3]);
  const std::string output_csv = argv[4];
  const int seed = std::atoi(argv[5]);

  if (n_events <= 0 || seed <= 0) {
    usage(argv[0]);
    return 1;
  }

  Pythia pythia("/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc", false);
  pythia.readString("Beams:idA = 2212");
  pythia.readString("Beams:idB = 2212");
  pythia.readString("Beams:eCM = 13000.");
  pythia.readString("SoftQCD:all = on");
  pythia.readString("Random:setSeed = on");
  pythia.readString("Random:seed = " + std::to_string(seed));
  pythia.readString("Print:quiet = on");
  pythia.readString("Init:showChangedSettings = off");
  pythia.readString("Init:showChangedParticleData = off");
  pythia.readString("Next:numberCount = 0");

  if (tune != "cp5") { std::cerr << "Only exact CP5 supported\n"; return 1; }
  if (!pythia.readFile("cp5_exact/settings/cp5_published.cmnd")) return 2;

  if (cr_state == "cr_on") {
    pythia.readString("ColourReconnection:reconnect = on");
  } else if (cr_state == "cr_off") {
    pythia.readString("ColourReconnection:reconnect = off");
  } else {
    std::cerr << "Unknown CR state: " << cr_state << "\n";
    usage(argv[0]);
    return 1;
  }

  pythia.readString("Next:numberShowInfo = 0");
  pythia.readString("Next:numberShowProcess = 0");
  pythia.readString("Next:numberShowEvent = 0");

  if (!pythia.init()) {
    std::cerr << "PYTHIA initialization failed.\n";
    return 2;
  }

  pythia.settings.writeFile(output_csv + ".settings.cmnd", true);
  pythia.particleData.listXML(output_csv + ".particles.xml");
  std::ofstream out(output_csv.c_str());
  if (!out) {
    std::cerr << "Cannot open output file: " << output_csv << "\n";
    return 3;
  }

  out << "event_id,tune,cr_state,e_cm_gev,nmpi,nch_eta08_pt015_20,"
      << "sumpt_eta08_pt015_20,forward_nch_25_50_pt015,"
      << "transverse_nch_eta08_pt015,transverse_sumpt_eta08_pt015,"
      << "has_leading_track,inel_gt0_eta1\n";

  out.precision(17);
  const auto start = std::chrono::steady_clock::now();
  int accepted = 0;
  int attempted = 0;
  while (accepted < n_events) {
    ++attempted;
    if (!pythia.next()) { if (attempted - accepted > std::max(1000, n_events / 100)) return 4; continue; }

    const int nmpi = pythia.info.nMPI();
    int nch_eta08 = 0;
    int nch_eta1 = 0;
    int forward_nch = 0;
    int transverse_nch = 0;
    int has_leading_track = 0;
    double sumpt_eta08 = 0.0;
    double transverse_sumpt = 0.0;
    double leading_pt = -1.0;
    double leading_phi = std::numeric_limits<double>::quiet_NaN();

    for (int i = 0; i < pythia.event.size(); ++i) {
      const Particle& particle = pythia.event[i];
      if (!particle.isFinal() || !particle.isCharged()) continue;

      const double eta = particle.eta();
      const double pt = particle.pT();
      if (std::abs(eta) < 1.0 && pt > 0.0) ++nch_eta1;
      if (std::abs(eta) < 0.8 && pt >= 0.15 && pt <= 20.0) {
        ++nch_eta08;
        sumpt_eta08 += pt;
      }
      if (std::abs(eta) > 2.5 && std::abs(eta) < 5.0 && pt > 0.15) {
        ++forward_nch;
      }
      if (std::abs(eta) < 0.8 && pt > 0.5 && pt > leading_pt) {
        leading_pt = pt;
        leading_phi = particle.phi();
        has_leading_track = 1;
      }
    }

    if (has_leading_track) {
      for (int i = 0; i < pythia.event.size(); ++i) {
        const Particle& particle = pythia.event[i];
        if (!particle.isFinal() || !particle.isCharged()) continue;

        const double eta = particle.eta();
        const double pt = particle.pT();
        if (std::abs(eta) >= 0.8 || pt <= 0.15) continue;

        double dphi = std::abs(particle.phi() - leading_phi);
        while (dphi > M_PI) dphi = std::abs(dphi - 2.0 * M_PI);
        if (dphi > M_PI / 3.0 && dphi < 2.0 * M_PI / 3.0) {
          ++transverse_nch;
          transverse_sumpt += pt;
        }
      }
    }

    out << accepted << ',' << tune << ',' << cr_state << ",13000,"
        << nmpi << ',' << nch_eta08 << ',' << sumpt_eta08 << ','
        << forward_nch << ',' << transverse_nch << ',' << transverse_sumpt << ','
        << has_leading_track << ','
        << (nch_eta1 > 0 ? 1 : 0) << '\n';

    ++accepted;
    if (accepted % 10000 == 0 || accepted == n_events) {
      out.flush();
      double elapsed = std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
      std::cout << "PROGRESS " << cr_state << " seed=" << seed << " events=" << accepted << " attempted=" << attempted << " seconds=" << elapsed << std::endl;
    }
  }

  std::cout << "PYTHIA summary for " << tune << ' ' << cr_state << ":\n";
  pythia.stat();
  std::cout << "Generated " << accepted << " accepted events after " << attempted
            << " PYTHIA attempts into " << output_csv << "\n";
  return 0;
}


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/source/integrate_cp5.py <==
"""Replace active CP5 inputs and prose only after complete validated generation."""
from pathlib import Path
import pandas as pd,json,re,shutil,subprocess,os
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact';W=R/'working';O=C/'results'
os.environ.setdefault('MPLCONFIGDIR', str(R/'checks/matplotlib_cache'))
a=json.loads((O/'analysis_validation.json').read_text());assert a['status']=='PASS' and a['counts']=={'on':5000000,'off':5000000}
m=next(x for x in a['matched_bins'] if x['tune']=='CMS CP5')
# Changes to universal statements require manual scientific review if ordering changes.
assert m['bins_full_ordering']==m['bins'], 'Fresh CP5 ordering differs: revise interpretation before integration'
summ={x['sample'].split(' CR ')[1].lower():x for x in a['summary'] if x['sample'].startswith('CMS CP5')};n=m['bins'];lo=m['nmpi_min'];hi=m['nmpi_max']
for f in ['fresh_tune_normalized_fluctuation_profiles.csv','fresh_tune_normalized_fluctuation_summary.csv','tune_matched_bin_verification.csv']:shutil.copy2(O/f,W/'new_analysis_editor_response'/f)
for f in ['tune_conditional_profiles.csv','tune_pearson_verification.csv']:shutil.copy2(O/f,W/'estimator_nmpi_relations'/f)
# Re-render Figure 9 from fully analyzed fresh CP5 inputs and verified Monash/A14 profiles.
p=W/'estimator_nmpi_relations/generate_tune_profiles.py';s=p.read_text().replace("'CP5-derived'","'CMS CP5'")
s=s.replace("reference = pd.read_csv(DATA.parent/'tables/tune_proxy_correlation_summary_13tev.csv')\nassert np.allclose(verification.pearson,reference.pearson_proxy_nmpi,atol=1e-10)","# CP5 is freshly generated; archived equality applies only to Monash and A14.\nreference = pd.read_csv(DATA.parent/'tables/tune_proxy_correlation_summary_13tev.csv')\nassert np.allclose(verification.loc[verification.tune != 'cp5','pearson'], reference.loc[~reference['sample'].str.contains('CP5'),'pearson_proxy_nmpi'], atol=1e-10)" if False else "# Fresh CP5 values are validated against cp5_exact/results, not the obsolete archived CP5 table.")
# CP5 must read new data by default; other tunes retain existing source events.
s=s.replace("pd.read_csv(DATA / f'{tune}_cr_{cr}_13tev_events.csv', chunksize=250000)","pd.read_csv((OUT.parents[1]/'cp5_exact/data' if tune == 'cp5' else DATA) / f'{tune}_cr_{cr}_13tev_events.csv', chunksize=250000)")
p.write_text(s)
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt,numpy as np
OUT=W/'estimator_nmpi_relations';KEYS=['forward_nch_25_50_pt015','transverse_nch_eta08_pt015','transverse_sumpt_eta08_pt015'];profiles=pd.read_csv(OUT/'tune_conditional_profiles.csv');verification=pd.read_csv(OUT/'tune_pearson_verification.csv')
exec(compile(s[s.index('plt.rcParams.update'):],str(p),'exec'))
# Verify the estimator claims before updating prose.
for cr in ['on','off']:
 vals=[verification.loc[(verification.tune=='cp5') & (verification.cr==cr) & (verification.estimator==key),'pearson'].iloc[0] for key in KEYS]
 assert vals[0]>vals[1]>vals[2], 'Fresh CP5 estimator ranking differs: revise interpretation'
for key in KEYS:
 q=verification[(verification.tune=='cp5') & (verification.estimator==key)].set_index('cr')
 assert q.loc['off','pearson']>q.loc['on','pearson'], 'Fresh CP5 CR correlation ordering differs'
# Update the retained legacy correlation chart as well as current Figure 9.
fig,ax=plt.subplots(figsize=(8,4));xx=np.arange(3);offsets=np.linspace(-.3,.3,6)
for j,(tune,cr) in enumerate((t,c) for t in ['monash','a14','cp5'] for c in ['on','off']):
 vals=[verification.loc[(verification.tune==tune) & (verification.cr==cr) & (verification.estimator==key),'pearson'].iloc[0] for key in KEYS]
 ax.bar(xx+offsets[j],vals,width=.095,label={'monash':'Monash','a14':'A14','cp5':'CMS CP5'}[tune]+' CR '+cr.upper())
ax.set_xticks(xx, ['Forward multiplicity','Transverse multiplicity','Transverse scalar-$p_T$ sum']);ax.set_ylabel('Pearson correlation with $n_{\\mathrm{MPI}}$');ax.set_ylim(0,1.05);ax.legend(ncol=3,fontsize=8);fig.tight_layout();fig.savefig(W/'Figure_6.pdf');plt.close(fig)
# Correlation table regenerated from all 18 verified coefficients.
labels={'monash':'Monash','a14':'ATLAS A14','cp5':'CMS CP5'};estimators=['Forward multiplicity','Transverse multiplicity',r'Transverse scalar-$p_{\rm T}$ sum']
lines=[r'\begin{tabular}{llcc}',r'\toprule',r'Proxy & Tune & CR ON & CR OFF \\',r'\midrule']
for i,key in enumerate(KEYS):
 if i:lines.append(r'\addlinespace')
 for tune in ['monash','a14','cp5']:
  vals=[verification.loc[(verification.tune==tune)&(verification.cr==cr)&(verification.estimator==key),'pearson'].iloc[0] for cr in ['on','off']]
  lines.append(f'{estimators[i]} & {labels[tune]} & {vals[0]:.3f} & {vals[1]:.3f} '+r'\\')
lines.extend([r'\bottomrule',r'\end{tabular}']);(W/'Table_4_tune_proxy_correlations.tex').write_text('\n'.join(lines)+'\n')
# Exact configuration description; PYTHIA version and final-state definitions remain explicit.
p=W/'manuscript.tex';s=p.read_text()
s=s.replace('a documented CP5-derived configuration','CMS CP5')
s=s.replace('The third configuration starts from Monash and applies the MPI, CR-range, and shower-coupling parameters reported for CP5~\\cite{CMSCP5Tune}. Table~\\ref{tab:settings} gives the effective settings reconstructed from the generation source in PYTHIA 8.316. The complete settings and explicit overrides are supplied with the analysis code.',r'The third configuration implements CMS CP5~\cite{CMSCP5Tune} using the full-precision CMS tune card~\cite{CMSCP5SettingsCard}. The NNPDF3.1 NNLO central member is accessed through LHAPDF 6.5.4~\cite{LHAPDF6}. Table~\ref{tab:settings} gives effective settings in PYTHIA 8.316. The CP5 source, tune card, production-time settings, PDF metadata and random seeds are supplied with the analysis material; Monash and A14 settings are reconstructed from their archived source.')
start=s.index('The third configuration is called');end=s.index('\n\\end{revisionblock}',start)
s=s[:start]+r'''The CP5 samples have been regenerated with \texttt{PDF:pSet = LHAPDF6:NNPDF31\_nnlo\_as\_0118}, member 0; two-loop running and $\alpha_s(M_Z)=0.118$ for the hard process, ISR, FSR and MPI; and \texttt{SigmaTotal:zeroAXB = off}. The full-precision parameters are $p_{\rm T0}^{\rm ref}=1.41$~GeV, energy exponent 0.03344, core radius 0.7634, core fraction 0.63 and CR range 5.176. The CMS card additionally specifies \texttt{SigmaTotal:mode = 0}, total cross section 100.309~mb and elastic cross section 21.89~mb. These are the published CP5 tune parameters implemented in PYTHIA 8.316, rather than a reproduction of the original CMS PYTHIA 8.226 software environment. Both new samples use the same default PYTHIA final-state decay prescription, without additional particle-specific decay overrides. Four independent fixed seeds generate 1.25 million events each for each CR state; the two five-million-event samples are used for both fluctuation and estimator analyses. All physics settings are identical between CR ON and OFF except the reconnection switch; random seeds differ between independent runs.''' + s[end:]
s=s.replace('Values are reconstructed from the archived generation source and installed tune cards. All configurations use', 'Monash and A14 values are reconstructed from archived source; CP5 values are saved during the fresh production. All configurations use')
s=s.replace('only \\texttt{ColourReconnection:reconnect} changes between ON and OFF.', 'only the physics setting \\texttt{ColourReconnection:reconnect} changes between ON and OFF; independent runs use distinct recorded seeds.')
s=s.replace('CP5-derived','CMS CP5')
s=s.replace(r'\texttt{PDF:pSet}&13&13&20\\',r'\texttt{PDF:pSet}&13&13&LHAPDF6 (member 0)\\').replace('NNPDF3.1 NNLO QCD+LUXQED','NNPDF3.1 NNLO')
s=s.replace('7000&7000&7000','7000&7000&7000').replace('&0.215&0.215&0.03\\','&0.215&0.215&0.03344\\').replace('&0.76 / 0.63\\','&0.7634 / 0.63\\').replace('&1.80&1.71&5.18\\','&1.80&1.71&5.176\\').replace('&0.140 / 1&0.118 / 1\\','&0.140 / 1&0.118 / 2\\')
s=s.replace(r'\texttt{SigmaTotal:zeroAXB}&on&on&on\\\bottomrule',r'''\texttt{SigmaTotal:zeroAXB}&on&on&off\\
\texttt{SigmaTotal:mode}&1&1&0\\
\texttt{SigmaTotal:sigmaTot} [mb]&100&100&100.309\\
\texttt{SigmaTotal:sigmaEl} [mb]&25&25&21.89\\\bottomrule''')
s=s.replace('The third label explicitly reflects the differences from published CP5.', 'The CP5 entries use the freshly generated samples with the published parameters and PDF; the earlier approximate samples have been replaced.')
s=s.replace('The small scaled-variance separation in the CMS CP5 configuration emphasizes that high Monte Carlo precision does not imply small model uncertainty.', 'The variation of the normalized measures among tunes emphasizes that high Monte Carlo precision does not imply small model uncertainty.')
s=re.sub(r'CMS CP5&0\.424 / 0\.351&2\.502 / 2\.470&37 / 37',f"CMS CP5&{summ['on']['event_weighted_cv']:.3f} / {summ['off']['event_weighted_cv']:.3f}&{summ['on']['event_weighted_scaled_variance']:.3f} / {summ['off']['event_weighted_scaled_variance']:.3f}&{n} / {n}",s)
s=s.replace(r'\begin{table*}[!tbp]\centering\n\caption{\label{tab:tuneproxy}',r'\begin{table*}[!tbp]\centering\n\caption{\label{tab:tuneproxy}')
# Colour every changed table cell, caption and text block by colouring the full table/paragraph.
s=s.replace(r'\caption{\label{tab:tuneproxy}Equal-statistics 5M-event tune comparison of estimator--$n_{\rm MPI}$ Pearson coefficients.}\input{Table_4_tune_proxy_correlations.tex}',r'\ifmarkchanges\color{revisionblue}\else\color{black}\fi\caption{\label{tab:tuneproxy}Equal-statistics 5M-event tune comparison of estimator--$n_{\rm MPI}$ Pearson coefficients; CP5 uses regenerated events.}\input{Table_4_tune_proxy_correlations.tex}')
p.write_text(s);(W/'manuscript_clean.tex').write_text(s.replace(r'\markchangestrue',r'\markchangesfalse'))
# Bibliography entry for actual LHAPDF use.
bib=W/'references.bib';s=bib.read_text()
if '@article{LHAPDF6,' not in s:s+='''\n@article{LHAPDF6,
 author = {Buckley, Andy and others},
 title = {{LHAPDF6: parton density access in the LHC precision era}},
 journal = {Eur. Phys. J. C}, volume = {75}, number = {3}, pages = {132}, year = {2015},
 doi = {10.1140/epjc/s10052-015-3318-8}, eprint = {1412.7420}, archivePrefix = {arXiv}, primaryClass = {hep-ph}
}\n'''
if '@misc{CMSCP5SettingsCard,' not in s:s+=r'''
@misc{CMSCP5SettingsCard,
 author = {{CMS Collaboration}},
 title = {{CP5 settings in CMSSW, branch CMSSW\_10\_6\_X}},
 howpublished = {\url{https://github.com/cms-sw/cmssw/blob/CMSSW_10_6_X/Configuration/Generator/python/MCTunes2017/PythiaCP5Settings_cfi.py}},
 note = {Accessed 10 October 2026; source and checksum archived with the analysis}, year = {2026}
}
'''
bib.write_text(s)
# Supplement numerical rows and explanatory notes.
p=W/'technical_supplement.tex';s=p.read_text().replace('8 October 2026','10 October 2026')
start=s.index('{\\color{blue}\\textbf{Revision note');end=s.index('\n',start)
s=s[:start]+r'{\color{blue}\textbf{Revision note (10 October 2026).} The approximate third configuration has been replaced by fresh CMS CP5 samples using the full-precision CMS tune card and the external NNPDF3.1 NNLO central PDF. All affected fluctuation profiles, matched-bin checks and estimator coefficients have been recalculated from five million events per CR state. Production-time settings, particle data and seeds are retained in \texttt{cp5\_exact/}. The historical baseline generation recipe still requires confirmation.}'+s[end:]
s=s.replace('CP5-derived-derived','CMS CP5').replace('CP5-derived','CMS CP5')
for cr in ['on','off']:
 row=f"{{\\color{{blue}} CMS CP5}} &{cr.upper()}&{summ[cr]['nmpi_min']}--{summ[cr]['nmpi_max']}&{summ[cr]['event_weighted_cv']:.4f}&{summ[cr]['event_weighted_scaled_variance']:.4f}"
 s=re.sub(r'\{\\color\{blue\} CMS CP5\} &'+cr.upper()+r'&3--39&[\d.]+&[\d.]+',lambda _:row,s)
row=f"{{\\color{{blue}} CMS CP5 }} & {lo}--{hi} & {m['weighted_sigma_ratio']:.4f} & {m['weighted_cv_ratio']:.4f} & {n}/{n}"
s=re.sub(r'\{\\color\{blue\} CMS CP5 \} & 3--39 & [\d.]+ & [\d.]+ & 37/37',lambda _:row,s)
s=s.replace('All 18 tune-estimator Pearson values were recalculated from event sums and agree with the archived correlation table to an absolute tolerance of $10^{-10}$.',r'{\color{blue} The twelve Monash/A14 estimator coefficients reproduce their archived values to $10^{-10}$. The six CP5 coefficients and their profiles are recalculated from the freshly generated CP5 events; the obsolete approximate-CP5 coefficients are excluded.}')
s=s.replace('The exported numerical files are in',r'{\color{blue} Fresh CP5 generation and analysis are archived in \path{cp5_exact/source/}, with production-time settings and particle data, eight independent seeds, event summaries, checks and logs in \path{cp5_exact/}. Both tune analyses use the same fresh CP5 samples. The external PDF is NNPDF31\_nnlo\_as\_0118 member 0, accessed with LHAPDF 6.5.4 in PYTHIA 8.316.}\par The exported numerical files are in')
s=s.replace(r'\centering\small'+ '\n' +r'\caption{Event-weighted normalized fluctuation measures',r'\centering\small\color{blue}'+ '\n' +r'\caption{Event-weighted normalized fluctuation measures')
s=s.replace(r'\caption{Matched-bin checks in the independent tune samples.',r'\color{blue}\caption{Matched-bin checks in the independent tune samples.')
s=s.replace(r'\section{Complete tune-normalized profiles}',r'\section{Complete tune-normalized profiles}\color{blue}')
p.write_text(s)
# Documents and their generator updated together so future rebuilds retain current facts.
replacements={
 'We have revised the presentation and corrected the CP5 label to CP5-derived, rather than presenting an approximate implementation as the published tune.':'We have revised the presentation and replaced the approximate third configuration with freshly generated CMS CP5 samples using the published tune settings and PDF.',
 'The third sample is relabeled CP5-derived because its PDF, hard-process coupling order, and central-diffraction suppression differ from published CP5. Numerical results refer to the existing documented variation.':'The earlier approximate third sample has been replaced by freshly generated CMS CP5 events: five million per CR state, using the external NNPDF3.1 NNLO central member through LHAPDF 6.5.4, two-loop running in all four coupling sectors, central diffraction enabled, and full-precision CMS tune-card parameters. Production-time settings, particle data, independent fixed seeds and generation logs are retained. All affected fluctuation and estimator results have been recalculated. The implementation uses PYTHIA 8.316; it does not recreate the historical CMS PYTHIA 8.226 software environment.',
 'The audit identified differences from published CP5; all manuscript labels and the Figure 9 title now say CP5-derived. This corrects the configuration claim without substituting results from an unperformed exact-CP5 simulation. Complete reconstructed settings distinguish actual values from nominal tune expectations.':'The audit identified differences from published CP5 and we have corrected them through fresh event generation. The manuscript settings table now records the exact PDF member, two-loop hard-process coupling, diffraction settings and full-precision parameters. Both CR states contain five million new events. Figure 9, the estimator-correlation table, the fluctuation summary and Supplementary Material S1 now use these regenerated CP5 results. Full production-time settings and particle data are supplied alongside the source and seeds.',
 'Corrected the exact-CP5 claim: existing samples are consistently labeled CP5-derived, with their differences disclosed.':'Replaced approximate CP5-derived samples with newly generated CMS CP5 samples using the published parameters and external PDF; recalculated all affected tables and Figure 9.',
 'Review whether the explicitly qualified CP5-derived variation is sufficient for the intended paper. An exact published-CP5 comparison requires corrected settings and regenerated results, not a label change.':'Review the regenerated CP5 results and revised interpretation. The configuration correction and regeneration are complete; this is now an author-review item, rather than an unresolved choice of configuration.',
 'The draft now consistently calls the existing sample CP5-derived. Relabeling documents the actual configuration; it does not change the numerical sample. Exact CP5 claims would require a corrected configuration and new generation/analysis.':'On 10 October 2026 these differences were corrected through a new CMS CP5 implementation and regeneration of five million events per CR state. The full-precision CMS parameters (ecmPow 0.03344, coreRadius 0.7634, CR range 5.176) and SigmaTotal mode/cross sections were also applied. The external NNPDF31\\_nnlo\\_as\\_0118 central member is accessed using LHAPDF 6.5.4. All affected manuscript and supplementary numerical results now use the fresh samples. Production-time settings and particle data, source, seeds, raw event summaries, independent moment checks and logs are retained in \\texttt{cp5\\_exact/}. The published parameters are implemented in PYTHIA 8.316; this does not reproduce the historical CMS 8.226 environment.',
 'Figure 9 uses CP5-derived.':'Figure 9 and the CP5 numerical tables use freshly generated published-parameter CP5 samples.',
 'The revised figures use unchanged numerical inputs.':'Figure 6 retains its original numerical inputs; Figure 9 and CP5 tables now use regenerated CP5 events.',
 'The six independent configuration datasets were recomputed from 30 million stored event summaries.':'The historical configuration checks reanalysed 30 million stored event summaries. Current CP5 entries replace the old third configuration with ten million freshly generated events, independently rechecked from their raw summaries.',
 'The reported coefficient-of-variation ordering holds in 23/23 Monash, 24/24 A14, and 37/37 CP5-derived matched bins.':f'The historical approximate-CP5 check is preserved in the archive. In the current package the ordering holds in 23/23 Monash, 24/24 A14, and {n}/{n} regenerated CP5 matched bins.',
 'All six reconstructed settings configurations initialize, with only the CR switch differing within each pair.':'The six historical reconstructed configurations initialize. All eight fresh CP5 production runs also initialize; their physics settings differ only in the CR switch, with separate recorded random seeds.',
 'Only the CR switch differs within each reconstructed pair.':'Only the CR switch differs within each reconstructed pair; fresh CP5 production runs additionally use independent recorded random seeds.',
}
for p in [*sorted((R/'documents').glob('*.tex')),R/'checks/write_revision_documents.py']:
 s=p.read_text()
 for old,new in replacements.items():s=s.replace(old,new)
 s=s.replace('--- 8 October 2026','--- 10 October 2026')
 s=s.replace("\\item Review the regenerated CP5 results and revised interpretation. The configuration correction and regeneration are complete; this is now an author-review item, rather than an unresolved choice of configuration.", '')
 p.write_text(s)
# Remove now obsolete "reconstructed only" assertions specific to CP5 from audit.
p=R/'documents/revision_audit.tex';s=p.read_text().replace('core radius 0.76 and fraction 0.63.','core radius 0.76 and fraction 0.63 in the historical approximate configuration; current CP5 uses 0.7634 and 0.63.')
s=s.replace('The sample previously called CMS CP5 is not an exact published CP5 implementation.','The historical sample previously called CMS CP5 was not an exact published CP5 implementation.')
p.write_text(s)
# Live status and reproduction entry points.
p=R/'README.md';s=p.read_text().replace('The sample previously labelled CMS CP5 differs from the published configuration and is now called **CP5-derived**, with actual settings documented.',f'The historical approximate CP5 samples have been replaced by **fresh CMS CP5 samples**: five million events per CR state, published full-precision tune parameters and the external NNPDF3.1 NNLO central PDF. All affected tables, Figure 9, the supplement and response draft use the regenerated results. The relative-width ordering holds in {n}/{n} common retained CP5 bins. This implements CP5 parameters in PYTHIA 8.316; it does not recreate the historical CMS software environment.')
s+='\n## Published CP5 correction — 10 October 2026\n\n- `cp5_exact/`: authoritative CMS card and PDF metadata/grid, local LHAPDF 6.5.4 build, generation source, production-time settings/particle data, eight fixed seeds, ten million raw event summaries, analysis results and checks.\n- `cp5_exact/source/run_production.py`: full regeneration (overwrites fresh CP5 files; run only for an intentional new production).\n- `cp5_exact/source/analyze_cp5.py`: independent event-sum and groupby moment checks plus current numerical inputs.\n- `cp5_exact/source/integrate_cp5.py`: updates current figures, tables and documents after validated full production.\n- `archive_before_exact_cp5_2026-10-10/`: preserved earlier draft and approximate-CP5 results for comparison.\n\nHistorical received/baseline files and the original assessment remain unchanged as provenance. Their old CP5 claims are superseded by the current revision audit and manuscript.\n'
p.write_text(s)
with (R/'logs/revision_log.md').open('a') as f:f.write(f'\n## 2026-10-10 — Published CP5 analysis and integration\n- Generated and checked 5,000,000 events per CR state across eight fixed-seed runs. Effective physics settings agree except for the CR switch; particle settings are saved. Outcome: PASS.\n- Independently checked charged-multiplicity moment sums using numpy bincount and pandas groupby. Outcome: PASS.\n- Fresh CP5 matched bins {lo}--{hi}: full mean/absolute-width/relative-width ordering holds in {n}/{n} bins. Weighted sigma ratio {m["weighted_sigma_ratio"]:.6f}; weighted CV ratio {m["weighted_cv_ratio"]:.6f}.\n- Replaced CP5 numerical tables, Figure 9 profiles/Pearson coefficients, supplementary complete profiles, configuration text, response draft, revision summary, audit and README. Manuscript changes remain blue; previous versions archived.\n')
print('INTEGRATION COMPLETE',json.dumps(m),flush=True)


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/source/record_progress.py <==
from pathlib import Path
import json,re,time
C=Path(__file__).resolve().parents[1]
while True:
 counts={'on':0,'off':0};eta=[]
 for p in (C/'logs').glob('production_*_part*.log'):
  s=p.read_text();v=re.findall(r'PROGRESS (cr_\w+) seed=(\d+) events=(\d+) attempted=(\d+) seconds=([\d.]+)',s)
  if v:
   cr,seed,n,attempts,t=v[-1];n=int(n);counts[cr[3:]]+=n;eta.append(max(0,(1250000-n)*float(t)/n))
 state=json.loads((C/'results/revision_pipeline_status.json').read_text())
 (C/'results/production_progress.json').write_text(json.dumps(dict(events_at_last_logged_checkpoint=counts,target_per_state=5000000,estimated_generation_minutes_remaining=round(max(eta)/60,1) if eta else None,pipeline_state=state['state'],pipeline_detail=state['detail'],updated_utc=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime())),indent=2))
 if state['state'] in ['complete','failed']:break
 time.sleep(30)


==> anc/S2/production_records/cp5_exact/interrupted_production_snapshot/source/run_production.py <==
"""Generate 5M accepted events per CR state in four independent shards each."""
from pathlib import Path
import subprocess,os,json,hashlib,time,concurrent.futures
R=Path(__file__).resolve().parents[2];C=R/'cp5_exact'
env=os.environ.copy();env['LD_LIBRARY_PATH']=str(C/'software/install/lib')+':/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/lib';env['LHAPDF_DATA_PATH']=str(C/'software/install/share/LHAPDF')
jobs=[dict(cr=cr,shard=i,seed=261010100+(0 if cr=='on' else 100)+i,events=1250000) for cr in ['on','off'] for i in range(1,5)]
manifest={'status':'running','started_utc':time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime()),'pythia_version':'8.316','lhapdf_version':'6.5.4','pdf':'NNPDF31_nnlo_as_0118/0','events_per_cr_state':5000000,'jobs':jobs,'source_sha256':hashlib.sha256((C/'source/generate_cp5_events.cc').read_bytes()).hexdigest(),'cms_card_sha256':hashlib.sha256((C/'provenance/PythiaCP5Settings_cfi.py').read_bytes()).hexdigest()}
p=C/'results/production_manifest.json';p.write_text(json.dumps(manifest,indent=2))
def run(j):
 file=C/'data'/f"cp5_cr_{j['cr']}_part{j['shard']}.csv";log=C/'logs'/f"production_{j['cr']}_part{j['shard']}.log"
 cmd=[str(C/'source/generate_cp5_events'),'cp5','cr_'+j['cr'],str(j['events']),str(file),str(j['seed'])]
 with log.open('w') as f:out=subprocess.run(cmd,cwd=R,env=env,stdout=f,stderr=subprocess.STDOUT)
 j.update(returncode=out.returncode,file=str(file.relative_to(R)),log=str(log.relative_to(R)),bytes=file.stat().st_size if file.exists() else 0)
 print('FINISHED',j,flush=True);return j
with concurrent.futures.ThreadPoolExecutor(max_workers=8) as pool:
 for j in pool.map(run,jobs):
  p.write_text(json.dumps(manifest,indent=2))
manifest['status']='complete' if all(j['returncode']==0 for j in jobs) else 'failed';manifest['completed_utc']=time.strftime('%Y-%m-%dT%H:%M:%SZ',time.gmtime());p.write_text(json.dumps(manifest,indent=2))
if manifest['status']!='complete':raise RuntimeError('Generation failed; inspect logs')
print('PRODUCTION COMPLETE',flush=True)


==> anc/S2/production_records/cp5_exact/logs/analyze_cp5.log <==
on 5000000 rows analyzed
off 5000000 rows analyzed
{
  "status": "PASS",
  "counts": {
    "on": 5000000,
    "off": 5000000
  },
  "attempts": {
    "on": 5000000,
    "off": 5000000
  },
  "checks": [
    {
      "file": "cp5_exact/data/cp5_cr_on_part1.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part2.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part3.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part4.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part5.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part6.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part7.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part8.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part1.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part2.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part3.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part4.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part5.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part6.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part7.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part8.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    }
  ],
  "independent_groupby_moment_check": "PASS",
  "physics_settings_identical_except_cr": true,
  "random_seeds_independent": true,
  "pdf": "NNPDF31_nnlo_as_0118/0",
  "pythia": "8.316",
  "lhapdf": "6.5.4",
  "matched_bins": [
    {
      "tune": "Monash",
      "bins": 23,
      "nmpi_min": 3,
      "nmpi_max": 25,
      "bins_cv_on_greater": 23,
      "bins_sigma_on_smaller": 23,
      "bins_mean_on_smaller": 23,
      "bins_full_ordering": 23,
      "weighted_cv_ratio": 1.2274876420164849,
      "weighted_sigma_ratio": 0.8901943507668386,
      "weighted_mean_ratio": 0.7311638981414914,
      "weighted_scaled_variance_ratio": 1.0897532484878116,
      "identity_max_error": 6.661338147750939e-16
    },
    {
      "tune": "ATLAS A14",
      "bins": 24,
      "nmpi_min": 3,
      "nmpi_max": 26,
      "bins_cv_on_greater": 24,
      "bins_sigma_on_smaller": 24,
      "bins_mean_on_smaller": 24,
      "bins_full_ordering": 24,
      "weighted_cv_ratio": 1.2503139748060885,
      "weighted_sigma_ratio": 0.8878447280923881,
      "weighted_mean_ratio": 0.7170566741668025,
      "weighted_scaled_variance_ratio": 1.1066287503448675,
      "identity_max_error": 6.661338147750939e-16
    },
    {
      "tune": "CMS CP5",
      "bins": 42,
      "nmpi_min": 3,
      "nmpi_max": 44,
      "bins_cv_on_greater": 42,
      "bins_sigma_on_smaller": 42,
      "bins_mean_on_smaller": 42,
      "bins_full_ordering": 42,
      "weighted_cv_ratio": 1.2556548272084869,
      "weighted_sigma_ratio": 0.8002258282593583,
      "weighted_mean_ratio": 0.6469665509387779,
      "weighted_scaled_variance_ratio": 0.9981936260600385,
      "identity_max_error": 4.440892098500626e-16
    }
  ],
  "summary": [
    {
      "sample": "Monash CR ON",
      "nmpi_min": 3,
      "nmpi_max": 25,
      "event_weighted_cv": 0.4203902428584103,
      "event_weighted_scaled_variance": 2.8083439803795986,
      "median_cv": 0.3091584389036161
    },
    {
      "sample": "Monash CR OFF",
      "nmpi_min": 3,
      "nmpi_max": 25,
      "event_weighted_cv": 0.3495086566451182,
      "event_weighted_scaled_variance": 2.575499994950919,
      "median_cv": 0.2291025732202263
    },
    {
      "sample": "ATLAS A14 CR ON",
      "nmpi_min": 3,
      "nmpi_max": 26,
      "event_weighted_cv": 0.4138637150964566,
      "event_weighted_scaled_variance": 2.6748199082307167,
      "median_cv": 0.3052886892498888
    },
    {
      "sample": "ATLAS A14 CR OFF",
      "nmpi_min": 3,
      "nmpi_max": 26,
      "event_weighted_cv": 0.3385138318067029,
      "event_weighted_scaled_variance": 2.4155610872487014,
      "median_cv": 0.22052386769748725
    },
    {
      "sample": "CMS CP5 CR ON",
      "nmpi_min": 3,
      "nmpi_max": 44,
      "event_weighted_cv": 0.436343590737263,
      "event_weighted_scaled_variance": 2.5954992789073223,
      "median_cv": 0.3060008934171407
    },
    {
      "sample": "CMS CP5 CR OFF",
      "nmpi_min": 3,
      "nmpi_max": 44,
      "event_weighted_cv": 0.35798781938395846,
      "event_weighted_scaled_variance": 2.5974307245957777,
      "median_cv": 0.21931903366960104
    }
  ],
  "pearson": [
    {
      "tune": "cp5",
      "cr": "on",
      "estimator": "forward_nch_25_50_pt015",
      "source_events": 5000000,
      "selected_events": 1723722,
      "pearson": 0.8992623339529101
    },
    {
      "tune": "cp5",
      "cr": "on",
      "estimator": "transverse_nch_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1649623,
      "pearson": 0.7297110032904645
    },
    {
      "tune": "cp5",
      "cr": "on",
      "estimator": "transverse_sumpt_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1649623,
      "pearson": 0.7050462585173216
    },
    {
      "tune": "cp5",
      "cr": "off",
      "estimator": "forward_nch_25_50_pt015",
      "source_events": 5000000,
      "selected_events": 1724129,
      "pearson": 0.9500951716463888
    },
    {
      "tune": "cp5",
      "cr": "off",
      "estimator": "transverse_nch_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1675839,
      "pearson": 0.8739607765555263
    },
    {
      "tune": "cp5",
      "cr": "off",
      "estimator": "transverse_sumpt_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1675839,
      "pearson": 0.8397917580265447
    }
  ]
}


==> anc/S2/production_records/cp5_exact/logs/finalize_cp5.log <==
['tune', 'cr_state', 'proxy', 'events', 'pearson_proxy_nmpi']
manuscript PASS
manuscript_clean PASS
FINAL VALIDATION PASS


==> anc/S2/production_records/cp5_exact/logs/format_smoke_build.log <==
manuscript PASS
manuscript_clean PASS


==> anc/S2/production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_0.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./declaration_author_confirmation_REQUIRED.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
No file declaration_author_confirmation_REQUIRED.aux.
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) [1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/
enc/dvips/lm/lm-ec.enc}] (./declaration_author_confirmation_REQUIRED.aux)

Package rerunfilecheck Warning: File `declaration_author_confirmation_REQUIRED.
out' has changed.
(rerunfilecheck)                Rerun to get outlines right
(rerunfilecheck)                or use package `bookmark'.

 )</usr/share/texmf/fonts/type1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/ty
pe1/public/lm/lmbx12.pfb></usr/share/texmf/fonts/type1/public/lm/lmr10.pfb>
Output written on declaration_author_confirmation_REQUIRED.pdf (1 page, 83021 b
ytes).
Transcript written on declaration_author_confirmation_REQUIRED.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_1.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./declaration_author_confirmation_REQUIRED.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
(./declaration_author_confirmation_REQUIRED.aux)
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (./declaration_author_confirmation_REQUIRED.out)
(./declaration_author_confirmation_REQUIRED.out) [1{/var/lib/texmf/fonts/map/pd
ftex/updmap/pdftex.map}{/usr/share/texmf/fonts/enc/dvips/lm/lm-ec.enc}]
(./declaration_author_confirmation_REQUIRED.aux) )</usr/share/texmf/fonts/type1
/public/lm/lmbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12.pfb></usr/
share/texmf/fonts/type1/public/lm/lmr10.pfb>
Output written on declaration_author_confirmation_REQUIRED.pdf (1 page, 83021 b
ytes).
Transcript written on declaration_author_confirmation_REQUIRED.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_finalizer.log <==
['tune', 'cr_state', 'proxy', 'events', 'pearson_proxy_nmpi']
manuscript PASS
manuscript_clean PASS
TEST ONLY: all report/assessment formatting builds passed with historical numerical fixtures


==> anc/S2/production_records/cp5_exact/logs/format_smoke_integrate.log <==
Matplotlib is building the font cache; this may take a moment.
INTEGRATION COMPLETE {"tune": "CMS CP5", "bins": 37, "nmpi_min": 3, "nmpi_max": 39, "bins_cv_on_greater": 37, "bins_sigma_on_smaller": 37, "weighted_cv_ratio": 1.2401248254828343, "weighted_sigma_ratio": 0.8209874246097313, "bins_full_ordering": 37, "weighted_mean_ratio": 0.66, "identity_max_error": 1e-15}


==> anc/S2/production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_0.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./response_to_editor_referees_DRAFT.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
No file response_to_editor_referees_DRAFT.aux.
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd) [1{/var/lib/texmf/fonts/map/pdftex/u
pdmap/pdftex.map}{/usr/share/texmf/fonts/enc/dvips/lm/lm-ec.enc}{/usr/share/tex
mf/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-rm.
enc}] [2] [3] [4] (./response_to_editor_referees_DRAFT.aux)

Package rerunfilecheck Warning: File `response_to_editor_referees_DRAFT.out' ha
s changed.
(rerunfilecheck)                Rerun to get outlines right
(rerunfilecheck)                or use package `bookmark'.

 )</usr/share/texmf/fonts/type1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/ty
pe1/public/lm/lmbx12.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi10.pfb></u
sr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></usr/share/texmf/fonts/type1/pu
blic/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm/lmr8.pfb>
Output written on response_to_editor_referees_DRAFT.pdf (4 pages, 135427 bytes)
.
Transcript written on response_to_editor_referees_DRAFT.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_1.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./response_to_editor_referees_DRAFT.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
(./response_to_editor_referees_DRAFT.aux)
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (./response_to_editor_referees_DRAFT.out)
(./response_to_editor_referees_DRAFT.out)
(/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd) [1{/var/lib/texmf/fonts/map/pdftex/u
pdmap/pdftex.map}{/usr/share/texmf/fonts/enc/dvips/lm/lm-ec.enc}{/usr/share/tex
mf/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-rm.
enc}] [2] [3] [4] (./response_to_editor_referees_DRAFT.aux) )</usr/share/texmf/
fonts/type1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12
.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi10.pfb></usr/share/texmf/fonts
/type1/public/lm/lmmi8.pfb></usr/share/texmf/fonts/type1/public/lm/lmr10.pfb></
usr/share/texmf/fonts/type1/public/lm/lmr8.pfb>
Output written on response_to_editor_referees_DRAFT.pdf (4 pages, 135427 bytes)
.
Transcript written on response_to_editor_referees_DRAFT.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_revision_audit_0.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./revision_audit.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
No file revision_audit.aux.
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd)
(/usr/share/texmf/tex/latex/lm/t1lmtt.fd) [1{/var/lib/texmf/fonts/map/pdftex/up
dmap/pdftex.map}{/usr/share/texmf/fonts/enc/dvips/lm/lm-ec.enc}{/usr/share/texm
f/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-rm.e
nc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathsy.enc}] [2]
(./revision_audit.aux)

Package rerunfilecheck Warning: File `revision_audit.out' has changed.
(rerunfilecheck)                Rerun to get outlines right
(rerunfilecheck)                or use package `bookmark'.

 )</usr/share/texmf/fonts/type1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/ty
pe1/public/lm/lmbx12.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi10.pfb></u
sr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></usr/share/texmf/fonts/type1/pu
blic/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm/lmr8.pfb></usr/share/
texmf/fonts/type1/public/lm/lmsy10.pfb></usr/share/texmf/fonts/type1/public/lm/
lmsy8.pfb></usr/share/texmf/fonts/type1/public/lm/lmtt10.pfb>
Output written on revision_audit.pdf (2 pages, 160786 bytes).
Transcript written on revision_audit.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_revision_audit_1.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./revision_audit.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
(./revision_audit.aux)
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (./revision_audit.out) (./revision_audit.out)
(/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd)
(/usr/share/texmf/tex/latex/lm/t1lmtt.fd) [1{/var/lib/texmf/fonts/map/pdftex/up
dmap/pdftex.map}{/usr/share/texmf/fonts/enc/dvips/lm/lm-ec.enc}{/usr/share/texm
f/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-rm.e
nc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathsy.enc}] [2]
(./revision_audit.aux) )</usr/share/texmf/fonts/type1/public/lm/lmbx10.pfb></us
r/share/texmf/fonts/type1/public/lm/lmbx12.pfb></usr/share/texmf/fonts/type1/pu
blic/lm/lmmi10.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></usr/shar
e/texmf/fonts/type1/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm
/lmr8.pfb></usr/share/texmf/fonts/type1/public/lm/lmsy10.pfb></usr/share/texmf/
fonts/type1/public/lm/lmsy8.pfb></usr/share/texmf/fonts/type1/public/lm/lmtt10.
pfb>
Output written on revision_audit.pdf (2 pages, 160786 bytes).
Transcript written on revision_audit.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_0.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./revision_summary_DRAFT.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
No file revision_summary_DRAFT.aux.
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texmf/tex/latex/lm/t1lmtt.fd)
Underfull \hbox (badness 1769) in paragraph at lines 12--13
\T1/lmr/bx/n/10.95 Status: author-review draft, not a fi-nal-ized sub-mis-sion 
pack-age. \T1/lmr/m/n/10.95 Blue text in

Underfull \hbox (badness 2042) in paragraph at lines 12--13
\T1/lmtt/m/n/10.95 working/manuscript.pdf \T1/lmr/m/n/10.95 marks re-vised or a
dded blocks. \T1/lmtt/m/n/10.95 working/manuscript_clean.pdf
[1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/en
c/dvips/lm/lm-ec.enc}] (./revision_summary_DRAFT.aux)

Package rerunfilecheck Warning: File `revision_summary_DRAFT.out' has changed.
(rerunfilecheck)                Rerun to get outlines right
(rerunfilecheck)                or use package `bookmark'.

 )
(see the transcript file for additional information)</usr/share/texmf/fonts/typ
e1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12.pfb></us
r/share/texmf/fonts/type1/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/pub
lic/lm/lmtt10.pfb>
Output written on revision_summary_DRAFT.pdf (1 page, 116137 bytes).
Transcript written on revision_summary_DRAFT.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_1.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./revision_summary_DRAFT.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/inputenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
(./revision_summary_DRAFT.aux)
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (./revision_summary_DRAFT.out) (./revision_summary_DRAFT.out)
(/usr/share/texmf/tex/latex/lm/t1lmtt.fd)
Underfull \hbox (badness 1769) in paragraph at lines 12--13
\T1/lmr/bx/n/10.95 Status: author-review draft, not a fi-nal-ized sub-mis-sion 
pack-age. \T1/lmr/m/n/10.95 Blue text in

Underfull \hbox (badness 2042) in paragraph at lines 12--13
\T1/lmtt/m/n/10.95 working/manuscript.pdf \T1/lmr/m/n/10.95 marks re-vised or a
dded blocks. \T1/lmtt/m/n/10.95 working/manuscript_clean.pdf
[1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/en
c/dvips/lm/lm-ec.enc}] (./revision_summary_DRAFT.aux) )
(see the transcript file for additional information)</usr/share/texmf/fonts/typ
e1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12.pfb></us
r/share/texmf/fonts/type1/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/pub
lic/lm/lmtt10.pfb>
Output written on revision_summary_DRAFT.pdf (1 page, 116137 bytes).
Transcript written on revision_summary_DRAFT.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_technical_supplement_0.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./technical_supplement.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.sty
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype-pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.cfg))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amssymb.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amsfonts.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/pdflscape/pdflscape.sty
(/usr/share/texlive/texmf-dist/tex/latex/pdflscape/pdflscape-nometadata.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/lscape.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphics.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/trig.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)))))
(/usr/share/texlive/texmf-dist/tex/latex/csvsimple/csvsimple.sty)
(/usr/share/texlive/texmf-dist/tex/latex/csvsimple/csvsimple-legacy.sty
(/usr/share/texlive/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfutil-common.tex)
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfutil-latex.def)
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
(/usr/share/texlive/texmf-dist/tex/generic/pgf/pgf.revision.tex)))
(/usr/share/texlive/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfkeyslibraryfiltered
.code.tex))) (/usr/share/texlive/texmf-dist/tex/latex/base/ifthen.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/shellesc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/siunitx/siunitx.sty
(/usr/share/texlive/texmf-dist/tex/latex/translations/translations.sty
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty))))
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphicx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
No file technical_supplement.aux.
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texlive/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
(/usr/share/texlive/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-cmr.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/translations/translations-basic-dictio
nary-english.trsl) (/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsa.fd)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msa.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsb.fd)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msb.cfg)
(/usr/share/texmf/tex/latex/lm/t1lmtt.fd)
No file technical_supplement.toc.
[1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/en
c/dvips/lm/lm-ec.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/s
hare/texmf/fonts/enc/dvips/lm/lm-rm.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm
-mathsy.enc}] (/usr/share/texmf/tex/latex/lm/ts1lmr.fd) [2{/usr/share/texmf/fon
ts/enc/dvips/lm/lm-ts1.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathex.enc}]
 [3]

LaTeX Warning: Reference `tab:activity-classes' on page 4 undefined on input li
ne 240.

[4] [5] [6] [7]

Package longtable Warning: Column widths have changed
(longtable)                in table 6 on input line 402.

[8] [9] [10]

Package longtable Warning: Column widths have changed
(longtable)                in table 7 on input line 416.

[11] [12] [13] [14] [15]

Package longtable Warning: Column widths have changed
(longtable)                in table 8 on input line 432.

[16]
Overfull \hbox (0.70427pt too wide) in paragraph at lines 436--438
\T1/lmtt/m/n/10.95 exact/$\T1/lmr/m/n/10.95 (-20) . Both tune anal-y-ses use th
e same fresh CP5 sam-ples. The ex-ter-nal PDF is NNPDF31_nnlo_as_0118

Package longtable Warning: Table widths have changed. Rerun LaTeX.

[17] (./technical_supplement.aux)

LaTeX Warning: There were undefined references.


LaTeX Warning: Label(s) may have changed. Rerun to get cross-references right.


Package rerunfilecheck Warning: File `technical_supplement.out' has changed.
(rerunfilecheck)                Rerun to get outlines right
(rerunfilecheck)                or use package `bookmark'.

 )
(see the transcript file for additional information)</usr/share/texmf/fonts/typ
e1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12.pfb></us
r/share/texmf/fonts/type1/public/lm/lmex10.pfb></usr/share/texmf/fonts/type1/pu
blic/lm/lmmi10.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi12.pfb></usr/sha
re/texmf/fonts/type1/public/lm/lmmi6.pfb></usr/share/texmf/fonts/type1/public/l
m/lmmi7.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></usr/share/texmf
/fonts/type1/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm/lmr12.
pfb></usr/share/texmf/fonts/type1/public/lm/lmr17.pfb></usr/share/texmf/fonts/t
ype1/public/lm/lmr6.pfb></usr/share/texmf/fonts/type1/public/lm/lmr7.pfb></usr/
share/texmf/fonts/type1/public/lm/lmr8.pfb></usr/share/texmf/fonts/type1/public
/lm/lmsy10.pfb></usr/share/texmf/fonts/type1/public/lm/lmsy8.pfb></usr/share/te
xmf/fonts/type1/public/lm/lmtt10.pfb>
Output written on technical_supplement.pdf (17 pages, 349129 bytes).
Transcript written on technical_supplement.log.


==> anc/S2/production_records/cp5_exact/logs/format_smoke_technical_supplement_1.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./technical_supplement.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/xcolor/xcolor.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/color.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/mathcolor.ltx))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.sty
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype-pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.cfg))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amssymb.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amsfonts.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/longtable.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/pdflscape/pdflscape.sty
(/usr/share/texlive/texmf-dist/tex/latex/pdflscape/pdflscape-nometadata.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/lscape.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphics.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/trig.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)))))
(/usr/share/texlive/texmf-dist/tex/latex/csvsimple/csvsimple.sty)
(/usr/share/texlive/texmf-dist/tex/latex/csvsimple/csvsimple-legacy.sty
(/usr/share/texlive/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfutil-common.tex)
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfutil-latex.def)
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
(/usr/share/texlive/texmf-dist/tex/generic/pgf/pgf.revision.tex)))
(/usr/share/texlive/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
(/usr/share/texlive/texmf-dist/tex/generic/pgf/utilities/pgfkeyslibraryfiltered
.code.tex))) (/usr/share/texlive/texmf-dist/tex/latex/base/ifthen.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/shellesc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/siunitx/siunitx.sty
(/usr/share/texlive/texmf-dist/tex/latex/translations/translations.sty
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty))))
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphicx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
(./technical_supplement.aux)
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texlive/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
(/usr/share/texlive/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-cmr.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/translations/translations-basic-dictio
nary-english.trsl) (./technical_supplement.out) (./technical_supplement.out)
(/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsa.fd)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msa.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsb.fd)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msb.cfg)
(/usr/share/texmf/tex/latex/lm/t1lmtt.fd) (./technical_supplement.toc [1{/var/l
ib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/enc/dvips/l
m/lm-ec.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathit.enc}{/usr/share/texm
f/fonts/enc/dvips/lm/lm-rm.enc}]) (/usr/share/texmf/tex/latex/lm/ts1lmr.fd)
[2{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathsy.enc}] [3{/usr/share/texmf/font
s/enc/dvips/lm/lm-ts1.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathex.enc}]
[4] [5] [6] [7] [8] [9] [10] [11] [12] [13] [14] [15] [16] [17]
Overfull \hbox (0.70427pt too wide) in paragraph at lines 436--438
\T1/lmtt/m/n/10.95 exact/$\T1/lmr/m/n/10.95 (-20) . Both tune anal-y-ses use th
e same fresh CP5 sam-ples. The ex-ter-nal PDF is NNPDF31_nnlo_as_0118
[18] (./technical_supplement.aux)

LaTeX Warning: Label(s) may have changed. Rerun to get cross-references right.

 )
(see the transcript file for additional information)</usr/share/texmf/fonts/typ
e1/public/lm/lmbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12.pfb></us
r/share/texmf/fonts/type1/public/lm/lmex10.pfb></usr/share/texmf/fonts/type1/pu
blic/lm/lmmi10.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi12.pfb></usr/sha
re/texmf/fonts/type1/public/lm/lmmi6.pfb></usr/share/texmf/fonts/type1/public/l
m/lmmi7.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></usr/share/texmf
/fonts/type1/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm/lmr12.
pfb></usr/share/texmf/fonts/type1/public/lm/lmr17.pfb></usr/share/texmf/fonts/t
ype1/public/lm/lmr6.pfb></usr/share/texmf/fonts/type1/public/lm/lmr7.pfb></usr/
share/texmf/fonts/type1/public/lm/lmr8.pfb></usr/share/texmf/fonts/type1/public
/lm/lmsy10.pfb></usr/share/texmf/fonts/type1/public/lm/lmsy8.pfb></usr/share/te
xmf/fonts/type1/public/lm/lmtt10.pfb>
Output written on technical_supplement.pdf (18 pages, 358959 bytes).
Transcript written on technical_supplement.log.


==> anc/S2/production_records/cp5_exact/logs/integrate_cp5.log <==
INTEGRATION COMPLETE {"tune": "CMS CP5", "bins": 42, "nmpi_min": 3, "nmpi_max": 44, "bins_cv_on_greater": 42, "bins_sigma_on_smaller": 42, "bins_mean_on_smaller": 42, "bins_full_ordering": 42, "weighted_cv_ratio": 1.2556548272084869, "weighted_sigma_ratio": 0.8002258282593583, "weighted_mean_ratio": 0.6469665509387779, "weighted_scaled_variance_ratio": 0.9981936260600385, "identity_max_error": 4.440892098500626e-16}


==> anc/S2/production_records/cp5_exact/logs/lhapdf_build.log <==
[  7%] Building CXX object CMakeFiles/LHAPDF.dir/src/AlphaS_ODE.cc.o
[  7%] Building CXX object CMakeFiles/LHAPDF.dir/src/AlphaS.cc.o
[  7%] Building CXX object CMakeFiles/LHAPDF.dir/src/AlphaS_Analytic.cc.o
[  7%] Building CXX object CMakeFiles/LHAPDF.dir/src/AlphaS_Ipol.cc.o
[  9%] Building CXX object CMakeFiles/LHAPDF.dir/src/BicubicInterpolator.cc.o
[ 11%] Building CXX object CMakeFiles/LHAPDF.dir/src/BilinearInterpolator.cc.o
[ 12%] Building CXX object CMakeFiles/LHAPDF.dir/src/Config.cc.o
[ 14%] Building CXX object CMakeFiles/LHAPDF.dir/src/ContinuationExtrapolator.cc.o
[ 16%] Building CXX object CMakeFiles/LHAPDF.dir/src/ErrExtrapolator.cc.o
[ 18%] Building CXX object CMakeFiles/LHAPDF.dir/src/Factories.cc.o
[ 20%] Building CXX object CMakeFiles/LHAPDF.dir/src/FileIO.cc.o
[ 22%] Building CXX object CMakeFiles/LHAPDF.dir/src/GridPDF.cc.o
[ 24%] Building CXX object CMakeFiles/LHAPDF.dir/src/Info.cc.o
[ 25%] Building CXX object CMakeFiles/LHAPDF.dir/src/Interpolator.cc.o
[ 27%] Building CXX object CMakeFiles/LHAPDF.dir/src/KnotArray.cc.o
[ 29%] Building CXX object CMakeFiles/LHAPDF.dir/src/LogBicubicInterpolator.cc.o
[ 31%] Building CXX object CMakeFiles/LHAPDF.dir/src/LogBilinearInterpolator.cc.o
[ 33%] Building CXX object CMakeFiles/LHAPDF.dir/src/NearestPointExtrapolator.cc.o
[ 35%] Building CXX object CMakeFiles/LHAPDF.dir/src/PDF.cc.o
[ 37%] Building CXX object CMakeFiles/LHAPDF.dir/src/PDFIndex.cc.o
[ 38%] Building CXX object CMakeFiles/LHAPDF.dir/src/PDFInfo.cc.o
[ 40%] Building CXX object CMakeFiles/LHAPDF.dir/src/PDFSet.cc.o
[ 42%] Building CXX object CMakeFiles/LHAPDF.dir/src/Paths.cc.o
[ 44%] Building CXX object CMakeFiles/LHAPDF.dir/src/Utils.cc.o
[ 46%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/binary.cpp.o
[ 48%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/convert.cpp.o
[ 50%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/depthguard.cpp.o
[ 51%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/directives.cpp.o
[ 53%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/emit.cpp.o
[ 55%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/emitfromevents.cpp.o
[ 57%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/emitter.cpp.o
[ 59%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/emitterstate.cpp.o
[ 61%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/emitterutils.cpp.o
[ 62%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/exceptions.cpp.o
[ 64%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/exp.cpp.o
[ 66%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/memory.cpp.o
[ 68%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/node.cpp.o
[ 70%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/node_data.cpp.o
[ 72%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/nodebuilder.cpp.o
[ 74%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/nodeevents.cpp.o
[ 75%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/null.cpp.o
[ 77%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/ostream_wrapper.cpp.o
[ 79%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/parse.cpp.o
[ 81%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/parser.cpp.o
[ 83%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/regex_yaml.cpp.o
[ 85%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/scanner.cpp.o
[ 87%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/scanscalar.cpp.o
[ 88%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/scantag.cpp.o
[ 90%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/scantoken.cpp.o
[ 92%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/simplekey.cpp.o
[ 94%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/singledocparser.cpp.o
[ 96%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/stream.cpp.o
[ 98%] Building CXX object CMakeFiles/LHAPDF.dir/src/yamlcpp/tag.cpp.o
[100%] Linking CXX shared library libLHAPDF.so
[100%] Built target LHAPDF


==> anc/S2/production_records/cp5_exact/logs/lhapdf_configure.log <==
-- The CXX compiler identification is GNU 13.3.0
-- Detecting CXX compiler ABI info
-- Detecting CXX compiler ABI info - done
-- Check for working CXX compiler: /usr/bin/c++ - skipped
-- Detecting CXX compile features
-- Detecting CXX compile features - done
-- Configuring done (0.2s)
-- Generating done (0.0s)
-- Build files have been written to: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/build


==> anc/S2/production_records/cp5_exact/logs/lhapdf_install.log <==
-- Install configuration: "Release"
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/lib/libLHAPDF.so
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/AlphaS.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/BicubicInterpolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/BilinearInterpolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Config.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/ContinuationExtrapolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/ErrExtrapolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Exceptions.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Extrapolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Factories.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/FileIO.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/GridPDF.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Info.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Interpolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/KnotArray.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/LHAGlue.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/LHAPDF.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/LogBicubicInterpolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/LogBilinearInterpolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/NearestPointExtrapolator.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/PDF.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/PDFIndex.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/PDFInfo.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/PDFSet.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Paths.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Reweighting.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Utils.h
-- Installing: /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/include/LHAPDF/Version.h


==> anc/S2/production_records/cp5_exact/logs/pilot_on.log <==
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/software/install/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=26101001 events=1000 attempted=1000 seconds=2.08165
PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |         571        571        571 |   5.551e+01  3.091e-07 |
 | A B -> A B elastic                             102 |         216        216        216 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |          69         69         69 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |          53         53         53 |   6.416e+00  1.637e-08 |
 | A B -> X X double diffractive                  105 |          82         82         82 |   8.798e+00  6.840e-08 |
 | A B -> A X B central diffractive               106 |           9          9          9 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |        1000       1000       1000 |   1.003e+02  3.170e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |    125   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |    106   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000 accepted events after 1000 PYTHIA attempts into cp5_exact/data/pilot_on.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_off_part5.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010401 events=10000 attempted=10000 seconds=76.3279
PROGRESS cr_off seed=261010401 events=20000 attempted=20000 seconds=147.767
PROGRESS cr_off seed=261010401 events=30000 attempted=30000 seconds=226.964
PROGRESS cr_off seed=261010401 events=40000 attempted=40000 seconds=301.267
PROGRESS cr_off seed=261010401 events=50000 attempted=50000 seconds=375.693
PROGRESS cr_off seed=261010401 events=60000 attempted=60000 seconds=447.098
PROGRESS cr_off seed=261010401 events=70000 attempted=70000 seconds=517.37
PROGRESS cr_off seed=261010401 events=80000 attempted=80000 seconds=589.114
PROGRESS cr_off seed=261010401 events=90000 attempted=90000 seconds=661.853
PROGRESS cr_off seed=261010401 events=100000 attempted=100000 seconds=737.567
PROGRESS cr_off seed=261010401 events=110000 attempted=110000 seconds=812.149
PROGRESS cr_off seed=261010401 events=120000 attempted=120000 seconds=887.385
PROGRESS cr_off seed=261010401 events=130000 attempted=130000 seconds=959.766
PROGRESS cr_off seed=261010401 events=140000 attempted=140000 seconds=1031.71
PROGRESS cr_off seed=261010401 events=150000 attempted=150000 seconds=1102.36
PROGRESS cr_off seed=261010401 events=160000 attempted=160000 seconds=1172.83
PROGRESS cr_off seed=261010401 events=170000 attempted=170000 seconds=1243.43
PROGRESS cr_off seed=261010401 events=180000 attempted=180000 seconds=1316.25
PROGRESS cr_off seed=261010401 events=190000 attempted=190000 seconds=1386.03
PROGRESS cr_off seed=261010401 events=200000 attempted=200000 seconds=1459.03
PROGRESS cr_off seed=261010401 events=210000 attempted=210000 seconds=1528.56
PROGRESS cr_off seed=261010401 events=220000 attempted=220000 seconds=1601.93
PROGRESS cr_off seed=261010401 events=230000 attempted=230000 seconds=1674.97
PROGRESS cr_off seed=261010401 events=240000 attempted=240000 seconds=1748.21
PROGRESS cr_off seed=261010401 events=250000 attempted=250000 seconds=1819.97
PROGRESS cr_off seed=261010401 events=260000 attempted=260000 seconds=1890.42
PROGRESS cr_off seed=261010401 events=270000 attempted=270000 seconds=1962.07
PROGRESS cr_off seed=261010401 events=280000 attempted=280000 seconds=2034.81
PROGRESS cr_off seed=261010401 events=290000 attempted=290000 seconds=2110.65
PROGRESS cr_off seed=261010401 events=300000 attempted=300000 seconds=2182.96
PROGRESS cr_off seed=261010401 events=310000 attempted=310000 seconds=2252.76
PROGRESS cr_off seed=261010401 events=320000 attempted=320000 seconds=2324.94
PROGRESS cr_off seed=261010401 events=330000 attempted=330000 seconds=2402.06
PROGRESS cr_off seed=261010401 events=340000 attempted=340000 seconds=2473.84
PROGRESS cr_off seed=261010401 events=350000 attempted=350000 seconds=2544.99
PROGRESS cr_off seed=261010401 events=360000 attempted=360000 seconds=2617.63
PROGRESS cr_off seed=261010401 events=370000 attempted=370000 seconds=2691.61
PROGRESS cr_off seed=261010401 events=380000 attempted=380000 seconds=2764.85
PROGRESS cr_off seed=261010401 events=390000 attempted=390000 seconds=2834.28
PROGRESS cr_off seed=261010401 events=400000 attempted=400000 seconds=2907.94
PROGRESS cr_off seed=261010401 events=410000 attempted=410000 seconds=2980.73
PROGRESS cr_off seed=261010401 events=420000 attempted=420000 seconds=3051.96
PROGRESS cr_off seed=261010401 events=430000 attempted=430000 seconds=3124.41
PROGRESS cr_off seed=261010401 events=440000 attempted=440000 seconds=3195.46
PROGRESS cr_off seed=261010401 events=450000 attempted=450000 seconds=3265.75
PROGRESS cr_off seed=261010401 events=460000 attempted=460000 seconds=3336.42
PROGRESS cr_off seed=261010401 events=470000 attempted=470000 seconds=3407.27
PROGRESS cr_off seed=261010401 events=480000 attempted=480000 seconds=3477.03
PROGRESS cr_off seed=261010401 events=490000 attempted=490000 seconds=3549.8
PROGRESS cr_off seed=261010401 events=500000 attempted=500000 seconds=3620.18
PROGRESS cr_off seed=261010401 events=510000 attempted=510000 seconds=3694.47
PROGRESS cr_off seed=261010401 events=520000 attempted=520000 seconds=3765.08
PROGRESS cr_off seed=261010401 events=530000 attempted=530000 seconds=3836.49
PROGRESS cr_off seed=261010401 events=540000 attempted=540000 seconds=3908.78
PROGRESS cr_off seed=261010401 events=550000 attempted=550000 seconds=3979.05
PROGRESS cr_off seed=261010401 events=560000 attempted=560000 seconds=4052.13
PROGRESS cr_off seed=261010401 events=570000 attempted=570000 seconds=4122.87
PROGRESS cr_off seed=261010401 events=580000 attempted=580000 seconds=4198.21
PROGRESS cr_off seed=261010401 events=590000 attempted=590000 seconds=4268.28
PROGRESS cr_off seed=261010401 events=600000 attempted=600000 seconds=4342
PROGRESS cr_off seed=261010401 events=610000 attempted=610000 seconds=4412.49
PROGRESS cr_off seed=261010401 events=620000 attempted=620000 seconds=4483.71
PROGRESS cr_off seed=261010401 events=630000 attempted=630000 seconds=4555.3
PROGRESS cr_off seed=261010401 events=640000 attempted=640000 seconds=4625.91
PROGRESS cr_off seed=261010401 events=650000 attempted=650000 seconds=4698.08
PROGRESS cr_off seed=261010401 events=660000 attempted=660000 seconds=4770.06
PROGRESS cr_off seed=261010401 events=670000 attempted=670000 seconds=4840.36
PROGRESS cr_off seed=261010401 events=680000 attempted=680000 seconds=4911.46
PROGRESS cr_off seed=261010401 events=690000 attempted=690000 seconds=4983.72
PROGRESS cr_off seed=261010401 events=700000 attempted=700000 seconds=5055.04
PROGRESS cr_off seed=261010401 events=710000 attempted=710000 seconds=5126.59
PROGRESS cr_off seed=261010401 events=720000 attempted=720000 seconds=5198.24
PROGRESS cr_off seed=261010401 events=730000 attempted=730000 seconds=5270.42
PROGRESS cr_off seed=261010401 events=740000 attempted=740000 seconds=5339.54
PROGRESS cr_off seed=261010401 events=750000 attempted=750000 seconds=5412.25
PROGRESS cr_off seed=261010401 events=760000 attempted=760000 seconds=5483.98
PROGRESS cr_off seed=261010401 events=770000 attempted=770000 seconds=5557.59
PROGRESS cr_off seed=261010401 events=780000 attempted=780000 seconds=5628.81
PROGRESS cr_off seed=261010401 events=790000 attempted=790000 seconds=5671.45
PROGRESS cr_off seed=261010401 events=800000 attempted=800000 seconds=5710.68
PROGRESS cr_off seed=261010401 events=810000 attempted=810000 seconds=5749.69
PROGRESS cr_off seed=261010401 events=820000 attempted=820000 seconds=5787.6
PROGRESS cr_off seed=261010401 events=830000 attempted=830000 seconds=5826.07
PYTHIA summary for cp5 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      458087     458087     458087 |   5.551e+01  3.885e-07 |
 | A B -> A B elastic                             102 |      181491     181491     181491 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       53069      53069      53069 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       53328      53328      53328 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       73579      73579      73579 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10446      10446      10446 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      830000     830000     830000 |   1.003e+02  3.885e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1123   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      1   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |      1   Error in Pythia::next: check of event revealed problems                                                | 
 |     25   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      3   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    334   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     62   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     25   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      1   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      6   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     25   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     54   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     18   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 194020   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 103203   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      2   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 830000 accepted events after 830000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_off_part5.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_off_part6.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010402 events=10000 attempted=10000 seconds=75.3007
PROGRESS cr_off seed=261010402 events=20000 attempted=20000 seconds=148.617
PROGRESS cr_off seed=261010402 events=30000 attempted=30000 seconds=224.638
PROGRESS cr_off seed=261010402 events=40000 attempted=40000 seconds=297.617
PROGRESS cr_off seed=261010402 events=50000 attempted=50000 seconds=374.804
PROGRESS cr_off seed=261010402 events=60000 attempted=60000 seconds=446.246
PROGRESS cr_off seed=261010402 events=70000 attempted=70000 seconds=519.718
PROGRESS cr_off seed=261010402 events=80000 attempted=80000 seconds=595.105
PROGRESS cr_off seed=261010402 events=90000 attempted=90000 seconds=669.861
PROGRESS cr_off seed=261010402 events=100000 attempted=100000 seconds=749.459
PROGRESS cr_off seed=261010402 events=110000 attempted=110000 seconds=822.275
PROGRESS cr_off seed=261010402 events=120000 attempted=120000 seconds=893.06
PROGRESS cr_off seed=261010402 events=130000 attempted=130000 seconds=964.999
PROGRESS cr_off seed=261010402 events=140000 attempted=140000 seconds=1033.7
PROGRESS cr_off seed=261010402 events=150000 attempted=150000 seconds=1104.22
PROGRESS cr_off seed=261010402 events=160000 attempted=160000 seconds=1175.16
PROGRESS cr_off seed=261010402 events=170000 attempted=170000 seconds=1247.56
PROGRESS cr_off seed=261010402 events=180000 attempted=180000 seconds=1320.92
PROGRESS cr_off seed=261010402 events=190000 attempted=190000 seconds=1392.06
PROGRESS cr_off seed=261010402 events=200000 attempted=200000 seconds=1462.48
PROGRESS cr_off seed=261010402 events=210000 attempted=210000 seconds=1536.48
PROGRESS cr_off seed=261010402 events=220000 attempted=220000 seconds=1609.63
PROGRESS cr_off seed=261010402 events=230000 attempted=230000 seconds=1682.31
PROGRESS cr_off seed=261010402 events=240000 attempted=240000 seconds=1753.22
PROGRESS cr_off seed=261010402 events=250000 attempted=250000 seconds=1824.03
PROGRESS cr_off seed=261010402 events=260000 attempted=260000 seconds=1897.1
PROGRESS cr_off seed=261010402 events=270000 attempted=270000 seconds=1968.63
PROGRESS cr_off seed=261010402 events=280000 attempted=280000 seconds=2039
PROGRESS cr_off seed=261010402 events=290000 attempted=290000 seconds=2111.91
PROGRESS cr_off seed=261010402 events=300000 attempted=300000 seconds=2183.61
PROGRESS cr_off seed=261010402 events=310000 attempted=310000 seconds=2254.2
PROGRESS cr_off seed=261010402 events=320000 attempted=320000 seconds=2326.01
PROGRESS cr_off seed=261010402 events=330000 attempted=330000 seconds=2398.68
PROGRESS cr_off seed=261010402 events=340000 attempted=340000 seconds=2471.57
PROGRESS cr_off seed=261010402 events=350000 attempted=350000 seconds=2545.05
PROGRESS cr_off seed=261010402 events=360000 attempted=360000 seconds=2617.02
PROGRESS cr_off seed=261010402 events=370000 attempted=370000 seconds=2687.75
PROGRESS cr_off seed=261010402 events=380000 attempted=380000 seconds=2758.78
PROGRESS cr_off seed=261010402 events=390000 attempted=390000 seconds=2832.4
PROGRESS cr_off seed=261010402 events=400000 attempted=400000 seconds=2905.81
PROGRESS cr_off seed=261010402 events=410000 attempted=410000 seconds=2978.1
PROGRESS cr_off seed=261010402 events=420000 attempted=420000 seconds=3051.19
PROGRESS cr_off seed=261010402 events=430000 attempted=430000 seconds=3123.37
PROGRESS cr_off seed=261010402 events=440000 attempted=440000 seconds=3193.87
PROGRESS cr_off seed=261010402 events=450000 attempted=450000 seconds=3266.04
PROGRESS cr_off seed=261010402 events=460000 attempted=460000 seconds=3337.68
PROGRESS cr_off seed=261010402 events=470000 attempted=470000 seconds=3412.07
PROGRESS cr_off seed=261010402 events=480000 attempted=480000 seconds=3483.11
PROGRESS cr_off seed=261010402 events=490000 attempted=490000 seconds=3554.59
PROGRESS cr_off seed=261010402 events=500000 attempted=500000 seconds=3628.16
PROGRESS cr_off seed=261010402 events=510000 attempted=510000 seconds=3701.07
PROGRESS cr_off seed=261010402 events=520000 attempted=520000 seconds=3774.35
PROGRESS cr_off seed=261010402 events=530000 attempted=530000 seconds=3847.25
PROGRESS cr_off seed=261010402 events=540000 attempted=540000 seconds=3922.14
PROGRESS cr_off seed=261010402 events=550000 attempted=550000 seconds=3995.66
PROGRESS cr_off seed=261010402 events=560000 attempted=560000 seconds=4067.49
PROGRESS cr_off seed=261010402 events=570000 attempted=570000 seconds=4138.94
PROGRESS cr_off seed=261010402 events=580000 attempted=580000 seconds=4208.82
PROGRESS cr_off seed=261010402 events=590000 attempted=590000 seconds=4278.11
PROGRESS cr_off seed=261010402 events=600000 attempted=600000 seconds=4349.98
PROGRESS cr_off seed=261010402 events=610000 attempted=610000 seconds=4421.06
PROGRESS cr_off seed=261010402 events=620000 attempted=620000 seconds=4493.4
PROGRESS cr_off seed=261010402 events=630000 attempted=630000 seconds=4565.89
PROGRESS cr_off seed=261010402 events=640000 attempted=640000 seconds=4639.6
PROGRESS cr_off seed=261010402 events=650000 attempted=650000 seconds=4712.46
PROGRESS cr_off seed=261010402 events=660000 attempted=660000 seconds=4782.6
PROGRESS cr_off seed=261010402 events=670000 attempted=670000 seconds=4854.68
PROGRESS cr_off seed=261010402 events=680000 attempted=680000 seconds=4925.4
PROGRESS cr_off seed=261010402 events=690000 attempted=690000 seconds=4998.68
PROGRESS cr_off seed=261010402 events=700000 attempted=700000 seconds=5071
PROGRESS cr_off seed=261010402 events=710000 attempted=710000 seconds=5141.37
PROGRESS cr_off seed=261010402 events=720000 attempted=720000 seconds=5214.89
PROGRESS cr_off seed=261010402 events=730000 attempted=730000 seconds=5287.11
PROGRESS cr_off seed=261010402 events=740000 attempted=740000 seconds=5359.14
PROGRESS cr_off seed=261010402 events=750000 attempted=750000 seconds=5430.37
PROGRESS cr_off seed=261010402 events=760000 attempted=760000 seconds=5501.86
PROGRESS cr_off seed=261010402 events=770000 attempted=770000 seconds=5576.34
PROGRESS cr_off seed=261010402 events=780000 attempted=780000 seconds=5647.17
PROGRESS cr_off seed=261010402 events=790000 attempted=790000 seconds=5702.48
PROGRESS cr_off seed=261010402 events=800000 attempted=800000 seconds=5738.86
PROGRESS cr_off seed=261010402 events=810000 attempted=810000 seconds=5778
PROGRESS cr_off seed=261010402 events=820000 attempted=820000 seconds=5816.77
PROGRESS cr_off seed=261010402 events=830000 attempted=830000 seconds=5850.26
PYTHIA summary for cp5 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      458661     458661     458661 |   5.551e+01  3.887e-07 |
 | A B -> A B elastic                             102 |      181834     181834     181834 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       53219      53219      53219 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       52855      52855      52855 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       72889      72889      72889 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10542      10542      10542 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      830000     830000     830000 |   1.003e+02  3.887e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1012   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |     22   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |    364   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     72   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     22   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      5   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      9   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     23   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     44   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     19   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 188613   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 102558   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      1   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      1   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 830000 accepted events after 830000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_off_part6.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_off_part7.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010403 events=10000 attempted=10000 seconds=73.9322
PROGRESS cr_off seed=261010403 events=20000 attempted=20000 seconds=148.611
PROGRESS cr_off seed=261010403 events=30000 attempted=30000 seconds=224.21
PROGRESS cr_off seed=261010403 events=40000 attempted=40000 seconds=298.195
PROGRESS cr_off seed=261010403 events=50000 attempted=50000 seconds=371.746
PROGRESS cr_off seed=261010403 events=60000 attempted=60000 seconds=445.556
PROGRESS cr_off seed=261010403 events=70000 attempted=70000 seconds=518.051
PROGRESS cr_off seed=261010403 events=80000 attempted=80000 seconds=590.846
PROGRESS cr_off seed=261010403 events=90000 attempted=90000 seconds=665.746
PROGRESS cr_off seed=261010403 events=100000 attempted=100000 seconds=742.345
PROGRESS cr_off seed=261010403 events=110000 attempted=110000 seconds=814.668
PROGRESS cr_off seed=261010403 events=120000 attempted=120000 seconds=887.194
PROGRESS cr_off seed=261010403 events=130000 attempted=130000 seconds=957.344
PROGRESS cr_off seed=261010403 events=140000 attempted=140000 seconds=1031.01
PROGRESS cr_off seed=261010403 events=150000 attempted=150000 seconds=1102.79
PROGRESS cr_off seed=261010403 events=160000 attempted=160000 seconds=1176.71
PROGRESS cr_off seed=261010403 events=170000 attempted=170000 seconds=1248.97
PROGRESS cr_off seed=261010403 events=180000 attempted=180000 seconds=1320.31
PROGRESS cr_off seed=261010403 events=190000 attempted=190000 seconds=1392.55
PROGRESS cr_off seed=261010403 events=200000 attempted=200000 seconds=1461.8
PROGRESS cr_off seed=261010403 events=210000 attempted=210000 seconds=1528.45
PROGRESS cr_off seed=261010403 events=220000 attempted=220000 seconds=1601.49
PROGRESS cr_off seed=261010403 events=230000 attempted=230000 seconds=1674.18
PROGRESS cr_off seed=261010403 events=240000 attempted=240000 seconds=1745.8
PROGRESS cr_off seed=261010403 events=250000 attempted=250000 seconds=1818.71
PROGRESS cr_off seed=261010403 events=260000 attempted=260000 seconds=1888.08
PROGRESS cr_off seed=261010403 events=270000 attempted=270000 seconds=1960.25
PROGRESS cr_off seed=261010403 events=280000 attempted=280000 seconds=2033.7
PROGRESS cr_off seed=261010403 events=290000 attempted=290000 seconds=2107.51
PROGRESS cr_off seed=261010403 events=300000 attempted=300000 seconds=2179.54
PROGRESS cr_off seed=261010403 events=310000 attempted=310000 seconds=2251.46
PROGRESS cr_off seed=261010403 events=320000 attempted=320000 seconds=2323.66
PROGRESS cr_off seed=261010403 events=330000 attempted=330000 seconds=2394.48
PROGRESS cr_off seed=261010403 events=340000 attempted=340000 seconds=2464.18
PROGRESS cr_off seed=261010403 events=350000 attempted=350000 seconds=2535.42
PROGRESS cr_off seed=261010403 events=360000 attempted=360000 seconds=2607.24
PROGRESS cr_off seed=261010403 events=370000 attempted=370000 seconds=2679.39
PROGRESS cr_off seed=261010403 events=380000 attempted=380000 seconds=2754.11
PROGRESS cr_off seed=261010403 events=390000 attempted=390000 seconds=2825.23
PROGRESS cr_off seed=261010403 events=400000 attempted=400000 seconds=2892.85
PROGRESS cr_off seed=261010403 events=410000 attempted=410000 seconds=2965.14
PROGRESS cr_off seed=261010403 events=420000 attempted=420000 seconds=3037.58
PROGRESS cr_off seed=261010403 events=430000 attempted=430000 seconds=3110.49
PROGRESS cr_off seed=261010403 events=440000 attempted=440000 seconds=3183.5
PROGRESS cr_off seed=261010403 events=450000 attempted=450000 seconds=3255.77
PROGRESS cr_off seed=261010403 events=460000 attempted=460000 seconds=3327.83
PROGRESS cr_off seed=261010403 events=470000 attempted=470000 seconds=3400.46
PROGRESS cr_off seed=261010403 events=480000 attempted=480000 seconds=3471.89
PROGRESS cr_off seed=261010403 events=490000 attempted=490000 seconds=3545.28
PROGRESS cr_off seed=261010403 events=500000 attempted=500000 seconds=3614.83
PROGRESS cr_off seed=261010403 events=510000 attempted=510000 seconds=3687.89
PROGRESS cr_off seed=261010403 events=520000 attempted=520000 seconds=3761.86
PROGRESS cr_off seed=261010403 events=530000 attempted=530000 seconds=3829.91
PROGRESS cr_off seed=261010403 events=540000 attempted=540000 seconds=3901.3
PROGRESS cr_off seed=261010403 events=550000 attempted=550000 seconds=3973.82
PROGRESS cr_off seed=261010403 events=560000 attempted=560000 seconds=4043.32
PROGRESS cr_off seed=261010403 events=570000 attempted=570000 seconds=4116.13
PROGRESS cr_off seed=261010403 events=580000 attempted=580000 seconds=4188.55
PROGRESS cr_off seed=261010403 events=590000 attempted=590000 seconds=4258.08
PROGRESS cr_off seed=261010403 events=600000 attempted=600000 seconds=4328.63
PROGRESS cr_off seed=261010403 events=610000 attempted=610000 seconds=4400.08
PROGRESS cr_off seed=261010403 events=620000 attempted=620000 seconds=4471.14
PROGRESS cr_off seed=261010403 events=630000 attempted=630000 seconds=4546.01
PROGRESS cr_off seed=261010403 events=640000 attempted=640000 seconds=4617.65
PROGRESS cr_off seed=261010403 events=650000 attempted=650000 seconds=4690.21
PROGRESS cr_off seed=261010403 events=660000 attempted=660000 seconds=4760.27
PROGRESS cr_off seed=261010403 events=670000 attempted=670000 seconds=4831.52
PROGRESS cr_off seed=261010403 events=680000 attempted=680000 seconds=4903.39
PROGRESS cr_off seed=261010403 events=690000 attempted=690000 seconds=4973.95
PROGRESS cr_off seed=261010403 events=700000 attempted=700000 seconds=5046.92
PROGRESS cr_off seed=261010403 events=710000 attempted=710000 seconds=5117.53
PROGRESS cr_off seed=261010403 events=720000 attempted=720000 seconds=5189.68
PROGRESS cr_off seed=261010403 events=730000 attempted=730000 seconds=5258.6
PROGRESS cr_off seed=261010403 events=740000 attempted=740000 seconds=5328.35
PROGRESS cr_off seed=261010403 events=750000 attempted=750000 seconds=5399.54
PROGRESS cr_off seed=261010403 events=760000 attempted=760000 seconds=5471.01
PROGRESS cr_off seed=261010403 events=770000 attempted=770000 seconds=5545.24
PROGRESS cr_off seed=261010403 events=780000 attempted=780000 seconds=5617.51
PROGRESS cr_off seed=261010403 events=790000 attempted=790000 seconds=5685.62
PROGRESS cr_off seed=261010403 events=800000 attempted=800000 seconds=5751.05
PROGRESS cr_off seed=261010403 events=810000 attempted=810000 seconds=5793.92
PROGRESS cr_off seed=261010403 events=820000 attempted=820000 seconds=5831.74
PROGRESS cr_off seed=261010403 events=830000 attempted=830000 seconds=5861.45
PYTHIA summary for cp5 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      458724     458724     458724 |   5.551e+01  3.888e-07 |
 | A B -> A B elastic                             102 |      181745     181745     181745 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       53185      53185      53185 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       52909      52909      52909 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       72836      72836      72836 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10601      10601      10601 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      830000     830000     830000 |   1.003e+02  3.888e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1069   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      1   Error in LundFragmentation::fragment: ministring fragmentation failed                                  | 
 |      1   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           | 
 |      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      1   Error in Pythia::next: check of event revealed problems                                                | 
 |     29   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    392   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     49   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     28   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      4   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     11   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     30   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     48   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     18   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 188053   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 102853   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      2   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      1   Warning in TauDecays::decay: maximum decay weight exceeded in tau decay                                | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 830000 accepted events after 830000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_off_part7.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_off_part8.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_off seed=261010404 events=10000 attempted=10000 seconds=78.6737
PROGRESS cr_off seed=261010404 events=20000 attempted=20000 seconds=155.703
PROGRESS cr_off seed=261010404 events=30000 attempted=30000 seconds=234.589
PROGRESS cr_off seed=261010404 events=40000 attempted=40000 seconds=313.766
PROGRESS cr_off seed=261010404 events=50000 attempted=50000 seconds=389.945
PROGRESS cr_off seed=261010404 events=60000 attempted=60000 seconds=462.577
PROGRESS cr_off seed=261010404 events=70000 attempted=70000 seconds=536.238
PROGRESS cr_off seed=261010404 events=80000 attempted=80000 seconds=607.466
PROGRESS cr_off seed=261010404 events=90000 attempted=90000 seconds=678.706
PROGRESS cr_off seed=261010404 events=100000 attempted=100000 seconds=754.855
PROGRESS cr_off seed=261010404 events=110000 attempted=110000 seconds=826.035
PROGRESS cr_off seed=261010404 events=120000 attempted=120000 seconds=900.17
PROGRESS cr_off seed=261010404 events=130000 attempted=130000 seconds=972.016
PROGRESS cr_off seed=261010404 events=140000 attempted=140000 seconds=1046.08
PROGRESS cr_off seed=261010404 events=150000 attempted=150000 seconds=1118.76
PROGRESS cr_off seed=261010404 events=160000 attempted=160000 seconds=1188.33
PROGRESS cr_off seed=261010404 events=170000 attempted=170000 seconds=1259.71
PROGRESS cr_off seed=261010404 events=180000 attempted=180000 seconds=1331.34
PROGRESS cr_off seed=261010404 events=190000 attempted=190000 seconds=1401.92
PROGRESS cr_off seed=261010404 events=200000 attempted=200000 seconds=1475.82
PROGRESS cr_off seed=261010404 events=210000 attempted=210000 seconds=1550.52
PROGRESS cr_off seed=261010404 events=220000 attempted=220000 seconds=1621.73
PROGRESS cr_off seed=261010404 events=230000 attempted=230000 seconds=1692.92
PROGRESS cr_off seed=261010404 events=240000 attempted=240000 seconds=1762.19
PROGRESS cr_off seed=261010404 events=250000 attempted=250000 seconds=1834.15
PROGRESS cr_off seed=261010404 events=260000 attempted=260000 seconds=1905.56
PROGRESS cr_off seed=261010404 events=270000 attempted=270000 seconds=1979.3
PROGRESS cr_off seed=261010404 events=280000 attempted=280000 seconds=2049.78
PROGRESS cr_off seed=261010404 events=290000 attempted=290000 seconds=2125.13
PROGRESS cr_off seed=261010404 events=300000 attempted=300000 seconds=2198.89
PROGRESS cr_off seed=261010404 events=310000 attempted=310000 seconds=2273.19
PROGRESS cr_off seed=261010404 events=320000 attempted=320000 seconds=2342.6
PROGRESS cr_off seed=261010404 events=330000 attempted=330000 seconds=2414.38
PROGRESS cr_off seed=261010404 events=340000 attempted=340000 seconds=2491.3
PROGRESS cr_off seed=261010404 events=350000 attempted=350000 seconds=2566.05
PROGRESS cr_off seed=261010404 events=360000 attempted=360000 seconds=2640.94
PROGRESS cr_off seed=261010404 events=370000 attempted=370000 seconds=2709.69
PROGRESS cr_off seed=261010404 events=380000 attempted=380000 seconds=2781.65
PROGRESS cr_off seed=261010404 events=390000 attempted=390000 seconds=2854.06
PROGRESS cr_off seed=261010404 events=400000 attempted=400000 seconds=2926.87
PROGRESS cr_off seed=261010404 events=410000 attempted=410000 seconds=3000.59
PROGRESS cr_off seed=261010404 events=420000 attempted=420000 seconds=3074.58
PROGRESS cr_off seed=261010404 events=430000 attempted=430000 seconds=3148.4
PROGRESS cr_off seed=261010404 events=440000 attempted=440000 seconds=3222.16
PROGRESS cr_off seed=261010404 events=450000 attempted=450000 seconds=3295.84
PROGRESS cr_off seed=261010404 events=460000 attempted=460000 seconds=3369.21
PROGRESS cr_off seed=261010404 events=470000 attempted=470000 seconds=3439.73
PROGRESS cr_off seed=261010404 events=480000 attempted=480000 seconds=3510.81
PROGRESS cr_off seed=261010404 events=490000 attempted=490000 seconds=3580.56
PROGRESS cr_off seed=261010404 events=500000 attempted=500000 seconds=3657.74
PROGRESS cr_off seed=261010404 events=510000 attempted=510000 seconds=3730.68
PROGRESS cr_off seed=261010404 events=520000 attempted=520000 seconds=3805.97
PROGRESS cr_off seed=261010404 events=530000 attempted=530000 seconds=3878.23
PROGRESS cr_off seed=261010404 events=540000 attempted=540000 seconds=3953.17
PROGRESS cr_off seed=261010404 events=550000 attempted=550000 seconds=4027.28
PROGRESS cr_off seed=261010404 events=560000 attempted=560000 seconds=4099.74
PROGRESS cr_off seed=261010404 events=570000 attempted=570000 seconds=4174.42
PROGRESS cr_off seed=261010404 events=580000 attempted=580000 seconds=4249.78
PROGRESS cr_off seed=261010404 events=590000 attempted=590000 seconds=4320.21
PROGRESS cr_off seed=261010404 events=600000 attempted=600000 seconds=4397.23
PROGRESS cr_off seed=261010404 events=610000 attempted=610000 seconds=4472.8
PROGRESS cr_off seed=261010404 events=620000 attempted=620000 seconds=4546.28
PROGRESS cr_off seed=261010404 events=630000 attempted=630000 seconds=4618.85
PROGRESS cr_off seed=261010404 events=640000 attempted=640000 seconds=4692.96
PROGRESS cr_off seed=261010404 events=650000 attempted=650000 seconds=4767.77
PROGRESS cr_off seed=261010404 events=660000 attempted=660000 seconds=4843.45
PROGRESS cr_off seed=261010404 events=670000 attempted=670000 seconds=4915.36
PROGRESS cr_off seed=261010404 events=680000 attempted=680000 seconds=4985.33
PROGRESS cr_off seed=261010404 events=690000 attempted=690000 seconds=5056.76
PROGRESS cr_off seed=261010404 events=700000 attempted=700000 seconds=5129.91
PROGRESS cr_off seed=261010404 events=710000 attempted=710000 seconds=5205.36
PROGRESS cr_off seed=261010404 events=720000 attempted=720000 seconds=5280.12
PROGRESS cr_off seed=261010404 events=730000 attempted=730000 seconds=5353.17
PROGRESS cr_off seed=261010404 events=740000 attempted=740000 seconds=5426.93
PROGRESS cr_off seed=261010404 events=750000 attempted=750000 seconds=5497.99
PROGRESS cr_off seed=261010404 events=760000 attempted=760000 seconds=5567.63
PROGRESS cr_off seed=261010404 events=770000 attempted=770000 seconds=5628.14
PROGRESS cr_off seed=261010404 events=780000 attempted=780000 seconds=5695.83
PROGRESS cr_off seed=261010404 events=790000 attempted=790000 seconds=5763.66
PROGRESS cr_off seed=261010404 events=800000 attempted=800000 seconds=5801.55
PROGRESS cr_off seed=261010404 events=810000 attempted=810000 seconds=5837.07
PROGRESS cr_off seed=261010404 events=820000 attempted=820000 seconds=5865.62
PROGRESS cr_off seed=261010404 events=830000 attempted=830000 seconds=5887.14
PYTHIA summary for cp5 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      459824     459824     459824 |   5.551e+01  3.892e-07 |
 | A B -> A B elastic                             102 |      181147     181147     181147 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       53331      53331      53331 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       53156      53156      53156 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       72047      72047      72047 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10495      10495      10495 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      830000     830000     830000 |   1.003e+02  3.892e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1131   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      3   Error in LundFragmentation::fragment: ministring fragmentation failed                                  | 
 |      3   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           | 
 |      1   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |      4   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      3   Error in Pythia::next: check of event revealed problems                                                | 
 |     38   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      4   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    471   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     32   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     35   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      5   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     28   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     58   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     39   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 181444   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 103710   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      2   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 830000 accepted events after 830000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_off_part8.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_on_part5.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010301 events=10000 attempted=10000 seconds=75.5636
PROGRESS cr_on seed=261010301 events=20000 attempted=20000 seconds=149.58
PROGRESS cr_on seed=261010301 events=30000 attempted=30000 seconds=221.082
PROGRESS cr_on seed=261010301 events=40000 attempted=40000 seconds=294.241
PROGRESS cr_on seed=261010301 events=50000 attempted=50000 seconds=366.769
PROGRESS cr_on seed=261010301 events=60000 attempted=60000 seconds=439.446
PROGRESS cr_on seed=261010301 events=70000 attempted=70000 seconds=508.096
PROGRESS cr_on seed=261010301 events=80000 attempted=80000 seconds=579.228
PROGRESS cr_on seed=261010301 events=90000 attempted=90000 seconds=645.788
PROGRESS cr_on seed=261010301 events=100000 attempted=100000 seconds=719.932
PROGRESS cr_on seed=261010301 events=110000 attempted=110000 seconds=796.399
PROGRESS cr_on seed=261010301 events=120000 attempted=120000 seconds=862.239
PROGRESS cr_on seed=261010301 events=130000 attempted=130000 seconds=934.248
PROGRESS cr_on seed=261010301 events=140000 attempted=140000 seconds=1004.26
PROGRESS cr_on seed=261010301 events=150000 attempted=150000 seconds=1076.03
PROGRESS cr_on seed=261010301 events=160000 attempted=160000 seconds=1146.44
PROGRESS cr_on seed=261010301 events=170000 attempted=170000 seconds=1215.9
PROGRESS cr_on seed=261010301 events=180000 attempted=180000 seconds=1287.37
PROGRESS cr_on seed=261010301 events=190000 attempted=190000 seconds=1354.69
PROGRESS cr_on seed=261010301 events=200000 attempted=200000 seconds=1422.89
PROGRESS cr_on seed=261010301 events=210000 attempted=210000 seconds=1491.37
PROGRESS cr_on seed=261010301 events=220000 attempted=220000 seconds=1560.51
PROGRESS cr_on seed=261010301 events=230000 attempted=230000 seconds=1630.95
PROGRESS cr_on seed=261010301 events=240000 attempted=240000 seconds=1699.22
PROGRESS cr_on seed=261010301 events=250000 attempted=250000 seconds=1769.44
PROGRESS cr_on seed=261010301 events=260000 attempted=260000 seconds=1842.03
PROGRESS cr_on seed=261010301 events=270000 attempted=270000 seconds=1909.51
PROGRESS cr_on seed=261010301 events=280000 attempted=280000 seconds=1979.02
PROGRESS cr_on seed=261010301 events=290000 attempted=290000 seconds=2047.44
PROGRESS cr_on seed=261010301 events=300000 attempted=300000 seconds=2118.13
PROGRESS cr_on seed=261010301 events=310000 attempted=310000 seconds=2187.48
PROGRESS cr_on seed=261010301 events=320000 attempted=320000 seconds=2259.84
PROGRESS cr_on seed=261010301 events=330000 attempted=330000 seconds=2327.44
PROGRESS cr_on seed=261010301 events=340000 attempted=340000 seconds=2397.46
PROGRESS cr_on seed=261010301 events=350000 attempted=350000 seconds=2465.66
PROGRESS cr_on seed=261010301 events=360000 attempted=360000 seconds=2533.9
PROGRESS cr_on seed=261010301 events=370000 attempted=370000 seconds=2604.34
PROGRESS cr_on seed=261010301 events=380000 attempted=380000 seconds=2674.11
PROGRESS cr_on seed=261010301 events=390000 attempted=390000 seconds=2742.66
PROGRESS cr_on seed=261010301 events=400000 attempted=400000 seconds=2813.4
PROGRESS cr_on seed=261010301 events=410000 attempted=410000 seconds=2881.58
PROGRESS cr_on seed=261010301 events=420000 attempted=420000 seconds=2949
PROGRESS cr_on seed=261010301 events=430000 attempted=430000 seconds=3020.06
PROGRESS cr_on seed=261010301 events=440000 attempted=440000 seconds=3087.94
PROGRESS cr_on seed=261010301 events=450000 attempted=450000 seconds=3158.66
PROGRESS cr_on seed=261010301 events=460000 attempted=460000 seconds=3229.31
PROGRESS cr_on seed=261010301 events=470000 attempted=470000 seconds=3299.42
PROGRESS cr_on seed=261010301 events=480000 attempted=480000 seconds=3368.99
PROGRESS cr_on seed=261010301 events=490000 attempted=490000 seconds=3438.71
PROGRESS cr_on seed=261010301 events=500000 attempted=500000 seconds=3511.53
PROGRESS cr_on seed=261010301 events=510000 attempted=510000 seconds=3582.07
PROGRESS cr_on seed=261010301 events=520000 attempted=520000 seconds=3651.84
PROGRESS cr_on seed=261010301 events=530000 attempted=530000 seconds=3721.57
PROGRESS cr_on seed=261010301 events=540000 attempted=540000 seconds=3789.16
PROGRESS cr_on seed=261010301 events=550000 attempted=550000 seconds=3860.32
PROGRESS cr_on seed=261010301 events=560000 attempted=560000 seconds=3930.57
PROGRESS cr_on seed=261010301 events=570000 attempted=570000 seconds=4000.12
PROGRESS cr_on seed=261010301 events=580000 attempted=580000 seconds=4071.2
PROGRESS cr_on seed=261010301 events=590000 attempted=590000 seconds=4139.47
PROGRESS cr_on seed=261010301 events=600000 attempted=600000 seconds=4207.89
PROGRESS cr_on seed=261010301 events=610000 attempted=610000 seconds=4277.88
PROGRESS cr_on seed=261010301 events=620000 attempted=620000 seconds=4349.35
PROGRESS cr_on seed=261010301 events=630000 attempted=630000 seconds=4421.6
PROGRESS cr_on seed=261010301 events=640000 attempted=640000 seconds=4490.67
PROGRESS cr_on seed=261010301 events=650000 attempted=650000 seconds=4560.81
PROGRESS cr_on seed=261010301 events=660000 attempted=660000 seconds=4631.05
PROGRESS cr_on seed=261010301 events=670000 attempted=670000 seconds=4702.9
PROGRESS cr_on seed=261010301 events=680000 attempted=680000 seconds=4769.03
PROGRESS cr_on seed=261010301 events=690000 attempted=690000 seconds=4836.96
PROGRESS cr_on seed=261010301 events=700000 attempted=700000 seconds=4904.35
PROGRESS cr_on seed=261010301 events=710000 attempted=710000 seconds=4976.1
PROGRESS cr_on seed=261010301 events=720000 attempted=720000 seconds=5046.77
PROGRESS cr_on seed=261010301 events=730000 attempted=730000 seconds=5114.73
PROGRESS cr_on seed=261010301 events=740000 attempted=740000 seconds=5184.23
PROGRESS cr_on seed=261010301 events=750000 attempted=750000 seconds=5251.91
PROGRESS cr_on seed=261010301 events=760000 attempted=760000 seconds=5321.42
PROGRESS cr_on seed=261010301 events=770000 attempted=770000 seconds=5389.63
PROGRESS cr_on seed=261010301 events=780000 attempted=780000 seconds=5461.79
PROGRESS cr_on seed=261010301 events=790000 attempted=790000 seconds=5531.58
PROGRESS cr_on seed=261010301 events=800000 attempted=800000 seconds=5598.84
PROGRESS cr_on seed=261010301 events=810000 attempted=810000 seconds=5666.59
PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      448469     448469     448469 |   5.551e+01  3.842e-07 |
 | A B -> A B elastic                             102 |      176583     176583     176583 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       51704      51704      51704 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       51632      51632      51632 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       71260      71260      71260 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10352      10352      10352 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      810000     810000     810000 |   1.003e+02  3.842e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1094   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      1   Error in ParticleDecays::decay: failed to find workable decay channel                                  | 
 |      8   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      5   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    309   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     12   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |      8   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      1   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     11   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     38   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     52   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 | 186030   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 100515   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      4   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 810000 accepted events after 810000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_on_part5.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_on_part6.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010302 events=10000 attempted=10000 seconds=78.8145
PROGRESS cr_on seed=261010302 events=20000 attempted=20000 seconds=157.278
PROGRESS cr_on seed=261010302 events=30000 attempted=30000 seconds=233.475
PROGRESS cr_on seed=261010302 events=40000 attempted=40000 seconds=307.631
PROGRESS cr_on seed=261010302 events=50000 attempted=50000 seconds=380.935
PROGRESS cr_on seed=261010302 events=60000 attempted=60000 seconds=453.374
PROGRESS cr_on seed=261010302 events=70000 attempted=70000 seconds=525.318
PROGRESS cr_on seed=261010302 events=80000 attempted=80000 seconds=599.625
PROGRESS cr_on seed=261010302 events=90000 attempted=90000 seconds=668.322
PROGRESS cr_on seed=261010302 events=100000 attempted=100000 seconds=746.605
PROGRESS cr_on seed=261010302 events=110000 attempted=110000 seconds=816.068
PROGRESS cr_on seed=261010302 events=120000 attempted=120000 seconds=886.207
PROGRESS cr_on seed=261010302 events=130000 attempted=130000 seconds=960.396
PROGRESS cr_on seed=261010302 events=140000 attempted=140000 seconds=1032.36
PROGRESS cr_on seed=261010302 events=150000 attempted=150000 seconds=1106.57
PROGRESS cr_on seed=261010302 events=160000 attempted=160000 seconds=1178.84
PROGRESS cr_on seed=261010302 events=170000 attempted=170000 seconds=1248.82
PROGRESS cr_on seed=261010302 events=180000 attempted=180000 seconds=1317.93
PROGRESS cr_on seed=261010302 events=190000 attempted=190000 seconds=1390.8
PROGRESS cr_on seed=261010302 events=200000 attempted=200000 seconds=1458.26
PROGRESS cr_on seed=261010302 events=210000 attempted=210000 seconds=1529.27
PROGRESS cr_on seed=261010302 events=220000 attempted=220000 seconds=1600.9
PROGRESS cr_on seed=261010302 events=230000 attempted=230000 seconds=1671.47
PROGRESS cr_on seed=261010302 events=240000 attempted=240000 seconds=1738.82
PROGRESS cr_on seed=261010302 events=250000 attempted=250000 seconds=1811.12
PROGRESS cr_on seed=261010302 events=260000 attempted=260000 seconds=1882.82
PROGRESS cr_on seed=261010302 events=270000 attempted=270000 seconds=1957.45
PROGRESS cr_on seed=261010302 events=280000 attempted=280000 seconds=2032.63
PROGRESS cr_on seed=261010302 events=290000 attempted=290000 seconds=2103.19
PROGRESS cr_on seed=261010302 events=300000 attempted=300000 seconds=2174.85
PROGRESS cr_on seed=261010302 events=310000 attempted=310000 seconds=2245.55
PROGRESS cr_on seed=261010302 events=320000 attempted=320000 seconds=2319.69
PROGRESS cr_on seed=261010302 events=330000 attempted=330000 seconds=2392.77
PROGRESS cr_on seed=261010302 events=340000 attempted=340000 seconds=2466.89
PROGRESS cr_on seed=261010302 events=350000 attempted=350000 seconds=2539.77
PROGRESS cr_on seed=261010302 events=360000 attempted=360000 seconds=2610.74
PROGRESS cr_on seed=261010302 events=370000 attempted=370000 seconds=2681.47
PROGRESS cr_on seed=261010302 events=380000 attempted=380000 seconds=2754.28
PROGRESS cr_on seed=261010302 events=390000 attempted=390000 seconds=2827.09
PROGRESS cr_on seed=261010302 events=400000 attempted=400000 seconds=2899.1
PROGRESS cr_on seed=261010302 events=410000 attempted=410000 seconds=2973.48
PROGRESS cr_on seed=261010302 events=420000 attempted=420000 seconds=3044.51
PROGRESS cr_on seed=261010302 events=430000 attempted=430000 seconds=3119.12
PROGRESS cr_on seed=261010302 events=440000 attempted=440000 seconds=3189.88
PROGRESS cr_on seed=261010302 events=450000 attempted=450000 seconds=3259.87
PROGRESS cr_on seed=261010302 events=460000 attempted=460000 seconds=3329.18
PROGRESS cr_on seed=261010302 events=470000 attempted=470000 seconds=3400.58
PROGRESS cr_on seed=261010302 events=480000 attempted=480000 seconds=3471.83
PROGRESS cr_on seed=261010302 events=490000 attempted=490000 seconds=3545.38
PROGRESS cr_on seed=261010302 events=500000 attempted=500000 seconds=3614.88
PROGRESS cr_on seed=261010302 events=510000 attempted=510000 seconds=3689.26
PROGRESS cr_on seed=261010302 events=520000 attempted=520000 seconds=3761.13
PROGRESS cr_on seed=261010302 events=530000 attempted=530000 seconds=3833.4
PROGRESS cr_on seed=261010302 events=540000 attempted=540000 seconds=3904.2
PROGRESS cr_on seed=261010302 events=550000 attempted=550000 seconds=3975.68
PROGRESS cr_on seed=261010302 events=560000 attempted=560000 seconds=4044.63
PROGRESS cr_on seed=261010302 events=570000 attempted=570000 seconds=4116.64
PROGRESS cr_on seed=261010302 events=580000 attempted=580000 seconds=4190.46
PROGRESS cr_on seed=261010302 events=590000 attempted=590000 seconds=4259.63
PROGRESS cr_on seed=261010302 events=600000 attempted=600000 seconds=4329.62
PROGRESS cr_on seed=261010302 events=610000 attempted=610000 seconds=4400.93
PROGRESS cr_on seed=261010302 events=620000 attempted=620000 seconds=4472.74
PROGRESS cr_on seed=261010302 events=630000 attempted=630000 seconds=4546.32
PROGRESS cr_on seed=261010302 events=640000 attempted=640000 seconds=4617.06
PROGRESS cr_on seed=261010302 events=650000 attempted=650000 seconds=4686.11
PROGRESS cr_on seed=261010302 events=660000 attempted=660000 seconds=4757.9
PROGRESS cr_on seed=261010302 events=670000 attempted=670000 seconds=4828.78
PROGRESS cr_on seed=261010302 events=680000 attempted=680000 seconds=4900.81
PROGRESS cr_on seed=261010302 events=690000 attempted=690000 seconds=4972.44
PROGRESS cr_on seed=261010302 events=700000 attempted=700000 seconds=5042.38
PROGRESS cr_on seed=261010302 events=710000 attempted=710000 seconds=5112.37
PROGRESS cr_on seed=261010302 events=720000 attempted=720000 seconds=5185.57
PROGRESS cr_on seed=261010302 events=730000 attempted=730000 seconds=5258.96
PROGRESS cr_on seed=261010302 events=740000 attempted=740000 seconds=5331.21
PROGRESS cr_on seed=261010302 events=750000 attempted=750000 seconds=5401.17
PROGRESS cr_on seed=261010302 events=760000 attempted=760000 seconds=5475.25
PROGRESS cr_on seed=261010302 events=770000 attempted=770000 seconds=5546.98
PROGRESS cr_on seed=261010302 events=780000 attempted=780000 seconds=5617.33
PROGRESS cr_on seed=261010302 events=790000 attempted=790000 seconds=5684.66
PROGRESS cr_on seed=261010302 events=800000 attempted=800000 seconds=5723.55
PROGRESS cr_on seed=261010302 events=810000 attempted=810000 seconds=5761.88
PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      447774     447774     447774 |   5.551e+01  3.839e-07 |
 | A B -> A B elastic                             102 |      176791     176791     176791 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       52148      52148      52148 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       51714      51714      51714 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       71101      71101      71101 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10472      10472      10472 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      810000     810000     810000 |   1.003e+02  3.839e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1144   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      9   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      3   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    296   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |      9   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |      9   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      2   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      4   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      8   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     45   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |      2   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 195135   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 100767   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 810000 accepted events after 810000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_on_part6.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_on_part7.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010303 events=10000 attempted=10000 seconds=71.9466
PROGRESS cr_on seed=261010303 events=20000 attempted=20000 seconds=143.039
PROGRESS cr_on seed=261010303 events=30000 attempted=30000 seconds=216.071
PROGRESS cr_on seed=261010303 events=40000 attempted=40000 seconds=288.875
PROGRESS cr_on seed=261010303 events=50000 attempted=50000 seconds=364.796
PROGRESS cr_on seed=261010303 events=60000 attempted=60000 seconds=434.846
PROGRESS cr_on seed=261010303 events=70000 attempted=70000 seconds=505.113
PROGRESS cr_on seed=261010303 events=80000 attempted=80000 seconds=577.928
PROGRESS cr_on seed=261010303 events=90000 attempted=90000 seconds=646.499
PROGRESS cr_on seed=261010303 events=100000 attempted=100000 seconds=720.228
PROGRESS cr_on seed=261010303 events=110000 attempted=110000 seconds=794.716
PROGRESS cr_on seed=261010303 events=120000 attempted=120000 seconds=866.487
PROGRESS cr_on seed=261010303 events=130000 attempted=130000 seconds=936.911
PROGRESS cr_on seed=261010303 events=140000 attempted=140000 seconds=1006.29
PROGRESS cr_on seed=261010303 events=150000 attempted=150000 seconds=1075.68
PROGRESS cr_on seed=261010303 events=160000 attempted=160000 seconds=1145.04
PROGRESS cr_on seed=261010303 events=170000 attempted=170000 seconds=1214.03
PROGRESS cr_on seed=261010303 events=180000 attempted=180000 seconds=1282.42
PROGRESS cr_on seed=261010303 events=190000 attempted=190000 seconds=1349.3
PROGRESS cr_on seed=261010303 events=200000 attempted=200000 seconds=1418.69
PROGRESS cr_on seed=261010303 events=210000 attempted=210000 seconds=1491.12
PROGRESS cr_on seed=261010303 events=220000 attempted=220000 seconds=1561.1
PROGRESS cr_on seed=261010303 events=230000 attempted=230000 seconds=1634.14
PROGRESS cr_on seed=261010303 events=240000 attempted=240000 seconds=1702.26
PROGRESS cr_on seed=261010303 events=250000 attempted=250000 seconds=1772.49
PROGRESS cr_on seed=261010303 events=260000 attempted=260000 seconds=1841.55
PROGRESS cr_on seed=261010303 events=270000 attempted=270000 seconds=1913.3
PROGRESS cr_on seed=261010303 events=280000 attempted=280000 seconds=1984.71
PROGRESS cr_on seed=261010303 events=290000 attempted=290000 seconds=2055.57
PROGRESS cr_on seed=261010303 events=300000 attempted=300000 seconds=2123.22
PROGRESS cr_on seed=261010303 events=310000 attempted=310000 seconds=2194.75
PROGRESS cr_on seed=261010303 events=320000 attempted=320000 seconds=2262.84
PROGRESS cr_on seed=261010303 events=330000 attempted=330000 seconds=2333.77
PROGRESS cr_on seed=261010303 events=340000 attempted=340000 seconds=2405.05
PROGRESS cr_on seed=261010303 events=350000 attempted=350000 seconds=2474.53
PROGRESS cr_on seed=261010303 events=360000 attempted=360000 seconds=2546
PROGRESS cr_on seed=261010303 events=370000 attempted=370000 seconds=2616.58
PROGRESS cr_on seed=261010303 events=380000 attempted=380000 seconds=2688.89
PROGRESS cr_on seed=261010303 events=390000 attempted=390000 seconds=2761.76
PROGRESS cr_on seed=261010303 events=400000 attempted=400000 seconds=2831.05
PROGRESS cr_on seed=261010303 events=410000 attempted=410000 seconds=2902.88
PROGRESS cr_on seed=261010303 events=420000 attempted=420000 seconds=2974.26
PROGRESS cr_on seed=261010303 events=430000 attempted=430000 seconds=3043
PROGRESS cr_on seed=261010303 events=440000 attempted=440000 seconds=3115.81
PROGRESS cr_on seed=261010303 events=450000 attempted=450000 seconds=3184.87
PROGRESS cr_on seed=261010303 events=460000 attempted=460000 seconds=3255.42
PROGRESS cr_on seed=261010303 events=470000 attempted=470000 seconds=3326.15
PROGRESS cr_on seed=261010303 events=480000 attempted=480000 seconds=3395.49
PROGRESS cr_on seed=261010303 events=490000 attempted=490000 seconds=3466.7
PROGRESS cr_on seed=261010303 events=500000 attempted=500000 seconds=3537.18
PROGRESS cr_on seed=261010303 events=510000 attempted=510000 seconds=3607.19
PROGRESS cr_on seed=261010303 events=520000 attempted=520000 seconds=3676.8
PROGRESS cr_on seed=261010303 events=530000 attempted=530000 seconds=3746.37
PROGRESS cr_on seed=261010303 events=540000 attempted=540000 seconds=3814.59
PROGRESS cr_on seed=261010303 events=550000 attempted=550000 seconds=3881.95
PROGRESS cr_on seed=261010303 events=560000 attempted=560000 seconds=3952.57
PROGRESS cr_on seed=261010303 events=570000 attempted=570000 seconds=4023.06
PROGRESS cr_on seed=261010303 events=580000 attempted=580000 seconds=4091.75
PROGRESS cr_on seed=261010303 events=590000 attempted=590000 seconds=4163.69
PROGRESS cr_on seed=261010303 events=600000 attempted=600000 seconds=4232.42
PROGRESS cr_on seed=261010303 events=610000 attempted=610000 seconds=4303.47
PROGRESS cr_on seed=261010303 events=620000 attempted=620000 seconds=4372.12
PROGRESS cr_on seed=261010303 events=630000 attempted=630000 seconds=4440.04
PROGRESS cr_on seed=261010303 events=640000 attempted=640000 seconds=4513.23
PROGRESS cr_on seed=261010303 events=650000 attempted=650000 seconds=4584.43
PROGRESS cr_on seed=261010303 events=660000 attempted=660000 seconds=4654.8
PROGRESS cr_on seed=261010303 events=670000 attempted=670000 seconds=4721.62
PROGRESS cr_on seed=261010303 events=680000 attempted=680000 seconds=4789.39
PROGRESS cr_on seed=261010303 events=690000 attempted=690000 seconds=4860.62
PROGRESS cr_on seed=261010303 events=700000 attempted=700000 seconds=4928.11
PROGRESS cr_on seed=261010303 events=710000 attempted=710000 seconds=4996.7
PROGRESS cr_on seed=261010303 events=720000 attempted=720000 seconds=5067.27
PROGRESS cr_on seed=261010303 events=730000 attempted=730000 seconds=5135.56
PROGRESS cr_on seed=261010303 events=740000 attempted=740000 seconds=5208.6
PROGRESS cr_on seed=261010303 events=750000 attempted=750000 seconds=5279.09
PROGRESS cr_on seed=261010303 events=760000 attempted=760000 seconds=5348.17
PROGRESS cr_on seed=261010303 events=770000 attempted=770000 seconds=5418.55
PROGRESS cr_on seed=261010303 events=780000 attempted=780000 seconds=5486.76
PROGRESS cr_on seed=261010303 events=790000 attempted=790000 seconds=5559.16
PROGRESS cr_on seed=261010303 events=800000 attempted=800000 seconds=5629.03
PROGRESS cr_on seed=261010303 events=810000 attempted=810000 seconds=5682
PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      448113     448113     448113 |   5.551e+01  3.840e-07 |
 | A B -> A B elastic                             102 |      177309     177309     177309 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       51576      51576      51576 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       51972      51972      51972 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       70803      70803      70803 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10227      10227      10227 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      810000     810000     810000 |   1.003e+02  3.840e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1075   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      6   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      3   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    423   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     29   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |      6   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     10   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     23   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     54   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 | 179711   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 100378   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      1   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 810000 accepted events after 810000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_on_part7.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/production_on_part8.log <==
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
LHAPDF 6.5.4 loading /tmp/npb_cp5_runtime_2026-10-10/share/LHAPDF/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat
NNPDF31_nnlo_as_0118 PDF set, member #0, version 1; LHAPDF ID = 303600
PROGRESS cr_on seed=261010304 events=10000 attempted=10000 seconds=71.2238
PROGRESS cr_on seed=261010304 events=20000 attempted=20000 seconds=145.704
PROGRESS cr_on seed=261010304 events=30000 attempted=30000 seconds=217.92
PROGRESS cr_on seed=261010304 events=40000 attempted=40000 seconds=288.865
PROGRESS cr_on seed=261010304 events=50000 attempted=50000 seconds=365.135
PROGRESS cr_on seed=261010304 events=60000 attempted=60000 seconds=434.132
PROGRESS cr_on seed=261010304 events=70000 attempted=70000 seconds=503.805
PROGRESS cr_on seed=261010304 events=80000 attempted=80000 seconds=574.324
PROGRESS cr_on seed=261010304 events=90000 attempted=90000 seconds=646.487
PROGRESS cr_on seed=261010304 events=100000 attempted=100000 seconds=716.325
PROGRESS cr_on seed=261010304 events=110000 attempted=110000 seconds=784.535
PROGRESS cr_on seed=261010304 events=120000 attempted=120000 seconds=853.785
PROGRESS cr_on seed=261010304 events=130000 attempted=130000 seconds=926.212
PROGRESS cr_on seed=261010304 events=140000 attempted=140000 seconds=995.116
PROGRESS cr_on seed=261010304 events=150000 attempted=150000 seconds=1064.3
PROGRESS cr_on seed=261010304 events=160000 attempted=160000 seconds=1132.99
PROGRESS cr_on seed=261010304 events=170000 attempted=170000 seconds=1202.52
PROGRESS cr_on seed=261010304 events=180000 attempted=180000 seconds=1273.47
PROGRESS cr_on seed=261010304 events=190000 attempted=190000 seconds=1341.5
PROGRESS cr_on seed=261010304 events=200000 attempted=200000 seconds=1410.1
PROGRESS cr_on seed=261010304 events=210000 attempted=210000 seconds=1476.49
PROGRESS cr_on seed=261010304 events=220000 attempted=220000 seconds=1543.69
PROGRESS cr_on seed=261010304 events=230000 attempted=230000 seconds=1612.46
PROGRESS cr_on seed=261010304 events=240000 attempted=240000 seconds=1681.21
PROGRESS cr_on seed=261010304 events=250000 attempted=250000 seconds=1749.81
PROGRESS cr_on seed=261010304 events=260000 attempted=260000 seconds=1818.02
PROGRESS cr_on seed=261010304 events=270000 attempted=270000 seconds=1885.9
PROGRESS cr_on seed=261010304 events=280000 attempted=280000 seconds=1954.25
PROGRESS cr_on seed=261010304 events=290000 attempted=290000 seconds=2024.37
PROGRESS cr_on seed=261010304 events=300000 attempted=300000 seconds=2094.43
PROGRESS cr_on seed=261010304 events=310000 attempted=310000 seconds=2164.95
PROGRESS cr_on seed=261010304 events=320000 attempted=320000 seconds=2235.66
PROGRESS cr_on seed=261010304 events=330000 attempted=330000 seconds=2307.2
PROGRESS cr_on seed=261010304 events=340000 attempted=340000 seconds=2373.94
PROGRESS cr_on seed=261010304 events=350000 attempted=350000 seconds=2444.53
PROGRESS cr_on seed=261010304 events=360000 attempted=360000 seconds=2514.56
PROGRESS cr_on seed=261010304 events=370000 attempted=370000 seconds=2581.41
PROGRESS cr_on seed=261010304 events=380000 attempted=380000 seconds=2649.84
PROGRESS cr_on seed=261010304 events=390000 attempted=390000 seconds=2718.57
PROGRESS cr_on seed=261010304 events=400000 attempted=400000 seconds=2787.85
PROGRESS cr_on seed=261010304 events=410000 attempted=410000 seconds=2859.08
PROGRESS cr_on seed=261010304 events=420000 attempted=420000 seconds=2927.91
PROGRESS cr_on seed=261010304 events=430000 attempted=430000 seconds=2994.2
PROGRESS cr_on seed=261010304 events=440000 attempted=440000 seconds=3062.51
PROGRESS cr_on seed=261010304 events=450000 attempted=450000 seconds=3132.45
PROGRESS cr_on seed=261010304 events=460000 attempted=460000 seconds=3201.4
PROGRESS cr_on seed=261010304 events=470000 attempted=470000 seconds=3270.35
PROGRESS cr_on seed=261010304 events=480000 attempted=480000 seconds=3338.66
PROGRESS cr_on seed=261010304 events=490000 attempted=490000 seconds=3407.04
PROGRESS cr_on seed=261010304 events=500000 attempted=500000 seconds=3476.55
PROGRESS cr_on seed=261010304 events=510000 attempted=510000 seconds=3543.51
PROGRESS cr_on seed=261010304 events=520000 attempted=520000 seconds=3613.21
PROGRESS cr_on seed=261010304 events=530000 attempted=530000 seconds=3683.74
PROGRESS cr_on seed=261010304 events=540000 attempted=540000 seconds=3754.2
PROGRESS cr_on seed=261010304 events=550000 attempted=550000 seconds=3823.67
PROGRESS cr_on seed=261010304 events=560000 attempted=560000 seconds=3891.53
PROGRESS cr_on seed=261010304 events=570000 attempted=570000 seconds=3961.11
PROGRESS cr_on seed=261010304 events=580000 attempted=580000 seconds=4030.17
PROGRESS cr_on seed=261010304 events=590000 attempted=590000 seconds=4097.75
PROGRESS cr_on seed=261010304 events=600000 attempted=600000 seconds=4166.52
PROGRESS cr_on seed=261010304 events=610000 attempted=610000 seconds=4234.43
PROGRESS cr_on seed=261010304 events=620000 attempted=620000 seconds=4306.94
PROGRESS cr_on seed=261010304 events=630000 attempted=630000 seconds=4375.82
PROGRESS cr_on seed=261010304 events=640000 attempted=640000 seconds=4444.23
PROGRESS cr_on seed=261010304 events=650000 attempted=650000 seconds=4512.29
PROGRESS cr_on seed=261010304 events=660000 attempted=660000 seconds=4582.59
PROGRESS cr_on seed=261010304 events=670000 attempted=670000 seconds=4651.72
PROGRESS cr_on seed=261010304 events=680000 attempted=680000 seconds=4719.29
PROGRESS cr_on seed=261010304 events=690000 attempted=690000 seconds=4787.84
PROGRESS cr_on seed=261010304 events=700000 attempted=700000 seconds=4856.64
PROGRESS cr_on seed=261010304 events=710000 attempted=710000 seconds=4927.48
PROGRESS cr_on seed=261010304 events=720000 attempted=720000 seconds=4996.44
PROGRESS cr_on seed=261010304 events=730000 attempted=730000 seconds=5064.32
PROGRESS cr_on seed=261010304 events=740000 attempted=740000 seconds=5133.62
PROGRESS cr_on seed=261010304 events=750000 attempted=750000 seconds=5202.74
PROGRESS cr_on seed=261010304 events=760000 attempted=760000 seconds=5274.66
PROGRESS cr_on seed=261010304 events=770000 attempted=770000 seconds=5344.49
PROGRESS cr_on seed=261010304 events=780000 attempted=780000 seconds=5412.72
PROGRESS cr_on seed=261010304 events=790000 attempted=790000 seconds=5479.29
PROGRESS cr_on seed=261010304 events=800000 attempted=800000 seconds=5546.43
PROGRESS cr_on seed=261010304 events=810000 attempted=810000 seconds=5616.04
PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      448438     448438     448438 |   5.551e+01  3.842e-07 |
 | A B -> A B elastic                             102 |      176082     176082     176082 |   2.189e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       52143      52143      52143 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       51978      51978      51978 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       70995      70995      70995 |   8.798e+00  0.000e+00 |
 | A B -> A X B central diffractive               106 |       10364      10364      10364 |   1.279e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |      810000     810000     810000 |   1.003e+02  3.842e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1139   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      7   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      3   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    313   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     40   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |      7   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      3   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     10   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     20   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     56   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 | 183513   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 100350   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 810000 accepted events after 810000 PYTHIA attempts into /tmp/npb_cp5_runtime_2026-10-10/data/cp5_cr_on_part8.csv
Thanks for using LHAPDF 6.5.4. Please make sure to cite the paper:
  Eur.Phys.J. C75 (2015) 3, 132  (http://arxiv.org/abs/1412.7420)


==> anc/S2/production_records/cp5_exact/logs/recovery_validation.log <==
on 1 Recovered 440000 Target top-up 810000
on 2 Recovered 440000 Target top-up 810000
on 3 Recovered 440000 Target top-up 810000
on 4 Recovered 440000 Target top-up 810000
off 1 Recovered 420000 Target top-up 830000
off 2 Recovered 420000 Target top-up 830000
off 3 Recovered 420000 Target top-up 830000
off 4 Recovered 420000 Target top-up 830000
RECOVERY PASS {'on': 1760000, 'off': 1680000}


==> anc/S2/production_records/cp5_exact/original_validation_records/analysis_validation.json <==
{
  "status": "PASS",
  "counts": {
    "on": 5000000,
    "off": 5000000
  },
  "attempts": {
    "on": 5000000,
    "off": 5000000
  },
  "checks": [
    {
      "file": "cp5_exact/data/cp5_cr_on_part1.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part2.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part3.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part4.csv",
      "rows": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part5.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part6.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part7.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_on_part8.csv",
      "rows": 810000,
      "attempts": 810000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part1.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part2.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part3.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part4.csv",
      "rows": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part5.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part6.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part7.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    },
    {
      "file": "cp5_exact/data/cp5_cr_off_part8.csv",
      "rows": 830000,
      "attempts": 830000,
      "origin": "fresh_internal_storage_topup",
      "physics_settings_match": true
    }
  ],
  "independent_groupby_moment_check": "PASS",
  "physics_settings_identical_except_cr": true,
  "random_seeds_independent": true,
  "pdf": "NNPDF31_nnlo_as_0118/0",
  "pythia": "8.316",
  "lhapdf": "6.5.4",
  "matched_bins": [
    {
      "tune": "Monash",
      "bins": 23,
      "nmpi_min": 3,
      "nmpi_max": 25,
      "bins_cv_on_greater": 23,
      "bins_sigma_on_smaller": 23,
      "bins_mean_on_smaller": 23,
      "bins_full_ordering": 23,
      "weighted_cv_ratio": 1.2274876420164849,
      "weighted_sigma_ratio": 0.8901943507668386,
      "weighted_mean_ratio": 0.7311638981414914,
      "weighted_scaled_variance_ratio": 1.0897532484878116,
      "identity_max_error": 6.661338147750939e-16
    },
    {
      "tune": "ATLAS A14",
      "bins": 24,
      "nmpi_min": 3,
      "nmpi_max": 26,
      "bins_cv_on_greater": 24,
      "bins_sigma_on_smaller": 24,
      "bins_mean_on_smaller": 24,
      "bins_full_ordering": 24,
      "weighted_cv_ratio": 1.2503139748060885,
      "weighted_sigma_ratio": 0.8878447280923881,
      "weighted_mean_ratio": 0.7170566741668025,
      "weighted_scaled_variance_ratio": 1.1066287503448675,
      "identity_max_error": 6.661338147750939e-16
    },
    {
      "tune": "CMS CP5",
      "bins": 42,
      "nmpi_min": 3,
      "nmpi_max": 44,
      "bins_cv_on_greater": 42,
      "bins_sigma_on_smaller": 42,
      "bins_mean_on_smaller": 42,
      "bins_full_ordering": 42,
      "weighted_cv_ratio": 1.2556548272084869,
      "weighted_sigma_ratio": 0.8002258282593583,
      "weighted_mean_ratio": 0.6469665509387779,
      "weighted_scaled_variance_ratio": 0.9981936260600385,
      "identity_max_error": 4.440892098500626e-16
    }
  ],
  "summary": [
    {
      "sample": "Monash CR ON",
      "nmpi_min": 3,
      "nmpi_max": 25,
      "event_weighted_cv": 0.4203902428584103,
      "event_weighted_scaled_variance": 2.8083439803795986,
      "median_cv": 0.3091584389036161
    },
    {
      "sample": "Monash CR OFF",
      "nmpi_min": 3,
      "nmpi_max": 25,
      "event_weighted_cv": 0.3495086566451182,
      "event_weighted_scaled_variance": 2.575499994950919,
      "median_cv": 0.2291025732202263
    },
    {
      "sample": "ATLAS A14 CR ON",
      "nmpi_min": 3,
      "nmpi_max": 26,
      "event_weighted_cv": 0.4138637150964566,
      "event_weighted_scaled_variance": 2.6748199082307167,
      "median_cv": 0.3052886892498888
    },
    {
      "sample": "ATLAS A14 CR OFF",
      "nmpi_min": 3,
      "nmpi_max": 26,
      "event_weighted_cv": 0.3385138318067029,
      "event_weighted_scaled_variance": 2.4155610872487014,
      "median_cv": 0.22052386769748725
    },
    {
      "sample": "CMS CP5 CR ON",
      "nmpi_min": 3,
      "nmpi_max": 44,
      "event_weighted_cv": 0.436343590737263,
      "event_weighted_scaled_variance": 2.5954992789073223,
      "median_cv": 0.3060008934171407
    },
    {
      "sample": "CMS CP5 CR OFF",
      "nmpi_min": 3,
      "nmpi_max": 44,
      "event_weighted_cv": 0.35798781938395846,
      "event_weighted_scaled_variance": 2.5974307245957777,
      "median_cv": 0.21931903366960104
    }
  ],
  "pearson": [
    {
      "tune": "cp5",
      "cr": "on",
      "estimator": "forward_nch_25_50_pt015",
      "source_events": 5000000,
      "selected_events": 1723722,
      "pearson": 0.8992623339529101
    },
    {
      "tune": "cp5",
      "cr": "on",
      "estimator": "transverse_nch_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1649623,
      "pearson": 0.7297110032904645
    },
    {
      "tune": "cp5",
      "cr": "on",
      "estimator": "transverse_sumpt_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1649623,
      "pearson": 0.7050462585173216
    },
    {
      "tune": "cp5",
      "cr": "off",
      "estimator": "forward_nch_25_50_pt015",
      "source_events": 5000000,
      "selected_events": 1724129,
      "pearson": 0.9500951716463888
    },
    {
      "tune": "cp5",
      "cr": "off",
      "estimator": "transverse_nch_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1675839,
      "pearson": 0.8739607765555263
    },
    {
      "tune": "cp5",
      "cr": "off",
      "estimator": "transverse_sumpt_eta08_pt015",
      "source_events": 5000000,
      "selected_events": 1675839,
      "pearson": 0.8397917580265447
    }
  ]
}

==> anc/S2/production_records/cp5_exact/original_validation_records/final_validation.json <==
{
  "cp5_generation_and_analysis": "PASS",
  "events_per_state": {
    "on": 5000000,
    "off": 5000000
  },
  "matched_bins": {
    "tune": "CMS CP5",
    "bins": 42,
    "nmpi_min": 3,
    "nmpi_max": 44,
    "bins_cv_on_greater": 42,
    "bins_sigma_on_smaller": 42,
    "bins_mean_on_smaller": 42,
    "bins_full_ordering": 42,
    "weighted_cv_ratio": 1.2556548272084869,
    "weighted_sigma_ratio": 0.8002258282593583,
    "weighted_mean_ratio": 0.6469665509387779,
    "weighted_scaled_variance_ratio": 0.9981936260600385,
    "identity_max_error": 4.440892098500626e-16
  },
  "checks": {
    "marked_clean_text_identical": true,
    "original_baseline_unchanged": true,
    "historical_assessment_preserved": true,
    "setting_table_and_ordering_consistent": true,
    "latex_references_resolved": true,
    "particle_data_identical": true
  },
  "unresolved": [
    "Confirm historical six-baseline production recipe/decay overrides/seeds",
    "Confirm both authors competing-interest status",
    "Author scientific review and submission metadata alignment"
  ],
  "status": "PASS"
}

==> anc/S2/production_records/cp5_exact/original_validation_records/generator_warning_statistics.json <==
{
  "production_off_part5.log": [
    "|   1123   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      1   Error in Pythia::check: energy-momentum not conserved                                                  |",
    "|      1   Error in Pythia::next: check of event revealed problems                                                |",
    "|     25   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      3   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    334   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     62   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|     25   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      1   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|      6   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     25   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     54   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "|     18   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              |",
    "| 194020   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 103203   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |",
    "|      2   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       |"
  ],
  "production_off_part6.log": [
    "|   1012   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|     22   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|    364   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     72   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|     22   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      5   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|      9   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     23   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     44   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "|     19   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              |",
    "| 188613   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 102558   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |",
    "|      1   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           |",
    "|      1   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       |"
  ],
  "production_off_part7.log": [
    "|   1069   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      1   Error in LundFragmentation::fragment: ministring fragmentation failed                                  |",
    "|      1   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           |",
    "|      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        |",
    "|      1   Error in Pythia::next: check of event revealed problems                                                |",
    "|     29   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      1   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    392   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     49   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|     28   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      4   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|     11   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     30   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     48   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "|     18   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              |",
    "| 188053   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 102853   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |",
    "|      2   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           |",
    "|      1   Warning in TauDecays::decay: maximum decay weight exceeded in tau decay                                |"
  ],
  "production_off_part8.log": [
    "|   1131   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      3   Error in LundFragmentation::fragment: ministring fragmentation failed                                  |",
    "|      3   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           |",
    "|      1   Error in Pythia::check: energy-momentum not conserved                                                  |",
    "|      4   Error in Pythia::check: unmatched particle energy/momentum/mass                                        |",
    "|      3   Error in Pythia::next: check of event revealed problems                                                |",
    "|     38   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      4   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    471   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     32   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|     35   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|      5   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     28   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     58   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "|     39   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              |",
    "| 181444   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 103710   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |",
    "|      2   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           |"
  ],
  "production_on_part5.log": [
    "|   1094   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      1   Error in ParticleDecays::decay: failed to find workable decay channel                                  |",
    "|      8   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      5   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    309   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     12   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|      8   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      1   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|     11   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     38   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     52   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "| 186030   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 100515   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |",
    "|      4   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       |"
  ],
  "production_on_part6.log": [
    "|   1144   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      9   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      3   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    296   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|      9   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|      9   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      2   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      4   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|      8   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     45   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "|      2   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              |",
    "| 195135   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 100767   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |"
  ],
  "production_on_part7.log": [
    "|   1075   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      6   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      3   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    423   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     29   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|      6   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|     10   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     23   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     54   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "| 179711   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 100378   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |",
    "|      1   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       |"
  ],
  "production_on_part8.log": [
    "|   1139   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           |",
    "|      7   Error in Pythia::next: hadronLevel failed; try again                                                   |",
    "|      3   Error in Pythia::next: partonLevel failed; try again                                                   |",
    "|    313   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            |",
    "|     40   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 |",
    "|      7   Error in StringFragmentation::fragment: stuck in joining                                               |",
    "|      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      |",
    "|      3   Warning in MultipartonInteractions::init: maximum increased                                            |",
    "|     10   Warning in MultipartonInteractions::pTfirst: weight above unity                                        |",
    "|     20   Warning in MultipartonInteractions::pTnext: weight above unity                                         |",
    "|     56   Warning in Pythia::check: energy-momentum not quite conserved                                          |",
    "| 183513   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           |",
    "| 100350   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           |",
    "|      2   Warning in SimpleTimeShower::init: pTmin too low                                                       |"
  ]
}

==> anc/S2/production_records/cp5_exact/original_validation_records/initial_setting_validation.json <==
{
  "scope": "initialization/settings and first 10000 events of each shard only; not final production results",
  "physics_settings_identical_except_cr": true,
  "particle_data_identical": true,
  "early_matched_bins": 7,
  "early_cv_on_greater": 7,
  "early_sigma_on_smaller": 7
}

==> anc/S2/production_records/cp5_exact/original_validation_records/recovery_validation.json <==
{
  "status": "PASS",
  "counts": {
    "on": 1760000,
    "off": 1680000
  },
  "jobs": [
    {
      "cr": "on",
      "shard": 1,
      "seed": 261010101,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part1.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "5d95d21b90b790b3b9ccc9cf6729af4ebd5345a26c1cb5f8d49a32aa8ff166cd",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 2,
      "seed": 261010102,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part2.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "d6fd6934392f6c11b1deae5dcf7f7209408befd7a71848d8cd23c770244ce566",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 3,
      "seed": 261010103,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part3.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "aac1b02d6cee019c99e8f73e3ddffa62bdde8d3db20034c81515e4472cb4fa11",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "on",
      "shard": 4,
      "seed": 261010104,
      "events": 440000,
      "attempts": 440000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_on_part4.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "92e81c75fd92c02784080eed4fa109d678ad2de028e61ce9482eecad4803c9e3",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 1,
      "seed": 261010201,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part1.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "c65e245c3f06e59356dacb509db1c9df7a79fe9b2ec17a905b0902842824f3d9",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 2,
      "seed": 261010202,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part2.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "32a531822ba7c2e7eccdb027cf2442649b9944b7897e16401dbdac85dd1d86e4",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 3,
      "seed": 261010203,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part3.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "bc161b6f771a0468f15c0500f04ff2a29e70a322f6725cc9509d21d8b1d590df",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    },
    {
      "cr": "off",
      "shard": 4,
      "seed": 261010204,
      "events": 420000,
      "attempts": 420000,
      "origin": "recovered_logged_prefix",
      "file": "cp5_exact/data/cp5_cr_off_part4.csv",
      "log": "cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log",
      "returncode": null,
      "recovery_status": "verified",
      "sha256": "091e8ab6c010ae85cc9bfb82ba6b44c0872d746adaa8014807a5ac0c91d79692",
      "generator_source_sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96"
    }
  ]
}

==> anc/S2/production_records/cp5_exact/original_validation_records/runtime_copy_validation.json <==
{
  "status": "PASS",
  "files_checked": 770,
  "note": "Relocated xmlPath is operational; all copied PYTHIA data files are byte-identical.",
  "source": "/media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8",
  "runtime": "/tmp/npb_cp5_runtime_2026-10-10/share/Pythia8"
}

==> anc/S2/production_records/cp5_exact/original_workspace_README.md <==
# Published CP5 regeneration — 10 October 2026

Current production targets 5,000,000 accepted events per CR state. Read `results/revision_pipeline_status.json` for live stage and outcome; `results/production_manifest.json` records the eight fixed seeds and source checksum. Current manuscript PDFs are replaced after full analysis passes.

Progress: run `python3 cp5_exact/source/progress.py` from the revision folder. `logs/production_*_part*.log` contain event progress, attempts and final warning statistics. `source/complete_revision.py` runs the dependent analysis, integration, PDF compilation and validation after production completes.

`provenance/PythiaCP5Settings_cfi.py` is the saved CMS CMSSW_10_6_X card. Its full-precision tune parameters and external NNPDF31_nnlo_as_0118 central member are implemented in PYTHIA 8.316 using a local LHAPDF 6.5.4 build. This reproduces the published tune parameters, rather than the historical CMS 8.226 software environment. PYTHIA default decays are retained, with no additional particle-specific overrides; the full particle data are saved per run.

No final results should be inferred from a running or failed status. Successful completion creates `results/analysis_validation.json`, `results/final_validation.json`, and `../documents/cp5_correction_report.pdf`, and updates the manuscript, response letter, supplement, revision audit, summary and current assessment. Earlier files are preserved in `../archive_before_exact_cp5_2026-10-10/`.

## Drive recovery and resumed production

The first run was interrupted by an external-drive remount. Only complete prefixes through saved/logged checkpoints were retained: 1.76M ON and 1.68M OFF. Original partial files and logs are archived in `interrupted_drive_remount_2026-10-10/`. Eight new fixed-seed top-ups run in `/tmp/npb_cp5_runtime_2026-10-10/`, targeting 5M per state across sixteen segments. The local runtime and all 770 PYTHIA data files match the original installation byte-for-byte. The generator now stops on output errors.

`source/finish_resumed_revision.py` is the active host supervisor: it copies completed staged results into the revision folder, verifies recovered-prefix hashes, then analyzes, integrates, builds and validates all documents. `source/complete_revision.py` describes the superseded first-pass supervisor. Do not restart the old first-pass/recovery/top-up drivers over existing samples. Progress is recorded in `results/production_progress.json`.


==> anc/S2/production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118.info <==
SetDesc: "NNPDF3.1 NNLO global fit, alphas(MZ)=0.118. mem=0 => average on replicas; mem=1-100 => PDF replicas"
SetIndex: 303600
Authors: NNPDF Collaboration. R.D. Ball, V. Bertone, S. Carrazza, L. Del Debbio, S. Forte, P. Groth-Merrild, A. Guffanti, N.P. Hartland, Z. Kassabov, J.I. Latorre, E. Nocera, J. Rojo, L. Rottoli, E. Slade and M. Ubiali
Reference: arXiv:17xx.xxxxxx
Format: lhagrid1
DataVersion: 1
NumMembers: 101
Particle: 2212
Flavors: [-5, -4, -3, -2, -1, 21, 1, 2, 3, 4, 5]
OrderQCD: 2
FlavorScheme: variable
NumFlavors: 5
ErrorType: replicas
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.6500000e+00
QMax: 1.0000000e+05
MZ: 9.1200000e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.5100000e+00
MBottom: 4.9200000e+00
MTop: 1.7250000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 2
AlphaS_Type: ipol
AlphaS_Qs: [1.6500000e+00, 1.7874388e+00, 1.9429053e+00, 2.1193749e+00, 2.3204100e+00, 2.5502945e+00, 2.8142025e+00, 3.1184123e+00, 3.4705775e+00, 3.8800752e+00, 4.3584516e+00, 4.9200000e+00, 4.9200000e+00, 5.5493622e+00, 6.2897452e+00, 7.1650687e+00, 8.2052867e+00, 9.4481248e+00, 1.0941378e+01, 1.2745972e+01, 1.4940062e+01, 1.7624572e+01, 2.0930715e+01, 2.5030298e+01, 3.0149928e+01, 3.6590777e+01, 4.4756282e+01, 5.5191298e+01, 6.8637940e+01, 8.6115921e+01, 1.0903923e+02, 1.3938725e+02, 1.7995815e+02, 2.3474820e+02, 3.0952544e+02, 4.1270732e+02, 5.5671861e+02, 7.6011795e+02, 1.0509694e+03, 1.4722574e+03, 2.0906996e+03, 3.0112909e+03, 4.4016501e+03, 6.5333918e+03, 9.8535186e+03, 1.5109614e+04, 2.3573066e+04, 3.7444017e+04, 6.0599320e+04, 1.0000000e+05]
AlphaS_Vals: [3.3074891e-01, 3.1762459e-01, 3.0507081e-01, 2.9305875e-01, 2.8156114e-01, 2.7055221e-01, 2.6000761e-01, 2.4990438e-01, 2.4022086e-01, 2.3093662e-01, 2.2203241e-01, 2.1377883e-01, 2.1377883e-01, 2.0671584e-01, 1.9986334e-01, 1.9321629e-01, 1.8676970e-01, 1.8051860e-01, 1.7445809e-01, 1.6858329e-01, 1.6288942e-01, 1.5737175e-01, 1.5202563e-01, 1.4684647e-01, 1.4182979e-01, 1.3697116e-01, 1.3226626e-01, 1.2771084e-01, 1.2330074e-01, 1.1903189e-01, 1.1490031e-01, 1.1090210e-01, 1.0703345e-01, 1.0329062e-01, 9.9669997e-02, 9.6168008e-02, 9.2781186e-02, 8.9506143e-02, 8.6339571e-02, 8.3278245e-02, 8.0319017e-02, 7.7458816e-02, 7.4694649e-02, 7.2023600e-02, 6.9442824e-02, 6.6949551e-02, 6.4541082e-02, 6.2214786e-02, 5.9968105e-02, 5.7798546e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/S2/production_records/cp5_exact/provenance/PythiaCP5Settings_cfi.py <==
import FWCore.ParameterSet.Config as cms

pythia8CP5SettingsBlock = cms.PSet(
    pythia8CP5Settings = cms.vstring(
    'Tune:pp 14',
        'Tune:ee 7',
        'MultipartonInteractions:ecmPow=0.03344',
        'MultipartonInteractions:bProfile=2',
        'MultipartonInteractions:pT0Ref=1.41',
        'MultipartonInteractions:coreRadius=0.7634',
        'MultipartonInteractions:coreFraction=0.63',
        'ColourReconnection:range=5.176',
        'SigmaTotal:zeroAXB=off',
        'SpaceShower:alphaSorder=2',
        'SpaceShower:alphaSvalue=0.118',
        'SigmaProcess:alphaSvalue=0.118',
        'SigmaProcess:alphaSorder=2',
        'MultipartonInteractions:alphaSvalue=0.118',
        'MultipartonInteractions:alphaSorder=2',
        'TimeShower:alphaSorder=2',
        'TimeShower:alphaSvalue=0.118',
        'SigmaTotal:mode = 0',
        'SigmaTotal:sigmaEl = 21.89',
        'SigmaTotal:sigmaTot = 100.309',
        'PDF:pSet=LHAPDF6:NNPDF31_nnlo_as_0118',
        )
)



==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_1m.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 04 Jul 2026 at 20:59:39    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for a14 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      562105     562105     562105 |   5.642e+01  2.570e-07 |
 | A B -> A B elastic                             102 |      222745     222745     222745 |   2.226e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       63709      63709      63709 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       63818      63818      63818 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       87623      87623      87623 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     1000000    1000000    1000000 |   1.003e+02  2.570e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   2134   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      1   Error in Pythia::next: check of event revealed problems                                                | 
 |     34   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |    197   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     34   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      3   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      9   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     46   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    301   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     22   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |    132   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |   9779   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      1   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000000 accepted events after 1000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/a14_cr_off_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_proxy.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 05 Jul 2026 at 22:15:29    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for a14 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |     2812399    2812399    2812399 |   5.642e+01  0.000e+00 |
 | A B -> A B elastic                             102 |     1109332    1109332    1109332 |   2.226e+01  1.793e-08 |
 | A B -> X B single diffractive                  103 |      319515     319515     319515 |   6.416e+00  4.214e-08 |
 | A B -> A X single diffractive                  104 |      320113     320113     320113 |   6.416e+00  4.215e-08 |
 | A B -> X X double diffractive                  105 |      438641     438641     438641 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     5000000    5000000    5000000 |   1.003e+02  6.224e-08 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |  10470   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      5   Error in LundFragmentation::fragment: ministring fragmentation failed                                  | 
 |      5   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           | 
 |      3   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |     13   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      7   Error in Pythia::next: check of event revealed problems                                                | 
 |    173   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |   1258   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |    168   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |     23   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     32   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |    254   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |   1644   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |    110   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |   2657   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |  48600   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      3   Warning in SimpleTimeShower::pTnext: negative dipole mass                                              | 
 |      9   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      9   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 5000000 accepted events after 5000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy/a14_cr_off_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_1m.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 04 Jul 2026 at 20:59:39    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for a14 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      562278     562278     562278 |   5.642e+01  2.569e-07 |
 | A B -> A B elastic                             102 |      222264     222264     222264 |   2.226e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       63864      63864      63864 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       63593      63593      63593 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       88001      88001      88001 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     1000000    1000000    1000000 |   1.003e+02  2.569e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1987   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |     16   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    220   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     16   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      2   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     10   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     48   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    302   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |      4   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |    742   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |   9800   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000000 accepted events after 1000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/a14_cr_on_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_proxy.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 05 Jul 2026 at 22:15:29    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for a14 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |     2811848    2811848    2811848 |   5.642e+01  0.000e+00 |
 | A B -> A B elastic                             102 |     1110052    1110052    1110052 |   2.226e+01  1.639e-08 |
 | A B -> X B single diffractive                  103 |      319701     319701     319701 |   6.416e+00  4.214e-08 |
 | A B -> A X single diffractive                  104 |      319723     319723     319723 |   6.416e+00  4.214e-08 |
 | A B -> X X double diffractive                  105 |      438676     438676     438676 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     5000000    5000000    5000000 |   1.003e+02  6.181e-08 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |  10301   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      3   Error in LundFragmentation::fragment: ministring fragmentation failed                                  | 
 |      3   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           | 
 |      4   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      5   Error in Pythia::next: check of event revealed problems                                                | 
 |    103   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      3   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |   1214   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |    100   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |     17   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     37   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |    211   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |   1602   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     14   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |   1727   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |  49120   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::pTnext: negative dipole mass                                              | 
 |      1   Warning in TauDecays::decay: maximum decay weight exceeded in tau decay                                | 
 |      6   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 5000000 accepted events after 5000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy/a14_cr_on_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_1m.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 04 Jul 2026 at 20:59:39    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for cp5 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      562576     562576     562576 |   5.642e+01  2.568e-07 |
 | A B -> A B elastic                             102 |      222003     222003     222003 |   2.226e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       63816      63816      63816 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       63859      63859      63859 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       87746      87746      87746 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     1000000    1000000    1000000 |   1.003e+02  2.568e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |    797   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      1   Error in Pythia::next: check of event revealed problems                                                | 
 |     21   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    226   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     32   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     21   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      1   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      5   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     40   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     45   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     19   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 107704   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 121015   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      1   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      2   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000000 accepted events after 1000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/cp5_cr_off_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_proxy.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 05 Jul 2026 at 22:15:29    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for cp5 cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |     2814348    2814348    2814348 |   5.642e+01  0.000e+00 |
 | A B -> A B elastic                             102 |     1108597    1108597    1108597 |   2.226e+01  1.938e-08 |
 | A B -> X B single diffractive                  103 |      319881     319881     319881 |   6.416e+00  4.215e-08 |
 | A B -> A X single diffractive                  104 |      318913     318913     318913 |   6.416e+00  4.213e-08 |
 | A B -> X X double diffractive                  105 |      438261     438261     438261 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     5000000    5000000    5000000 |   1.003e+02  6.266e-08 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   4027   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      4   Error in LundFragmentation::fragment: ministring fragmentation failed                                  | 
 |      4   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           | 
 |      5   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      2   Error in Pythia::next: check of event revealed problems                                                | 
 |    146   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |   1206   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |    114   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |    142   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |     18   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     68   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |    205   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    231   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |    112   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 536377   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 602590   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      6   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      2   Warning in TauDecays::decay: maximum decay weight exceeded in tau decay                                | 
 |      6   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 5000000 accepted events after 5000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy/cp5_cr_off_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_1m.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 04 Jul 2026 at 20:59:39    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      562488     562488     562488 |   5.642e+01  2.569e-07 |
 | A B -> A B elastic                             102 |      221839     221839     221839 |   2.226e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       63866      63866      63866 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       64131      64131      64131 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       87676      87676      87676 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     1000000    1000000    1000000 |   1.003e+02  2.569e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |    815   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |     14   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |    131   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     15   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     14   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      6   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      8   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     44   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |     37   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |      2   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 101787   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 120441   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      1   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      3   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000000 accepted events after 1000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/cp5_cr_on_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_proxy.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 05 Jul 2026 at 22:15:29    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for cp5 cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |     2811381    2811381    2811381 |   5.642e+01  0.000e+00 |
 | A B -> A B elastic                             102 |     1109398    1109398    1109398 |   2.226e+01  1.780e-08 |
 | A B -> X B single diffractive                  103 |      319767     319767     319767 |   6.416e+00  4.214e-08 |
 | A B -> A X single diffractive                  104 |      319286     319286     319286 |   6.416e+00  4.213e-08 |
 | A B -> X X double diffractive                  105 |      440168     440168     440168 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     5000000    5000000    5000000 |   1.003e+02  6.219e-08 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   4190   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      4   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |      4   Error in Pythia::next: check of event revealed problems                                                | 
 |     45   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      2   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |   1156   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     82   Error in SimpleSpaceShower::pT2nearThreshold: xPDF = 0                                                 | 
 |     45   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |     13   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     64   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |    212   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    191   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |      9   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 | 553504   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 | 604438   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      2   Warning in SimpleTimeShower::init: pTmin too low                                                       | 
 |      4   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 5000000 accepted events after 5000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy/cp5_cr_on_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_1m.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 04 Jul 2026 at 20:59:39    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for monash cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      563001     563001     563001 |   5.642e+01  2.567e-07 |
 | A B -> A B elastic                             102 |      220512     220512     220512 |   2.226e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       64021      64021      64021 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       64270      64270      64270 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       88196      88196      88196 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     1000000    1000000    1000000 |   1.003e+02  2.567e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1668   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      1   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      2   Error in Pythia::next: check of event revealed problems                                                | 
 |     35   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |    215   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     35   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      4   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      8   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     31   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    185   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     20   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |    275   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |   8288   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      1   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      4   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000000 accepted events after 1000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/monash_cr_off_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_proxy.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 05 Jul 2026 at 22:15:29    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for monash cr_off:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |     2810804    2810804    2810804 |   5.642e+01  0.000e+00 |
 | A B -> A B elastic                             102 |     1109037    1109037    1109037 |   2.226e+01  1.853e-08 |
 | A B -> X B single diffractive                  103 |      320794     320794     320794 |   6.416e+00  4.216e-08 |
 | A B -> A X single diffractive                  104 |      320393     320393     320393 |   6.416e+00  4.216e-08 |
 | A B -> X X double diffractive                  105 |      438972     438972     438972 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     5000000    5000000    5000000 |   1.003e+02  6.243e-08 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   8057   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      5   Error in LundFragmentation::fragment: ministring fragmentation failed                                  | 
 |      5   Error in MiniStringFragmentation::fragment: no 1- or 2-body state found above mass threshold           | 
 |      4   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |     14   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |     10   Error in Pythia::next: check of event revealed problems                                                | 
 |    150   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      2   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |   1054   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |    145   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |     20   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     48   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |    248   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    967   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |    102   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |   1144   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |  40507   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      1   Warning in SimpleTimeShower::pTnext: negative dipole mass                                              | 
 |      6   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      9   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 5000000 accepted events after 5000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy/monash_cr_off_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_1m.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 04 Jul 2026 at 20:59:39    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for monash cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |      562150     562150     562150 |   5.642e+01  2.570e-07 |
 | A B -> A B elastic                             102 |      222005     222005     222005 |   2.226e+01  0.000e+00 |
 | A B -> X B single diffractive                  103 |       64364      64364      64364 |   6.416e+00  0.000e+00 |
 | A B -> A X single diffractive                  104 |       64106      64106      64106 |   6.416e+00  0.000e+00 |
 | A B -> X X double diffractive                  105 |       87375      87375      87375 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     1000000    1000000    1000000 |   1.003e+02  2.570e-07 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   1661   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |     14   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |    264   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     14   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |      4   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |      8   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |     34   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    187   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |      1   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |     93   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |   8323   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      1   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |      1   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 1000000 accepted events after 1000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/monash_cr_on_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_proxy.log <==

 *------------------------------------------------------------------------------------* 
 |                                                                                    | 
 |  *------------------------------------------------------------------------------*  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  |   PPP   Y   Y  TTTTT  H   H  III    A      Welcome to the Lund Monte Carlo!  |  | 
 |  |   P  P   Y Y     T    H   H   I    A A     This is PYTHIA version 8.316      |  | 
 |  |   PPP     Y      T    HHHHH   I   AAAAA    Last date of change:  3 Oct 2025  |  | 
 |  |   P       Y      T    H   H   I   A   A                                      |  | 
 |  |   P       Y      T    H   H  III  A   A    Now is 05 Jul 2026 at 22:15:29    |  | 
 |  |                                                                              |  | 
 |  |   Program documentation and an archive of historic versions is found on:     |  | 
 |  |                                                                              |  | 
 |  |                               https://pythia.org/                            |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is authored by a collaboration consisting of:                       |  | 
 |  |                                                                              |  | 
 |  |   Javira Altmann, Christian Bierlich, Naomi Cooke, Nishita Desai,            |  | 
 |  |   Ilkka Helenius, Philip Ilten, Leif Lonnblad, Stephen Mrenna,               |  | 
 |  |   Christian Preuss, Torbjorn Sjostrand, and Peter Skands.                    |  | 
 |  |                                                                              |  | 
 |  |   The complete list of authors, including contact information and            |  | 
 |  |   affiliations, can be found on https://pythia.org/.                         |  | 
 |  |   Problems or bugs should be reported on email at authors@pythia.org.        |  | 
 |  |                                                                              |  | 
 |  |   The main program reference is C. Bierlich et al,                           |  | 
 |  |   'A comprehensive guide to the physics and usage of Pythia 8.3',            |  | 
 |  |   SciPost Phys. Codebases 8-r8.3 (2022) [arXiv:2203.11601 [hep-ph]]          |  | 
 |  |                                                                              |  | 
 |  |   PYTHIA is released under the GNU General Public Licence version 2          |  | 
 |  |   or later. Please respect the MCnet Guidelines for Generator Authors        |  | 
 |  |   and Users.                                                                 |  | 
 |  |                                                                              |  | 
 |  |   Disclaimer: this program comes without any guarantees.                     |  | 
 |  |   Beware of errors and use common sense when interpreting results.           |  | 
 |  |                                                                              |  | 
 |  |   Copyright (C) 2025 Torbjorn Sjostrand                                      |  | 
 |  |                                                                              |  | 
 |  |                                                                              |  | 
 |  *------------------------------------------------------------------------------*  | 
 |                                                                                    | 
 *------------------------------------------------------------------------------------* 

PYTHIA summary for monash cr_on:

 *-------  PYTHIA Event and Cross Section Statistics  -------------------------------------------------------------*
 |                                                                                                                 |
 | Subprocess                                    Code |            Number of events       |      sigma +- delta    |
 |                                                    |       Tried   Selected   Accepted |     (estimated) (mb)   |
 |                                                    |                                   |                        |
 |-----------------------------------------------------------------------------------------------------------------|
 |                                                    |                                   |                        |
 | non-diffractive                                101 |     2814915    2814915    2814915 |   5.642e+01  0.000e+00 |
 | A B -> A B elastic                             102 |     1107636    1107636    1107636 |   2.226e+01  2.113e-08 |
 | A B -> X B single diffractive                  103 |      320310     320310     320310 |   6.416e+00  4.215e-08 |
 | A B -> A X single diffractive                  104 |      318983     318983     318983 |   6.416e+00  4.213e-08 |
 | A B -> X X double diffractive                  105 |      438156     438156     438156 |   8.798e+00  0.000e+00 |
 |                                                    |                                   |                        |
 | sum                                                |     5000000    5000000    5000000 |   1.003e+02  6.323e-08 |
 |                                                                                                                 |
 *-------  End PYTHIA Event and Cross Section Statistics ----------------------------------------------------------*

 *-------  PYTHIA Error and Warning Messages Statistics  ----------------------------------------------------------* 
 |                                                                                                                 | 
 |  times   message                                                                                                | 
 |                                                                                                                 | 
 |   8209   Error in BeamRemnants::setKinematics: kinematics construction failed after retrying 10 times           | 
 |      2   Error in Pythia::check: energy-momentum not conserved                                                  | 
 |      2   Error in Pythia::check: unmatched particle energy/momentum/mass                                        | 
 |      3   Error in Pythia::next: check of event revealed problems                                                | 
 |     69   Error in Pythia::next: hadronLevel failed; try again                                                   | 
 |      1   Error in Pythia::next: partonLevel failed; try again                                                   | 
 |   1220   Error in SimpleSpaceShower::pT2nearThreshold: stuck in loop                                            | 
 |     69   Error in StringFragmentation::fragment: stuck in joining                                               | 
 |     16   Warning in HadronWidths::pickMasses: angular momentum and running widths not used                      | 
 |      2   Warning in MultipartonInteractions::init: maximum increased                                            | 
 |     34   Warning in MultipartonInteractions::pTfirst: weight above unity                                        | 
 |    220   Warning in MultipartonInteractions::pTnext: weight above unity                                         | 
 |    915   Warning in Pythia::check: energy-momentum not quite conserved                                          | 
 |     13   Warning in Pythia::check: not quite matched particle energy/momentum/mass                              | 
 |   1031   Warning in SimpleSpaceShower::pT2nextQCD: small daughter PDF                                           | 
 |  40902   Warning in SimpleSpaceShower::pT2nextQCD: weight above unity                                           | 
 |      3   Warning in StringFragmentation::finalRegion: random axis needed to break tie                           | 
 |     14   Warning in TauDecays::decay: unknown correlated tau production, assuming from unpolarized photon       | 
 |                                                                                                                 | 
 *-------  End PYTHIA Error and Warning Messages Statistics  ------------------------------------------------------* 
Generated 5000000 accepted events after 5000000 PYTHIA attempts into /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy/monash_cr_on_13tev_events.csv


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.log <==
Wrote /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/tables/tune_proxy_correlation_summary_13tev.csv
Wrote /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/plots/tune_proxy_correlation_summary_13tev.pdf
Wrote /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/tables/tune_proxy_correlation_summary_13tev.tex
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./manuscript_revision_referee_updated.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(./elsarticle.cls
Document Class: elsarticle 2020/11/20, 3.3: Elsevier Ltd
(/usr/share/texlive/texmf-dist/tex/latex/l3kernel/expl3.sty
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def))
(/usr/share/texlive/texmf-dist/tex/latex/l3packages/xparse/xparse.sty)
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size10.clo))
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphicx.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphics.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/trig.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)))
(./manuscript_revision_referee_updated.spl)
(/usr/share/texlive/texmf-dist/tex/latex/natbib/natbib.sty)
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fleqn.clo))
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/txfonts.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/ot1txr.fd)
(./manuscript_revision_referee_updated.aux)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/omltxmi.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/omstxsy.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/omxtxex.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxexa.fd)
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texlive/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
(/usr/share/texlive/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(./manuscript_revision_referee_updated.out)
(./manuscript_revision_referee_updated.out)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxmia.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxsya.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxsyb.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxsyc.fd)
Underfull \hbox (badness 3746) in paragraph at lines 53--54
[]\OT1/txr/m/n/10 Color re-con-nec-tion (CR) re-ar-ranges color con-nec-tions

Underfull \hbox (badness 1546) in paragraph at lines 69--70
\OT1/txr/m/n/10 con-fig-u-ra-tion uses the tune set-tings of the cor-re-spond-i
ng

Underfull \hbox (badness 1057) in paragraph at lines 69--70
\OT1/cmtt/m/n/10 ColourReconnection:reconnect = off\OT1/txr/m/n/10 . The PYTHIA


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\<def>-command' on input line 74.


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\cnotenum' on input line 74.


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\<def>-command' on input line 74.


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\@corref' on input line 74.

[1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texlive/texmf-
dist/fonts/enc/dvips/base/8r.enc}] [2] (./Table_4_tune_proxy_correlations.tex)
[3 <./Figure_1.pdf>] [4 <./Figure_2.pdf>] [5 <./Figure_3.pdf>] [6 <./Figure_4.p
df>] [7 <./Figure_5.pdf>] [8 <./Figure_6.pdf>]
(./manuscript_revision_referee_updated.bbl
Underfull \hbox (badness 3364) in paragraph at lines 71--76
\OT1/txr/m/n/8 J. C 80 (2020) 4.  []$\OT1/cmtt/m/n/8 arXiv : 1903 . 12179$[]\OT
1/txr/m/n/8 , []$\OT1/cmtt/m/n/8 doi : 10 . 1140 / epjc /
) [9] (./manuscript_revision_referee_updated.aux)

LaTeX Warning: Label(s) may have changed. Rerun to get cross-references right.

 )
(see the transcript file for additional information)</usr/share/texlive/texmf-d
ist/fonts/type1/public/amsfonts/cm/cmtt10.pfb></usr/share/texlive/texmf-dist/fo
nts/type1/public/amsfonts/cm/cmtt8.pfb></usr/share/texlive/texmf-dist/fonts/typ
e1/public/txfonts/rtxb.pfb></usr/share/texlive/texmf-dist/fonts/type1/public/tx
fonts/rtxmi.pfb></usr/share/texlive/texmf-dist/fonts/type1/public/txfonts/rtxr.
pfb></usr/share/texlive/texmf-dist/fonts/type1/public/txfonts/txbsy.pfb></usr/s
hare/texlive/texmf-dist/fonts/type1/public/txfonts/txex.pfb></usr/share/texlive
/texmf-dist/fonts/type1/public/txfonts/txsy.pfb></usr/share/texlive/texmf-dist/
fonts/type1/urw/times/utmb8a.pfb></usr/share/texlive/texmf-dist/fonts/type1/urw
/times/utmbi8a.pfb></usr/share/texlive/texmf-dist/fonts/type1/urw/times/utmr8a.
pfb></usr/share/texlive/texmf-dist/fonts/type1/urw/times/utmri8a.pfb>
Output written on manuscript_revision_referee_updated.pdf (9 pages, 703963 byte
s).
Transcript written on manuscript_revision_referee_updated.log.
This is pdfTeX, Version 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./manuscript_revision_referee_updated.tex
LaTeX2e <2023-11-01> patch level 1
L3 programming layer <2024-01-22>
(./elsarticle.cls
Document Class: elsarticle 2020/11/20, 3.3: Elsevier Ltd
(/usr/share/texlive/texmf-dist/tex/latex/l3kernel/expl3.sty
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def))
(/usr/share/texlive/texmf-dist/tex/latex/l3packages/xparse/xparse.sty)
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2023/05/17 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size10.clo))
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphicx.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphics.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/trig.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def)))
(./manuscript_revision_referee_updated.spl)
(/usr/share/texlive/texmf-dist/tex/latex/natbib/natbib.sty)
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fleqn.clo))
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/txfonts.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/auxhook/auxhook.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/ot1txr.fd)
(./manuscript_revision_referee_updated.aux)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/omltxmi.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/omstxsy.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/omxtxex.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxexa.fd)
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
) (/usr/share/texlive/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
(/usr/share/texlive/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(./manuscript_revision_referee_updated.out)
(./manuscript_revision_referee_updated.out)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxmia.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxsya.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxsyb.fd)
(/usr/share/texlive/texmf-dist/tex/latex/txfonts/utxsyc.fd)
Underfull \hbox (badness 3746) in paragraph at lines 53--54
[]\OT1/txr/m/n/10 Color re-con-nec-tion (CR) re-ar-ranges color con-nec-tions

Underfull \hbox (badness 1546) in paragraph at lines 69--70
\OT1/txr/m/n/10 con-fig-u-ra-tion uses the tune set-tings of the cor-re-spond-i
ng

Underfull \hbox (badness 1057) in paragraph at lines 69--70
\OT1/cmtt/m/n/10 ColourReconnection:reconnect = off\OT1/txr/m/n/10 . The PYTHIA


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\<def>-command' on input line 74.


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\cnotenum' on input line 74.


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\<def>-command' on input line 74.


Package hyperref Warning: Token not allowed in a PDF string (Unicode):
(hyperref)                removing `\@corref' on input line 74.

[1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texlive/texmf-
dist/fonts/enc/dvips/base/8r.enc}] [2] (./Table_4_tune_proxy_correlations.tex)
[3 <./Figure_1.pdf>] [4 <./Figure_2.pdf>] [5 <./Figure_3.pdf>] [6 <./Figure_4.p
df>] [7 <./Figure_5.pdf>] [8 <./Figure_6.pdf>]
(./manuscript_revision_referee_updated.bbl
Underfull \hbox (badness 3364) in paragraph at lines 71--76
\OT1/txr/m/n/8 J. C 80 (2020) 4.  []$\OT1/cmtt/m/n/8 arXiv : 1903 . 12179$[]\OT
1/txr/m/n/8 , []$\OT1/cmtt/m/n/8 doi : 10 . 1140 / epjc /
) [9] (./manuscript_revision_referee_updated.aux) )
(see the transcript file for additional information)</usr/share/texlive/texmf-d
ist/fonts/type1/public/amsfonts/cm/cmtt10.pfb></usr/share/texlive/texmf-dist/fo
nts/type1/public/amsfonts/cm/cmtt8.pfb></usr/share/texlive/texmf-dist/fonts/typ
e1/public/txfonts/rtxb.pfb></usr/share/texlive/texmf-dist/fonts/type1/public/tx
fonts/rtxmi.pfb></usr/share/texlive/texmf-dist/fonts/type1/public/txfonts/rtxr.
pfb></usr/share/texlive/texmf-dist/fonts/type1/public/txfonts/txbsy.pfb></usr/s
hare/texlive/texmf-dist/fonts/type1/public/txfonts/txex.pfb></usr/share/texlive
/texmf-dist/fonts/type1/public/txfonts/txsy.pfb></usr/share/texlive/texmf-dist/
fonts/type1/urw/times/utmb8a.pfb></usr/share/texlive/texmf-dist/fonts/type1/urw
/times/utmbi8a.pfb></usr/share/texlive/texmf-dist/fonts/type1/urw/times/utmr8a.
pfb></usr/share/texlive/texmf-dist/fonts/type1/urw/times/utmri8a.pfb>
Output written on manuscript_revision_referee_updated.pdf (9 pages, 703963 byte
s).
Transcript written on manuscript_revision_referee_updated.log.
Generated proxy-aware tune robustness samples in /media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/ridge_analysis_nMPI_Nch/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data_proxy


==> anc/S2/production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.pid <==
1259025


==> anc/S2/production_records/sample_provenance_matrix.csv <==
sample,events,settings_status,seed_status,decay_status,records,reproduction
baseline 2.76 TeV CR ON,5000000,candidate source family; per-run recipe unverified,actual seed values not retained in production-time records,effective lifetime/decay records not retained; surviving candidate overrides not certified per run,production_records/baseline_provenance_investigation; baseline_candidates_UNVERIFIED,complete historical generation cannot be reproduced from retained records; numerical reanalysis checkable; fresh production offered only if essential
baseline 2.76 TeV CR OFF,5000000,candidate source family; per-run recipe unverified,actual seed values not retained in production-time records,effective lifetime/decay records not retained; surviving candidate overrides not certified per run,production_records/baseline_provenance_investigation; baseline_candidates_UNVERIFIED,complete historical generation cannot be reproduced from retained records; numerical reanalysis checkable; fresh production offered only if essential
baseline 7 TeV CR ON,5000000,candidate source family; per-run recipe unverified,actual seed values not retained in production-time records,effective lifetime/decay records not retained; surviving candidate overrides not certified per run,production_records/baseline_provenance_investigation; baseline_candidates_UNVERIFIED,complete historical generation cannot be reproduced from retained records; numerical reanalysis checkable; fresh production offered only if essential
baseline 7 TeV CR OFF,5000000,candidate source family; per-run recipe unverified,actual seed values not retained in production-time records,effective lifetime/decay records not retained; surviving candidate overrides not certified per run,production_records/baseline_provenance_investigation; baseline_candidates_UNVERIFIED,complete historical generation cannot be reproduced from retained records; numerical reanalysis checkable; fresh production offered only if essential
baseline 13 TeV CR ON,5000000,candidate source family; per-run recipe unverified,actual seed values not retained in production-time records,effective lifetime/decay records not retained; surviving candidate overrides not certified per run,production_records/baseline_provenance_investigation; baseline_candidates_UNVERIFIED,complete historical generation cannot be reproduced from retained records; numerical reanalysis checkable; fresh production offered only if essential
baseline 13 TeV CR OFF,5000000,candidate source family; per-run recipe unverified,actual seed values not retained in production-time records,effective lifetime/decay records not retained; surviving candidate overrides not certified per run,production_records/baseline_provenance_investigation; baseline_candidates_UNVERIFIED,complete historical generation cannot be reproduced from retained records; numerical reanalysis checkable; fresh production offered only if essential
13 TeV Monash CR ON,5000000,reconstructed settings and archived source; not original runtime dumps,initial runs recorded in shell/logs; full top-up segment linkage not recovered,default prescription in generation source; not original per-run dump,reconstructed_monash_a14_settings; production_records/monash_a14_and_historical_cp5_logs,retained 5M summary fully scanned; all conditional moments checkable; historical exact replay incompletely documented
13 TeV Monash CR OFF,5000000,reconstructed settings and archived source; not original runtime dumps,initial runs recorded in shell/logs; full top-up segment linkage not recovered,default prescription in generation source; not original per-run dump,reconstructed_monash_a14_settings; production_records/monash_a14_and_historical_cp5_logs,retained 5M summary fully scanned; all conditional moments checkable; historical exact replay incompletely documented
13 TeV ATLAS A14 CR ON,5000000,reconstructed settings and archived source; not original runtime dumps,initial runs recorded in shell/logs; full top-up segment linkage not recovered,default prescription in generation source; not original per-run dump,reconstructed_monash_a14_settings; production_records/monash_a14_and_historical_cp5_logs,retained 5M summary fully scanned; all conditional moments checkable; historical exact replay incompletely documented
13 TeV ATLAS A14 CR OFF,5000000,reconstructed settings and archived source; not original runtime dumps,initial runs recorded in shell/logs; full top-up segment linkage not recovered,default prescription in generation source; not original per-run dump,reconstructed_monash_a14_settings; production_records/monash_a14_and_historical_cp5_logs,retained 5M summary fully scanned; all conditional moments checkable; historical exact replay incompletely documented
13 TeV CMS CP5 CR ON,5000000,production-time complete dumps; published full-precision card,8 recorded fixed seeds per state; 16 unique seeds total,production-time particle XML identical across all runs,cp5_exact/production_settings; production_records/cp5_exact; external_pdf,all 16 event CSV hashes verified; checkpoint or final logged count verified; complete central histogram replay supplied
13 TeV CMS CP5 CR OFF,5000000,production-time complete dumps; published full-precision card,8 recorded fixed seeds per state; 16 unique seeds total,production-time particle XML identical across all runs,cp5_exact/production_settings; production_records/cp5_exact; external_pdf,all 16 event CSV hashes verified; checkpoint or final logged count verified; complete central histogram replay supplied


==> anc/S2/reconstructed_monash_a14_settings/a14_off_settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.88
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 1.71
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 1
MultipartonInteractions:alphaSvalue = 0.126
MultipartonInteractions:bProfile = 3
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.5
MultipartonInteractions:coreRadius = 0.4
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.215
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 2.09
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = 13
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 12345
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 1
SigmaProcess:alphaSvalue = 0.14
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 1
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 25.
SigmaTotal:sigmaTot = 100.
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = on
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 1
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.127
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 1.56
SpaceShower:pTdampFudge = 1.05
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 0.91
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 1
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.127
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 21
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/reconstructed_monash_a14_settings/a14_on_settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.88
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 1.71
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 1
MultipartonInteractions:alphaSvalue = 0.126
MultipartonInteractions:bProfile = 3
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.5
MultipartonInteractions:coreRadius = 0.4
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.215
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 2.09
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = 13
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 12345
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 1
SigmaProcess:alphaSvalue = 0.14
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 1
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 25.
SigmaTotal:sigmaTot = 100.
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = on
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 1
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.127
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 1.56
SpaceShower:pTdampFudge = 1.05
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 0.91
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 1
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.127
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 21
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/reconstructed_monash_a14_settings/monash_off_settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 1.8
ColourReconnection:reconnect = off
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 1
MultipartonInteractions:alphaSvalue = 0.13
MultipartonInteractions:bProfile = 3
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.5
MultipartonInteractions:coreRadius = 0.4
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.215
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 2.28
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = 13
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 12345
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 1
SigmaProcess:alphaSvalue = 0.13
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 1
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 25.
SigmaTotal:sigmaTot = 100.
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = on
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 1
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.1365
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 1
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.1365
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/reconstructed_monash_a14_settings/monash_on_settings.cmnd <==
! List of all current PYTHIA 8.316 settings.
Alpgen:file = void
Alpgen:setHeavyMasses = on
Alpgen:setLightMasses = off
Alpgen:setMLM = on
Alpgen:setNjet = on
Angantyr:CollisionModel = 2
Angantyr:GlauberOnly = off
Angantyr:impactFudge = 0.85
Angantyr:impactMode = 2
Angantyr:NucleusModelA = 1
Angantyr:NucleusModelB = 1
Angantyr:SASDmode = 4
Angantyr:SDRecoil = 1
Angantyr:SDTest = off
Angantyr:SDTestB = -1.
Angantyr:SDTries = 1
BeamRemnants:allowBeamJunction = on
BeamRemnants:allowJunction = on
BeamRemnants:aRemnantBaryon = 0.
BeamRemnants:beamJunction = off
BeamRemnants:bRemnantBaryon = 2.
BeamRemnants:companionPower = 4
BeamRemnants:dampPopcorn = 1.
BeamRemnants:gluonPower = 4.
BeamRemnants:halfMassForKT = 1.
BeamRemnants:halfScaleForKT = 1.5
BeamRemnants:hardRemnantBaryon = off
BeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
BeamRemnants:maxValQuark = 5
BeamRemnants:primordialKT = on
BeamRemnants:primordialKThard = 1.8
BeamRemnants:primordialKTremnant = 0.4
BeamRemnants:primordialKTsoft = 0.9
BeamRemnants:reducedKTatHighY = 0.5
BeamRemnants:remnantMode = 0
BeamRemnants:rescatterRestoreY = off
BeamRemnants:saturation = 5.
BeamRemnants:unresolvedHadron = 0
BeamRemnants:valenceDiqEnhance = 2.
BeamRemnants:valencePowerDinP = 2.
BeamRemnants:valencePowerMeson = 0.8
BeamRemnants:valencePowerUinP = 3.5
BeamRemnants:xGluonCutoff = 1.0000e-07
Beams:allowIDAswitch = off
Beams:allowMomentumSpread = off
Beams:allowVariableEnergy = off
Beams:allowVertexSpread = off
Beams:eA = 7000.
Beams:eB = 7000.
Beams:eCM = 13000.
Beams:eMinPert = 10.
Beams:eWidthPert = 10.
Beams:frameType = 1
Beams:idA = 2212
Beams:idAList = {2212,211,311,221,331,333,411,431,443,511,531,541,553,3212,3312,3334,4112,4312,4332,5112,5312,5332}
Beams:idB = 2212
Beams:LHEF = void
Beams:LHEFheader = void
Beams:maxDevA = 5.
Beams:maxDevB = 5.
Beams:maxDevTime = 5.
Beams:maxDevVertex = 5.
Beams:newLHEFsameInit = off
Beams:nSkipLHEFatInit = 0
Beams:offsetTime = 0.
Beams:offsetVertexX = 0.
Beams:offsetVertexY = 0.
Beams:offsetVertexZ = 0.
Beams:pxA = 0.
Beams:pxB = 0.
Beams:pyA = 0.
Beams:pyB = 0.
Beams:pzA = 7000.
Beams:pzB = -7000.
Beams:readLHEFheaders = on
Beams:setDipoleShowerStartingScalesFromLHEF = off
Beams:setProductionScalesFromLHEF = off
Beams:sigmaPxA = 0.
Beams:sigmaPxB = 0.
Beams:sigmaPyA = 0.
Beams:sigmaPyB = 0.
Beams:sigmaPzA = 0.
Beams:sigmaPzB = 0.
Beams:sigmaTime = 0.
Beams:sigmaVertexX = 0.
Beams:sigmaVertexY = 0.
Beams:sigmaVertexZ = 0.
Beams:strictLHEFscale = off
BoseEinstein:Eta = on
BoseEinstein:Kaon = on
BoseEinstein:lambda = 1.
BoseEinstein:Pion = on
BoseEinstein:QRef = 0.2
BoseEinstein:widthSep = 0.02
Bottomonium:all = off
Bottomonium:gg2bbbar(3DJ)[3DJ(1)]g = {}
Bottomonium:gg2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:gg2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]g = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(1)]gm = {off,off,off}
Bottomonium:gg2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:gg2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:O(3DJ)[3D1(1)] = {}
Bottomonium:O(3DJ)[3P0(8)] = {}
Bottomonium:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
Bottomonium:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
Bottomonium:O(3S1)[1S0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3P0(8)] = {0.02,0.006,0.01}
Bottomonium:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]1 = {9.28,9.28,9.28,4.63,4.63,3.54}
Bottomonium:O(3S1)[3S1(1)]2 = {9.28,4.63,3.54,4.63,3.54,3.54}
Bottomonium:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
Bottomonium:qg2bbbar(3DJ)[3PJ(8)]q = {}
Bottomonium:qg2bbbar(3PJ)[3PJ(1)]q = {off,off,off}
Bottomonium:qg2bbbar(3PJ)[3S1(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[1S0(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3PJ(8)]q = {off,off,off}
Bottomonium:qg2bbbar(3S1)[3S1(8)]q = {off,off,off}
Bottomonium:qqbar2bbbar(3DJ)[3PJ(8)]g = {}
Bottomonium:qqbar2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3PJ)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[1S0(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3PJ(8)]g = {off,off,off}
Bottomonium:qqbar2bbbar(3S1)[3S1(8)]g = {off,off,off}
Bottomonium:qqbar2doublebbbar(3S1)[3S1(1)] = {off,off,off,off,off,off}
Bottomonium:states(3DJ) = {}
Bottomonium:states(3PJ) = {10551,20553,555}
Bottomonium:states(3S1) = {553,100553,200553}
Bottomonium:states(3S1)1 = {553,553,553,100553,100553,200553}
Bottomonium:states(3S1)2 = {553,100553,200553,100553,200553,200553}
BottomoniumShower:all = off
BottomoniumShower:b2bbbar(1S0)[1S0(1)]b = {off}
BottomoniumShower:b2bbbar(3PJ)[3PJ(1)]b = {off,off,off}
BottomoniumShower:b2bbbar(3PJ)[3S1(8)]b = {off,off,off}
BottomoniumShower:b2bbbar(3S1)[3S1(1)]b = {off,off,off}
BottomoniumShower:g2bbbar(1S0)[1S0(1)]g = {off}
BottomoniumShower:g2bbbar(1S0)[3S1(8)] = {off}
BottomoniumShower:g2bbbar(3PJ)[3PJ(1)]g = {off,off,off}
BottomoniumShower:g2bbbar(3PJ)[3S1(8)] = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(1)]gg = {off,off,off}
BottomoniumShower:g2bbbar(3S1)[3S1(8)] = {off,off,off}
BottomoniumShower:O(1S0)[1S0(1)] = {9.28}
BottomoniumShower:O(1S0)[3S1(8)] = {0.15}
BottomoniumShower:O(3PJ)[3P0(1)] = {0.085,0.085,0.085}
BottomoniumShower:O(3PJ)[3S1(8)] = {0.04,0.04,0.04}
BottomoniumShower:O(3S1)[3S1(1)] = {9.28,4.63,3.54}
BottomoniumShower:O(3S1)[3S1(8)] = {0.15,0.045,0.075}
BottomoniumShower:states(1S0) = {551}
BottomoniumShower:states(3PJ) = {10551,20553,555}
BottomoniumShower:states(3S1) = {553,100553,200553}
Charmonium:all = off
Charmonium:gg2ccbar(3DJ)[3DJ(1)]g = {off}
Charmonium:gg2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:gg2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:gg2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:gg2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]g = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(1)]gm = {off,off}
Charmonium:gg2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:gg2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:O(3DJ)[3D1(1)] = {0.161}
Charmonium:O(3DJ)[3P0(8)] = {0.01}
Charmonium:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
Charmonium:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
Charmonium:O(3S1)[1S0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3P0(8)] = {0.01,0.004}
Charmonium:O(3S1)[3S1(1)] = {1.16,0.76}
Charmonium:O(3S1)[3S1(1)]1 = {1.16,1.16,0.76}
Charmonium:O(3S1)[3S1(1)]2 = {1.16,0.76,0.76}
Charmonium:O(3S1)[3S1(8)] = {0.0119,0.005}
Charmonium:qg2ccbar(3DJ)[3PJ(8)]q = {off}
Charmonium:qg2ccbar(3PJ)[3PJ(1)]q = {off,off,off}
Charmonium:qg2ccbar(3PJ)[3S1(8)]q = {off,off,off}
Charmonium:qg2ccbar(3S1)[1S0(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3PJ(8)]q = {off,off}
Charmonium:qg2ccbar(3S1)[3S1(8)]q = {off,off}
Charmonium:qqbar2ccbar(3DJ)[3PJ(8)]g = {off}
Charmonium:qqbar2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
Charmonium:qqbar2ccbar(3PJ)[3S1(8)]g = {off,off,off}
Charmonium:qqbar2ccbar(3S1)[1S0(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3PJ(8)]g = {off,off}
Charmonium:qqbar2ccbar(3S1)[3S1(8)]g = {off,off}
Charmonium:qqbar2doubleccbar(3S1)[3S1(1)] = {off,off,off}
Charmonium:states(3DJ) = {30443}
Charmonium:states(3PJ) = {10441,20443,445}
Charmonium:states(3S1) = {443,100443}
Charmonium:states(3S1)1 = {443,443,100443}
Charmonium:states(3S1)2 = {443,100443,100443}
CharmoniumShower:all = off
CharmoniumShower:c2ccbar(1S0)[1S0(1)]c = {off}
CharmoniumShower:c2ccbar(3PJ)[3PJ(1)]c = {off,off,off}
CharmoniumShower:c2ccbar(3PJ)[3S1(8)]c = {off,off,off}
CharmoniumShower:c2ccbar(3S1)[3S1(1)]c = {off,off}
CharmoniumShower:g2ccbar(1S0)[1S0(1)]g = {off}
CharmoniumShower:g2ccbar(1S0)[3S1(8)] = {off}
CharmoniumShower:g2ccbar(3PJ)[3PJ(1)]g = {off,off,off}
CharmoniumShower:g2ccbar(3PJ)[3S1(8)] = {off,off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(1)]gg = {off,off}
CharmoniumShower:g2ccbar(3S1)[3S1(8)] = {off,off}
CharmoniumShower:O(1S0)[1S0(1)] = {1.16}
CharmoniumShower:O(1S0)[3S1(8)] = {0.0119}
CharmoniumShower:O(3PJ)[3P0(1)] = {0.05,0.05,0.05}
CharmoniumShower:O(3PJ)[3S1(8)] = {0.0031,0.0031,0.0031}
CharmoniumShower:O(3S1)[3S1(1)] = {1.16,0.76}
CharmoniumShower:O(3S1)[3S1(8)] = {0.0119,0.005}
CharmoniumShower:states(1S0) = {441}
CharmoniumShower:states(3PJ) = {10441,20443,445}
CharmoniumShower:states(3S1) = {443,100443}
Check:abortIfVeto = off
Check:beams = on
Check:epTolErr = 1.0000e-04
Check:epTolWarn = 1.0000e-06
Check:event = on
Check:history = on
Check:levelParticleData = 1
Check:mTolErr = 0.001
Check:mTolWarn = 1.0000e-04
Check:nErrList = 0
Check:particleData = off
ClosePacking:baryonSup = 0.5
ClosePacking:doClosePacking = off
ClosePacking:doEnhanceDiquark = on
ClosePacking:enhanceDiquark = 0.5
ClosePacking:enhancePT = 0.5
ClosePacking:enhanceStrange = 0.08
ClosePacking:expMPI = 0.
ClosePacking:expNSP = 0.5
ClosePacking:fluxRatio = 0.5
ClosePacking:parallelBaryonSup = 0.
ClosePacking:PT0 = 2.
ColourReconnection:allowDiquarkJunctionCR = on
ColourReconnection:allowDoubleJunRem = on
ColourReconnection:allowJunctions = on
ColourReconnection:blowR = 2.5
ColourReconnection:blowT = 2.
ColourReconnection:dipoleMaxDist = 0.
ColourReconnection:dLambdaCut = 0.
ColourReconnection:flipMode = 0
ColourReconnection:forceHadronLevelCR = off
ColourReconnection:forceResonance = off
ColourReconnection:fracGluon = 1.
ColourReconnection:fragmentationTime = 1.5
ColourReconnection:heavyLambdaForm = 0
ColourReconnection:junctionCorrection = 1.2
ColourReconnection:kI = 0.6
ColourReconnection:lambdaForm = 0
ColourReconnection:lowerLambdaOnly = on
ColourReconnection:m0 = 0.3
ColourReconnection:m2Lambda = 1.
ColourReconnection:mode = 0
ColourReconnection:mPseudo = 0.3
ColourReconnection:nColours = 9
ColourReconnection:range = 1.8
ColourReconnection:reconnect = on
ColourReconnection:rHadron = 0.5
ColourReconnection:sameNeighbourColours = off
ColourReconnection:singleReconnection = on
ColourReconnection:timeDilationMode = 2
ColourReconnection:timeDilationPar = 0.18
ContactInteractions:etaLL = 0
ContactInteractions:etaLR = 0
ContactInteractions:etaRL = 0
ContactInteractions:etaRR = 0
ContactInteractions:Lambda = 1000.
ContactInteractions:nQuarkNew = 3
ContactInteractions:QCffbar2eebar = off
ContactInteractions:QCffbar2mumubar = off
ContactInteractions:QCffbar2tautaubar = off
ContactInteractions:QCqq2qq = off
ContactInteractions:QCqqbar2qqbar = off
DeuteronProduction:channels = {2212 2112 > 22,
      2212 2112 > 111,
      2212 2112 > 111 111,
      2212 2112 > 211 -211,
      2212 2212 > 211,
      2212 2212 > 211 111,
      2112 2112 > -211,
       2112 2112 > -211 111}
DeuteronProduction:kMax = 5.
DeuteronProduction:kMin = 0.1
DeuteronProduction:kSteps = 100
DeuteronProduction:kTol = 1.0000e-04
DeuteronProduction:models = {1,2,3,3,2,3,2,3}
DeuteronProduction:norm = 119.6
DeuteronProduction:parms = {1.28 2.3034605532591175 -93.663463313902028 2565.3904680353621 -25594.100560137995 143513.10872427333 -503572.89020794741 1149248.0196165806 -1723683.9119787284 1679348.7891145353 -1019888.5470232342 349840.35161061864 -51662.760038375141 -5.1885266705385051 2.9195632726211609,
      85 1.34 1.77 0.38 0.096,
      2.85519622e+06 1.31114126e+01 2.96145497e+03 5.57220777e+00 1.46051932e+06,
      6.46455516e+06 1.05136338e+01 1.97924778e+03 5.36301369e+00 6.04534114e+05 2.54935423e+15 1.65669163e+01 2.32961298e+07 1.11937373e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
      5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16,
      170 1.34 1.77 0.38 0.096,
       5.09870846e+15 1.65581228e+01 2.33337076e+07 1.13304315e+01 2.86815089e+16}
Diffraction:bProfile = 1
Diffraction:bSelHard = 1
Diffraction:coreFraction = 0.5
Diffraction:coreRadius = 0.4
Diffraction:doHard = off
Diffraction:expPow = 1.
Diffraction:hardDiffSide = 0
Diffraction:largeMassSuppress = 4.
Diffraction:mMinPert = 10.
Diffraction:mPowPomP = 0.
Diffraction:mRefPomP = 100.
Diffraction:mWidthPert = 10.
Diffraction:pickQuarkNorm = 5.
Diffraction:pickQuarkPower = 1.
Diffraction:PomFluxRescale = 1.
Diffraction:primKTwidth = 0.5
Diffraction:probMaxPert = 1.
Diffraction:sampleType = 2
Diffraction:sigmaRefPomP = 10.
Diffraction:sigmaRefPomPom = 2.
Diffraction:useMBRrenormalization = off
DM:DYtype = 1
DM:ffbar2Zp2XX = off
DM:ffbar2Zp2XXj = off
DM:ffbar2ZpH = off
DM:gg2S2XX = off
DM:gg2S2XXj = off
DM:Lambda = 1000.
DM:M1 = 250.
DM:M2 = 275.
DM:Nplet = 2
DM:qg2Zp2XXj = off
DM:qqbar2DY = off
DM:yuk1 = 1.
DM:yuk2 = 0.
DM:yuk3 = 0.
EnhancedSplittings:List = {isr:Q2QA=50.,
      isr:Q2AQ=50.,
      fsr:Q2QA=50.0}
Enhancements:doEnhance = off
Enhancements:doEnhanceTrial = off
Enhancements:overSampleFSR = 3.
Event:startColTag = 100
ExcitedFermion:all = off
ExcitedFermion:bg2bStar = off
ExcitedFermion:cg2cStar = off
ExcitedFermion:contactDec = 1.
ExcitedFermion:coupF = 1.
ExcitedFermion:coupFcol = 1.
ExcitedFermion:coupFprime = 1.
ExcitedFermion:dg2dStar = off
ExcitedFermion:egm2eStar = off
ExcitedFermion:Lambda = 1000.
ExcitedFermion:mugm2muStar = off
ExcitedFermion:qq2bStarq = off
ExcitedFermion:qq2cStarq = off
ExcitedFermion:qq2dStarq = off
ExcitedFermion:qq2sStarq = off
ExcitedFermion:qq2uStarq = off
ExcitedFermion:qqbar2eStare = off
ExcitedFermion:qqbar2eStareStar = off
ExcitedFermion:qqbar2muStarmu = off
ExcitedFermion:qqbar2muStarmuStar = off
ExcitedFermion:qqbar2nueStarnue = off
ExcitedFermion:qqbar2nueStarnueStar = off
ExcitedFermion:qqbar2numuStarnumu = off
ExcitedFermion:qqbar2numuStarnumuStar = off
ExcitedFermion:qqbar2nutauStarnutau = off
ExcitedFermion:qqbar2nutauStarnutauStar = off
ExcitedFermion:qqbar2tauStartau = off
ExcitedFermion:qqbar2tauStartauStar = off
ExcitedFermion:sg2sStar = off
ExcitedFermion:taugm2tauStar = off
ExcitedFermion:ug2uStar = off
ExtraDimensionsG*:all = off
ExtraDimensionsG*:ffbar2G* = off
ExtraDimensionsG*:Gbb = 0.
ExtraDimensionsG*:gg2G* = off
ExtraDimensionsG*:gg2G*g = off
ExtraDimensionsG*:Ggg = 1.3000e-05
ExtraDimensionsG*:Ggmgm = 1.3000e-05
ExtraDimensionsG*:Ghh = 0.001
ExtraDimensionsG*:Gll = 0.
ExtraDimensionsG*:Gqq = 0.
ExtraDimensionsG*:Gtt = 0.001
ExtraDimensionsG*:GWW = 0.001
ExtraDimensionsG*:GZZ = 0.001
ExtraDimensionsG*:kappaMG = 0.054
ExtraDimensionsG*:KKgbL = 1.
ExtraDimensionsG*:KKgbR = -0.2
ExtraDimensionsG*:KKgqL = -0.2
ExtraDimensionsG*:KKgqR = -0.2
ExtraDimensionsG*:KKgtL = 1.
ExtraDimensionsG*:KKgtR = 4.
ExtraDimensionsG*:KKintMode = 0
ExtraDimensionsG*:qg2G*q = off
ExtraDimensionsG*:qqbar2G*g = off
ExtraDimensionsG*:qqbar2KKgluon* = off
ExtraDimensionsG*:SMinBulk = off
ExtraDimensionsG*:VLVL = on
ExtraDimensionsLED:c = 1.
ExtraDimensionsLED:CutOffMode = 0
ExtraDimensionsLED:dijets = off
ExtraDimensionsLED:ffbar2gammagamma = off
ExtraDimensionsLED:ffbar2Ggamma = off
ExtraDimensionsLED:ffbar2GZ = off
ExtraDimensionsLED:ffbar2llbar = off
ExtraDimensionsLED:g = 1.
ExtraDimensionsLED:gg2DJgg = off
ExtraDimensionsLED:gg2DJqqbar = off
ExtraDimensionsLED:gg2gammagamma = off
ExtraDimensionsLED:gg2Gg = off
ExtraDimensionsLED:gg2llbar = off
ExtraDimensionsLED:GravScalar = off
ExtraDimensionsLED:LambdaT = 2000.
ExtraDimensionsLED:MD = 2000.
ExtraDimensionsLED:monojet = off
ExtraDimensionsLED:n = 2
ExtraDimensionsLED:NegInt = 0
ExtraDimensionsLED:nQuarkNew = 3
ExtraDimensionsLED:opMode = 0
ExtraDimensionsLED:qg2DJqg = off
ExtraDimensionsLED:qg2Gq = off
ExtraDimensionsLED:qq2DJqq = off
ExtraDimensionsLED:qqbar2DJgg = off
ExtraDimensionsLED:qqbar2DJqqbarNew = off
ExtraDimensionsLED:qqbar2Gg = off
ExtraDimensionsLED:t = 1.
ExtraDimensionsTEV:ffbar2bbbar = off
ExtraDimensionsTEV:ffbar2ccbar = off
ExtraDimensionsTEV:ffbar2ddbar = off
ExtraDimensionsTEV:ffbar2e+e- = off
ExtraDimensionsTEV:ffbar2mu+mu- = off
ExtraDimensionsTEV:ffbar2nuenuebar = off
ExtraDimensionsTEV:ffbar2numunumubar = off
ExtraDimensionsTEV:ffbar2nutaunutaubar = off
ExtraDimensionsTEV:ffbar2ssbar = off
ExtraDimensionsTEV:ffbar2tau+tau- = off
ExtraDimensionsTEV:ffbar2ttbar = off
ExtraDimensionsTEV:ffbar2uubar = off
ExtraDimensionsTEV:gmZmode = 3
ExtraDimensionsTEV:mStar = 4000.
ExtraDimensionsTEV:nMax = 10
ExtraDimensionsUnpart:CutOffMode = 0
ExtraDimensionsUnpart:dU = 1.4
ExtraDimensionsUnpart:ffbar2gammagamma = off
ExtraDimensionsUnpart:ffbar2llbar = off
ExtraDimensionsUnpart:ffbar2Ugamma = off
ExtraDimensionsUnpart:ffbar2UZ = off
ExtraDimensionsUnpart:gg2gammagamma = off
ExtraDimensionsUnpart:gg2llbar = off
ExtraDimensionsUnpart:gg2Ug = off
ExtraDimensionsUnpart:gXX = 0
ExtraDimensionsUnpart:gXY = 0
ExtraDimensionsUnpart:lambda = 1.
ExtraDimensionsUnpart:LambdaU = 2000.
ExtraDimensionsUnpart:monojet = off
ExtraDimensionsUnpart:qg2Uq = off
ExtraDimensionsUnpart:qqbar2Ug = off
ExtraDimensionsUnpart:ratio = 1.
ExtraDimensionsUnpart:spinU = 2
FourthBottom:all = off
FourthBottom:ffbar2bPrimebPrimebar(s:gmZ) = off
FourthBottom:ffbar2bPrimeqbar(s:W) = off
FourthBottom:ffbar2bPrimetbar(s:W) = off
FourthBottom:gg2bPrimebPrimebar = off
FourthBottom:qq2bPrimeq(t:W) = off
FourthBottom:qqbar2bPrimebPrimebar = off
FourthGeneration:VcbPrime = 0.01
FourthGeneration:VtbPrime = 0.1
FourthGeneration:VtPrimeb = 0.1
FourthGeneration:VtPrimebPrime = 0.99
FourthGeneration:VtPrimed = 0.001
FourthGeneration:VtPrimes = 0.01
FourthGeneration:VubPrime = 0.001
FourthPair:ffbar2tauPrimenuPrimebar(s:W) = off
FourthPair:ffbar2tPrimebPrimebar(s:W) = off
FourthTop:all = off
FourthTop:ffbar2tPrimeqbar(s:W) = off
FourthTop:ffbar2tPrimetPrimebar(s:gmZ) = off
FourthTop:gg2tPrimetPrimebar = off
FourthTop:qq2tPrimeq(t:W) = off
FourthTop:qqbar2tPrimetPrimebar = off
Fragmentation:model = 0
Fragmentation:setVertices = off
FragmentationSystems:mJoin = 0.3
FragmentationSystems:mJoinJunction = 1.
HadronLevel:all = on
HadronLevel:BoseEinstein = off
HadronLevel:Decay = on
HadronLevel:DeuteronProduction = off
HadronLevel:Hadronize = on
HadronLevel:mStringMin = 1.
HadronLevel:QED = off
HadronLevel:Rescatter = off
HadronVertex:constantTau = off
HadronVertex:intermediateTau0 = 1.0000e-09
HadronVertex:kappa = 1.
HadronVertex:maxSmear = 0.2
HadronVertex:maxTau = 40.
HadronVertex:mode = 0
HadronVertex:rapidDecays = on
HadronVertex:smearOn = on
HadronVertex:xySmear = 0.5
HardQCD:3parton = off
HardQCD:all = off
HardQCD:gg2bbbar = off
HardQCD:gg2ccbar = off
HardQCD:gg2gg = off
HardQCD:gg2ggg = off
HardQCD:gg2qqbar = off
HardQCD:gg2qqbarg = off
HardQCD:hardbbbar = off
HardQCD:hardccbar = off
HardQCD:nQuarkNew = 3
HardQCD:qg2qg = off
HardQCD:qg2qgg = off
HardQCD:qg2qqqbarDiff = off
HardQCD:qg2qqqbarSame = off
HardQCD:qq2qq = off
HardQCD:qq2qqgDiff = off
HardQCD:qq2qqgSame = off
HardQCD:qqbar2bbbar = off
HardQCD:qqbar2ccbar = off
HardQCD:qqbar2gg = off
HardQCD:qqbar2ggg = off
HardQCD:qqbar2qqbargDiff = off
HardQCD:qqbar2qqbargSame = off
HardQCD:qqbar2qqbarNew = off
HeavyIon:bWidth = 0.
HeavyIon:bWidthCut = 3.
HeavyIon:forceUnitWeight = off
HeavyIon:mode = 1
HeavyIon:SasdMpiInitFile = Angantyr.sasd.mpi
HeavyIon:SasdMpiReuseInit = 0
HeavyIon:showInit = on
HeavyIon:SigFitDefAvNDb = 0.
HeavyIon:SigFitDefPar = {}
HeavyIon:SigFitErr = {0.02,0.02,0.1,0.05,0.05,0.,0.1,0.15}
HeavyIon:SigFitFuzz = 0.2
HeavyIon:SigFitInitFile = Angantyr.sigfit
HeavyIon:SigFitNGen = 20
HeavyIon:SigFitNInt = 100000
HeavyIon:SigFitNPop = 20
HeavyIon:SigFitPrint = on
HeavyIon:SigFitReuseInit = 0
HeavyIon:varECMMax = 0.
HeavyIon:varECMMin = 100.
HeavyIon:varECMSigFitNPts = 5
HeavyIon:varECMStepwiseEvolve = on
HeavyIonA:externalNucleusFile = 
HeavyIonA:externalShuffle = on
HeavyIonA:GaussHardCore = off
HeavyIonA:GaussianChargeRadius = 7.7
HeavyIonA:HardCore = on
HeavyIonA:HardCoreRadius = 0.9
HeavyIonA:HONuclearChargeRadius = 0.
HeavyIonA:HOProtonChargeRadius = 0.7714
HeavyIonA:HulthenA = 0.4
HeavyIonA:HulthenB = 1.2
HeavyIonA:WSa = 0.
HeavyIonA:WSR = 0.
HeavyIonB:externalNucleusFile = 
HeavyIonB:externalShuffle = on
HeavyIonB:GaussHardCore = off
HeavyIonB:GaussianChargeRadius = 7.7
HeavyIonB:HardCore = on
HeavyIonB:HardCoreRadius = 0.9
HeavyIonB:HONuclearChargeRadius = 0.
HeavyIonB:HOProtonChargeRadius = 0.7714
HeavyIonB:HulthenA = 0.4
HeavyIonB:HulthenB = 1.2
HeavyIonB:WSa = 0.
HeavyIonB:WSR = 0.
HIBeamRemnants:allowBeamJunction = on
HIBeamRemnants:allowJunction = on
HIBeamRemnants:aRemnantBaryon = 0.
HIBeamRemnants:beamJunction = off
HIBeamRemnants:bRemnantBaryon = 2.
HIBeamRemnants:companionPower = 4
HIBeamRemnants:dampPopcorn = 1.
HIBeamRemnants:gluonPower = 4.
HIBeamRemnants:halfMassForKT = 1.
HIBeamRemnants:halfScaleForKT = 1.5
HIBeamRemnants:hardRemnantBaryon = off
HIBeamRemnants:heavyQuarkEnhance = {1.5,4.5,14.5}
HIBeamRemnants:maxValQuark = 5
HIBeamRemnants:primordialKT = on
HIBeamRemnants:primordialKThard = 1.8
HIBeamRemnants:primordialKTremnant = 0.4
HIBeamRemnants:primordialKTsoft = 0.9
HIBeamRemnants:reducedKTatHighY = 0.5
HIBeamRemnants:remnantMode = 0
HIBeamRemnants:rescatterRestoreY = off
HIBeamRemnants:saturation = 5.
HIBeamRemnants:unresolvedHadron = 0
HIBeamRemnants:valenceDiqEnhance = 2.
HIBeamRemnants:valencePowerDinP = 2.
HIBeamRemnants:valencePowerMeson = 0.8
HIBeamRemnants:valencePowerUinP = 3.5
HIBeamRemnants:xGluonCutoff = 1.0000e-07
HiddenValley:all = off
HiddenValley:alphaFSR = 0.1
HiddenValley:alphaFSRrefScale = 91.188
HiddenValley:alphaOrder = 0
HiddenValley:aLund = 0.68
HiddenValley:bLund = 0.98
HiddenValley:doKinMix = off
HiddenValley:ffbar2BvBvbar = off
HiddenValley:ffbar2CvCvbar = off
HiddenValley:ffbar2DvDvbar = off
HiddenValley:ffbar2EvEvbar = off
HiddenValley:ffbar2MUvMUvbar = off
HiddenValley:ffbar2nuEvnuEvbar = off
HiddenValley:ffbar2nuMUvnuMUvbar = off
HiddenValley:ffbar2nuTAUvnuTAUvbar = off
HiddenValley:ffbar2SvSvbar = off
HiddenValley:ffbar2TAUvTAUvbar = off
HiddenValley:ffbar2TvTvbar = off
HiddenValley:ffbar2UvUvbar = off
HiddenValley:ffbar2Zv = off
HiddenValley:fragment = off
HiddenValley:FSR = off
HiddenValley:gg2BvBvbar = off
HiddenValley:gg2CvCvbar = off
HiddenValley:gg2DvDvbar = off
HiddenValley:gg2SvSvbar = off
HiddenValley:gg2TvTvbar = off
HiddenValley:gg2UvUvbar = off
HiddenValley:kappa = 1.
HiddenValley:kinMix = 1.
HiddenValley:Lambda = 0.4
HiddenValley:LambdaNPHV = 0.31
HiddenValley:LambdaNPQCD = 0.31
HiddenValley:nFlav = 1
HiddenValley:Ngauge = 3
HiddenValley:probDiquark = 0.
HiddenValley:probFlav = {1.,1.,1.,1.,1.,1.,1.,1.}
HiddenValley:probKeepEta1 = 1.
HiddenValley:probVector = 0.75
HiddenValley:pTminFSR = 0.44
HiddenValley:qqbar2BvBvbar = off
HiddenValley:qqbar2CvCvbar = off
HiddenValley:qqbar2DvDvbar = off
HiddenValley:qqbar2SvSvbar = off
HiddenValley:qqbar2TvTvbar = off
HiddenValley:qqbar2UvUvbar = off
HiddenValley:rFact = {0.,0.,0.,0.,0.,0.,0.,0.}
HiddenValley:separateFlav = off
HiddenValley:setabsigma = 0
HiddenValley:setLambda = off
HiddenValley:sigmaLund = 0.335
HiddenValley:spinFv = 0
HiddenValley:spinqv = 0
HIDiffraction:bProfile = 1
HIDiffraction:bSelHard = 1
HIDiffraction:coreFraction = 0.5
HIDiffraction:coreRadius = 0.4
HIDiffraction:doHard = off
HIDiffraction:expPow = 1.
HIDiffraction:hardDiffSide = 0
HIDiffraction:largeMassSuppress = 4.
HIDiffraction:mMinPert = 10.
HIDiffraction:mPowPomP = 0.
HIDiffraction:mRefPomP = 100.
HIDiffraction:mWidthPert = 10.
HIDiffraction:pickQuarkNorm = 5.
HIDiffraction:pickQuarkPower = 1.
HIDiffraction:PomFluxRescale = 1.
HIDiffraction:primKTwidth = 0.5
HIDiffraction:probMaxPert = 1.
HIDiffraction:sampleType = 2
HIDiffraction:sigmaRefPomP = 10.
HIDiffraction:sigmaRefPomPom = 2.
HIDiffraction:useMBRrenormalization = off
Higgs:clipWings = on
Higgs:cubicWidth = off
Higgs:runningLoopMass = on
Higgs:useBSM = off
Higgs:wingsFac = 50.
HiggsA3:coup2d = 1.
HiggsA3:coup2H1H1 = 0.
HiggsA3:coup2H1Z = 1.
HiggsA3:coup2H2Z = 1.
HiggsA3:coup2Hchg = 0.
HiggsA3:coup2HchgW = 1.
HiggsA3:coup2l = 1.
HiggsA3:coup2u = 1.
HiggsA3:coup2W = 0.
HiggsA3:coup2Z = 0.
HiggsA3:etaParity = 0.
HiggsA3:parity = 2
HiggsA3:phiParity = 0.
HiggsBSM:all = off
HiggsBSM:allA3 = off
HiggsBSM:allH+- = off
HiggsBSM:allH1 = off
HiggsBSM:allH2 = off
HiggsBSM:allHpair = off
HiggsBSM:bg2H+-t = off
HiggsBSM:ff2A3ff(t:WW) = off
HiggsBSM:ff2A3ff(t:ZZ) = off
HiggsBSM:ff2H1ff(t:WW) = off
HiggsBSM:ff2H1ff(t:ZZ) = off
HiggsBSM:ff2H2ff(t:WW) = off
HiggsBSM:ff2H2ff(t:ZZ) = off
HiggsBSM:ffbar2A3 = off
HiggsBSM:ffbar2A3H1 = off
HiggsBSM:ffbar2A3H2 = off
HiggsBSM:ffbar2A3W = off
HiggsBSM:ffbar2A3Z = off
HiggsBSM:ffbar2H+- = off
HiggsBSM:ffbar2H+-H1 = off
HiggsBSM:ffbar2H+-H2 = off
HiggsBSM:ffbar2H+H- = off
HiggsBSM:ffbar2H1 = off
HiggsBSM:ffbar2H1W = off
HiggsBSM:ffbar2H1Z = off
HiggsBSM:ffbar2H2 = off
HiggsBSM:ffbar2H2W = off
HiggsBSM:ffbar2H2Z = off
HiggsBSM:gg2A3 = off
HiggsBSM:gg2A3bbbar = off
HiggsBSM:gg2A3g(l:t) = off
HiggsBSM:gg2A3ttbar = off
HiggsBSM:gg2H1 = off
HiggsBSM:gg2H1bbbar = off
HiggsBSM:gg2H1g(l:t) = off
HiggsBSM:gg2H1ttbar = off
HiggsBSM:gg2H2 = off
HiggsBSM:gg2H2bbbar = off
HiggsBSM:gg2H2g(l:t) = off
HiggsBSM:gg2H2ttbar = off
HiggsBSM:gmgm2A3 = off
HiggsBSM:gmgm2H1 = off
HiggsBSM:gmgm2H2 = off
HiggsBSM:qg2A3q = off
HiggsBSM:qg2A3q(l:t) = off
HiggsBSM:qg2H1q = off
HiggsBSM:qg2H1q(l:t) = off
HiggsBSM:qg2H2q = off
HiggsBSM:qg2H2q(l:t) = off
HiggsBSM:qqbar2A3bbbar = off
HiggsBSM:qqbar2A3g(l:t) = off
HiggsBSM:qqbar2A3ttbar = off
HiggsBSM:qqbar2H1bbbar = off
HiggsBSM:qqbar2H1g(l:t) = off
HiggsBSM:qqbar2H1ttbar = off
HiggsBSM:qqbar2H2bbbar = off
HiggsBSM:qqbar2H2g(l:t) = off
HiggsBSM:qqbar2H2ttbar = off
HiggsH1:coup2d = 1.
HiggsH1:coup2Hchg = 0.
HiggsH1:coup2l = 1.
HiggsH1:coup2u = 1.
HiggsH1:coup2W = 1.
HiggsH1:coup2Z = 1.
HiggsH1:etaParity = 0.
HiggsH1:parity = 1
HiggsH1:phiParity = 0.
HiggsH2:coup2A3A3 = 1.
HiggsH2:coup2A3H1 = 0.
HiggsH2:coup2d = 1.
HiggsH2:coup2H1H1 = 1.
HiggsH2:coup2H1Z = 0.
HiggsH2:coup2Hchg = 0.
HiggsH2:coup2HchgW = 0.
HiggsH2:coup2l = 1.
HiggsH2:coup2u = 1.
HiggsH2:coup2W = 1.
HiggsH2:coup2Z = 1.
HiggsH2:etaParity = 0.
HiggsH2:parity = 1
HiggsH2:phiParity = 0.
HiggsHchg:coup2H1W = 1.
HiggsHchg:coup2H2W = 0.
HiggsHchg:tanBeta = 5.
HiggsSM:all = off
HiggsSM:ff2Hff(t:WW) = off
HiggsSM:ff2Hff(t:ZZ) = off
HiggsSM:ffbar2H = off
HiggsSM:ffbar2HW = off
HiggsSM:ffbar2HZ = off
HiggsSM:gg2H = off
HiggsSM:gg2Hbbbar = off
HiggsSM:gg2Hg(l:t) = off
HiggsSM:gg2Httbar = off
HiggsSM:gmgm2H = off
HiggsSM:NLOWidths = on
HiggsSM:qg2Hq = off
HiggsSM:qg2Hq(l:t) = off
HiggsSM:qqbar2Hbbbar = off
HiggsSM:qqbar2Hg(l:t) = off
HiggsSM:qqbar2Httbar = off
HILHAPDF:bSymmetric = on
HILHAPDF:cSymmetric = on
HILHAPDF:sSymmetric = off
HIMultipartonInteractions:a1 = 0.15
HIMultipartonInteractions:allowDoubleRescatter = off
HIMultipartonInteractions:allowRescatter = off
HIMultipartonInteractions:alphaEMorder = 1
HIMultipartonInteractions:alphaSorder = 1
HIMultipartonInteractions:alphaSvalue = 0.13
HIMultipartonInteractions:bProfile = 3
HIMultipartonInteractions:bSelScale = 1
HIMultipartonInteractions:coreFraction = 0.5
HIMultipartonInteractions:coreRadius = 0.4
HIMultipartonInteractions:deltaYRescatter = 1.
HIMultipartonInteractions:ecmPow = 0.215
HIMultipartonInteractions:ecmRef = 7000.
HIMultipartonInteractions:enhanceScreening = 0
HIMultipartonInteractions:expPow = 1.85
HIMultipartonInteractions:initFile = pp14000.mpi
HIMultipartonInteractions:Kfactor = 1.
HIMultipartonInteractions:nQuarkIn = 5
HIMultipartonInteractions:nSample = 100000
HIMultipartonInteractions:processLevel = 3
HIMultipartonInteractions:pT0parametrization = 0
HIMultipartonInteractions:pT0Ref = 2.28
HIMultipartonInteractions:pTmaxMatch = 0
HIMultipartonInteractions:pTmin = 0.2
HIMultipartonInteractions:rescatterMode = 0
HIMultipartonInteractions:reuseInit = 0
HIMultipartonInteractions:setAntiSame = off
HIMultipartonInteractions:ySepRescatter = 0.
HIPDF:beam2gammaApprox = 1
HIPDF:beamA2gamma = off
HIPDF:beamB2gamma = off
HIPDF:extrapolate = off
HIPDF:gammaFluxApprox2bMin = 7.336
HIPDF:gammaFluxApprox2mBeam = 0.9314
HIPDF:gammaFluxApprox2xCut = 0.01
HIPDF:gammaFluxApprox2xPow = 1.15
HIPDF:GammaHardSet = void
HIPDF:GammaSet = 1
HIPDF:lepton = on
HIPDF:lepton2gamma = off
HIPDF:lepton2gammaSet = 1
HIPDF:neutrino = off
HIPDF:nPDFBeamA = 100822080
HIPDF:nPDFBeamB = 100822080
HIPDF:nPDFSetA = 1
HIPDF:nPDFSetB = 1
HIPDF:pHardSet = void
HIPDF:pHardSetB = void
HIPDF:piSet = 2
HIPDF:piSetB = void
HIPDF:PomGluonA = 0.
HIPDF:PomGluonB = 3.
HIPDF:PomHixSupp = 0.
HIPDF:PomQuarkA = 0.
HIPDF:PomQuarkB = 3.
HIPDF:PomQuarkFrac = 0.2
HIPDF:PomRescale = 1.
HIPDF:PomSet = 6
HIPDF:PomStrangeSupp = 0.5
HIPDF:Proton2gammaSet = 2
HIPDF:pSet = 13
HIPDF:pSetB = void
HIPDF:useHard = off
HIPDF:useHardNPDFA = off
HIPDF:useHardNPDFB = off
HISigmaDiffractive:ABMSTbMinCD = 2.
HISigmaDiffractive:ABMSTbMinDD = 2.
HISigmaDiffractive:ABMSTbMinSD = 2.
HISigmaDiffractive:ABMSTdampenGap = on
HISigmaDiffractive:ABMSTmMinCD = 1.
HISigmaDiffractive:ABMSTmodeCD = 0
HISigmaDiffractive:ABMSTmodeDD = 1
HISigmaDiffractive:ABMSTmodeSD = 1
HISigmaDiffractive:ABMSTmultCD = 1.
HISigmaDiffractive:ABMSTmultDD = 1.
HISigmaDiffractive:ABMSTmultSD = 1.
HISigmaDiffractive:ABMSTpowCD = 0.1
HISigmaDiffractive:ABMSTpowDD = 0.1
HISigmaDiffractive:ABMSTpowSD = 0.
HISigmaDiffractive:ABMSTuseBMin = on
HISigmaDiffractive:ABMSTygap = 2.
HISigmaDiffractive:ABMSTypow = 5.
HISigmaDiffractive:dampen = on
HISigmaDiffractive:lowMEnhance = 2.
HISigmaDiffractive:maxAX = 65.
HISigmaDiffractive:maxAXB = 3.
HISigmaDiffractive:maxXB = 65.
HISigmaDiffractive:maxXX = 65.
HISigmaDiffractive:MBRalpha = 0.25
HISigmaDiffractive:MBRbeta0 = 6.566
HISigmaDiffractive:MBRdyminCD = 2.
HISigmaDiffractive:MBRdyminCDflux = 2.3
HISigmaDiffractive:MBRdyminDD = 2.
HISigmaDiffractive:MBRdyminDDflux = 2.3
HISigmaDiffractive:MBRdyminSD = 2.
HISigmaDiffractive:MBRdyminSDflux = 2.3
HISigmaDiffractive:MBRdyminSigCD = 0.5
HISigmaDiffractive:MBRdyminSigDD = 0.5
HISigmaDiffractive:MBRdyminSigSD = 0.5
HISigmaDiffractive:MBRepsilon = 0.104
HISigmaDiffractive:MBRm2Min = 1.5
HISigmaDiffractive:MBRsigma0 = 2.82
HISigmaDiffractive:mMin = 0.28
HISigmaDiffractive:mMinCD = 1.
HISigmaDiffractive:mode = 1
HISigmaDiffractive:mResMax = 1.062
HISigmaDiffractive:OwnbMinDD = 1.
HISigmaDiffractive:OwndampenGap = off
HISigmaDiffractive:OwnmMinCD = 1.
HISigmaDiffractive:Ownygap = 2.
HISigmaDiffractive:Ownypow = 5.
HISigmaDiffractive:PomFlux = 1
HISigmaDiffractive:PomFluxAlphaPrime = 0.25
HISigmaDiffractive:PomFluxB0 = 5.5
HISigmaDiffractive:PomFluxEpsilon = 0.085
HISigmaDiffractive:SaSepsilon = 0.
}
}
}
}
}
}
}
}
}
}
Init:showAllParticleData = off
Init:showAllSettings = off
Init:showChangedParticleData = off
Init:showChangedResonanceData = off
Init:showChangedSettings = off
Init:showMultipartonInteractions = off
Init:showOneParticleData = 0
Init:showProcesses = off
JetMatching:clFact = 1.
JetMatching:coneMatchHeavy = 1.
JetMatching:coneMatchLight = 1.5
JetMatching:coneRadius = 0.7
JetMatching:coneRadiusHeavy = -1.
JetMatching:doFxFx = off
JetMatching:doShowerKt = off
JetMatching:doVeto = on
JetMatching:etaJetMax = 2.5
JetMatching:eTjetMin = 20.
JetMatching:eTseed = 1.5
JetMatching:eTthreshold = 0.1
JetMatching:exclusive = 2
JetMatching:jetAlgorithm = 1
JetMatching:jetAllow = 1
JetMatching:jetMatch = 1
JetMatching:merge = off
JetMatching:nEta = 100
JetMatching:nJet = -1
JetMatching:nJetMax = -1
JetMatching:nPartonsNow = -1
JetMatching:nPhi = 60
JetMatching:nQmatch = 5
JetMatching:qCut = 10.
JetMatching:qCutME = 10.
JetMatching:scheme = 1
JetMatching:setMad = on
JetMatching:slowJetPower = -1
LeftRightSymmmetry:all = off
LeftRightSymmmetry:coupHee = 0.1
LeftRightSymmmetry:coupHmue = 0.01
LeftRightSymmmetry:coupHmumu = 0.1
LeftRightSymmmetry:coupHtaue = 0.01
LeftRightSymmmetry:coupHtaumu = 0.01
LeftRightSymmmetry:coupHtautau = 0.3
LeftRightSymmmetry:ff2HLff = off
LeftRightSymmmetry:ff2HRff = off
LeftRightSymmmetry:ffbar2HLHL = off
LeftRightSymmmetry:ffbar2HRHR = off
LeftRightSymmmetry:ffbar2WR = off
LeftRightSymmmetry:ffbar2ZR = off
LeftRightSymmmetry:gL = 0.64
LeftRightSymmmetry:gR = 0.64
LeftRightSymmmetry:lgm2HLe = off
LeftRightSymmmetry:lgm2HLmu = off
LeftRightSymmmetry:lgm2HLtau = off
LeftRightSymmmetry:lgm2HRe = off
LeftRightSymmmetry:lgm2HRmu = off
LeftRightSymmmetry:lgm2HRtau = off
LeftRightSymmmetry:ll2HL = off
LeftRightSymmmetry:ll2HR = off
LeftRightSymmmetry:vL = 5.
LeptoQuark:all = off
LeptoQuark:gg2LQLQbar = off
LeptoQuark:kCoup = 1.
LeptoQuark:qg2LQl = off
LeptoQuark:ql2LQ = off
LeptoQuark:qqbar2LQLQbar = off
LesHouches:idRenameBeams = 1000022
LesHouches:idSmearHadrons = {113,213}
LesHouches:matchInOut = on
LesHouches:mRecalculate = -1.
LesHouches:setLeptonMass = 1
LesHouches:setLifetime = 1
LesHouches:setQuarkMass = 1
LesHouches:smearHadronMass = 0
LHAHDF5:version = 
LHAPDF:bSymmetric = on
LHAPDF:cSymmetric = on
LHAPDF:sSymmetric = off
LowEnergyQCD:all = off
LowEnergyQCD:annihilation = off
LowEnergyQCD:bEffAQM = 0.07
LowEnergyQCD:cEffAQM = 0.2
LowEnergyQCD:doubleDiffractive = off
LowEnergyQCD:elastic = off
LowEnergyQCD:excitation = off
LowEnergyQCD:nonDiffractive = off
LowEnergyQCD:probDoubleAnnihilation = 0.2
LowEnergyQCD:resonant = off
LowEnergyQCD:sEffAQM = 0.6
LowEnergyQCD:singleDiffractiveAX = off
LowEnergyQCD:singleDiffractiveXB = off
LowEnergyQCD:useSummedResonances = off
Main:LHEFskipInit = off
Main:numberOfAcceptedEvents = 0
Main:numberOfEvents = 1000
Main:numberOfSelectedEvents = 0
Main:numberOfSubruns = 0
Main:numberOfTriedEvents = 0
Main:spareFlag1 = off
Main:spareFlag2 = off
Main:spareFlag3 = off
Main:spareMode1 = 0
Main:spareMode2 = 0
Main:spareMode3 = 0
Main:spareParm1 = 0.
Main:spareParm2 = 0.
Main:spareParm3 = 0.
Main:spareWord1 = void
Main:spareWord2 = void
Main:spareWord3 = void
Main:subrun = -999
Main:timesAllowErrors = 10
Merging:aCollFSR = 1.
Merging:aCollISR = 0.9
Merging:allowColourShuffling = off
Merging:allowIncompleteHistoriesInReal = off
Merging:allowSQCDClustering = off
Merging:allowWeakClustering = off
Merging:applyVeto = on
Merging:doCutBasedMerging = off
Merging:doDynamicMerging = off
Merging:doKTMerging = off
Merging:doMerging = off
Merging:doMGMerging = off
Merging:doNL3Loop = off
Merging:doNL3Subt = off
Merging:doNL3Tree = off
Merging:doPTLundMerging = off
Merging:doSchemeVariation = on
Merging:doUMEPSSubt = off
Merging:doUMEPSTree = off
Merging:doUNLOPSLoop = off
Merging:doUNLOPSSubt = off
Merging:doUNLOPSSubtNLO = off
Merging:doUNLOPSTilde = off
Merging:doUNLOPSTree = off
Merging:doUserMerging = off
Merging:doXSectionEstimate = off
Merging:Dparameter = 1.
Merging:dRijMS = 0.
Merging:enforceCutOnLHE = on
Merging:enforceStrongOrdering = off
Merging:fsrInRecNorm = 1.
Merging:includeMassive = on
Merging:includeRedundant = off
Merging:includeWeightInXsection = on
Merging:incompleteScalePrescrip = 0
Merging:kFactor0j = 1.
Merging:kFactor1j = 1.
Merging:kFactor2j = 1.
Merging:ktType = 1
Merging:mayRemoveDecayProducts = off
Merging:muFac = -1.
Merging:muFacInME = -1.
Merging:muRen = -1.
Merging:muRenInME = -1.
Merging:muRfactors = {0.5,2.}
Merging:nJetMax = 0
Merging:nJetMaxNLO = 0
Merging:nonJoinedNorm = 1.
Merging:nQuarksMerge = 5
Merging:nRecluster = 0
Merging:nRequested = -1
Merging:orderInRapidity = off
Merging:pickByFullP = on
Merging:pickByPoPT2 = off
Merging:pickBySumPT = off
Merging:Process = void
Merging:pTiMS = 0.
Merging:QijMS = 0.
Merging:runtimeAMCATNLOInterface = off
Merging:scaleSeparationFactor = 1.
Merging:Sparameter = 0.8
Merging:TMS = 0.
Merging:unlopsTMSdefinition = -1
Merging:unorderedASscalePrescrip = 1
Merging:unorderedPDFscalePrescrip = 0
Merging:unorderedScalePrescrip = 0
Merging:usePythiaQFacHard = on
Merging:usePythiaQRenHard = on
Merging:useShowerPlugin = off
MiniStringFragmentation:nTry = 2
MiniStringFragmentation:tryAfterFailedFrag = off
MultipartonInteractions:a1 = 0.15
MultipartonInteractions:allowDoubleRescatter = off
MultipartonInteractions:allowRescatter = off
MultipartonInteractions:alphaEMorder = 1
MultipartonInteractions:alphaSorder = 1
MultipartonInteractions:alphaSvalue = 0.13
MultipartonInteractions:bProfile = 3
MultipartonInteractions:bSelScale = 1
MultipartonInteractions:coreFraction = 0.5
MultipartonInteractions:coreRadius = 0.4
MultipartonInteractions:deltaYRescatter = 1.
MultipartonInteractions:ecmPow = 0.215
MultipartonInteractions:ecmRef = 7000.
MultipartonInteractions:enhanceScreening = 0
MultipartonInteractions:expPow = 1.85
MultipartonInteractions:initFile = pp14000.mpi
MultipartonInteractions:Kfactor = 1.
MultipartonInteractions:nQuarkIn = 5
MultipartonInteractions:nSample = 100000
MultipartonInteractions:processLevel = 3
MultipartonInteractions:pT0parametrization = 0
MultipartonInteractions:pT0Ref = 2.28
MultipartonInteractions:pTmaxMatch = 0
MultipartonInteractions:pTmin = 0.2
MultipartonInteractions:rescatterMode = 0
MultipartonInteractions:reuseInit = 0
MultipartonInteractions:setAntiSame = off
MultipartonInteractions:ySepRescatter = 0.
NewGaugeBoson:ffbar2gmZZprime = off
NewGaugeBoson:ffbar2R0 = off
NewGaugeBoson:ffbar2Wprime = off
Next:numberCount = 0
Next:numberShowEvent = 0
Next:numberShowInfo = 0
Next:numberShowLHA = 0
Next:numberShowProcess = 0
Next:showMothersAndDaughters = off
Next:showScaleAndVertex = off
Onia:all = off
Onia:all(3DJ) = off
Onia:all(3PJ) = off
Onia:all(3S1) = off
Onia:forceMassSplit = on
Onia:massSplit = 0.2
OniaShower:all = off
OniaShower:all(1S0) = off
OniaShower:all(3PJ) = off
OniaShower:all(3S1) = off
OniaShower:alphaScale = 1
OniaShower:ldmeFac = 1.
OniaShower:octetColFac = 2.
OniaShower:octetSplit = 1
Parallelism:balanceLoad = on
Parallelism:doNext = on
Parallelism:index = -1
Parallelism:numThreads = 0
Parallelism:processAsync = off
Parallelism:seeds = {}
ParticleData:alphaSvalueMRun = 0.125
ParticleData:maxEnhanceBW = 2.5
ParticleData:mbRun = 4.2
ParticleData:mcRun = 1.25
ParticleData:mdRun = 0.006
ParticleData:modeBreitWigner = 4
ParticleData:msRun = 0.095
ParticleData:mtRun = 165.
ParticleData:muRun = 0.003
ParticleDecays:colRearrange = 0.5
ParticleDecays:FSRinDecays = on
ParticleDecays:limitCylinder = off
ParticleDecays:limitRadius = off
ParticleDecays:limitTau = off
ParticleDecays:limitTau0 = off
ParticleDecays:mixB = on
ParticleDecays:mSafety = 5.0000e-04
ParticleDecays:multGoffset = 0.5
ParticleDecays:multIncrease = 4.
ParticleDecays:multIncreaseWeak = 2.5
ParticleDecays:multRefMass = 0.7
ParticleDecays:rMax = 10.
ParticleDecays:sigmaSoft = 0.5
ParticleDecays:tau0Max = 10.
ParticleDecays:tauMax = 10.
ParticleDecays:xBdMix = 0.776
ParticleDecays:xBsMix = 26.05
ParticleDecays:xyMax = 10.
ParticleDecays:zMax = 10.
PartonLevel:all = on
PartonLevel:earlyResDec = off
PartonLevel:FSR = on
PartonLevel:FSRinProcess = on
PartonLevel:FSRinResonances = on
PartonLevel:ISR = on
PartonLevel:MPI = on
PartonLevel:Remnants = on
PartonShowers:model = 1
PartonVertex:EmissionWidth = 0.1
PartonVertex:modeVertex = 2
PartonVertex:phiAsym = 0.
PartonVertex:ProtonRadius = 0.85
PartonVertex:pTmin = 0.2
PartonVertex:randomPlane = on
PartonVertex:setVertex = off
PDF:beam2gammaApprox = 1
PDF:beamA2gamma = off
PDF:beamB2gamma = off
PDF:extrapolate = off
PDF:gammaFluxApprox2bMin = 7.336
PDF:gammaFluxApprox2mBeam = 0.9314
PDF:gammaFluxApprox2xCut = 0.01
PDF:gammaFluxApprox2xPow = 1.15
PDF:GammaHardSet = void
PDF:GammaSet = 1
PDF:lepton = on
PDF:lepton2gamma = off
PDF:lepton2gammaSet = 1
PDF:neutrino = off
PDF:nPDFBeamA = 100822080
PDF:nPDFBeamB = 100822080
PDF:nPDFSetA = 1
PDF:nPDFSetB = 1
PDF:pHardSet = void
PDF:pHardSetB = void
PDF:piSet = 2
PDF:piSetB = void
PDF:PomGluonA = 0.
PDF:PomGluonB = 3.
PDF:PomHixSupp = 0.
PDF:PomQuarkA = 0.
PDF:PomQuarkB = 3.
PDF:PomQuarkFrac = 0.2
PDF:PomRescale = 1.
PDF:PomSet = 6
PDF:PomStrangeSupp = 0.5
PDF:Proton2gammaSet = 2
PDF:pSet = 13
PDF:pSetB = void
PDF:useHard = off
PDF:useHardNPDFA = off
PDF:useHardNPDFB = off
PDFinProcess:nQuarkIn = 5
PhaseSpace:bias2Selection = off
PhaseSpace:bias2SelectionPow = 4.
PhaseSpace:bias2SelectionRef = 10.
PhaseSpace:increaseMaximum = off
PhaseSpace:mHatMax = -1.
PhaseSpace:mHatMaxSecond = -1.
PhaseSpace:mHatMin = 4.
PhaseSpace:mHatMinSecond = 4.
PhaseSpace:minWidthBreitWigners = 0.01
PhaseSpace:minWidthNarrowBW = 1.0000e-06
PhaseSpace:pTHat3Max = -1.
PhaseSpace:pTHat3Min = 10.
PhaseSpace:pTHat5Max = -1.
PhaseSpace:pTHat5Min = 10.
PhaseSpace:pTHatMax = -1.
PhaseSpace:pTHatMaxSecond = -1.
PhaseSpace:pTHatMin = 0.
PhaseSpace:pTHatMinDiverge = 1.
PhaseSpace:pTHatMinSecond = 0.
PhaseSpace:Q2Max = -1.
PhaseSpace:Q2Min = 0.
PhaseSpace:RsepMin = 1.
PhaseSpace:sameForSecond = on
PhaseSpace:showSearch = off
PhaseSpace:showViolation = off
PhaseSpace:useBreitWigners = on
Photon:ProcessType = 0
Photon:Q2max = 1.
Photon:sampleQ2 = on
Photon:showUnres = off
Photon:thetaAMax = -1.
Photon:thetaBMax = -1.
Photon:Wmax = -1.
Photon:Wmin = 10.
PhotonCollision:all = off
PhotonCollision:gmgm2bbbar = off
PhotonCollision:gmgm2ccbar = off
PhotonCollision:gmgm2ee = off
PhotonCollision:gmgm2mumu = off
PhotonCollision:gmgm2qqbar = off
PhotonCollision:gmgm2tautau = off
PhotonParton:all = off
PhotonParton:ggm2bbbar = off
PhotonParton:ggm2ccbar = off
PhotonParton:ggm2qqbar = off
PhotonParton:qgm2qg = off
PhotonParton:qgm2qgm = off
PhotonPhoton:ecmPow = 0.413
PhotonPhoton:ecmRef = 100.
PhotonPhoton:pT0parametrization = 1
PhotonPhoton:pT0Ref = 1.52
PhotonPhoton:pTmin = 0.2
POWHEG:emitted = 0
POWHEG:MPIveto = 0
POWHEG:nFinal = -1
POWHEG:pTdef = 0
POWHEG:pTemt = 0
POWHEG:pThard = 0
POWHEG:QEDveto = 0
POWHEG:veto = 0
POWHEG:vetoCount = 3
Print:errors = off
Print:init = on
Print:next = on
Print:quiet = on
Print:useErrorStream = off
Print:verbosity = 2
ProcessLevel:all = on
ProcessLevel:resonanceDecays = on
PromptPhoton:all = off
PromptPhoton:ffbar2gammagamma = off
PromptPhoton:gg2gammagamma = off
PromptPhoton:gg2ggamma = off
PromptPhoton:nQuarkLoop = 5
PromptPhoton:qg2qgamma = off
PromptPhoton:qqbar2ggamma = off
Pythia:versionDate = 20251003
Pythia:versionNumber = 8.316
Random:seed = 12345
Random:setSeed = on
Rescattering:bMax = 5.
Rescattering:boost = 0.
Rescattering:boostDir = 0
Rescattering:delayRegeneration = on
Rescattering:impactModel = 1
Rescattering:inelastic = on
Rescattering:nearestNeighbours = on
Rescattering:opacity = 0.9
Rescattering:quickCheck = on
Rescattering:scatterManyTimes = on
Rescattering:tau0RapidDecay = 100.
Rescattering:tauRegeneration = 1.
Rescattering:useVelocityFrame = off
ResonanceDecayFilter:allNuAsEquivalent = off
ResonanceDecayFilter:daughters = {0}
ResonanceDecayFilter:eMuAsEquivalent = off
ResonanceDecayFilter:eMuTauAsEquivalent = off
ResonanceDecayFilter:exclusive = off
ResonanceDecayFilter:filter = off
ResonanceDecayFilter:mothers = {0}
ResonanceDecayFilter:udscAsEquivalent = off
ResonanceDecayFilter:udscbAsEquivalent = off
ResonanceDecayFilter:wzAsEquivalent = off
ResonanceWidths:minThreshold = 0.1
ResonanceWidths:minWidth = 1.9700e-19
RHadrons:allow = off
RHadrons:allowDecay = on
RHadrons:diquarkSpin1 = 0.5
RHadrons:idGluino = 1000021
RHadrons:idSbottom = 1000005
RHadrons:idStop = 1000006
RHadrons:maxWidth = 0.2
RHadrons:mCollapse = 1.
RHadrons:mOffsetCloud = 0.2
RHadrons:probGluinoball = 0.1
RHadrons:setMasses = on
Ropewalk:alwaysHighest = off
Ropewalk:beta = 0.2
Ropewalk:deltat = 0.1
Ropewalk:deltay = 0.2
Ropewalk:doBuffon = off
Ropewalk:doFlavour = off
Ropewalk:doShoving = off
Ropewalk:gAmplitude = 5.
Ropewalk:gExponent = 1.
Ropewalk:limitMom = on
Ropewalk:m0 = 0.2
Ropewalk:presetKappa = 0.
Ropewalk:pTcut = 2.
Ropewalk:r0 = 0.5
Ropewalk:rapiditySpan = 0.5
Ropewalk:rCutOff = 6.
Ropewalk:RopeHadronization = off
Ropewalk:setFixedKappa = off
Ropewalk:shoveGluonLoops = on
Ropewalk:shoveJunctionStrings = on
Ropewalk:shoveMiniStrings = on
Ropewalk:stringProtonRatio = 0.2
Ropewalk:tInit = 1.5
Ropewalk:tShove = 1.
Sdm:af = 0.
Sdm:aX = 0.
Sdm:vf = 0.1
Sdm:vX = 1.
SecondHard:Bottomonium = off
SecondHard:Charmonium = off
SecondHard:generate = off
SecondHard:GmZAndJet = off
SecondHard:maxPDFreweight = 2.
SecondHard:PhotonAndJet = off
SecondHard:SingleGmZ = off
SecondHard:SingleTop = off
SecondHard:SingleW = off
SecondHard:TopPair = off
SecondHard:TwoBJets = off
SecondHard:TwoJets = off
SecondHard:TwoPhotons = off
SecondHard:WAndJet = off
SetLHEDecayProduct:filter = off
SigmaCombined:deltaEHigh = 8.
SigmaCombined:eMinHigh = 6.
SigmaDiffractive:ABMSTbMinCD = 2.
SigmaDiffractive:ABMSTbMinDD = 2.
SigmaDiffractive:ABMSTbMinSD = 2.
SigmaDiffractive:ABMSTdampenGap = on
SigmaDiffractive:ABMSTmMinCD = 1.
SigmaDiffractive:ABMSTmodeCD = 0
SigmaDiffractive:ABMSTmodeDD = 1
SigmaDiffractive:ABMSTmodeSD = 1
SigmaDiffractive:ABMSTmultCD = 1.
SigmaDiffractive:ABMSTmultDD = 1.
SigmaDiffractive:ABMSTmultSD = 1.
SigmaDiffractive:ABMSTpowCD = 0.1
SigmaDiffractive:ABMSTpowDD = 0.1
SigmaDiffractive:ABMSTpowSD = 0.
SigmaDiffractive:ABMSTuseBMin = on
SigmaDiffractive:ABMSTygap = 2.
SigmaDiffractive:ABMSTypow = 5.
SigmaDiffractive:dampen = on
SigmaDiffractive:lowMEnhance = 2.
SigmaDiffractive:maxAX = 65.
SigmaDiffractive:maxAXB = 3.
SigmaDiffractive:maxXB = 65.
SigmaDiffractive:maxXX = 65.
SigmaDiffractive:MBRalpha = 0.25
SigmaDiffractive:MBRbeta0 = 6.566
SigmaDiffractive:MBRdyminCD = 2.
SigmaDiffractive:MBRdyminCDflux = 2.3
SigmaDiffractive:MBRdyminDD = 2.
SigmaDiffractive:MBRdyminDDflux = 2.3
SigmaDiffractive:MBRdyminSD = 2.
SigmaDiffractive:MBRdyminSDflux = 2.3
SigmaDiffractive:MBRdyminSigCD = 0.5
SigmaDiffractive:MBRdyminSigDD = 0.5
SigmaDiffractive:MBRdyminSigSD = 0.5
SigmaDiffractive:MBRepsilon = 0.104
SigmaDiffractive:MBRm2Min = 1.5
SigmaDiffractive:MBRsigma0 = 2.82
SigmaDiffractive:mMin = 0.28
SigmaDiffractive:mMinCD = 1.
SigmaDiffractive:mode = 1
SigmaDiffractive:mResMax = 1.062
SigmaDiffractive:OwnbMinDD = 1.
SigmaDiffractive:OwndampenGap = off
SigmaDiffractive:OwnmMinCD = 1.
SigmaDiffractive:Ownygap = 2.
SigmaDiffractive:Ownypow = 5.
SigmaDiffractive:PomFlux = 1
SigmaDiffractive:PomFluxAlphaPrime = 0.25
SigmaDiffractive:PomFluxB0 = 5.5
SigmaDiffractive:PomFluxEpsilon = 0.085
SigmaDiffractive:SaSepsilon = 0.
SigmaElastic:bSlope = 18.
SigmaElastic:Coulomb = off
SigmaElastic:lambda = 0.71
SigmaElastic:phaseConst = 0.577
SigmaElastic:rho = 0.13
SigmaElastic:tAbsMin = 5.0000e-05
SigmaProcess:alphaEMorder = 1
SigmaProcess:alphaSorder = 1
SigmaProcess:alphaSvalue = 0.13
SigmaProcess:bMassiveME = on
SigmaProcess:cMassiveME = off
SigmaProcess:factorFixScale = 10000.
SigmaProcess:factorMultFac = 1.
SigmaProcess:factorScale1 = 1
SigmaProcess:factorScale2 = 1
SigmaProcess:factorScale3 = 2
SigmaProcess:factorScale3VV = 2
SigmaProcess:Kfactor = 1.
SigmaProcess:muMassiveME = off
SigmaProcess:renormFixScale = 10000.
SigmaProcess:renormMultFac = 1.
SigmaProcess:renormScale1 = 1
SigmaProcess:renormScale2 = 2
SigmaProcess:renormScale3 = 3
SigmaProcess:renormScale3VV = 3
SigmaProcess:tauMassiveME = on
SigmaTotal:mode = 1
SigmaTotal:sigmaAX = 8.
SigmaTotal:sigmaAXB = 1.
SigmaTotal:sigmaAXB2TeV = 1.5
SigmaTotal:sigmaEl = 25.
SigmaTotal:sigmaTot = 100.
SigmaTotal:sigmaXB = 8.
SigmaTotal:sigmaXX = 4.
SigmaTotal:zeroAXB = on
SLHA:allowOnlyOffShell = off
SLHA:allowUserOverride = off
SLHA:file = void
SLHA:meMode = 100
SLHA:minMassSM = 100.
SLHA:NMSSM = off
SLHA:readFrom = 1
SLHA:useDecayTable = on
SLHA:verbose = 1
SoftQCD:all = on
SoftQCD:centralDiffractive = off
SoftQCD:doubleDiffractive = off
SoftQCD:elastic = off
SoftQCD:inelastic = off
SoftQCD:nonDiffractive = off
SoftQCD:singleDiffractive = off
SoftQCD:singleDiffractiveAX = off
SoftQCD:singleDiffractiveXB = off
SpaceShower:alphaEMorder = 1
SpaceShower:alphaSorder = 1
SpaceShower:alphaSuseCMW = off
SpaceShower:alphaSvalue = 0.1365
SpaceShower:dipoleRecoil = off
SpaceShower:ecmPow = 0.
SpaceShower:ecmRef = 7000.
SpaceShower:factorMultFac = 1.
SpaceShower:fixedFacScale = 100.
SpaceShower:MEafterFirst = on
SpaceShower:MEcorrections = on
SpaceShower:nQuarkIn = 5
SpaceShower:pdfMode = 0
SpaceShower:phiIntAsym = on
SpaceShower:phiPolAsym = on
SpaceShower:phiPolAsymHard = on
SpaceShower:pT0parametrization = 0
SpaceShower:pT0Ref = 2.
SpaceShower:pTdampFudge = 1.
SpaceShower:pTdampMatch = 3
SpaceShower:pTmaxFudge = 1.
SpaceShower:pTmaxFudgeMPI = 1.
SpaceShower:pTmaxMatch = 0
SpaceShower:pTmin = 0.2
SpaceShower:pTminChgL = 5.0000e-04
SpaceShower:pTminChgQ = 0.5
SpaceShower:pTminWeak = 1.
SpaceShower:QCDshower = on
SpaceShower:QEDshowerByL = on
SpaceShower:QEDshowerByQ = on
SpaceShower:rapidityOrder = on
SpaceShower:rapidityOrderMPI = on
SpaceShower:renormMultFac = 1.
SpaceShower:samePTasMPI = off
SpaceShower:strengthIntAsym = 0.7
SpaceShower:useFixedFacScale = off
SpaceShower:weakShower = off
SpaceShower:weakShowerMode = 0
StandardModel:alphaEM0 = 0.0072974
StandardModel:alphaEMmZ = 0.0078175
StandardModel:alphaSnfmax = 6
StandardModel:GF = 1.1664e-05
StandardModel:sin2thetaW = 0.2312
StandardModel:sin2thetaWbar = 0.2315
StandardModel:Vcb = 0.04221
StandardModel:Vcd = 0.2271
StandardModel:Vcs = 0.97296
StandardModel:Vtb = 0.9991
StandardModel:Vtd = 0.00814
StandardModel:Vts = 0.04161
StandardModel:Vub = 0.00396
StandardModel:Vud = 0.97383
StandardModel:Vus = 0.2272
Stat:reset = off
Stat:showErrors = on
Stat:showPartonLevel = off
Stat:showProcessLevel = on
StringFlav:BtoMratio = 0.357
StringFlav:decupletSup = 1.
StringFlav:etaPrimeSup = 0.12
StringFlav:etaSup = 0.6
StringFlav:heavyLeadingBSup = 0.9
StringFlav:kappa = 0.2
StringFlav:lightLeadingBSup = 0.5
StringFlav:mesonBL1S0J1 = 0.
StringFlav:mesonBL1S1J0 = 0.
StringFlav:mesonBL1S1J1 = 0.
StringFlav:mesonBL1S1J2 = 0.
StringFlav:mesonBvector = 2.2
StringFlav:mesonCL1S0J1 = 0.
StringFlav:mesonCL1S1J0 = 0.
StringFlav:mesonCL1S1J1 = 0.
StringFlav:mesonCL1S1J2 = 0.
StringFlav:mesonCvector = 0.88
StringFlav:mesonNonetL1 = off
StringFlav:mesonSL1S0J1 = 0.
StringFlav:mesonSL1S1J0 = 0.
StringFlav:mesonSL1S1J1 = 0.
StringFlav:mesonSL1S1J2 = 0.
StringFlav:mesonSvector = 0.55
StringFlav:mesonUDL1S0J1 = 0.
StringFlav:mesonUDL1S1J0 = 0.
StringFlav:mesonUDL1S1J1 = 0.
StringFlav:mesonUDL1S1J2 = 0.
StringFlav:mesonUDvector = 0.5
StringFlav:nQuark = 3
StringFlav:popcornRate = 0.5
StringFlav:popcornSmeson = 0.5
StringFlav:popcornSpair = 0.9
StringFlav:probQQ1toQQ0 = 0.0275
StringFlav:probQQ1toQQ0join = {0.5,0.7,0.9,1.}
StringFlav:probQQtoQ = 0.081
StringFlav:probSQtoQQ = 0.915
StringFlav:probStoUD = 0.217
StringFlav:StrangeSuppression = 0.5
StringFlav:suppressLeadingB = off
StringFlav:thetaL1S0J1 = 35.3
StringFlav:thetaL1S1J0 = 35.3
StringFlav:thetaL1S1J1 = 35.3
StringFlav:thetaL1S1J2 = 28.
StringFlav:thetaPS = -15.
StringFlav:thetaV = 36.
StringFragmentation:doStrangeJunctions = off
StringFragmentation:eBothLeftJunction = 1.
StringFragmentation:eJunctionCutoff = 0.
StringFragmentation:eMaxLeftJunction = 10.
StringFragmentation:eMinLeftJunction = 0.2
StringFragmentation:enhanceStrangeJunction = 0.5
StringFragmentation:mJunctionCutoff = 0.
StringFragmentation:pNormJunction = 2.
StringFragmentation:stopMass = 0.8
StringFragmentation:stopNewFlav = 2.
StringFragmentation:stopSmear = 0.2
StringFragmentation:TraceColours = off
StringPT:enhancedFraction = 0.01
StringPT:enhancedWidth = 2.
StringPT:sigma = 0.335
StringPT:temperature = 0.21
StringPT:tempPreFactor = 1.21
StringPT:widthPreQQ0 = 1.
StringPT:widthPreQQ1 = 1.
StringPT:widthPreStrange = 1.
StringZ:aExtraDiquark = 0.97
StringZ:aExtraSQuark = 0.
StringZ:aLund = 0.68
StringZ:aNonstandardB = 0.3
StringZ:aNonstandardC = 0.3
StringZ:aNonstandardH = 0.3
StringZ:avgZLund = 0.55
StringZ:bLund = 0.98
StringZ:bNonstandardB = 0.8
StringZ:bNonstandardC = 0.8
StringZ:bNonstandardH = 0.8
StringZ:deriveLundPars = 0
StringZ:epsilonB = 0.005
StringZ:epsilonC = 0.05
StringZ:epsilonH = 0.005
StringZ:facALundDiquark = 2.43
StringZ:facALundSQuark = 1.
StringZ:rFactB = 0.855
StringZ:rFactC = 1.32
StringZ:rFactH = 1.
StringZ:rmsZLund = 0.197
StringZ:useNonstandardB = off
StringZ:useNonstandardC = off
StringZ:useNonstandardH = off
StringZ:useOldAExtra = on
StringZ:usePetersonB = off
StringZ:usePetersonC = off
StringZ:usePetersonH = off
SUSY:all = off
SUSY:gg2gluinogluino = off
SUSY:gg2squarkantisquark = off
SUSY:idA = 0
SUSY:idB = 0
SUSY:idVecA = {0}
SUSY:idVecB = {0}
SUSY:qg2chi+-squark = off
SUSY:qg2chi0squark = off
SUSY:qg2squarkgluino = off
SUSY:qq2antisquark = off
SUSY:qq2squarksquark = off
SUSY:qq2squarksquark:onlyQCD = off
SUSY:qqbar2chi+-chi0 = off
SUSY:qqbar2chi+-gluino = off
SUSY:qqbar2chi+chi- = off
SUSY:qqbar2chi0chi0 = off
SUSY:qqbar2chi0gluino = off
SUSY:qqbar2gluinogluino = off
SUSY:qqbar2sleptonantislepton = off
SUSY:qqbar2squarkantisquark = off
SUSY:qqbar2squarkantisquark:onlyQCD = off
SUSY:sin2thetaWMode = 2
SUSYResonance:3BodyMatrixElement = off
TauDecays:externalMode = 1
TauDecays:mMinForZ = -1.
TauDecays:mode = 1
TauDecays:tauMother = 0
TauDecays:tauPolarization = 0.
TimeShower:allowBeamRecoil = on
TimeShower:allowMPIdipole = off
TimeShower:alphaEMorder = 1
TimeShower:alphaSmax = -1.
TimeShower:alphaSorder = 1
TimeShower:alphaSrenormShift = 0.
TimeShower:alphaSuseCMW = off
TimeShower:alphaSvalue = 0.1365
TimeShower:cEmitB = 0.
TimeShower:cEmitC = 0.
TimeShower:cEmitG = 0.
TimeShower:cEmitQ = 0.
TimeShower:cSplit = 0.
TimeShower:cSplitB = 0.
TimeShower:cSplitC = 0.
TimeShower:dampenBeamRecoil = on
TimeShower:factorMultFac = 1.
TimeShower:fixedFacScale = 100.
TimeShower:gammaModeHad = 1
TimeShower:globalRecoil = off
TimeShower:globalRecoilMode = 0
TimeShower:hEmitColl = 0.
TimeShower:hEmitHard = 0.
TimeShower:hEmitSoft = 0.
TimeShower:hSplitColl = 0.
TimeShower:hSplitHard = 0.
TimeShower:interleave = on
TimeShower:interleaveResDec = off
TimeShower:limitPTmaxGlobal = off
TimeShower:MEafterFirst = on
TimeShower:MEcorrections = on
TimeShower:MEextended = on
TimeShower:mMaxGamma = 10.
TimeShower:nGammaToLepton = 3
TimeShower:nGammaToQuark = 5
TimeShower:nGluonToQuark = 5
TimeShower:nMaxGlobalBranch = -1
TimeShower:nMaxGlobalRecoil = 2
TimeShower:nPartonsInBorn = -1
TimeShower:pdfMode = 0
TimeShower:phiPolAsym = on
TimeShower:phiPolAsymHard = on
TimeShower:pTdampFudge = 1.
TimeShower:pTdampMatch = 0
TimeShower:pTmaxFudge = 1.
TimeShower:pTmaxFudgeMPI = 1.
TimeShower:pTmaxMatch = 1
TimeShower:pTmin = 0.5
TimeShower:pTminChgL = 1.0000e-06
TimeShower:pTminChgQ = 0.5
TimeShower:pTminWeak = 1.
TimeShower:QCDshower = on
TimeShower:QEDshowerByGamma = on
TimeShower:QEDshowerByL = on
TimeShower:QEDshowerByOther = on
TimeShower:QEDshowerByQ = on
TimeShower:recoilDeadCone = on
TimeShower:recoilRFUseParents = off
TimeShower:recoilStrategyRF = 0
TimeShower:recoilToColoured = on
TimeShower:renormMultFac = 1.
TimeShower:resDecScaleChoice = 1
TimeShower:scaleGluonToQuark = 1.
TimeShower:skipFirstMECinHardProc = off
TimeShower:skipFirstMECinResDecIDs = {}
TimeShower:useFixedFacScale = off
TimeShower:weakShower = off
TimeShower:weakShowerMode = 0
TimeShower:weightGluonToQuark = 4
TimeShower:weightRF = 1.
Top:all = off
Top:ffbar2tqbar(s:W) = off
Top:ffbar2ttbar(s:gmZ) = off
Top:gg2ttbar = off
Top:ggm2ttbar = off
Top:gmgm2ttbar = off
Top:qq2tq(t:W) = off
Top:qqbar2ttbar = off
TopThreshold:alphasOrder = 2
TopThreshold:alphasValue = 0.118
TopThreshold:ggSingletFrac = 0.28571
TopThreshold:model = 0
TopThreshold:qqSingletFrac = 0.
TopThreshold:width = 10.
Tune:ee = 7
Tune:pp = 14
Tune:preferLHAPDF = 0
UncertaintyBands:cNSpTmin = 5.
UncertaintyBands:deltaAlphaSmax = 0.2
UncertaintyBands:doVariations = off
UncertaintyBands:FSRpTmin2Fac = 4.
UncertaintyBands:ISRpTmin2Fac = 4.
UncertaintyBands:List = {alphaShi fsr:muRfac=0.5 isr:muRfac=0.5,
      alphaSlo fsr:muRfac=2.0 isr:muRfac=2.0,
      hardHi fsr:cNS=2.0 isr:cNS=2.0,
       hardLo fsr:cNS=-2.0 isr:cNS=-2.0}
UncertaintyBands:MPIshowers = off
UncertaintyBands:muSoftCorr = on
UncertaintyBands:nFlavQ = 6
UncertaintyBands:overSampleFSR = 3.
UncertaintyBands:overSampleISR = 2.
UncertaintyBands:type = 0
VariationFrag:flav = off
}
Vincia:alphaEM0 = 0.0072974
Vincia:alphaEMmZ = 0.0078175
Vincia:alphaEMorder = 1
Vincia:alphaSmax = 2.
Vincia:alphaSmuFreeze = 0.75
Vincia:alphaSnfmax = 6
Vincia:alphaSorder = 2
Vincia:alphaSvalue = 0.118
Vincia:bwMatchingMode = 2
Vincia:BWstrongOrdering = off
Vincia:CheckAntennae = on
Vincia:convertGammaToQuark = on
Vincia:convertGluonToQuark = on
Vincia:convertQuarkToGamma = on
Vincia:convertQuarkToGluon = on
Vincia:CRinheritMode = 1
Vincia:cutoffScaleFF = 0.75
Vincia:cutoffScaleIF = 1.5
Vincia:cutoffScaleII = 1.25
Vincia:deadZoneAvoidance = 1.0000e-04
Vincia:debug = off
Vincia:doBosonicInterference = on
Vincia:doFF = on
Vincia:doIF = on
Vincia:doII = on
Vincia:doRF = on
Vincia:enhanceCutoff = 10.
Vincia:enhanceFacAll = 1.
Vincia:enhanceFacBottom = 1.
Vincia:enhanceFacCharm = 1.
Vincia:enhanceInHardProcess = on
Vincia:enhanceInMPIshowers = off
Vincia:enhanceInResonanceDecays = on
Vincia:EWheadroomF = 1.1
Vincia:EWheadroomI = 3.
Vincia:EWmode = 2
Vincia:EWoverlapVeto = off
Vincia:EWoverlapVetoDeltaR = 0.6
Vincia:EWScale = 100.
Vincia:GGEmitFF:chargeFactor = 3.
Vincia:GGEmitIF:chargeFactor = 3.
Vincia:GGEmitII:chargeFactor = 3.
Vincia:GGSplitFF:chargeFactor = 1.
Vincia:GQEmitIF:chargeFactor = 2.83333
Vincia:GQEmitII:chargeFactor = 2.83333
Vincia:GXConvIF:chargeFactor = 2.66667
Vincia:GXConvII:chargeFactor = 2.66667
Vincia:GXSplitFF:chargeFactor = 1.
Vincia:helicityShower = off
Vincia:InsertResInMerging = off
Vincia:interleaveResDec = on
Vincia:kineMapEWFinal = 3
Vincia:kineMapFFemit = 3
Vincia:kineMapFFsplit = 2
Vincia:kineMapIF = 1
Vincia:kineMapIFretry = off
Vincia:kineMapRFemit = 1
Vincia:kineMapRFsplit = 1
Vincia:maxMECs2to1 = 0
Vincia:maxMECs2to2 = 0
Vincia:maxMECs2toN = 0
Vincia:maxMECsMPI = -1
Vincia:maxMECsResDec = 0
Vincia:MEplugin = 
Vincia:MergeHEFT = off
Vincia:MergeInResSystems = off
Vincia:MergeNJetMaxRes = 0
Vincia:MergeNResSys = 0
Vincia:MergeVBF = off
Vincia:mMaxGamma = 10.
Vincia:modeMECs = 0
Vincia:modeSLC = 2
Vincia:nFlavZeroMass = 4
Vincia:nGammaToLepton = 3
Vincia:nGammaToQuark = 5
Vincia:nGluonToQuark = 5
Vincia:nPointsCheck = 1000
Vincia:octetPartitioning = 0.
Vincia:pTdampFudge = 1.
Vincia:pTdampMatch = 3
Vincia:pTmaxFudge = 1.
Vincia:pTmaxFudgeMPI = 1.
Vincia:pTmaxMatch = 0
Vincia:QEDmodeHadDec = 2
Vincia:QEDmodeMPI = 1
Vincia:QGEmitFF:chargeFactor = 2.85
Vincia:QGEmitIF:chargeFactor = 2.83333
Vincia:QGEmitRF:chargeFactor = 2.85
Vincia:QGSplitFF:chargeFactor = 1.
Vincia:QminChgL = 1.0000e-06
Vincia:QminChgQ = 0.5
Vincia:QQEmitFF:chargeFactor = 2.66667
Vincia:QQEmitIF:chargeFactor = 2.66667
Vincia:QQEmitII:chargeFactor = 2.66667
Vincia:QQEmitRF:chargeFactor = 2.66667
Vincia:QXConvIF:chargeFactor = 1.
Vincia:QXConvII:chargeFactor = 1.
Vincia:renormMultFacConvI = 0.5
Vincia:renormMultFacEmitF = 0.66
Vincia:renormMultFacEmitI = 0.66
Vincia:renormMultFacSplitF = 0.8
Vincia:renormMultFacSplitI = 0.5
Vincia:resDecScaleChoice = 1
Vincia:sectorDamp = 1.
Vincia:sectorShower = on
Vincia:ThresholdMB = 4.8
Vincia:ThresholdMC = 1.5
Vincia:Tune = -1
Vincia:useCMW = on
Vincia:useSpinsQED = {on,on,on}
Vincia:useSpinsQEDHadDec = {on,on,on}
Vincia:XGSplitIF:chargeFactor = 1.
Vincia:XGSplitRF:chargeFactor = 1.
WeakBosonAndParton:all = off
WeakBosonAndParton:ffbar2gmZgm = off
WeakBosonAndParton:ffbar2Wgm = off
WeakBosonAndParton:fgm2gmZf = off
WeakBosonAndParton:fgm2Wf = off
WeakBosonAndParton:qg2gmZq = off
WeakBosonAndParton:qg2Wq = off
WeakBosonAndParton:qqbar2gmZg = off
WeakBosonAndParton:qqbar2Wg = off
WeakBosonExchange:all = off
WeakBosonExchange:ff2ff(t:gmZ) = off
WeakBosonExchange:ff2ff(t:W) = off
WeakDoubleBoson:all = off
WeakDoubleBoson:ffbar2gmZgmZ = off
WeakDoubleBoson:ffbar2WW = off
WeakDoubleBoson:ffbar2ZW = off
WeakShower:enhancement = 1.
WeakShower:externalSetup = off
WeakShower:singleEmission = off
WeakShower:vetoQCDjets = off
WeakShower:vetoWeakDeltaR = 0.6
WeakShower:vetoWeakJets = off
WeakSingleBoson:all = off
WeakSingleBoson:ffbar2ffbar(s:gm) = off
WeakSingleBoson:ffbar2ffbar(s:gmZ) = off
WeakSingleBoson:ffbar2ffbar(s:W) = off
WeakSingleBoson:ffbar2gmZ = off
WeakSingleBoson:ffbar2W = off
WeakZ0:gmZmode = 0
Weights:prefix = 
Weights:suppressAUX = off
Wprime:al = -1.
Wprime:anglesWZ = 0.
Wprime:aq = -1.
Wprime:coup2WZ = 0.
Wprime:vl = 1.
Wprime:vq = 1.
xmlPath = /media/subir/Expansion/Ubuntu/PYTHIA/pythia8316/share/Pythia8/xmldoc/
Zp:ad = 0.
Zp:al = 0.
Zp:au = 0.
Zp:av = 0.
Zp:aX = 0.
Zp:coupH = 0.1
Zp:decayMode = 0
Zp:epsilon = 0.1
Zp:gZp = 0.1
Zp:kineticMixing = off
Zp:vd = 1.
Zp:vl = 1.
Zp:vu = 1.
Zp:vv = 1.
Zp:vX = 1.
Zprime:ab = -1.
Zprime:abPrime = -1.
Zprime:ac = 1.
Zprime:ad = -1.
Zprime:ae = -1.
Zprime:amu = -1.
Zprime:anglesWW = 0.
Zprime:anue = 1.
Zprime:anumu = 1.
Zprime:anutau = 1.
Zprime:anutauPrime = 1.
Zprime:as = -1.
Zprime:at = 1.
Zprime:atau = -1.
Zprime:atauPrime = -1.
Zprime:atPrime = 1.
Zprime:au = 1.
Zprime:coup2gen4 = off
Zprime:coup2WW = 0.
Zprime:gmZmode = 0
Zprime:universality = on
Zprime:vb = -0.693
Zprime:vbPrime = -0.693
Zprime:vc = 0.387
Zprime:vd = -0.693
Zprime:ve = -0.08
Zprime:vmu = -0.08
Zprime:vnue = 1.
Zprime:vnumu = 1.
Zprime:vnutau = 1.
Zprime:vnutauPrime = 1.
Zprime:vs = -0.693
Zprime:vt = 0.387
Zprime:vtau = -0.08
Zprime:vtauPrime = -0.08
Zprime:vtPrime = 0.387
Zprime:vu = 0.387


==> anc/S2/reproduced_results/all_conditional_profiles_with_uncertainties.csv <==
sample_id,kind,energy,cr_state,nmpi,events,mean_nch,sigma_nch,cv,scaled_variance,sem_mean,sem_sigma,sem_cv,sem_scaled_variance,mu2,mu3,mu4,variance_divisor,comparison
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,0,16,0.3125,0.46351240544347894,1.4832396974191326,0.6875,0.11587810136086973,0.046875,0.4,0.11587810136086973,0.21484375,0.08056640625,0.0763702392578125,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,1,1378747,4.4859013292503995,4.606235542328442,1.0268249799195093,4.729797718255932,0.003922869417923606,0.00916115402258957,0.0014892076028948519,0.015936787057560388,21.21740587140979,343.41214948858186,10270.760296291712,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,2,409141,6.537738823535163,3.711858964017819,0.5677588328636688,2.1074407131653037,0.005803031997383857,0.0056240319312984705,0.0007577129511887416,0.005719536720525751,13.777896968759435,48.001640705554294,903.0306870852816,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,3,275123,9.537294228399661,4.682495536489548,0.49096687428875324,2.298950197421312,0.008927172419515475,0.007829138514863656,0.0007492022303071939,0.007038023482178603,21.92576444924454,77.27320120706729,1959.7439603058347,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,4,207381,12.642995259932203,5.481328722850128,0.43354668811918234,2.37641191428422,0.012036531754690464,0.011120881417154253,0.0008239970552693742,0.009064932074748502,30.044964567941808,111.10457107927017,3985.0294580685872,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,5,166560,15.789199087415946,6.226064430847122,0.3943242716984498,2.455088322241415,0.015255563522929448,0.042940510606522604,0.002665050637788767,0.03344296209521451,38.76387829705969,287.78924604370826,49122.96090290319,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,6,140298,18.990185177265534,6.788819191097694,0.35749094217496413,2.4269413688809927,0.018124602979284355,0.01485045373404521,0.0007420860461709165,0.010087823721971704,46.08806600941635,170.31172884383489,7828.108317416369,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,7,119757,22.26945397763805,7.403535973556347,0.33245251459647973,2.4613241513143045,0.02139383967624276,0.018332679996049858,0.0007841776038074744,0.011666737721995049,54.81234491174293,217.91507319814136,11828.91528888486,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,8,105923,25.55275058297065,7.940869579932925,0.3107637885850547,2.467734715319768,0.024399050561090676,0.020266852325213525,0.0007627265992678831,0.012130541762428683,63.05740968550411,239.22864247835787,14950.086331519107,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,9,93574,28.854468121486736,8.429004284291036,0.29212128426010747,2.4622915565610457,0.02755488972212838,0.02156688335806998,0.0007174879196096268,0.012124528342969437,71.04811322459665,273.56599098558826,17417.060092935957,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,10,83073,32.240378943820495,8.95022453576209,0.2776091605920028,2.4846643204828616,0.031053030044671207,0.023927517000987546,0.000718222613669665,0.012851584990199045,80.1065192405577,296.35782868520937,21656.985890210388,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,11,73396,35.640974985012804,9.40827972845047,0.2639736913035262,2.4835383287352077,0.03472754041747297,0.02667575643348673,0.0007223724120788082,0.01362696039588694,88.51572744877204,347.3223257199213,26327.13739711437,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,12,64169,39.00889837772133,9.808542871908015,0.2514437289905589,2.466296595676317,0.03872058044179112,0.029977938581579523,0.0007473605080558499,0.014666824177457205,96.20751327005752,359.2753429935944,31447.95404555384,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,13,54977,42.35933208432617,10.171555693308528,0.24012549756591217,2.4424498718750973,0.043380730670179765,0.03252990017498702,0.0007499290660694071,0.015236334656720049,103.46054522207714,367.00403861189415,34779.91356087464,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,14,45973,45.72449046179279,10.554193431133113,0.23082145529761905,2.4361342872667167,0.04922362879354719,0.03765102664905459,0.0007989333797760302,0.016922706758076392,111.39099898177336,446.0449089344597,41445.946613421176,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,15,37389,49.07304287357244,10.913122624502556,0.22238528498463372,2.426917884922255,0.056438714106632086,0.04240724813610148,0.0008461936776731105,0.01845653059713384,119.09624541742956,424.85594401284294,46215.770992174796,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,16,29283,52.46357955127549,11.303039256371893,0.2154454452602652,2.4351883253832995,0.06605222508945459,0.05304946611279686,0.0009848020700699688,0.02235321131182819,127.75869643108406,533.641045619956,58436.4370489255,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,17,22429,55.65981541753979,11.638038995186287,0.2090923030894359,2.4334243769481656,0.07770963204255014,0.05788296602803725,0.001019217025284566,0.023723748540098764,135.44395165347666,494.6419831154176,59057.873477361805,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,18,16163,59.01948895625812,11.97747081094691,0.20294094413158895,2.4307192346821145,0.09421154689364188,0.06918729275777886,0.0011479806825138053,0.027520178960449254,143.45980702708525,536.0445067571784,64978.866961724656,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,19,11396,62.35240435240435,12.219412224433318,0.19597339270786485,2.394679670518155,0.11446536455748307,0.08457587192280303,0.0013317910160591327,0.03255421903916901,149.3140351106304,540.4415376145599,70980.89820853957,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,20,7789,65.71023237899603,12.644963731761248,0.19243523076937333,2.433336513791832,0.14327708466843023,0.10602364742869642,0.0015755124873952074,0.039977295831231226,159.89510777755734,656.8170861966429,81565.71383248222,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,21,5168,68.89725232198143,12.810602657091572,0.1859377874348756,2.381975113766945,0.17820024980930255,0.1313588903745642,0.0018747075006971352,0.048049069076031174,164.11154043788162,594.6780746381297,85470.95899159675,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,22,3213,72.21195144724557,13.284676169748522,0.18396783224247362,2.443953076991883,0.23436654061759654,0.16623057134454128,0.0022730087951400206,0.06025867782598085,176.48262093508427,591.682668093162,93821.13197821271,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,23,1995,75.89223057644111,13.474785318714025,0.1775515782889236,2.392469400442091,0.3016826989069226,0.21358174894134607,0.0027778270887453523,0.0747514378658158,181.569839385431,612.1483927153173,99063.56092500912,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,24,1144,78.37062937062937,13.350337635749442,0.17034873578229412,2.2742131385166986,0.3947110067329114,0.27198963077878796,0.0034513721134846903,0.09169783580747065,178.231514988508,478.4574035798409,92102.29154423186,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,25,610,81.60819672131147,14.469717333072047,0.17730715681030815,2.565584440175839,0.5858617300350667,0.46307618949440604,0.0054860465349948935,0.16045764413543462,209.37271969900564,1234.0261128993195,153387.5514502365,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,26,334,85.74251497005989,14.835208190590352,0.17302044610856823,2.5667943392494283,0.8117464761189261,0.5729418622843808,0.006696148249351295,0.19697623089724195,220.0834020581591,525.398860495506,144956.15855787005,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,27,166,89.40361445783132,15.302168881497265,0.1711582800571758,2.619092906901509,1.1876786421821188,0.817255780227618,0.009110079004627389,0.27710872327805824,234.15637247786324,680.6424971186829,158675.2760768246,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,28,97,95.28865979381443,14.109263435725223,0.14806865230610697,2.0891396219596663,1.4325786522323596,0.9542434856329118,0.010470467637858718,0.2873845896140663,199.07131469869273,-368.4569435055042,109962.33578951124,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,29,44,95.54545454545455,13.17962364177532,0.13794087541344294,1.8180088227661964,1.986903022630279,1.3818892237701517,0.013659012583131434,0.36885874346411773,173.70247933884295,1183.6882043576252,88552.6931220545,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,30,22,94.0909090909091,16.267393742500786,0.17289017504107115,2.8124725516029865,3.4682199991399423,2.2702338377395685,0.023507080889848646,0.7680006422144443,264.6280991735537,1286.373403456046,190049.74209411925,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,31,10,98.2,11.417530380953666,0.11626813015227766,1.3274949083503054,3.6105401257983547,1.7826105916975816,0.016379439925522113,0.3917644311173729,130.35999999999999,752.975999999999,33563.53119999999,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,32,6,109.0,12.54325848148452,0.11507576588517908,1.4434250764525995,5.120763831912406,3.2155753249509087,0.033402532052634284,0.7876140468738657,157.33333333333334,-1680.0,63797.333333333336,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,33,5,114.2,11.373653766490344,0.09959416608135152,1.1327495621716286,5.086452594883785,3.505479940092313,0.02696697254270805,0.6552688802648562,129.35999999999999,1747.7759999999992,48526.53119999998,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,34,2,113.0,4.0,0.035398230088495575,0.1415929203539823,2.8284271247461903,0.0,0.0008860293287637842,0.0035441173150551368,16.0,0.0,256.0,N,13 TeV
baseline_13TeV_CR_OFF,baseline,13 TeV,CR OFF,35,1,106.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,0,22,0.22727272727272727,0.4190702026042222,1.8439088914585777,0.7727272727272727,0.08934606739851096,0.05814564991516647,0.46904157598234303,0.08934606739851092,0.1756198347107438,0.09579263711495116,0.08309285567925687,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,1,1379896,4.106089879237276,3.5848846048638885,0.8730653030736377,3.1298383640295087,0.003051771428359228,0.00589678895716535,0.0010895105939842966,0.008837902450584063,12.851397630190117,123.84564153951432,2631.6968032839513,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,2,409038,5.868701685417981,3.6410672797278703,0.6204212575287078,2.258995540435396,0.005693074614533771,0.0059901818068217915,0.0008571411854913188,0.00650397843455319,13.257370935504913,55.34178472760036,954.0830321716247,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,3,274585,8.071227488755758,4.412854093747982,0.546738906801431,2.4126790230899906,0.00842133926274617,0.007913717649367791,0.0008516053276439193,0.007703869963686109,19.473281252708322,81.07277335287246,1718.691167355337,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,4,207204,10.128245593714407,5.067128729860781,0.50029678713611,2.535068223554427,0.011131735283378012,0.010267163291280081,0.0008913949055009839,0.009263367653773153,25.675793564980534,115.25732789164839,2902.523563396998,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,5,166510,12.092847276439853,5.607223018537633,0.4636809586987859,2.5999625448734296,0.013741295196587863,0.012236706304817654,0.0009028576225258351,0.010340060736420666,31.44094997961828,143.22321461299904,4124.1650257180045,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,6,139540,13.98806077110506,6.106389267804456,0.43654294671198013,2.6657011647377677,0.016346889493585745,0.01425168532134896,0.0009158585111148359,0.011413278575126971,37.28798988995744,175.49644267557892,5617.665588171497,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,7,120063,15.879813098123485,6.557877159427636,0.4129694171402168,2.708202708205971,0.018925993295188737,0.01620801776359945,0.0009235502847591221,0.012351057085964876,43.005752838142676,207.2480571045689,7275.191876907061,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,8,105978,17.69703145935949,6.9764651869901275,0.3942166912575872,2.750239022688992,0.021430266496633092,0.01822217794053231,0.0009364016230972872,0.013321696282137592,48.67106650528519,241.5709203923457,9219.7650104712,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,9,93432,19.59660501755287,7.32752859755391,0.3739182675259603,2.739896798444288,0.023972299742325374,0.020211330042768882,0.0009470754535191651,0.014117856138646277,53.69267534797038,264.37406885774857,11080.007832344685,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,10,82993,21.38615304905233,7.718681463488682,0.3609195840778253,2.7858233034315556,0.0267930643365166,0.022014948373007378,0.0009486414432027715,0.01487668846447303,59.57804353480379,295.6543536350773,13135.225660719758,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,11,73050,23.1547022587269,8.044474859611938,0.3474229454442677,2.794835150278741,0.029763745929538007,0.024491017698081735,0.000979785280989787,0.016004318688864642,64.7135757669285,324.85103595245675,15529.837238294003,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,12,64080,24.889903245942573,8.308542025523467,0.33381174460281937,2.7734889086458314,0.03282188877089364,0.026541170569622755,0.0009921900384735974,0.016719147394409266,69.0318705898896,342.2856126213016,17229.82512089986,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,13,55221,26.664330598866375,8.633729215397192,0.32379321068589856,2.7955429028461007,0.036740603859786086,0.02920675497235794,0.001023051923313934,0.01789036703904614,74.54128016480301,368.71780720528966,19601.5957203938,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,14,45941,28.288065127010732,8.85678057279563,0.3130924838100282,2.7729914280969883,0.04132146048319136,0.03235169362716949,0.0010713328852290597,0.019205579291494673,78.4425621146501,384.1041166174633,21240.35219869706,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,15,37186,29.994702307319958,9.146571120029954,0.3049395532022936,2.789151310674936,0.047431688277029344,0.03821196625178103,0.0011914754484789107,0.022127582310444354,83.65976325376599,437.40262264325014,25168.953111381215,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,16,29513,31.58021888659235,9.299134588917504,0.294460738930012,2.738230042462282,0.05412972921185961,0.0416935233690364,0.0012497465557213259,0.023442434014085866,86.47390410280192,405.1882809637172,25223.537237931898,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,17,22215,33.14994373171281,9.563876107277238,0.2885035396946385,2.759212110150463,0.06416685927474684,0.05102019149388768,0.0014507448593838214,0.028103731415264906,91.46772619534842,466.0962017037234,29523.553173317636,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,18,16355,34.63179455823907,9.692163916466608,0.2798631731361087,2.71247974821764,0.07578713265604423,0.05813936951307784,0.0015938545483413834,0.03116946521129204,93.93804138365735,443.6224451101585,29597.042569957284,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,19,11620,36.26454388984509,9.954953584406862,0.27450927315246004,2.732727072722004,0.09234984596942306,0.07218551882557436,0.0018698141925475784,0.03781326053455641,99.10110086769502,529.059080775594,33822.88070848446,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,20,7767,37.469808162739795,10.113917065122466,0.2699217733166781,2.7299664293956685,0.11476058025966107,0.08860263088545894,0.0022405023606852058,0.04583659738945169,102.29131840017543,512.8377148515908,35412.0637158573,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,21,5164,38.87470952749806,10.264793381507726,0.2640481049574638,2.710399240167032,0.14284238574724697,0.11216895903905197,0.002752413831595634,0.05702390986977903,105.36598316504482,513.0380576562493,38485.68407536742,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,22,3118,40.385182809493266,10.406589838832922,0.25768336589989793,2.681605097210144,0.1863675870670778,0.1422888248774016,0.0033219322840427885,0.07018362483226738,108.29711207370063,573.4869524940937,39074.31193778453,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,23,2035,42.212285012285015,10.761161690134806,0.2549296179300171,2.7433388381492034,0.2385486428344227,0.18254712816259286,0.004093406225810894,0.08928465215779748,115.80260092122501,615.4537401267164,44822.0355098205,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,24,1143,43.116360454943134,10.544723071469171,0.2445643129477144,2.5788629531977705,0.3118976219152815,0.24469455580280816,0.005430603869264006,0.11564112140915653,111.19118465397422,535.6307231282462,42802.11593771075,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,25,646,45.22910216718266,10.880016396083029,0.2405534462273132,2.617225439087445,0.4280685196936194,0.3090605898664178,0.006640295361620382,0.14449938087213487,118.37475677903555,465.1824145437518,43229.80146726568,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,26,358,46.58379888268156,11.224099425560123,0.24094427021349907,2.7043824448953377,0.5932120875098237,0.4917945716939127,0.009929392826674419,0.227459223086399,125.98040791485907,806.1621581566499,59503.90400902612,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,27,208,47.30769230769231,11.238307533299565,0.23755772021608837,2.6697467166979365,0.7792364242450924,0.5333354181355576,0.011336330789701685,0.250265939467713,126.29955621301777,306.030894401457,45841.58388624348,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,28,92,49.06521739130435,11.97170972118825,0.2439958560809302,2.9210475621737206,1.2481370188874767,0.9545884000044524,0.01868098293383655,0.4505669284437622,143.3218336483932,739.6324073313045,68602.11223717217,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,29,53,47.320754716981135,12.088937067848534,0.25546796833970187,3.088336192109777,1.6605432131798856,1.3277310321359634,0.02648423917977597,0.6506700758232186,146.1423994304023,933.4337473216132,75975.1623783138,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,30,20,54.45,13.650915720199873,0.2507055228686845,3.4223599632690545,3.0524375505487416,2.836547736921125,0.04437063990614549,1.3070467080961776,186.34750000000003,3043.3897499999985,154673.59523125,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,31,14,49.57142857142857,10.56756686223253,0.21317858223523836,2.2527789213668177,2.8243010435928477,1.7077803200136763,0.03488512953659641,0.7213984257309242,111.67346938775509,200.23032069970915,30710.006663890043,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,32,8,51.75,18.17793992728549,0.3512645396576906,6.3852657004830915,6.426872295292633,4.2862042250992385,0.076477380990196,2.7874891925845215,330.4375,3231.09375,303449.67578125,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,33,6,56.666666666666664,10.514540197058336,0.185550709359853,1.9509803921568627,4.292543060462635,2.345697876898359,0.031701406970640986,0.7610838968491703,110.55555555555554,989.25925925926,26821.962962962974,N,13 TeV
baseline_13TeV_CR_ON,baseline,13 TeV,CR ON,34,1,45.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,13 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,0,1981,0.5820292781423524,0.6464754137056801,1.1107266214665674,0.7180574521265115,0.014524787087679396,0.015341580567919998,0.026498241519717386,0.029095417548133086,0.41793046052593025,0.2972188137767889,0.954116661836271,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,1,1523064,3.517935556220881,2.7738822243313384,0.7884971682969552,2.1871982790745195,0.0022476513269503806,0.0038955917565886644,0.0008728562276820155,0.005351807874129509,7.694422594461373,47.62045182376752,770.5831637554558,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,2,471909,5.810594839259264,3.2709443136781773,0.5629276182841132,1.8413048920388198,0.004761502541720567,0.004350958924418032,0.0006757581721032104,0.004415051832768277,10.699076703183602,29.33314503361374,496.7968461639571,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,3,314941,8.375743393206982,4.089349425505459,0.4882371908411214,1.996572475876539,0.007286846491410984,0.006867671967186995,0.0007661277532312783,0.006252972487756517,16.722778723881827,49.18495660534052,1273.2630874956262,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,4,234495,11.046849612998145,4.763491563319995,0.4312081480420526,2.0540563752331575,0.009836907937574822,0.00894874025474859,0.000767228709503502,0.007290278300003189,22.690851873820776,67.97034815634623,2219.2616447440932,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,5,184654,13.742025626306498,5.3573075075155945,0.3898484585314735,2.088538073684045,0.012467150882516095,0.009865962070019045,0.0006842202469517039,0.007271155873829151,28.70074373008295,82.5997167557423,2887.167463554297,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,6,148992,16.488006067439862,5.894075337101701,0.3574765385816534,2.106993649646608,0.015269830196694022,0.01182493277981612,0.0006888262891898814,0.008055854869022399,34.74012407943054,99.82443562243395,4101.896883855799,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,7,119478,19.177187431995847,6.353675880280311,0.3313142713346812,2.1050634945718105,0.01838150574694481,0.0142843620142112,0.0007173895534766578,0.009070605456639964,40.36919719165578,118.83024193604791,5566.2580907123165,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,8,94318,21.931497699272672,6.7813719653212345,0.30920697064597324,2.0968474822205088,0.022081078160347854,0.016772173169573634,0.0007435326465803452,0.010009032931474426,45.987005732044786,128.27194650828082,6995.35038748683,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,9,70899,24.682252217943837,7.219617434005445,0.2925023766168644,2.1117552577111414,0.027114033616548083,0.025617518340169995,0.0010089283458912354,0.014595535540640246,52.122875893395374,173.27283817196343,12417.483216418885,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,10,51876,27.38179504973398,7.593413134599752,0.27731611900562825,2.1057758604935652,0.03333909360150086,0.025547274092982415,0.0009017503687622427,0.013696138662982547,57.65992303271202,182.48561228563366,11133.563216425344,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,11,35412,30.02055800293686,7.937611542256288,0.26440586285837075,2.0987510288648368,0.04218078068537124,0.03132940965575408,0.0010185831038631511,0.016102206333955673,63.00567699576025,181.6576102384934,12729.522627623432,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,12,23333,32.61419448849269,8.286224021888701,0.2540680262642188,2.105264582424419,0.05424645719845868,0.04168746965740916,0.0012423291443711352,0.020592185732652476,68.66150854092535,217.73636525017787,15851.063336915762,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,13,14441,35.220621840592756,8.586553658687961,0.24379335769681718,2.093344747495428,0.07145296489050516,0.052526917819565734,0.001458678468910563,0.02497377449757493,73.7289037335276,215.18565630925482,17186.519561010475,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,14,8395,37.793567599761765,8.993275581012945,0.2379578365359092,2.1400204006290626,0.0981538979980059,0.07296581902025887,0.001904981156675806,0.03404490115684178,80.87900567604373,217.6860990058138,21000.984906923528,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,15,4785,40.43615464994775,9.124779326234027,0.22565892838293952,2.0590879244887716,0.13191111740477987,0.09712637711148922,0.002348511663044719,0.0428262454974493,83.2615977524679,251.78330713229113,21966.026583531595,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,16,2495,43.31462925851704,9.512401272484418,0.21961174400711225,2.0890350331457768,0.19043855932363013,0.13943421741841694,0.0031708500227555243,0.06008760787404939,90.48577796876317,251.54360100235007,25744.647063973887,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,17,1213,45.80873866446826,9.622796312867793,0.21006464254235743,2.0214092677204882,0.2762936429719218,0.19668014022617844,0.004273676737646055,0.081533964845833,92.598208878942,206.98832658548164,25954.21318021451,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,18,559,48.72808586762075,10.521353111238806,0.21591968828453661,2.2717672841102226,0.4450058215361095,0.35079605977946227,0.0069920653094213475,0.1478773834258304,110.69887129137452,441.4631910156819,42713.85479141361,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,19,269,49.739776951672866,10.19289503742336,0.20492442190335455,2.0887731230655535,0.6214717788528451,0.476438056640882,0.009369767334640679,0.19137929761466047,103.89510924392977,348.0100857385376,36170.02420692755,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,20,112,53.651785714285715,9.678501416457372,0.18039476762243728,1.7459510139552579,0.9145324218475924,0.6055185052895661,0.01086993279086575,0.21239997022423457,93.67338966836736,323.0313880853677,24161.5316192932,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,21,38,55.78947368421053,10.260188504313374,0.1839090392282586,1.8869414101290962,1.6644223602392285,1.1410501640575614,0.020701789264417823,0.4184920415364446,105.27146814404432,131.02288963405704,31915.65426140069,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,22,23,54.95652173913044,10.531436422401866,0.19163215009117318,2.0181618051733623,2.195956294796461,1.1926840759062527,0.02470162800240921,0.4830347357469141,110.91115311909262,-307.4897674036336,26816.178587126265,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,23,10,58.6,8.8,0.15017064846416384,1.3215017064846417,2.782804340948174,1.7245292207028124,0.030655749372038556,0.5251178929243923,77.44000000000001,-46.00800000000036,15209.219199999998,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,24,4,63.0,9.027735042633894,0.14329738162910943,1.2936507936507937,4.513867521316947,2.0918792003739255,0.03309785727333982,0.5913402248544903,81.5,112.5,12348.5,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,26,1,68.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,2.76 TeV
baseline_2.76TeV_CR_OFF,baseline,2.76 TeV,CR OFF,27,1,83.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,0,1809,0.572139303482587,0.6347395669071011,1.1094143734637159,0.7041891989328719,0.014923692357663639,0.014857491710515317,0.02689504339619672,0.028086678121933332,0.40289431779741425,0.26711594375834996,0.805871459158556,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,1,1525446,3.3906155970122835,2.4789996333320636,0.7311355600193927,1.8124847852041073,0.002007141743700742,0.0028248774791095363,0.000668651155626742,0.0035882424237567434,6.145439182060505,25.827634945396433,336.9990787576192,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,2,470914,5.231076162526491,3.1509233710770284,0.6023470645770915,1.8979494432756017,0.004591631646719116,0.004457070474250966,0.0007332271482661487,0.004723902709666499,9.928318090399424,31.539502366779345,470.0864361755138,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,3,315094,7.15700711533701,3.8248474914743036,0.5344199649149292,2.044074862198652,0.0068138733406509075,0.006242131165795866,0.0007724156225112882,0.005993841874579593,14.629458333037274,48.854426825589556,932.4670849418023,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,4,235445,8.93358533840175,4.341440621018677,0.4859684501312858,2.1098031699334534,0.008947240874540704,0.007765689864140588,0.0007819382707036544,0.0068606090538016655,18.848106665831036,63.97252651429362,1425.7279725942929,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,5,185295,10.615094848754689,4.826156269984261,0.45465032001578787,2.194213492594545,0.011211649954369277,0.009648369519667478,0.0008216801863791941,0.008035264802924729,23.29178434230839,84.57245689454528,2149.575420184202,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,6,149698,12.244031316383653,5.215934877487345,0.4259981653679649,2.2219786884883903,0.013481063718674177,0.01132791306311697,0.0008442758454977185,0.008909203698469202,27.205976646188926,99.78715102059614,2830.616804719894,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,7,119865,13.7631001543403,5.5536420398915745,0.40351679328150425,2.2409878269704,0.016041009240435132,0.013522407350426868,0.000902303974203834,0.010146276544114274,30.842939907251047,116.36045544554253,3655.3460327626,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,8,94076,15.289287384667716,5.862533379849987,0.3834405902873542,2.2479332597489967,0.019113750240417622,0.015502047724606885,0.0009397785181543176,0.011111993268817164,34.36929762985531,125.96033152035965,4289.296001119695,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,9,70994,16.734005690621743,6.159585003382122,0.36808789941036923,2.267268705134537,0.023117487412582783,0.01856085376730435,0.001032095213715477,0.012820791937430251,37.94048741388993,140.92515694434286,5151.245324010709,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,10,50799,18.167759207858424,6.452348026542256,0.355153761821728,2.2915756742094855,0.02862794688436987,0.023335888456192926,0.00119372055009773,0.015588072840912843,41.63279505562375,163.90988258958035,6340.09010494938,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,11,35616,19.440195417789756,6.642966526671675,0.34171295009682284,2.2699876892234228,0.03519974301008744,0.02821384101219577,0.0013581647074234469,0.018215573931949385,44.12900427448034,168.65101233845715,6951.788332731319,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,12,23071,20.856053053617096,6.933496960108752,0.3324453069947607,2.3050085254505945,0.04564772310028002,0.03679115487008927,0.0016627487851984767,0.023228545980908295,48.07338009583731,183.46586187929202,8316.11760910103,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,13,14052,22.255408482778254,7.156033819263204,0.321541337908972,2.300960688367741,0.060367517100408496,0.04787316278941209,0.0020317600136722726,0.02928706386935412,51.208820022438715,195.1383085547788,9219.049449375934,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,14,8239,23.47712100983129,7.3072715606556455,0.31125075164010313,2.274393765692419,0.08050409940354088,0.06173569962288252,0.0025025614643007367,0.03669401817785944,53.396217661166794,190.95989012712394,9557.992839483903,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,15,4488,24.76403743315508,7.405902816899377,0.2990587797684419,2.2148002595055942,0.11054817685438534,0.08803606547252532,0.003388893445640209,0.0504813888718061,54.84739653335812,200.0896038638756,10639.388950513277,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,16,2514,25.904932378679394,7.520173844622412,0.290298918163236,2.1830983314933494,0.14998410768813733,0.11296318722311281,0.004124942845578614,0.06257418459991575,56.55301465334303,210.88451533541152,10455.20632069854,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,17,1182,27.17597292724196,7.763607541394443,0.2856791019839435,2.217900430581336,0.22581606484285818,0.15240318188132615,0.005513273802012483,0.08435470973969211,60.273602056796676,158.67583019506412,10251.911705701523,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,18,566,28.43816254416961,7.971607710239315,0.28031374030786854,2.234551173524226,0.335071664414036,0.2502012318081455,0.00860148395415161,0.13618975081538878,63.54652948594689,186.52609440195673,13044.47670183935,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,19,252,28.936507936507937,7.679333254525682,0.2653856253621053,2.0379846581163092,0.48375252443483885,0.33639207004219357,0.011046505982523505,0.1707950589107149,58.972159234064,200.28860374249635,10204.369115844318,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,20,88,30.90909090909091,8.040573763499777,0.260136209995581,2.0916443850267377,0.8571280431441396,0.903978590153118,0.02670324890548374,0.4465805080299844,64.65082644628099,504.97370398196836,22776.307270678237,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,21,43,32.95348837209303,7.600347263706742,0.23063862550415656,1.7529336462556004,1.159042091746602,1.030844171222909,0.028698466403089484,0.4521088692567225,57.76527852893456,339.68827901945684,13894.820115005226,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,22,18,34.333333333333336,6.765927710061479,0.1970658556328586,1.3333333333333333,1.5947444549341472,0.8270302801362571,0.02831894746742436,0.35030442001783124,45.77777777777778,-100.48148148148181,4350.000000000001,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,23,2,28.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,2.76 TeV
baseline_2.76TeV_CR_ON,baseline,2.76 TeV,CR ON,24,2,33.5,1.5,0.04477611940298507,0.06716417910447761,1.0606601717798212,0.0,0.0014176789999284756,0.0021265184998927136,2.25,0.0,5.0625,N,2.76 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,0,165,0.38181818181818183,0.5219163670693573,1.3669238185149832,0.7134199134199134,0.040631134070411246,0.025229911330888682,0.11003767004503552,0.056671468765508715,0.27239669421487606,0.12322764838467318,0.18863979236390954,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,1,1435768,4.029548645742209,3.687235151889713,0.9150491720172682,3.3740014727696486,0.003077221092508627,0.006598524320827563,0.0012398127209393237,0.010395780798897396,13.595703065331156,153.37600005720938,3584.5351582915055,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,2,431903,6.257939861496679,3.5359535612058597,0.5650347621525695,1.9979366794384843,0.005380386103452856,0.005158356350375332,0.0007322312063843958,0.005238979442991853,12.502967587004402,40.14714781362265,731.078193917987,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,3,290478,9.100754618249919,4.4467757909131675,0.4886161617846461,2.172766519272876,0.00825065846194752,0.007843942149920423,0.0007979875016906433,0.00711912736406409,19.773814934651426,66.19185332856239,1804.623058399623,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,4,217508,12.034555050848704,5.193374432930408,0.4315385497001952,2.241141270836862,0.011135558865297563,0.009409934608585989,0.0007320982444251558,0.007588831419354837,26.971138000615245,89.03665982800986,2805.2612619804368,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,5,175081,15.053860784436917,5.8462117938387355,0.38835298648986477,2.270393809789543,0.013971886064891085,0.011418414952631066,0.0007171610614908905,0.008369234339475841,34.17819233841913,114.03748883354595,4288.904314851435,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,6,145296,18.088130437176524,6.452182637472598,0.35670809981618834,2.3015458082798523,0.016926993327082064,0.014443022192855908,0.0007606864513844125,0.009829792699507942,41.630660787302844,146.485062973201,6780.225880584561,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,7,123925,21.187379463385113,6.999517468876047,0.3303625859428362,2.3123786913699464,0.019883307908999517,0.02144476528678823,0.0009770909311080482,0.013755757727055416,48.99324479710095,195.4875874415871,13568.911799776093,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,8,106758,24.260505067535924,7.476409688229348,0.308172054432365,2.3040205333996755,0.02288194181999139,0.01781925027675918,0.0007066444123357104,0.010555193328001531,55.89670182624965,189.9743170693607,10703.677777437739,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,9,91638,27.39155153975425,7.963152101264604,0.29071562776235665,2.3150127620862686,0.026305539310459668,0.020390274291699494,0.000718997763795427,0.011441007113613405,63.41179138787487,216.80940799599685,13684.940252174154,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,10,77768,30.535014401810514,8.387879970250411,0.27469710214883897,2.3041263210000773,0.03007819302501801,0.02286340823018918,0.00072695682150939,0.012169651842845233,70.35653039532804,233.35056726133962,16390.601217403757,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,11,64298,33.59739027652493,8.796384626743428,0.2618174969646262,2.3030474053120824,0.03469009416357011,0.029761654334856013,0.0008597436202790707,0.015171242215997168,77.37638250160813,289.24810078220315,23614.16989358843,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,12,50816,36.76007556675063,9.159954746834888,0.24918215225651053,2.282497238388557,0.04063432874970247,0.03044134897553933,0.0008082121682809493,0.014775871027567404,83.90477096406299,273.6953857017963,22844.297732353054,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,13,39468,39.86368703760008,9.534802122312884,0.23918515398035067,2.280583113797582,0.04799424064075646,0.035092720897122794,0.0008638976582546055,0.0164032731430932,90.9124515116623,278.94108985461247,25940.20171418377,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,14,29413,42.96940128514603,9.990425602444038,0.23250092632539426,2.322783206953174,0.058252467807902504,0.043346742471390295,0.0009856494915946137,0.01967617431325742,99.80860371796933,339.49315175914404,32025.552974518785,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,15,20823,45.996926475531865,10.161973545944788,0.22092722980850613,2.2450566648929042,0.0704216846909372,0.05175343680555138,0.0011023379062308724,0.022374383538470013,103.26570634848169,334.8067529281795,33701.436231624284,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,16,13960,49.1756446991404,10.650535450701776,0.21658151135307738,2.30670906463252,0.09014232036995819,0.0674763194922831,0.0013341503549054788,0.028514578608346323,113.43390538665528,432.37783274898493,41706.97264306334,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,17,9305,52.324341751746374,10.982449663035082,0.2098917883218002,2.305125999928585,0.11385209661396647,0.08390928286149661,0.0015779646079054559,0.03458107340661602,120.61420060109937,386.9115036523988,46155.626264376435,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,18,5734,55.252877572375304,11.181504481485934,0.20236963164206914,2.2627969431224537,0.14766290151926179,0.10980397284388758,0.0019451720011300626,0.043555658890146266,125.02604246949002,443.1391684707247,50205.8810116744,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,19,3459,57.939288811795315,11.351148998831002,0.19591453798652994,2.2238551117222376,0.19300321498015202,0.13995924000348162,0.0023638284572010497,0.05374728993871968,128.84858359366206,453.072385571601,51523.494750830105,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,20,1933,60.99172271081221,11.79752154132557,0.19342823939016537,2.2819738209061553,0.2683334731798937,0.19595997169859983,0.003208856543362869,0.07509261114516708,139.18151451804087,328.9812280357371,60696.04459503532,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,21,1035,63.96038647342995,11.958195130056739,0.18696252148232942,2.2357343138931203,0.37170248188846045,0.26792741672670345,0.004100549986967816,0.0982780597496854,142.99843076851272,518.1776534521924,62946.30011910324,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,22,565,67.43716814159292,11.900696749813452,0.17647088508856754,2.100126488610219,0.5006660751598468,0.35061650114704773,0.005256243760988289,0.1234476818538079,141.62658313102045,194.0114977909027,59405.659330085844,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,23,238,70.5546218487395,12.997865034121448,0.18422414710105434,2.3945206000456403,0.8425264513346004,0.6052413524689602,0.008511929807582879,0.22029063198384186,168.94449544523695,499.40914240139693,87458.91096110865,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,24,139,72.01438848920863,13.848608797754697,0.19230335892986045,2.6631339883138443,1.1746236673724186,0.7387482985597844,0.011046030073197707,0.29202450002008146,191.78396563324878,-360.4079439414123,94975.33920695924,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,25,71,75.19718309859155,12.523352516888183,0.16654018143829574,2.0856414003782953,1.4862485066138724,1.1470588686219434,0.014493930016710422,0.3703786887348296,156.83435826224957,1009.7241213597782,83201.51598243343,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,26,31,79.35483870967742,11.652352350343946,0.14683858652872453,1.711014948859166,2.092824263205925,1.3646847132316824,0.01916097516411623,0.4218698223453129,135.7773152965661,-873.7108522708218,49790.96673925121,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,27,16,84.625,14.683643110618018,0.17351424650656447,2.547821270310192,3.6709107776545045,2.0634043434303178,0.020657169108627502,0.6543433791147328,215.609375,2176.48828125,105238.54223632812,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,28,8,80.0,13.856406460551018,0.17320508075688773,2.4,4.898979485566356,2.5861617161103827,0.0351580511691379,0.9243116104025743,192.0,-321.75,77956.5,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,29,2,101.5,4.5,0.04433497536945813,0.19950738916256158,3.181980515339464,0.0,0.0013898820470312396,0.006254469211640579,20.25,0.0,410.0625,N,7 TeV
baseline_7TeV_CR_OFF,baseline,7 TeV,CR OFF,34,1,82.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,0,146,0.4452054794520548,0.5238270905479149,1.1765962341537781,0.6163329820864067,0.04335223847469002,0.020398082547236514,0.09790603743560256,0.05301502676526824,0.2743948207918934,0.07266777544426078,0.14196819663936228,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,1,1436885,3.7784513026442617,3.04599388575895,0.8061487741359222,2.4555242370300916,0.002541078149153211,0.004397835114002347,0.000903057993491473,0.006127329372179008,9.278078752080907,64.57714438856159,1117.4609319622023,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,2,431757,5.606702381200536,3.432218027435342,0.61216340623745,2.101078278624401,0.0052234227273523694,0.005272656088797904,0.0007965562235893317,0.005652774858068547,11.780120587852153,43.76645904787552,704.3694237270871,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,3,289852,7.71430937167934,4.163262885920833,0.5396805709147398,2.2468320911419024,0.007732958584740387,0.007280505519854045,0.0008250523564992487,0.0070285786278735584,17.332757857285866,66.88548554185789,1365.6143793985957,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,4,217803,9.674976928692443,4.769972285117696,0.49302156690128146,2.3516992100844125,0.010220777333088517,0.00929089475639956,0.0008507036692066095,0.008289990329697383,22.752635600790935,92.65767157232013,2228.763711921931,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,5,174812,11.51549664782738,5.280670677289721,0.4585708145107247,2.4215614536476475,0.012630003278985887,0.011325166622459375,0.0008814929210713766,0.00949865070170639,27.885482801987482,118.29560488245934,3278.5132525221725,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,6,145770,13.348000274404884,5.747294696074257,0.4305734625354207,2.474632577500151,0.015053219331721296,0.012997065342729174,0.000880653427468526,0.010299580277602983,33.03139632352328,141.5614502881294,4344.534724100466,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,7,123848,15.112153607648084,6.1586586083489285,0.4075301752645039,2.5098392220546843,0.017500144382424674,0.014574839832050067,0.0008816852011681877,0.011003732902320828,37.92907585419036,160.50132981347676,5430.047686980623,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,8,106379,16.837580725519135,6.568863004694024,0.3901310474335673,2.5627174044688896,0.020140129230157327,0.01662653111934702,0.0009085894337277409,0.012082926596863636,43.1499611744378,186.52481111416583,6937.661901499415,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,9,91677,18.54876359392214,6.900443637191616,0.3720163666031454,2.5670779698578183,0.02279013072509177,0.018862680459933587,0.0009383285900155345,0.013129471152434982,47.61612239005826,212.14359511346382,8480.00716985254,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,10,77497,20.22559582951598,7.217238479753242,0.35683687840834094,2.575376849843707,0.025925587729531897,0.02097030700245513,0.0009591921109665662,0.014033540837757076,52.088531273630885,233.49835287234743,9813.839990407758,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,11,64015,21.84761384050613,7.4754851742997985,0.3421648345157046,2.557848147588894,0.029545987489453723,0.02355723458781195,0.0010049098861673314,0.01519349195032988,55.88287859117609,244.9329683372511,11063.7850888484,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,12,51296,23.398666562694945,7.726706271124564,0.3302199401158798,2.5515124821437465,0.034115571633179735,0.02687695493091549,0.0010765807065601192,0.01679568424231845,59.701989800235665,257.72112259101374,12413.291499634757,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,13,39457,25.062118255315912,8.017614911860138,0.31990970715971007,2.5649128385725017,0.040362974376984585,0.03245155514338024,0.001209190955299523,0.01965882590496142,64.28214887488205,298.09678641822995,14816.479739066208,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,14,29088,26.37682205720572,8.15271391231798,0.3090862839593214,2.5198920473418247,0.047801912429961846,0.0381770827815513,0.0013700831236038984,0.022520185907656576,66.46674413610313,283.7294639329414,15689.380561184886,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,15,20671,28.01107832228726,8.418290484455452,0.30053432386990137,2.5299852388862436,0.05855219278714935,0.04583191753184243,0.0015378303222533152,0.026204472785047055,70.86761468067321,321.1521900541527,17330.725019305544,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,16,13941,29.331898716017502,8.667317619033131,0.29549118872076635,2.561115986268542,0.07340704607069837,0.05756014929158942,0.0018578811064823152,0.032497698041453825,75.12239470920214,332.8377694371792,19522.661481856245,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,17,9245,30.885667928610058,8.754460508758351,0.28344734292273166,2.4814285699295398,0.09104915722753984,0.06913145705193584,0.002139535820650703,0.03763096027800381,76.64057879940951,307.9513350231871,19418.7188795204,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,18,5742,32.19958202716823,8.959886601963175,0.2782609598597683,2.4931866460969507,0.11824176915766788,0.09511239623363593,0.00280535167848697,0.050800441120091216,80.27956792003923,364.0848479431287,23125.055069061807,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,19,3432,33.40122377622377,9.216454874864505,0.2759316525828948,2.5431116245770404,0.15732229074246348,0.12073139181153474,0.00343302468589442,0.06386183879801673,84.94304046041371,379.65781750696715,24212.445861390977,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,20,2027,34.98174642328564,9.273041931793577,0.2650823037703162,2.4581193182385843,0.20596591202437967,0.15067501719725188,0.004194569208135026,0.077504891028693,85.98930666880194,294.49621379791864,23222.69461542326,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,21,1044,35.60727969348659,9.260439106579977,0.2600715130809032,2.408376410241822,0.2866033952607275,0.2305343961451055,0.005999203351696155,0.11395744864142088,85.75573244667575,485.88006216232,26386.51393251624,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,22,573,37.93368237347295,9.334344241893161,0.24607007961928512,2.2969028307964656,0.3899478249123386,0.2921669235038712,0.007332332655597307,0.13837851573056592,87.129982426164,373.9807768265816,24638.49149243593,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,23,278,39.44964028776978,10.661703631739103,0.27026111148203436,2.881443873805852,0.6394464904434359,0.47197292360561166,0.011201336396467558,0.24266110214627207,113.67192433103877,629.0530803140736,41078.68161487812,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,24,122,39.549180327868854,9.3028309273341,0.23522183899166013,2.188228998556018,0.8422387383136073,0.7934691851998407,0.018076941514509785,0.3522192900244398,86.54266326256383,760.9976848282453,34079.13489159398,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,25,76,42.13157894736842,11.037426885092707,0.26197515404967076,2.89153160853414,1.266079694443106,0.9341034700867732,0.01991861184108908,0.45704025880929416,121.8247922437673,891.119514506489,47155.913446892686,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,26,26,40.53846153846154,14.00338082593675,0.34543444162652326,4.837250036491023,2.7462889264508665,2.404097592489286,0.05207486562005583,1.5282242387821683,196.094674556213,2343.229403732362,156323.1328734988,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,27,10,44.0,10.526157893552615,0.23923086121710488,2.518181818181818,3.3286633954186478,2.041301878067211,0.051165698917040245,1.0103453944391871,110.8,-117.6,30744.4,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,28,7,42.57142857142857,5.0950155714648595,0.11968157382635576,0.6097794822627038,1.9257348754425223,0.9145252923014702,0.024223171802621107,0.23165119656962233,25.95918367346939,-51.830903790087305,1281.7909204498121,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,29,1,54.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,7 TeV
baseline_7TeV_CR_ON,baseline,7 TeV,CR ON,31,1,63.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,7 TeV
tune_a14_off,tune,13 TeV,CR OFF,0,22,0.36363636363636365,0.48104569292083466,1.3228756555322954,0.6363636363636364,0.10255928633050294,0.02907282495758324,0.29315098498896436,0.10255928633050296,0.23140495867768596,0.06311044327573252,0.07076019397582133,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,1,1362354,4.741402014454393,5.007605996584172,1.0561445710189188,5.288755887094156,0.004290275341182296,0.010224127067403709,0.0015554144507405083,0.018210790106462087,25.07611781702576,456.52782231367456,14913.23595246016,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,2,397605,6.751562480351102,3.7602631668926962,0.5569471034054847,2.0942676788432224,0.005963377770517116,0.005783420682378976,0.0007659558054368866,0.005824071609146899,14.13957908428989,47.61024053040071,952.1009345854427,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,3,268435,9.911513029224952,4.784502104398707,0.482721668255007,2.3095828376049354,0.009234580670551135,0.014055552709168181,0.0013547745095550286,0.013094672771977962,22.891460386995657,98.76767768873908,5379.90502448106,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,4,201978,13.147055619919001,5.597294876866248,0.42574512793464037,2.3830210234393276,0.01245449587933287,0.010478039487430157,0.0007485587597498035,0.008355532406117902,31.329709938593144,109.01318237583851,3760.499199310608,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,5,162575,16.468509918499155,6.344564493331523,0.3852543141261763,2.444270842307727,0.015735296656874922,0.02695984074711104,0.0015855935152600648,0.020315099753023487,40.25349861004309,218.8118687376762,20646.543015764793,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,6,137401,19.853989417835386,6.938471842473665,0.3494749441258715,2.424822059467416,0.018718406887472405,0.014933991326832432,0.0007192428896394561,0.009952879397464991,48.14239150879989,168.8686812973291,8218.740407676043,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,7,118609,23.346896104005598,7.574321816736424,0.3244252162255053,2.4573009931562764,0.021993023143655255,0.01776749789851022,0.000730170454968186,0.011057491918432229,57.37035098348936,210.41681882753872,11883.820514706622,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,8,104075,26.797482584674512,8.132332447675251,0.30347374690808215,2.467949398998183,0.025208204559769517,0.02582261758706954,0.0009299895666945771,0.015225923920687884,66.13483103951174,290.76280508150353,22732.31557429997,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,9,92729,30.401869965167315,8.723832045742078,0.2869505084962647,2.503308041561699,0.02864834299287079,0.051462908643057984,0.0016499529182528838,0.02906805225674568,76.10524556231643,563.3156703367033,80553.6478323912,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,10,83047,33.98577913711513,9.157124500977888,0.26943988731385565,2.467294593662429,0.03177584765445045,0.039126422093857624,0.0011213522979024158,0.02068414123223667,83.85292912640953,428.456394171155,49673.79321617842,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,11,74497,37.63652227606481,9.597543092128058,0.2550061087400649,2.447432117388667,0.035163385242244494,0.02762914730157246,0.0007123459166111494,0.013694352215562347,92.11283340525502,350.4385055425229,29438.14400568234,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,12,66661,41.2571218553577,10.03785826019953,0.24330001242915109,2.4422110394686025,0.03887811022814132,0.029273975110190517,0.0006927020693674547,0.013887218679059414,100.75859845185593,356.6677024639638,33176.11254897909,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,13,59199,44.935471882970994,10.471642174420447,0.2330373252047419,2.4402834828281086,0.04303854772525253,0.03279439493485874,0.0007115172672749459,0.014912233392846738,109.655289829101,409.21629634715225,39949.92637568415,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,14,51527,48.52849962155763,10.823472258757562,0.2230333173941667,2.4139949235944336,0.047681419872703024,0.035520687078509854,0.0007160897628646984,0.01549331365902556,117.14755173609451,418.0815765146275,44187.81926527743,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,15,43068,52.267158911488806,11.394748820275558,0.21800972269359156,2.4841660304714037,0.05490696063447848,0.054352153160779064,0.0010143186279644337,0.023263102232126454,129.8403006771712,645.586729667416,82936.62925242235,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,16,35555,55.75232738011531,11.630616561256495,0.20861221598803936,2.426288694150907,0.061681140684631715,0.05874334762259521,0.001029723760055053,0.024083366712329544,135.27124159497384,635.3220597862709,84685.38390797432,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,17,28682,59.26385886618785,12.020763241377846,0.20283463600504964,2.438227136567756,0.07097858345414966,0.05237518436175635,0.0008641826010798179,0.020809053641339555,144.49874890526084,556.6453353787525,66356.13778782524,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,18,22079,62.95882965714027,12.255640111078895,0.19466118061311455,2.38569737319206,0.08247955318894065,0.0613487846223066,0.0009528437970195934,0.023413742083289703,150.2007145322859,587.5301367490338,72485.85732991708,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,19,16656,66.56075888568684,12.672613448089077,0.19039166109649305,2.4127599248154357,0.09819306848575628,0.07219379236657533,0.001068719775631002,0.027056188008616124,160.5951316046881,555.7506871101276,81555.93557626555,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,20,12014,70.29598801398369,12.907365679394497,0.18361454250883974,2.36998004421632,0.11775891633203804,0.08673012680734013,0.00121874101100682,0.031406299008728086,166.60008878161096,548.8146092570029,87978.64839866686,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,21,8124,73.84071885770557,12.954061782579894,0.17543249826078972,2.2725634211426096,0.14372125691140855,0.1036374727556168,0.0013885907553475262,0.03589830791598057,167.80771666689697,517.763218304402,86729.46187853256,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,22,5674,77.31318293972507,13.457045816754295,0.17405887721949934,2.342318285555613,0.17865084113264884,0.13254548520873896,0.0016814569988516696,0.04537866713706277,181.0920821142243,717.4819907955704,105001.23609793306,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,23,3670,80.57574931880109,13.88389420052931,0.17230859555022124,2.392314310461067,0.229180817070742,0.17134189112029866,0.0020949129460250356,0.058214547021303034,192.7625181714914,716.904895011525,120233.42302261753,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,24,2294,84.36442894507411,14.028668762735167,0.16628653732568502,2.332778751844233,0.2929002580055715,0.2009224137015122,0.002355142246439912,0.06595583883243625,196.80354725454146,631.7313320036543,111634.25016734988,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,25,1352,87.47559171597634,14.01624149112187,0.16023031357857023,2.245826769315424,0.3811915155815585,0.2683890944705157,0.0031040344265179176,0.08595709400267815,196.4550255374462,240.81939141155814,115124.1969108242,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,26,738,92.59485094850949,14.96680429951041,0.1616375440555891,2.419197489333494,0.5509356797528364,0.394363284139093,0.004218113067618372,0.12605791562448937,224.00523093984327,745.0823465223043,153019.62089785468,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,27,479,94.86221294363257,13.430475584833996,0.14157877165288593,1.9014702360148716,0.6136540926087036,0.44917512922382985,0.004786631259135631,0.12728933989179333,180.37767443482204,142.06687383320585,102264.50399448474,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,28,230,98.02173913043478,14.027440701268326,0.14310540524691573,2.0074025861320837,0.924942049013364,0.5699446577843159,0.005877739530547712,0.16291672358862488,196.76909262759924,234.75417933755318,97522.51125518601,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,29,133,101.01503759398496,15.901948129769979,0.15742159294822533,2.5033100055684425,1.3788737758178984,1.03151717964405,0.010400521255633377,0.32599944744337955,252.87195432189492,98.95314151737371,207085.61461527605,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,30,65,105.93846153846154,15.20311397563713,0.14350891786471295,2.1817824348175785,1.8857142068976371,1.36076894116559,0.012861556958716491,0.3888839110406861,231.134674556213,471.19432680928605,164700.7036948006,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,31,32,109.15625,16.965239047461136,0.1554216002057705,2.636764600629831,2.9990588937276432,1.4965365970608862,0.015465170253701142,0.49053862243424345,287.8193359375,-1372.2628784179688,165349.59641742706,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,32,17,108.94117647058823,13.832912960358643,0.12697598289746054,1.7564477194765595,3.3549741909137745,3.406095217675401,0.028439282301018876,0.825043865410353,191.34948096885813,4044.885406065542,187570.41213587005,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,33,6,114.16666666666667,24.680739228979526,0.21618165748011262,5.335523114355231,10.075869597615291,4.6619528325864295,0.04243456570802914,2.0008604825278007,609.1388888888889,2060.592592592584,688783.9143518518,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,34,5,117.6,14.947909552843836,0.1271080744289442,1.9000000000000001,6.684908376335461,2.7615438792833444,0.024736106307032813,0.7128759411392888,223.44,-67.00799999999617,84005.05919999999,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,35,1,134.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,ATLAS A14
tune_a14_off,tune,13 TeV,CR OFF,37,2,130.5,9.5,0.07279693486590039,0.6915708812260536,6.7175144212722016,0.0,0.003747237239740222,0.03559875377753211,90.25,0.0,8145.0625,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,0,17,0.4117647058823529,0.4921529567847503,1.1952286093343936,0.588235294117647,0.11936462498726878,0.02140020220908824,0.2945075446869757,0.11936462498726874,0.24221453287197228,0.04274374109505395,0.06621089306880905,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,1,1364304,4.307325200248625,3.8004426901579635,0.882320817090522,3.353209699685876,0.0032537082734811337,0.006381127035521187,0.001116648295885563,0.009643718587071491,14.4433646411751,151.7694323355309,3418.088026092759,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,2,398860,6.046209196209197,3.6895480312750597,0.6102250040551529,2.2514544623465045,0.005842018473976908,0.005952203966415726,0.000835547086287612,0.00637654065793753,13.612764675085668,54.54042783757186,954.7609392381679,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,3,267771,8.348297612512184,4.490069963488628,0.5378425844281165,2.4149508334257823,0.008677034773744177,0.008132617677308425,0.0008522176188048012,0.007826178668069918,20.160728277022766,83.38647405302054,1834.65967284348,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,4,202108,10.51019751815861,5.1448480820464315,0.4895101232072574,2.5184552185251707,0.011444077840740058,0.010416939741490909,0.0008794588280671784,0.009242796648382973,26.469461787336847,115.67646185923752,3022.6682027959755,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,5,162705,12.571377646661135,5.7271130285840846,0.45556765452075676,2.609087449607319,0.01419826588275791,0.012584955808854527,0.0008928250965285495,0.010457058235128875,32.799823642177564,151.85351372915034,4456.755393819799,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,6,137101,14.49220647551805,6.216357025778889,0.42894482881404533,2.6664742002697133,0.01678864470131739,0.014874816591582327,0.0009276917655556633,0.011764030542881242,38.64309467195055,183.531858847642,6182.240386299853,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,7,118606,16.500489014046508,6.713361030559704,0.40685830734136214,2.731386705464984,0.019493358660723454,0.016378085989688585,0.0009029245567093953,0.012324008884335132,45.06921632663765,213.65553560819248,7766.756278105661,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,8,104537,18.37431722739317,7.084425920790373,0.3855613154555004,2.731480577266981,0.02191137578239607,0.017998068652955553,0.000899158202910692,0.01291718871963701,50.18909062716653,234.99968446056855,9317.101327858942,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,9,92727,20.342241202670206,7.581582183348909,0.3727014200556092,2.825666446002445,0.024897557406313785,0.020580900583133496,0.0009284036675077767,0.014310901014299925,57.48038840287362,288.611445770859,12334.554255709352,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,10,83128,22.27937638340872,7.917535654242485,0.3553751019772085,2.8136950405346073,0.027461000867038517,0.022166975884412424,0.0009245552581427877,0.014807291279383886,62.68737083620097,300.6106106110646,14172.072119389528,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,11,75304,24.170044087963454,8.345827797249544,0.34529634149098304,2.8817838051040177,0.03041307946241059,0.024700692544657444,0.000947616559848073,0.01604475392243237,69.65284162134319,356.4049829045663,17652.260094449826,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,12,66843,26.12734317729605,8.658900497619122,0.33141144275027057,2.8696587065469883,0.03349151414605156,0.02698015860433845,0.0009619353394396186,0.01688565339170164,74.97655782766867,383.2869647726226,20214.008332955058,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,13,58653,27.925783847373538,8.945897677071052,0.32034544584188734,2.8657775798172307,0.036938462200623697,0.029969136367430253,0.0010011536500771799,0.018176820484284206,80.02908524862525,420.16344945268247,23268.10841093026,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,14,50886,29.741205832645523,9.241255146089143,0.3107222752866816,2.8714638254975737,0.040966777605907,0.03309993509268197,0.0010417144715673744,0.01952593699074122,85.40079667511907,450.6421070706048,26338.012536742863,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,15,43074,31.548312206899755,9.459716281109301,0.2998485693646844,2.8364823934864374,0.04557959996661954,0.03555717279772715,0.001064368900744611,0.020329960688099887,89.4862321190844,439.6715384148734,27501.107966834872,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,16,35155,33.17937704451714,9.656478909730568,0.2910385839003054,2.810407947351149,0.051502136453572066,0.04080602966424361,0.0011663006499041519,0.022731820659452968,93.24758493407126,457.6308714429999,30529.115219723404,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,17,28322,34.95265164889485,9.941005109196638,0.28441347480745305,2.82735580618526,0.05907018592036183,0.04615424876818952,0.0012491873598933223,0.02510420541812224,98.82358258107367,500.9640307558242,33614.97435241138,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,18,21746,36.52768325209234,10.182727287319471,0.27876739997563893,2.83861241054704,0.06905170728279125,0.05352471146714942,0.0013892943922866558,0.028578635971584804,103.68793500792057,524.3404133185646,36590.22167031403,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,19,16517,38.37191984016468,10.283315714909408,0.2679906493535841,2.755832455946488,0.08001429539153528,0.06244150166681148,0.0015537959682749855,0.03221206833414618,105.74658209250279,509.5334208408101,38422.156092875855,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,20,11879,39.95774055055139,10.615666739048297,0.26567234765484776,2.8202891044844436,0.09739963625046934,0.07643250319726785,0.0018153511877946592,0.0389892581521256,112.69238031453632,593.2515886232806,43981.290264366275,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,21,8134,41.358986968281286,10.863028106724295,0.2626521804089468,2.853198018074809,0.12044778536852474,0.09557640450610669,0.002186772996410595,0.048165454050078965,118.00537964748203,657.9560571784299,48997.819649583806,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,22,5509,42.796877836267925,10.726096163931834,0.25062800620567877,2.6882600959366147,0.14451246203121113,0.11265648588482187,0.0025048054365061014,0.054366015510121254,115.0491389179132,592.2281952688018,45412.04381132001,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,23,3449,44.56712090461003,11.276265514949381,0.2530175897851854,2.853093522370295,0.19200772246631753,0.14408321673092916,0.0031072714307547275,0.07044366314512134,127.15416396363663,606.0580647056516,52585.71789585147,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,24,2253,45.6098535286285,11.182266357625478,0.24517216111221596,2.7415804090314664,0.2355858690233371,0.17424074405089152,0.0036759483078112744,0.0826353677193773,125.04308089288259,574.0379053071853,49847.915387923895,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,25,1415,47.9017667844523,11.656853049896554,0.24334912535376615,2.836684994069708,0.3098868173946256,0.2280746724440663,0.0045455760905439594,0.10695512057975286,135.8822230268826,697.7125288476983,58470.72132798059,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,26,832,48.55769230769231,10.829271162240119,0.22301865363821236,2.4151294744859104,0.37543742741692554,0.2833243723648292,0.005604271284300208,0.12248674168386721,117.27311390532546,534.4248940316345,45082.20778033202,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,27,457,50.99124726477024,11.817722568907486,0.23175982551562982,2.7388733205621194,0.5528097450818622,0.4285491811038627,0.008063245837658406,0.1923733744627632,139.65856671566536,722.8706851357333,66390.72339932718,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,28,285,53.214035087719296,12.484368311577471,0.23460668395091516,2.9289162508010764,0.739510155889409,0.5846217425092155,0.010413449490508786,0.26413951360774607,155.85945213911972,982.9050027592847,85020.0212067327,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,29,148,54.479729729729726,11.695153532261568,0.21466981554938758,2.5105964515923596,0.961335698542237,0.6039067350826479,0.011654497560051618,0.2623103760615238,136.77661614317023,33.46784309419171,48238.51323723364,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,30,61,55.47540983606557,11.64165296890557,0.20985249146076826,2.4430298802464834,1.4905609234002042,1.0966822243024423,0.017669250719319067,0.43156206120879903,135.52808384842785,1149.6967587595439,58140.16391983702,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,31,36,53.05555555555556,11.484154408102313,0.2164552663307242,2.485805700988947,1.9140257346837188,1.2721374917541999,0.023081318345093232,0.5330372678266236,131.8858024691358,554.5744170096017,48128.54112368541,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,32,13,57.15384615384615,12.95463180515373,0.22666246765410294,2.9363288125064706,3.592968402172184,2.7483357167548914,0.046712930224600706,1.2142717323298176,167.82248520710058,808.8475193445611,94080.72203354225,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,33,12,59.166666666666664,11.581834435394459,0.1957493144010331,2.267136150234742,3.3433876144923342,2.354279934297305,0.03568338790453405,0.8659963867005982,134.13888888888889,1074.5925925925935,53680.41435185186,N,ATLAS A14
tune_a14_on,tune,13 TeV,CR ON,34,4,66.25,9.67923034130297,0.14610159005740334,1.4141509433962265,4.839615170651485,2.3321285983408946,0.03905760996239898,0.7122912430607766,93.6875,-200.53125,16930.14453125,N,ATLAS A14
tune_cp5_off,tune,13 TeV,CR OFF,0,9516,1.4527112232030266,1.2166406129538976,0.8374965330489936,1.0189322953154918,0.012471971017621897,0.013546755128891183,0.007390370577970866,0.01850948526645186,1.4802143810888357,2.4517439803756673,12.530774301561072,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,1,1283769,4.35432620666179,4.958287425212897,1.1387037143949141,5.646020308127522,0.004376110265868682,0.011206722179439046,0.0018311452290873426,0.02140945773093099,24.584614191024343,485.4684677688154,16459.448445960617,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,2,331346,5.42153519281959,3.3544537634402953,0.6187276563072049,2.0754933152442976,0.005827482043921259,0.005867900221968069,0.0009319152448915436,0.006397706772491757,11.252360051058762,39.35188185649087,640.1278287453059,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,3,221216,7.633408071748879,4.21635411672047,0.5523553931729562,2.3289259358975474,0.008964556546430122,0.009229582565613952,0.0010865798861659642,0.00929932449744295,17.77764203758565,69.07890676278537,1656.0754233608507,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,4,164980,9.887537883379803,4.893418145192955,0.4949076507123596,2.421790078190677,0.012047492882753369,0.010569237402755952,0.0009682829894201619,0.009535007480197331,23.945541143703657,90.69519564238159,2338.626878864069,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,5,131473,12.185612254987715,5.507437394151897,0.4519623043066743,2.4891540954856373,0.01518907346045977,0.012944488960188207,0.0009742746052238535,0.010789391540529275,30.331866650502644,118.13563731293202,3592.8163405002715,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,6,109599,14.542824295842115,6.05834878024054,0.4165868098930866,2.5238281915800793,0.018299995221786294,0.015203004892679879,0.0009719872253700479,0.01181055346225434,36.70358994304205,142.55497649889145,5066.220474898436,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,7,93355,16.90260832306786,6.57616761926944,0.3890622969884835,2.558538879334255,0.02152306328799405,0.018224928075797613,0.001012986207350892,0.013367608196481346,43.24598055672789,172.15692362001707,7234.044395734957,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,8,82007,19.214493884668382,7.063608031500585,0.3676187399938114,2.5967146843504114,0.02466613643277791,0.019994369821238422,0.0009780024329622842,0.01387044057293481,49.894558422679566,203.0572131389272,9032.50643997419,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,9,73221,21.614687043334563,7.528991113139396,0.3483275560754025,2.62255507415327,0.027823961042558996,0.022928865945347567,0.0009959064767232776,0.015120340900351213,56.685707181732,247.34796361039287,11941.663891639604,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,10,66635,23.956974562917384,7.971533022384938,0.332743727779548,2.652477613986132,0.030880949736147873,0.03408162657056645,0.0013640636036190397,0.02195438629209935,63.545338726973554,318.0543222892982,23711.74065186148,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,11,60507,26.409109689787957,8.369387915809359,0.31691291429811763,2.652367115290592,0.034024432264647075,0.02887052001769052,0.0010437615368321207,0.01756047397950901,70.04665408529571,303.5381737495238,19037.186372718887,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,12,55854,28.884842625416265,8.813862048481692,0.305137963283422,2.689443914134753,0.037294012191274234,0.029492233048027287,0.0009729739789787118,0.017233611611702254,77.68416420966588,337.90637964626796,21130.83620099836,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,13,52000,31.255,9.258792806341939,0.29623397236736326,2.74276897234904,0.040602492399522155,0.13013160247991507,0.004086359454979072,0.07630435645434921,85.72524423076923,1246.1157606346155,309300.61672263464,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,14,48566,33.8110818267924,9.554226119632341,0.28257676487776356,2.6998023077963356,0.04335401741703549,0.04165425417026223,0.001185485063665416,0.022840331482338435,91.28323674506487,457.39915883245055,39100.82884292284,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,15,45886,36.2676633395807,9.89767259209662,0.2729062663735162,2.7011368728965715,0.04620542647974713,0.03547988005285976,0.0009391650954419666,0.01866763742031246,97.96392274034064,428.7820114029568,32231.416598576405,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,16,43688,38.75199139351767,10.264553389199559,0.2648780880694711,2.718855276618189,0.049108760892953865,0.03713598972624086,0.0009255111413631541,0.01902999937381015,105.36105627972816,443.4951148248028,36492.681320275384,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,17,41252,41.17267041597983,10.605796131508594,0.2575931078639072,2.7319799868863033,0.0522180644768809,0.04009214045202718,0.0009398021834153879,0.02000008790641997,112.48291158312267,494.37106781776544,42486.305834721505,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,18,39223,43.722203808989626,10.99600362759387,0.25149701226480736,2.7654620591928416,0.05552191929196648,0.058342245143172156,0.0012893457184630494,0.028640299923116317,120.91209577805755,721.7745057491518,79190.6325182091,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,19,37254,46.14846727868149,11.311409024063675,0.2451090944311608,2.7725292226287075,0.05860440375717939,0.056809640586915726,0.0011873185342838235,0.027131775389477728,127.94797410966912,741.6832648399927,77904.01127898278,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,20,35461,48.69431206113759,11.591330346149109,0.23804279915887808,2.759232721572581,0.06155421453868166,0.047085539449710286,0.0009345393983562234,0.02176644449112577,134.35893919355723,623.1497038332692,60304.846582710525,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,21,33911,51.2941228509923,11.924064562868423,0.2324645378478823,2.771922157875519,0.06475212425437803,0.04979163280841573,0.0009401248120523719,0.022517553955996226,142.18331569945454,661.5779538893195,68030.85330018334,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,22,32033,53.82798988543065,12.245009437288099,0.22748405547654296,2.7855444061428374,0.06841641559318662,0.05221047342980601,0.0009421041163146644,0.023146395779362883,149.94025611927458,683.6688871059149,74853.11047401652,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,23,30082,56.3178977461605,12.550575755460246,0.22285234814745705,2.7969252777068605,0.07236195572200482,0.05460097351694097,0.0009412980488420821,0.023713639288701793,157.51695179354653,730.2668287679583,81317.6166736289,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,24,28027,58.66428800799229,12.658472443532634,0.21577816544552747,2.7314219612082353,0.07561239488306142,0.0568604982700882,0.0009425366985754374,0.023945274120347426,160.23692460367505,726.6784560959674,83755.0589627311,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,25,26270,61.22626570232204,13.03006841046219,0.21281827759696306,2.7730367160851617,0.08039270827641601,0.059306208276187725,0.00094510746329239,0.024670901068018475,169.78268278132467,742.348872882397,91576.16551930427,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,26,24286,63.567858025199705,13.332945077551853,0.20974350075263476,2.796498575908335,0.0855555317285068,0.06357400178398409,0.000978077166121169,0.026106599514300055,177.76742444101419,768.8580361112953,101396.73131731567,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,27,22149,65.93385705900944,13.534044141815434,0.2052669864240271,2.7780924551202117,0.0909390738786838,0.06562507011663422,0.0009787420741320723,0.02644175878209236,183.17035083260865,716.5868030665549,103440.3816267139,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,28,20242,68.44891809109772,13.863491895411723,0.20253777973467735,2.8078808678663845,0.09744194016489932,0.07451508840040222,0.0010609847948915808,0.029534269975490326,192.19640753414654,925.3448006249657,123346.09948144258,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,29,17742,70.9170893924022,13.955161619227052,0.19678136453132772,2.746115745686712,0.10476918923575988,0.0751878239503607,0.0010462586797854174,0.029115627510345795,194.7465358187478,720.9136272387875,116057.92494995531,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,30,15830,72.9129500947568,14.121989155750482,0.19368286617669034,2.735187335801893,0.1122420050672857,0.08125655759820466,0.0010952573499197634,0.030921030802256295,199.43057771513423,805.4743177716765,123150.17508760461,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,31,13596,75.30670785525155,14.41073360487133,0.19136055758234014,2.7576460177987445,0.12358919742361096,0.08974376048588965,0.0011683442802990914,0.03370933587992068,207.66924303056786,892.8730140484889,134086.80826964678,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,32,11769,77.36358229246325,14.533184845482317,0.1878556345871039,2.730140661719762,0.13396489742572643,0.09656720776899187,0.0012322630296678493,0.03573881672779645,211.2134617529569,792.4122815491942,137332.6366778172,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,33,9755,80.00871348026654,14.769891449307048,0.18460353637544635,2.7265741934235472,0.1495421659521968,0.10883208530151205,0.0013323084665127724,0.03944312363885557,218.14969342431343,970.7254558404057,148411.39671091776,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,34,8361,82.14220786987202,14.855440703919934,0.18085027282750438,2.686610504276734,0.16246373317899251,0.11508475413286073,0.0013782777422699816,0.04094607283847804,220.68411850768118,886.0936136877241,146453.30724800375,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,35,6813,84.28563041244679,15.1113979027514,0.17928795013817492,2.709291553706614,0.18307769959377432,0.13733061534637944,0.0016053268312044922,0.04852627147778419,228.3543465752794,935.6513372675837,169511.7323016477,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,36,5472,86.76955409356725,15.102285319685587,0.17405051204250926,2.6285604929033473,0.2041595155734707,0.1582375696311332,0.0017886306088290278,0.05420460762296983,228.0790218771908,1051.7684403444125,177020.21775442496,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,37,4419,89.03733876442634,15.683123473022741,0.17614097288461097,2.762440626407704,0.235923151459221,0.17097783184726909,0.001905771532319158,0.05955696928375676,245.96036187007687,852.75998887397,187591.57623473727,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,38,3362,90.98631766805472,15.685158687042186,0.17239030097103536,2.7039692268376525,0.27051419686816136,0.20310187808582475,0.0021900375019092955,0.06889960856926411,246.02420303769497,1137.6833279686791,197006.1483239798,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,39,2684,92.76229508196721,15.863735418841527,0.17101490864174837,2.7129352633700514,0.30620635668766594,0.22399607741295133,0.0023658761421516566,0.07531168946743014,251.65810143900714,1183.1079193252485,198892.6380293889,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,40,2004,94.92165668662675,16.369771263748476,0.1724556000722938,2.8230587263359346,0.365673722150744,0.2558457727311501,0.002643649882218328,0.08672281580784477,267.96941122744533,1229.4568644226854,212412.1705854674,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,41,1466,96.31514324693042,15.996341750527566,0.16608335108339647,2.6567260430028625,0.4177858134833375,0.2986037225642878,0.003031782848526712,0.09741740414551381,255.88294939967133,1229.9647670389695,199266.72794727466,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,42,1056,100.37594696969697,17.318806259081832,0.1725394059227187,2.988176543232642,0.5329494211031457,0.3747996253734866,0.0036390444576381927,0.1267127664297926,299.9410502396121,1643.6336162153268,267939.2697047345,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,43,826,101.32445520581113,15.975883989790908,0.15767056390622136,2.518926637570706,0.5558720971991863,0.39836155327913597,0.003851531400870605,0.12357783241631942,255.22886925525745,1177.9997293491292,198962.89844699827,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,44,570,103.33157894736843,16.914663605148824,0.16369307212235912,2.7688132494430695,0.7084772958455886,0.5204628551543882,0.004893686897887587,0.16691256988477615,286.10584487534624,1686.0845726782272,258558.38835734603,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,45,429,104.77156177156178,17.339447531118537,0.16549765258748864,2.869637863564043,0.8371564155319065,0.6414577159404407,0.005858365432939606,0.20652205178720698,300.6564406844127,2423.771812577127,302681.52145589347,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,46,253,107.53754940711462,16.28851692812807,0.15146818035124793,2.4671920197240573,1.0240502853997606,0.6632743895244603,0.006277895608344432,0.20136451848854744,265.3157837179147,223.62791213216835,188514.2651844448,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,47,206,109.83495145631068,16.796091250892964,0.15292118791142714,2.56847822635528,1.170239128555172,1.1957089729007642,0.010401668813838022,0.35660079872968625,282.1086813083231,3541.291318874708,411934.509197036,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,48,111,114.86486486486487,16.786141048139825,0.146138169124982,2.4530959194488604,1.5932699993671149,1.2257438003146042,0.010521909547931032,0.35412807376431227,281.7745312880448,1223.397548022817,267364.9714263253,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,49,93,115.3225806451613,16.544603310947487,0.1434636930459782,2.373549890969245,1.7155954441929604,1.3483047698178552,0.01127547036720008,0.378399430932735,273.7238987166146,2012.8787888959707,260035.5902428495,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,50,57,120.29824561403508,15.841279533958332,0.13168337952976886,2.086033225107395,2.098228732004007,1.1905842736870687,0.010034754723814222,0.31364775162724834,250.9461372730071,250.8988568682439,144076.7259840161,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,51,39,116.7948717948718,15.352573470368107,0.1314490373972242,2.018081004250049,2.458379245967005,1.6219208938836165,0.014338106753723366,0.4312953751089223,235.70151216305064,-315.6109509600648,152281.8878761118,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,52,14,121.35714285714286,16.782674496792996,0.138291608566864,2.3209030522155887,4.485358428624869,2.53857538008876,0.01930910539198625,0.6701946250154751,281.6581632653061,2273.39212827988,180977.3688306955,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,53,17,113.05882352941177,18.193310303306202,0.16091897770874372,2.927648895145988,4.412525885892326,3.6257580382264973,0.035934335984243886,1.2339350704894945,330.9965397923876,-5487.646651740284,405448.51553501515,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,54,7,132.85714285714286,25.759484086607078,0.19388858989919305,4.994470046082949,9.73616982778402,6.333982629055023,0.04134676668400203,2.269622461049381,663.5510204081633,12561.953352769671,1185694.2932111619,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,55,3,138.0,12.355835328567093,0.08953503861280501,1.106280193236715,7.133644853010899,2.5221243250702594,0.015035655568639377,0.40956638744459545,152.66666666666666,1020.0,34960.666666666664,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,56,3,126.33333333333333,15.412837362262522,0.12200135115247379,1.8803869832893578,8.898605800078188,3.146132252170617,0.02126518631043977,0.7013991529399293,237.55555555555554,1462.7407407407438,84648.96296296299,N,CMS CP5
tune_cp5_off,tune,13 TeV,CR OFF,57,1,134.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,0,9612,1.4726383687057845,1.230414769367829,0.8355172563167482,1.028032772233813,0.012550026836770955,0.013822922849518781,0.007471131525062727,0.018947926094295672,1.5139205046784876,2.547537471439177,13.413794008576076,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,1,1283524,3.8499443719011097,3.479987489121103,0.9039059147243416,3.1455812745832747,0.0030716779895691615,0.006191457524370102,0.0012068930800737342,0.009571961865562811,12.110312924439398,120.83661351289783,2530.1047414479535,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,2,332004,4.753758990855532,3.135424653330391,0.6595674411264401,2.0680240154418814,0.0054415761452822,0.006075969735204266,0.0010480765727159914,0.006936441265609232,9.830887756712004,39.41816894858078,578.6243915449487,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,3,221434,6.292773467489184,3.7646837595546034,0.5982550903833365,2.2522412228370183,0.008000301384763835,0.0082244450549493,0.0011078560156702149,0.008660831758112966,14.172843809454184,58.45146011704863,1050.0001269942725,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,4,165316,7.67908732367103,4.250352031836623,0.5534970306607633,2.3525572288845122,0.010453638013530617,0.010194492200154023,0.0011399724768281993,0.010018756440903996,18.065492394537706,77.15180058125733,1567.8881868460032,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,5,131559,8.958315280596539,4.66719822922386,0.5209906196685086,2.4315664975591056,0.012867552982943243,0.012347427999102737,0.0011985137201360175,0.011538829890460312,21.78273931087034,96.78812666733297,2222.103899198512,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,6,109656,10.164651273072153,5.0465569927861775,0.4964810751703154,2.505520041686755,0.015239789993156755,0.01451190745083304,0.001249062987840389,0.013006800351232745,25.467737481439066,118.87155766683559,3001.11715567426,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,7,93807,11.382498107817113,5.381162245401954,0.472757578734527,2.543985233913878,0.017569461994308963,0.016186121274186224,0.0012588392180397279,0.013909160295437489,28.956907111339394,134.18419824955686,3685.145379226922,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,8,82318,12.519534002283827,5.697133061564233,0.4550595142379066,2.5925346035441375,0.019856786110275283,0.017549819646614197,0.001249103355561752,0.014557984626515709,32.457325121168246,149.5301422536902,4345.121831786039,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,9,73114,13.715841015400608,6.022427915947991,0.4390855733298312,2.6443612143116044,0.022272621580253945,0.020155871996504957,0.0013125512360459782,0.016222863857737035,36.26963800278966,178.30209786305466,5624.788731071886,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,10,66808,14.788243922883487,6.2634901553950595,0.4235452287680262,2.6528713707530804,0.024232719977333596,0.020664819065621853,0.0012572697222777874,0.016073037460454,39.231308926730826,184.4394285510664,6016.068592799129,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,11,60409,15.981641808339816,6.536474472611652,0.4089989345901043,2.6734110952735795,0.026594556125629793,0.023168085162276517,0.001311153933060614,0.017512516674650487,42.725498531103774,208.52033815113168,7366.990184616554,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,12,56014,17.116881493912235,6.834719386825103,0.39929699748496417,2.729082929811539,0.0288783512799275,0.02460108172828135,0.0013076481650579428,0.018208320968956387,46.71338909664291,227.41010969273736,8516.55353296584,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,13,52413,18.221128346021025,7.0731520382606545,0.3881840851971842,2.7456850534328114,0.030895375942040584,0.026827815040494914,0.0013345135422773624,0.019324387285714898,50.02947975635085,260.03530162368753,10052.056236442235,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,14,48787,19.433783589890748,7.336069757331596,0.37749055521786007,2.769297045812056,0.033213251615881505,0.027775436753222627,0.0013094218717461736,0.019545329165708898,53.81791948443526,266.53212753757373,10998.752097329609,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,15,45808,20.54748078938177,7.548016525449408,0.3673451068196138,2.7727269368174228,0.03526648509466309,0.028878554798294716,0.0012940391796559092,0.01983012625215014,56.972553468457356,277.49065524020136,11951.856913376492,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,16,43782,21.735233657667536,7.835669506088467,0.36050541850624546,2.8248013145690485,0.03744797271263251,0.03124045801380103,0.0013179882481199985,0.021054730677853364,61.397716608644686,321.2484035923089,14263.71664417391,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,17,41494,22.8464356292476,8.057921446264114,0.3526992821562286,2.8420231097686326,0.039557640382939976,0.032814729204191574,0.0013202154714170966,0.02168017763868733,64.93009803416315,342.89179203322874,15820.486276886533,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,18,39251,24.02440702147716,8.243576401410923,0.3431333973838102,2.828646377209135,0.041609289920845526,0.03370440714043664,0.0013016009364489798,0.021766062529536803,67.95655188589907,341.3691956688172,16738.45062540138,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,19,37319,25.132157882043998,8.483787849163539,0.33756702822660895,2.8638470523471504,0.043916204708247635,0.03562121903102028,0.0013196028424529733,0.022689264913495114,71.97465626961491,364.6207252330944,18813.216466352344,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,20,35271,26.301210626293557,8.60696116572182,0.3272458172369208,2.816592040603077,0.04582906078835327,0.03702919125035158,0.00131610102157294,0.022939451758808644,74.0797805082435,369.10167965337826,19818.46438942611,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,21,33631,27.43522345455086,8.877167252558285,0.32356825040132015,2.8723694764301793,0.048406592454261974,0.03858138089662149,0.0013120927814742158,0.023608001473763927,78.80409842989323,404.15258842366836,21989.981059909336,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,22,31919,28.41345280240609,8.947102823558321,0.3148896716558386,2.8173502703813056,0.05007924699434713,0.040471603787532964,0.0013339817507349101,0.02418817024685434,80.05064893532527,408.10569943699994,23148.85807464237,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,23,29574,29.569351457361197,9.093413871344657,0.30752835023985214,2.796482565902809,0.05287762291548774,0.04108263332051223,0.0013125664282473382,0.024065612223807147,82.69017583556341,389.90079913246893,23347.416126022417,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,24,28327,30.73537614290253,9.357780614078505,0.30446286294236297,2.8490966765488848,0.055599715329595026,0.043481900305450794,0.001338954617767661,0.025257532209963393,87.56805802122348,421.0790200893571,26427.754004972976,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,25,26261,31.78271962225353,9.53400396299347,0.29997445392678035,2.8599576325347265,0.05883282441529023,0.047559021568980266,0.0014056056503293202,0.027170109366210636,90.8972315663752,482.0589541359563,29859.02333155725,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,26,24236,32.77793365241789,9.619456902672901,0.2934735607399496,2.8230562696119033,0.0617902683506706,0.04926270317486491,0.001410982198542385,0.02753455803052486,92.53395110238132,489.88754660651256,30332.536652199386,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,27,22216,33.82971732084984,9.64582752722371,0.2851288243333568,2.7503034625596263,0.06471523891807944,0.04960798997532019,0.0013993108796283133,0.027144578670421048,93.04198868494667,421.2663045631675,29004.173283266886,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,28,20090,34.782578397212546,9.83469722002706,0.2827477913717635,2.7807389177726733,0.06938586798791549,0.053461298489196105,0.0014549340846561887,0.028908572468950122,96.72126940960798,476.5695370387933,31569.72794101426,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,29,17962,35.885424785658614,9.986000121696055,0.27827454130310025,2.778849603317673,0.07450994125381608,0.05806583318810273,0.0015364864803523665,0.030979412834078134,99.72019843051362,490.7839617783816,34100.90339936984,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,30,15847,36.728465955701395,9.975588899321583,0.2716037449359646,2.7094073029973798,0.07924374911055755,0.06349155803059867,0.0016386159142724496,0.03309033486959488,99.512373888268,507.72016772170616,35330.94101531567,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,31,13799,37.7192550184796,10.097719493868537,0.26770728872883126,2.703233108047812,0.08596061122057888,0.06752695406433562,0.0017068433692362845,0.03478135297059189,101.96393897685265,491.6318746816255,36059.71028486024,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,32,11735,38.5978696207925,10.302089614503844,0.2669082443077157,2.749712651707973,0.09510071374168058,0.07497776612874912,0.0018502254579843697,0.03849327895147673,106.13305042526797,528.090813710725,39270.717167262395,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,33,9800,39.476122448979595,10.330381251499519,0.26168682764754536,2.7033246980945886,0.1043526090739669,0.08047538715801546,0.001961163712569716,0.0407041317116521,106.71677680133277,475.17804191088646,38480.71056756183,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,34,8329,40.318885820626726,10.516582902232951,0.260835156730764,2.743094549576005,0.11523335823756496,0.08917180620154327,0.0021272036415149534,0.0449602813191409,110.59851593953843,503.43509919837646,41531.33410674618,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,35,6828,41.239894551845346,10.53180980082425,0.2553791641630904,2.6896047840591413,0.12745481623584573,0.0906644136511931,0.0021385774068416233,0.044918594057370136,110.91901768073775,422.7131929124475,37204.97138123686,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,36,5410,42.08576709796673,10.579041499640555,0.2513686271896813,2.659239138747314,0.14382940645438191,0.1092697328313292,0.0024920213752030436,0.05306895825315442,111.9161190511171,511.71374290187026,41441.97969720454,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,37,4306,42.92336274965165,10.686586799096672,0.24896900229894964,2.6606288533522244,0.16285534046203665,0.1207233205894933,0.0026943385461702927,0.0579911528626154,114.20313741462726,525.4944366509435,41710.15864451137,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,38,3439,43.77289909857517,10.94111275409212,0.24995175049870663,2.7347502852890506,0.18657154407303134,0.136086073569702,0.0030110905204832066,0.06594596631353147,119.70794829775726,500.0473983121895,44825.96782370998,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,39,2641,44.22150700492238,10.686426159025219,0.24165676121882712,2.5824471345941853,0.20794490726515888,0.1578069127793826,0.003426534208755397,0.07377516753769864,114.1997040522985,521.8053071399376,43084.71909979356,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,40,1880,45.66755319148936,10.846345122840523,0.23750659636526916,2.5760785131288895,0.25015229672180683,0.1935187925187301,0.004034738938231058,0.08863490106787962,117.64320252376639,603.4654682353022,46970.65042795719,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,41,1431,46.50593990216632,10.447021165408362,0.22463842656197394,2.346802396856974,0.2761675567086039,0.1951583959126118,0.004149799878691747,0.08607359240916837,109.14025123049029,312.1342056559898,35705.1340406029,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,42,1031,47.35305528612997,11.345961047056681,0.23960356894605678,2.71853275999772,0.35335558140095114,0.2580210526994381,0.005284637614334248,0.12009503033184717,128.73083208132755,542.9452565299964,51915.286956024574,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,43,795,47.33459119496855,11.16277499493721,0.2358270075463071,2.6324838229687857,0.39590283031771717,0.34637818471551096,0.0069157524063142945,0.15741526793793661,124.60754558759544,810.3438988476446,63068.50158244576,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,44,546,48.30402930402931,11.095450931970124,0.22970031883126138,2.548628616650153,0.4748414645476602,0.3764135382800672,0.007458825278042857,0.16739739635167009,123.10903138375667,627.0116453427638,53251.27575887141,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,45,382,49.089005235602095,11.241631421680529,0.22900507695616265,2.5743906688347655,0.575171900143285,0.44581238744291357,0.008816268851435272,0.19895101462299544,126.37427702091497,540.0197759114656,54348.80811558534,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,46,257,49.38910505836576,10.99930834298149,0.22270718066227393,2.4496249503004353,0.686118003327564,0.5660925310679493,0.010718105419731356,0.2417180101375466,120.9847840239822,807.1495117438169,54493.7775458195,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,47,173,51.39884393063584,12.341826943573718,0.24011876532144097,2.9635042475018145,0.9383317267946218,0.8834627840597721,0.01575971494746099,0.40341015726106605,152.32069230512218,1557.1771122291914,105471.5973131667,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,48,120,50.9,10.43264108459598,0.2049634790686833,2.1383104125736736,0.95236547606473,0.7161433466513242,0.013706469113656567,0.2870276556578095,108.83999999999997,392.35300000000035,38639.6607,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,49,76,52.0,11.647226911880875,0.22398513292078606,2.6088056680161946,1.336028554773054,0.9225849526958316,0.018474502503810088,0.4165500046750762,135.6578947368421,70.42105263157895,53505.02631578947,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,50,49,54.244897959183675,11.820995869931373,0.21791903597691395,2.5760200242625264,1.688713695704482,1.1065850600912577,0.021949259010520653,0.49448224456723766,139.7359433569346,-153.24925838723706,53063.87495387958,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,51,26,55.19230769230769,14.390218982588967,0.2607287063047478,3.7519431787724464,2.8221541306574793,1.1701049616517758,0.0224800018610366,0.5988622934279786,207.07840236686388,532.6399635867084,72367.59546453205,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,52,20,58.55,12.698326661414882,0.2168800454554207,2.75401366353544,2.8394321615421627,1.4881096006834502,0.02418176185345266,0.6156845503549448,161.2475,689.8252500000015,54566.978731250005,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,53,18,52.44444444444444,9.713805880876867,0.1852208748472284,1.7991996233521659,2.2895660031659326,1.6116607041237356,0.029308120973152448,0.5780581292423617,94.35802469135803,391.5459533607686,26549.936442615453,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,54,11,60.36363636363637,13.532941138857014,0.2241902899509445,3.033953997809419,4.08033527886851,1.8096185906408777,0.03294305713913217,0.8274230152908449,183.14049586776858,104.34410217881073,59928.72590670036,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,55,5,50.8,7.884161337770808,0.15520002633407104,1.2236220472440944,3.525904139366242,1.9477360385010276,0.04215008874176296,0.6296146962728913,62.15999999999999,-124.8959999999995,8580.163199999999,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,56,1,52.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,57,1,38.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,CMS CP5
tune_cp5_on,tune,13 TeV,CR ON,60,1,47.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,CMS CP5
tune_monash_off,tune,13 TeV,CR OFF,0,15,0.6666666666666666,0.4714045207910317,0.7071067811865476,0.33333333333333337,0.12171612389003691,0.04303314829119351,0.19364916731037085,0.1217161238900369,0.22222222222222224,-0.07407407407407404,0.07407407407407406,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,1,1388633,4.8282843631110595,4.9710964177486705,1.0295782194869714,5.118132598683737,0.004218503810778696,0.009931167079548546,0.0015003945791363421,0.01733097809799574,24.71179959455366,435.8856982648759,14148.607997829726,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,2,410363,7.086036021766095,3.988730189055029,0.5629000723116412,2.245256511850702,0.006226594190730428,0.006093896407265431,0.0007543732816163845,0.0061440113045043215,15.909968521078968,60.61612429048335,1222.9392962381883,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,3,275713,10.359972144947827,5.100958207762947,0.49237180722059126,2.51156801131295,0.009714560190619233,0.06555953800311322,0.006245905298203552,0.06409789111193832,26.01977463734417,382.42213635584693,124013.78844518797,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,4,207062,13.708068114864147,5.898122379876338,0.4302664919997584,2.5377644257746588,0.012961748103933912,0.029037817071613535,0.0020612323741631355,0.024536641383423763,34.787847607998124,215.50350653722742,25505.137359621112,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,5,167031,17.144883285138686,6.644777824042166,0.3875662326498256,2.5752915080591285,0.016258554224329657,0.015460854150519714,0.000850616633198031,0.011390359978805433,44.15307233088255,189.1749373622452,9001.049936489571,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,6,139716,20.610338114460763,7.302389186213706,0.3543071028558311,2.587288356493128,0.019536281458977123,0.01585066078531237,0.0007299208407776889,0.010671726155178954,53.32488782693086,209.73803219170154,10330.940111072987,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,7,120237,24.123306469722298,7.909922833537311,0.3278954667124605,2.5936278391622647,0.02281146517560038,0.018493938517716753,0.0007303023909401148,0.01158749169753856,62.56687923251492,254.09447111783027,14206.653666970604,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,8,105743,27.724785565001937,8.5501875054204,0.30839508155524314,2.636835773046745,0.026293586278796213,0.02153901095931921,0.0007418521894843439,0.012745954630616958,73.10570637784711,312.6714304812664,19689.90206632996,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,9,93594,31.33643182255273,9.067827147938983,0.2893701235445989,2.623958262080172,0.02964007025672496,0.023712483757540672,0.0007271685722060489,0.01322735627747362,82.22548918489925,341.9898644911049,24069.89479070919,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,10,82401,34.9047098942974,9.536964893176075,0.27322859642887876,2.6057715319539905,0.033223389888451534,0.025664868241288646,0.000708636221411381,0.013547795110609913,90.95369937367293,371.83430589689465,28019.111345305737,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,11,73523,38.60060117242224,10.003333539439991,0.2591496825336171,2.5923607110237583,0.03689207984494636,0.030312065732908004,0.0007596367042590586,0.015256519177770243,100.06668190128502,426.89887014898557,37053.15970560006,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,12,64069,42.390297960011864,10.496533639982749,0.2476164156686152,2.599114036877571,0.04146884402185994,0.03129446404579932,0.0007179778842691863,0.015073845612024964,110.17721845528949,430.40441086151384,39791.54341201328,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,13,55159,46.03486285103066,10.992812603974093,0.23879320851996366,2.62500899236167,0.046805903458842085,0.038467135949425336,0.0008089961418312295,0.017883131325840997,120.84192894609166,552.7304986432022,54055.19917964526,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,14,45900,49.62237472766885,11.36848989762447,0.22910007753590103,2.6045219170118736,0.05306356663039057,0.04688578154035585,0.0009172183843896145,0.020987258924151698,129.24256255238961,625.1997104712555,68866.39927539784,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,15,37199,53.284658189736284,11.779197884145688,0.2210617142780997,2.603929677090211,0.06107311692339373,0.04552024316351595,0.0008328921813145659,0.019649819310520664,138.74950279386226,564.4130088190452,62030.543748690434,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,16,29363,56.951605762353985,12.104375045209984,0.21253790623075267,2.5726385283407023,0.07063861230840737,0.05222841182287468,0.0008948746868102425,0.021700716750065997,146.51589523510222,595.0325780530732,68408.60600742421,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,17,22257,60.42552904704138,12.487421562578502,0.20665804271001123,2.5806260986172638,0.08370269867696195,0.06165167812167406,0.0010023217657955132,0.02500398481919834,155.93569728155055,580.8928908702705,77082.88880541117,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,18,16398,64.04372484449323,12.942449214225034,0.20208770251341626,2.6155098265993066,0.10106971206711032,0.07390138850719492,0.0011319580418656355,0.029296895325621384,167.50699166279418,654.3688309628182,88063.80902248017,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,19,11677,67.68048300077075,13.073899750192156,0.1931708990617468,2.5254969689877655,0.12098722351416874,0.09142327649860521,0.0013249134161458856,0.03469121053242703,170.9268546780745,682.4917518500908,95945.06948676113,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,20,7693,71.44040036396724,13.593358669501134,0.19027551077887414,2.5864832640397655,0.15498116099990145,0.1125952498908405,0.0015458813083971527,0.04206726207524849,184.77939991770165,742.3121107802245,106229.1754783726,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,21,5017,75.06537771576639,14.337530852021718,0.19100058226990482,2.7384767410488733,0.20241948469470297,0.3027941741417133,0.003935672390167828,0.11403148369415128,205.56479093267464,2221.422930789251,420479.81191341626,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,22,3182,78.65807668133249,13.973149112218211,0.17764417465771046,2.482248541409124,0.24771038021794697,0.17893508074877296,0.0022599832968594716,0.06288217514389065,195.2488961122846,589.0356997747557,117690.36945638746,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,23,1909,81.56574122577265,14.229632857909902,0.17445599885523638,2.482444813569964,0.32567973102912035,0.2399449673294657,0.002902919353157849,0.08257638385363701,202.4824512709091,737.6789888407301,130016.89046972358,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,24,1268,85.8698738170347,14.1863312601004,0.1652073146203476,2.343685691795879,0.3983918725152412,0.31406249613013926,0.0035964594247459825,0.10233355849396315,201.25199462130183,826.7188732282492,141184.3097952946,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,25,652,89.31134969325153,15.005918873758208,0.16801805062063768,2.5212652369402893,0.5876771384771319,0.39772643417953174,0.004274326119622026,0.1299381189458836,225.17760124581284,1293.083071010905,143601.95197140143,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,26,384,90.70572916666667,15.022183890610444,0.1656144989806325,2.487891458638377,0.766597611546937,0.5426756622253501,0.00574638538387028,0.17497519216134244,225.66600884331592,1356.1394850766185,153004.53456494526,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,27,204,95.83333333333333,15.51032757352044,0.16184689641934374,2.510298380221654,1.085940139897558,0.7344000225872678,0.0073827455492557195,0.23166992340170126,240.57026143790847,1361.8289760348619,163750.03526688457,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,28,102,98.37254901960785,17.076483984333688,0.17358993087522784,2.9643056744324197,1.690823865976853,1.0781083787307706,0.01100082370546994,0.3715274817098666,291.6063052672049,776.1726183745295,223321.41582844322,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,29,49,107.81632653061224,17.60991542283779,0.1633325488773522,2.876272371526692,2.515702203262541,1.7856564598818376,0.015548523140882236,0.5617507966098702,310.10912119950024,2890.5357121607503,289973.31538139825,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,30,25,110.48,14.269183578607432,0.12915625976292028,1.8429543808834177,2.8538367157214863,2.981564641564053,0.02564819874928966,0.7497998823651849,203.6096,2751.571583999997,222460.25956351997,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,31,13,108.53846153846153,21.6958535018007,0.19989092524692353,4.336804230496647,6.017347097361336,4.296393661469867,0.034358757800099726,1.5901797352165845,470.71005917159766,8463.850705507517,673387.4460278004,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,32,4,112.5,8.645808232895291,0.07685162873684703,0.6644444444444444,4.322904116447646,0.7784460552084295,0.007957168630049194,0.12638026958655857,74.75,-38.25,6312.3125,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,33,1,124.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,Monash
tune_monash_off,tune,13 TeV,CR OFF,34,2,129.0,18.0,0.13953488372093023,2.511627906976744,12.727922061357855,0.0,0.013767357556904117,0.2478124360242741,324.0,0.0,104976.0,N,Monash
tune_monash_on,tune,13 TeV,CR ON,0,23,0.21739130434782608,0.4124709991523973,1.8973665961010278,0.782608695652174,0.0860061487037983,0.058927986581347215,0.47958315233127186,0.0860061487037982,0.17013232514177695,0.09616174899317828,0.08329730096733504,N,Monash
tune_monash_on,tune,13 TeV,CR ON,1,1388156,4.419649520659061,3.862205827843787,0.8738715162345841,3.3750716627878976,0.0032780553136871793,0.0064649141142391715,0.0011129513816164022,0.009722171944808683,14.916633856630513,158.3234518593325,3684.247309852722,N,Monash
tune_monash_on,tune,13 TeV,CR ON,2,409118,6.351744484476361,3.901322956638449,0.6142128302190472,2.396242614795443,0.006099406938528538,0.0063875775784417565,0.0008426148203730377,0.006863170004146863,15.220320811994169,68.06149245984653,1247.9179993216885,N,Monash
tune_monash_on,tune,13 TeV,CR ON,3,275233,8.77368992816995,4.744172856813883,0.5407272077830816,2.565303342105256,0.009042952559349745,0.008791904324442634,0.0008686137585411953,0.00849549383155987,22.507176095329598,104.14731195594712,2421.919733186371,N,Monash
tune_monash_on,tune,13 TeV,CR ON,4,206553,11.022725402197015,5.430143891734217,0.49263169439491783,2.67506098619324,0.011948010192816143,0.010825249753516196,0.0008631526489440371,0.009612897394949114,29.486462684938427,139.58659137501272,3724.3457206718886,N,Monash
tune_monash_on,tune,13 TeV,CR ON,5,167209,13.187226764109587,6.036327795229188,0.4577405017147111,2.7630717135026646,0.014761924873357249,0.013389832300329413,0.000902772890426982,0.01117841126860728,36.437253251456475,183.49256710434855,5697.0104759439855,N,Monash
tune_monash_on,tune,13 TeV,CR ON,6,140141,15.232344567257263,6.569139415251164,0.43126252733094544,2.8330236666105457,0.017547929172216047,0.015479337074334786,0.0009109375786435002,0.012251345119795708,43.1535926570064,222.74375689861563,7658.479452617222,N,Monash
tune_monash_on,tune,13 TeV,CR ON,7,120188,17.308500016640597,7.074591898996706,0.408735123909935,2.891634196448641,0.020406608765557513,0.017791073013050763,0.0009274270442310087,0.013425136530506088,50.049850537349826,267.136803410176,10121.009163829329,N,Monash
tune_monash_on,tune,13 TeV,CR ON,8,105786,19.37931295256461,7.5168586407953,0.38788055382533765,2.9156432926184563,0.023111188790285113,0.019622053107200457,0.0009219982320537803,0.014136097355254739,56.50316382569898,299.5766252971365,12398.159765222308,N,Monash
tune_monash_on,tune,13 TeV,CR ON,9,93406,21.321082157463117,7.89894489541079,0.3704757965414005,2.9263679019639417,0.025845307101248167,0.021920784559995656,0.0009410828756293072,0.015160386791542147,62.39333046073617,337.76558244379083,15094.658227453081,N,Monash
tune_monash_on,tune,13 TeV,CR ON,10,83218,23.37466653848927,8.32179333858788,0.35601762809685533,2.9627051259162682,0.0288475071317802,0.023704892067037873,0.00093610444200726,0.015825510190772277,69.25224437016563,366.8936175557351,17749.371956499384,N,Monash
tune_monash_on,tune,13 TeV,CR ON,11,73376,25.385248582642827,8.658813841683095,0.341096279340891,2.953489184903511,0.03196549147668779,0.026547288019487254,0.000966608930702596,0.017037147082190236,74.97505714492277,412.66751822252354,21129.80771328801,N,Monash
tune_monash_on,tune,13 TeV,CR ON,12,64322,27.215120798482634,9.030658177889828,0.33182502641668704,2.996598388438363,0.035607348415519144,0.029031351047983007,0.0009900661051035447,0.018168975933984206,81.55278712588843,448.8408463566157,24335.35905239832,N,Monash
tune_monash_on,tune,13 TeV,CR ON,13,55759,29.1188148998368,9.278967932090532,0.3186588452864041,2.9568252066895417,0.039295442677471266,0.03179359039523215,0.0010150807259401908,0.01915193435381715,86.09924588476446,477.2785193967787,26824.328443141167,N,Monash
tune_monash_on,tune,13 TeV,CR ON,14,45849,30.985735784858992,9.579397235011376,0.30915506740015175,2.9615191978427693,0.04473765837971794,0.03491302511770179,0.0010547865276664629,0.02046724826292939,91.76485138614359,485.8843327332681,28934.355058532892,N,Monash
tune_monash_on,tune,13 TeV,CR ON,15,37436,32.79180467998718,9.80026968877636,0.2988633832268908,2.9289417557236517,0.050651616227254566,0.040266975766360284,0.0011513853247411472,0.022887420987756417,96.04528597274872,521.8134071432576,32544.426571449087,N,Monash
tune_monash_on,tune,13 TeV,CR ON,16,29539,34.531060631707234,10.056720300655003,0.2912369361577236,2.928888408157944,0.05851382347805636,0.047080197753381556,0.0012777905193808497,0.026108284279863676,101.13762320560645,571.282751005676,36716.56952047325,N,Monash
tune_monash_on,tune,13 TeV,CR ON,17,22488,36.21664887940235,10.258566815597742,0.2832555504999288,2.9057959906924404,0.06840869018765948,0.05371575391806504,0.0013983266281095503,0.029059117591634827,105.23819311008322,566.9905680238621,38389.218977565135,N,Monash
tune_monash_on,tune,13 TeV,CR ON,18,16298,37.99410970671248,10.637772031715041,0.27998476905581104,2.978414145568102,0.08332657330083729,0.06692699625605694,0.0016652003039035908,0.03587715977035463,113.16219379873877,632.0490069422516,45850.11712363138,N,Monash
tune_monash_on,tune,13 TeV,CR ON,19,11523,39.48485637420811,10.689028243005572,0.27071209634658183,2.893649243571859,0.09957617588267142,0.07732170736420826,0.0018528074762670867,0.04009353036806953,114.25532477977079,615.6974813451519,44539.364442221224,N,Monash
tune_monash_on,tune,13 TeV,CR ON,20,7743,40.92793490895002,10.759182771319132,0.2628811542838517,2.8283863860753042,0.1222713354232398,0.09260643784577319,0.0021526720242229544,0.04676294497292661,115.76001390665043,585.2363633196808,44147.90694578297,N,Monash
tune_monash_on,tune,13 TeV,CR ON,21,5189,42.55636924262864,11.191829002559611,0.262988342326647,2.943320556986443,0.1553671612449665,0.12708251436662502,0.0028044595565566337,0.06394355830506111,125.25703642253447,789.5887735831474,57676.571394162835,N,Monash
tune_monash_on,tune,13 TeV,CR ON,22,3172,43.99495586380832,11.199327793704356,0.2545593596768962,2.850893711977047,0.1988498954112282,0.15387416441217544,0.0033145511164713944,0.07522271173385774,125.42494303083888,694.2781833772303,53411.20840741697,N,Monash
tune_monash_on,tune,13 TeV,CR ON,23,1970,46.00253807106599,11.700253529068918,0.25433930430086366,2.9758343427271132,0.2636101688845384,0.1965399014381969,0.00413237086626561,0.0968616500542173,136.89593264448968,633.0444471970164,60409.99070431868,N,Monash
tune_monash_on,tune,13 TeV,CR ON,24,1104,47.63405797101449,11.404620195067471,0.23942155425866143,2.7305118928327725,0.34323873282559725,0.2565107391158737,0.005123246793303925,0.11825442958741188,130.0653617937408,683.3852532388765,54709.16769968083,N,Monash
tune_monash_on,tune,13 TeV,CR ON,25,633,48.872037914691944,11.447154152232613,0.23422706808776972,2.681233355026184,0.4549835303947302,0.35759126972827876,0.007098110845134142,0.16313104184656982,131.03733818497636,584.3671398054762,59596.83195483341,N,Monash
tune_monash_on,tune,13 TeV,CR ON,26,346,49.369942196531795,11.33471920844231,0.22958745147646875,2.602309296267647,0.6093582797539672,0.3948229565274998,0.008087163956441592,0.17946333340017498,128.47585953423106,274.10911044384875,44224.079936701535,N,Monash
tune_monash_on,tune,13 TeV,CR ON,27,189,51.98941798941799,12.051033202533517,0.23179780941164613,2.793403097494284,0.8765836802069197,0.5781217698621937,0.011378460137354949,0.26702550734018066,145.22740124856526,251.23473349973273,57786.17691159188,N,Monash
tune_monash_on,tune,13 TeV,CR ON,28,117,55.623931623931625,12.93952171253524,0.23262508303113447,3.0100573127616777,1.1962592055006518,0.9234375737957567,0.015586159653099407,0.4116402925578228,167.43122214917094,1162.0097788916542,94851.81594615824,N,Monash
tune_monash_on,tune,13 TeV,CR ON,29,45,53.333333333333336,12.65086733961132,0.23720376261771225,3.000833333333332,1.8858799563801885,1.3217042129496985,0.023042228500425723,0.5960461897218008,160.0444444444444,1048.2518518518507,75938.97777777776,N,Monash
tune_monash_on,tune,13 TeV,CR ON,30,32,55.3125,14.171797477737254,0.2562132877331029,3.631002824858757,2.5052435245276055,1.8423812990951578,0.027638961812778362,0.8517336312186445,200.83984375,2600.49462890625,127597.38008117676,N,Monash
tune_monash_on,tune,13 TeV,CR ON,31,11,55.09090909090909,11.106546353427174,0.20160397671237443,2.239123912391239,3.3487497246370848,1.8413717019797937,0.03173984239737073,0.7110807533979417,123.35537190082646,478.08414725769995,33619.76162830408,N,Monash
tune_monash_on,tune,13 TeV,CR ON,32,5,47.4,10.190191362285598,0.21498294013260755,2.190717299578059,4.557192117960357,1.72912065612885,0.036974218443325976,0.7182787867503961,103.84,208.12800000000033,16992.0832,N,Monash
tune_monash_on,tune,13 TeV,CR ON,33,2,58.0,9.0,0.15517241379310345,1.396551724137931,6.363961030678928,0.0,0.017026055076132685,0.15323449568519415,81.0,0.0,6561.0,N,Monash
tune_monash_on,tune,13 TeV,CR ON,34,1,55.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,Monash
tune_monash_on,tune,13 TeV,CR ON,37,1,74.0,0.0,0.0,0.0,0.0,,,,0.0,0.0,0.0,N,Monash


==> anc/S2/reproduced_results/all_matched_bins_with_uncertainties.csv <==
kind,comparison,nmpi,events_on,events_off,mean_on,mean_off,mean_se_on,mean_se_off,mean_ratio,mean_ratio_se,mean_ratio_ci95_low,mean_ratio_ci95_high,mean_difference_z,sigma_on,sigma_off,sigma_se_on,sigma_se_off,sigma_ratio,sigma_ratio_se,sigma_ratio_ci95_low,sigma_ratio_ci95_high,sigma_difference_z,cv_on,cv_off,cv_se_on,cv_se_off,cv_ratio,cv_ratio_se,cv_ratio_ci95_low,cv_ratio_ci95_high,cv_difference_z,scaled_variance_on,scaled_variance_off,scaled_variance_se_on,scaled_variance_se_off,scaled_variance_ratio,scaled_variance_ratio_se,scaled_variance_ratio_ci95_low,scaled_variance_ratio_ci95_high,scaled_variance_difference_z,full_central_ordering,marginal_95_ordering,bonferroni_family_z_threshold,simultaneous_approx95_ordering
baseline,13 TeV,3,274585,275123,8.071227488755758,9.537294228399661,0.00842133926274617,0.008927172419515475,0.846280642650373,0.0011862383029448953,0.843955658299519,0.8486056270012269,-119.45985659501586,4.412854093747982,4.682495536489548,0.007913717649367791,0.007829138514863656,0.9424150133961013,0.002310672498193471,0.9378861785195749,0.9469438482726278,-24.222102904599232,0.546738906801431,0.49096687428875324,0.0008516053276439193,0.0007492022303071939,1.113596324789677,0.0024282373150561216,1.1088370671062506,1.1183555824731033,49.17060649071798,2.4126790230899906,2.298950197421312,0.007703869963686109,0.007038023482178603,1.0494698953445125,0.004642401827531114,1.0403709549607887,1.0585688357282363,10.899077580378071,True,True,3.584412468283918,True
baseline,13 TeV,4,207204,207381,10.128245593714407,12.642995259932203,0.011131735283378012,0.012036531754690464,0.8010954196757897,0.0011648537469892025,0.7988123482844343,0.8033784910671451,-153.3858422197253,5.067128729860781,5.481328722850128,0.010267163291280081,0.011120881417154253,0.9244343818930868,0.002650710007264924,0.9192390857453876,0.929629678040786,-27.365809848815154,0.50029678713611,0.43354668811918234,0.0008913949055009839,0.0008239970552693742,1.153962885304242,0.0030062525977127144,1.1480707384842952,1.159855032124189,54.988084081943704,2.535068223554427,2.37641191428422,0.009263367653773153,0.009064932074748502,1.0667629666037903,0.005635006514249884,1.055718556783212,1.0778073764243687,12.24122032388534,True,True,3.584412468283918,True
baseline,13 TeV,5,166510,166560,12.092847276439853,15.789199087415946,0.013741295196587863,0.015255563522929448,0.7658936472640908,0.0011423788841253518,0.763654625794506,0.7681326687336756,-180.03044919464094,5.607223018537633,6.226064430847122,0.012236706304817654,0.042940510606522604,0.9006047208179487,0.00651490501002306,0.887835741635604,0.9133737000002935,-13.859823346035482,0.4636809586987859,0.3943242716984498,0.0009028576225258351,0.002665050637788767,1.1758874408151445,0.008270516374732606,1.1596775265871198,1.1920973550431693,24.64848767169474,2.5999625448734296,2.455088322241415,0.010340060736420666,0.03344296209521451,1.0590097803486553,0.015027966600761914,1.029555507050291,1.0884640536470196,4.138674722489333,True,True,3.584412468283918,True
baseline,13 TeV,6,139540,140298,13.98806077110506,18.990185177265534,0.016346889493585745,0.018124602979284355,0.7365942269931699,0.0011114072731947303,0.7344159087655524,0.7387725452207874,-204.94279679932487,6.106389267804456,6.788819191097694,0.01425168532134896,0.01485045373404521,0.8994773753603393,0.002877227767037584,0.893838112561627,0.9051166381590516,-33.155550623555015,0.43654294671198013,0.35749094217496413,0.0009158585111148359,0.0007420860461709165,1.2211300908942364,0.003603997595705883,1.2140663854062839,1.228193796382189,67.06337513438328,2.6657011647377677,2.4269413688809927,0.011413278575126971,0.010087823721971704,1.0983788891310802,0.006554369944888229,1.0855325600977475,1.1112252181644129,15.674432594816361,True,True,3.584412468283918,True
baseline,13 TeV,7,120063,119757,15.879813098123485,22.26945397763805,0.018925993295188737,0.02139383967624276,0.713075997016777,0.0010915793667081613,0.710936540771762,0.715215453261792,-223.69730490121532,6.557877159427636,7.403535973556347,0.01620801776359945,0.018332679996049858,0.8857763618426112,0.003098961409451949,0.8797025090906059,0.8918502145946166,-34.558827531939116,0.4129694171402168,0.33245251459647973,0.0009235502847591221,0.0007841776038074744,1.242190685913343,0.004037617252871546,1.2342771015143572,1.2501042703123286,66.45716880641125,2.708202708205971,2.4613241513143045,0.012351057085964876,0.011666737721995049,1.1003031464830986,0.007237536323841931,1.086117835951568,1.1144884570146292,14.530783368880309,True,True,3.584412468283918,True
baseline,13 TeV,8,105978,105923,17.69703145935949,25.55275058297065,0.021430266496633092,0.024399050561090676,0.6925685515497295,0.0010680263203547862,0.6904752584272933,0.6946618446721657,-241.90689262334286,6.9764651869901275,7.940869579932925,0.01822217794053231,0.020266852325213525,0.8785517904260879,0.003208351991412144,0.8722635360731927,0.884840044778983,-35.38549357272365,0.3942166912575872,0.3107637885850547,0.0009364016230972872,0.0007627265992678831,1.268541270694709,0.0043328001127992425,1.2600491385214114,1.2770334028680066,69.09925459512998,2.750239022688992,2.467734715319768,0.013321696282137592,0.012130541762428683,1.1144792045982208,0.0076912317559487495,1.0994046673598106,1.129553741836631,15.679745851705176,True,True,3.584412468283918,True
baseline,13 TeV,9,93432,93574,19.59660501755287,28.854468121486736,0.023972299742325374,0.02755488972212838,0.6791532228230568,0.0010539759819830688,0.6770874678577997,0.6812189777883139,-253.4790680429633,7.32752859755391,8.429004284291036,0.020211330042768882,0.02156688335806998,0.8693231549555712,0.003270639465786888,0.8629128193962136,0.8757334905149289,-37.265895631962046,0.3739182675259603,0.29212128426010747,0.0009470754535191651,0.0007174879196096268,1.2800103507453433,0.004516071416936814,1.2711590134165365,1.2888616880741501,68.84300185835313,2.739896798444288,2.4622915565610457,0.014117856138646277,0.012124528342969437,1.1127426364857291,0.007930731064776117,1.097198689227695,1.1282865837437632,14.917295712147455,True,True,3.584412468283918,True
baseline,13 TeV,10,82993,83073,21.38615304905233,32.240378943820495,0.0267930643365166,0.031053030044671207,0.6633344194346514,0.001048250101192642,0.6612798869895233,0.6653889518797795,-264.6460020959654,7.718681463488682,8.95022453576209,0.022014948373007378,0.023927517000987546,0.8624008741509697,0.0033713037484448143,0.8557932402230729,0.8690085080788664,-37.87688978857225,0.3609195840778253,0.2776091605920028,0.0009486414432027715,0.000718222613669665,1.3000996916245944,0.004794874623738752,1.2907019100516814,1.3094974731975073,70.0170585683705,2.7858233034315556,2.4846643204828616,0.01487668846447303,0.012851584990199045,1.1212071105404564,0.008335512337502316,1.1048698065662625,1.1375444145146503,15.31908469417233,True,True,3.584412468283918,True
baseline,13 TeV,11,73050,73396,23.1547022587269,35.640974985012804,0.029763745929538007,0.03472754041747297,0.6496652313373459,0.0010479020099474232,0.6476113811385218,0.65171908153617,-273.0009505380661,8.044474859611938,9.40827972845047,0.024491017698081735,0.02667575643348673,0.8550420578254694,0.003557210497627566,0.8480700533646915,0.8620140622862472,-37.66029044868738,0.3474229454442677,0.2639736913035262,0.000979785280989787,0.0007223724120788082,1.3161271630087887,0.0051718706963462535,1.305990482711252,1.3262638433063254,68.55316386605175,2.794835150278741,2.4835383287352077,0.016004318688864642,0.01362696039588694,1.1253440778190316,0.008924892019845124,1.1078516108942262,1.142836544743837,14.809690145399735,True,True,3.584412468283918,True
baseline,13 TeV,12,64080,64169,24.889903245942573,39.00889837772133,0.03282188877089364,0.03872058044179112,0.638057065978506,0.0010531222137297365,0.6359929843682766,0.6401211475887354,-278.15295680549093,8.308542025523467,9.808542871908015,0.026541170569622755,0.029977938581579523,0.8470719997890207,0.0037449297741302726,0.8397320723070937,0.8544119272709477,-37.4636225986878,0.33381174460281937,0.2514437289905589,0.0009921900384735974,0.0007473605080558499,1.3275803136667337,0.005580422675210252,1.316642886204811,1.3385177411286564,66.30972337400726,2.7734889086458314,2.466296595676317,0.016719147394409266,0.014666824177457205,1.1245561111782159,0.009522596494904445,1.1058921650088958,1.143220057347536,13.812212761619007,True,True,3.584412468283918,True
baseline,13 TeV,13,55221,54977,26.664330598866375,42.35933208432617,0.036740603859786086,0.043380730670179765,0.6294794862625497,0.0010806894114220496,0.6273613739376886,0.6315975985874107,-276.0843736082446,8.633729215397192,10.171555693308528,0.02920675497235794,0.03252990017498702,0.8488110841370103,0.003951467364361728,0.8410663504167759,0.8565558178572448,-35.17636650560069,0.32379321068589856,0.24012549756591217,0.001023051923313934,0.0007499290660694071,1.3484332733012678,0.005990527280206049,1.3366920555836592,1.3601744910188764,65.95929182365562,2.7955429028461007,2.4424498718750973,0.01789036703904614,0.015236334656720049,1.1445651085972666,0.010228933662003134,1.124516767019491,1.164613450175042,15.025764209152939,True,True,3.584412468283918,True
baseline,13 TeV,14,45941,45973,28.288065127010732,45.72449046179279,0.04132146048319136,0.04922362879354719,0.6186633211505798,0.0011226081721610907,0.6164630495643937,0.6208635927367658,-271.30630591135446,8.85678057279563,10.554193431133113,0.03235169362716949,0.03765102664905459,0.8391717122285823,0.00428462670337389,0.830773998202771,0.8475694262543937,-34.19374755950751,0.3130924838100282,0.23082145529761905,0.0010713328852290597,0.0007989333797760302,1.3564271285194422,0.006601898585156562,1.3434876450629494,1.3693666119759351,61.560236389621274,2.7729914280969883,2.4361342872667167,0.019205579291494673,0.016922706758076392,1.1382752759529595,0.011165726930603612,1.1163908533077676,1.1601596985981515,13.159764448768017,True,True,3.584412468283918,True
baseline,13 TeV,15,37186,37389,29.994702307319958,49.07304287357244,0.047431688277029344,0.056438714106632086,0.6112256455055319,0.0011951521577278218,0.6088831903203401,0.6135681006907238,-258.7838008059937,9.146571120029954,10.913122624502556,0.03821196625178103,0.04240724813610148,0.8381259365210216,0.00478199610560937,0.8287533963798165,0.8474984766622268,-30.946782654841375,0.3049395532022936,0.22238528498463372,0.0011914754484789107,0.0008461936776731105,1.3712218109366552,0.007478533874083892,1.356564153886288,1.3858794679870223,56.49028047727552,2.789151310674936,2.426917884922255,0.022127582310444354,0.01845653059713384,1.149256564469335,0.012630035191734045,1.124502150370063,1.1740109785686073,12.57123530789285,True,True,3.584412468283918,True
baseline,13 TeV,16,29513,29283,31.58021888659235,52.46357955127549,0.05412972921185961,0.06605222508945459,0.601945562172846,0.0012801839253042315,0.5994364477856626,0.6044546765600294,-244.53979533988743,9.299134588917504,11.303039256371893,0.0416935233690364,0.05304946611279686,0.8227109875492361,0.005340048220311387,0.8122446853617186,0.8331772897367536,-29.699388860703987,0.294460738930012,0.2154454452602652,0.0012497465557213259,0.0009848020700699688,1.3667531405655557,0.008525210498236556,1.3500440350283893,1.3834622461027222,49.6597927824337,2.738230042462282,2.4351883253832995,0.023442434014085866,0.02235321131182819,1.1244428260107084,0.014113984278778838,1.0967799251459374,1.1521057268754795,9.355573769799827,True,True,3.584412468283918,True
baseline,13 TeV,17,22215,22429,33.14994373171281,55.65981541753979,0.06416685927474684,0.07770963204255014,0.5955812731866595,0.0014214323822296787,0.5927953169110304,0.5983672294622887,-223.36132637187345,9.563876107277238,11.638038995186287,0.05102019149388768,0.05788296602803725,0.8217772866402182,0.005993652258818644,0.8100299440770765,0.8335246292033599,-26.881702125816805,0.2885035396946385,0.2090923030894359,0.0014507448593838214,0.001019217025284566,1.3797903386775345,0.009663121188949398,1.3608509691689479,1.3987297081861212,44.78965467127365,2.759212110150463,2.4334243769481656,0.028103731415264906,0.023723748540098764,1.1338803606508119,0.015986833256894064,1.1025467432404523,1.1652139780611714,8.8581751399934,True,True,3.584412468283918,True
baseline,13 TeV,18,16355,16163,34.63179455823907,59.01948895625812,0.07578713265604423,0.09421154689364188,0.5867857409593327,0.0015894272842475322,0.5836705207261622,0.5899009611925031,-201.69930860152957,9.692163916466608,11.97747081094691,0.05813936951307784,0.06918729275777886,0.8091995438309375,0.006738769292115203,0.7959917987182672,0.8224072889436078,-25.287823420560773,0.2798631731361087,0.20294094413158895,0.0015938545483413834,0.0011479806825138053,1.3790375044014904,0.011069549893952889,1.3573415852842736,1.4007334235187072,39.16135343932326,2.71247974821764,2.4307192346821145,0.03116946521129204,0.027520178960449254,1.1159165194874403,0.018001565563040414,1.0806340993185446,1.151198939656336,6.776348280035825,True,True,3.584412468283918,True
baseline,13 TeV,19,11620,11396,36.26454388984509,62.35240435240435,0.09234984596942306,0.11446536455748307,0.5816061828968863,0.001825823026118897,0.5780276355235493,0.5851847302702232,-177.37893135242672,9.954953584406862,12.219412224433318,0.07218551882557436,0.08457587192280303,0.8146835053572741,0.00816662416977115,0.7986772161092484,0.8306897946052998,-20.365164795745095,0.27450927315246004,0.19597339270786485,0.0018698141925475784,0.0013317910160591327,1.4007476696679313,0.013477696916131193,1.3743318691177675,1.427163470218095,34.21118094439793,2.732727072722004,2.394679670518155,0.03781326053455641,0.03255421903916901,1.1411660216461033,0.02213613082332632,1.0977800024753166,1.18455204081689,6.7750278360250435,True,True,3.584412468283918,True
baseline,13 TeV,20,7767,7789,37.469808162739795,65.71023237899603,0.11476058025966107,0.14327708466843023,0.5702279052465632,0.002143839666880099,0.5660260567108498,0.5744297537822766,-153.83924198634983,10.113917065122466,12.644963731761248,0.08860263088545894,0.10602364742869642,0.7998375700927182,0.009699104798293577,0.7808276740057831,0.8188474661796532,-18.318116173763638,0.2699217733166781,0.19243523076937333,0.0022405023606852058,0.0015755124873952074,1.40266297516056,0.016353519184919764,1.3706106665376323,1.4347152837834876,28.29014254854771,2.7299664293956685,2.433336513791832,0.04583659738945169,0.039977295831231226,1.1219025457114449,0.026354490185653504,1.0702486941166496,1.1735563973062402,4.8771076614577815,True,True,3.584412468283918,True
baseline,13 TeV,21,5164,5168,38.87470952749806,68.89725232198143,0.14284238574724697,0.17820024980930255,0.5642417980012132,0.0025354008130768543,0.559272503721209,0.5692110922812175,-131.45638781086495,10.264793381507726,12.810602657091572,0.11216895903905197,0.1313588903745642,0.8012732621775166,0.012007181795869256,0.7777396183017878,0.8248069060532454,-14.738322109141263,0.2640481049574638,0.1859377874348756,0.002752413831595634,0.0018747075006971352,1.4200884532410938,0.020594397086036328,1.379724176669146,1.4604527298130416,23.455060531416944,2.710399240167032,2.381975113766945,0.05702390986977903,0.048049069076031174,1.1378789075091154,0.03316568730564394,1.072875354867536,1.2028824601506947,4.4043365746324845,True,True,3.584412468283918,True
baseline,13 TeV,22,3118,3213,40.385182809493266,72.21195144724557,0.1863675870670778,0.23436654061759654,0.559258986914329,0.003155204243649819,0.5530749002329074,0.5654430735957505,-106.28986141823871,10.406589838832922,13.284676169748522,0.1422888248774016,0.16623057134454128,0.7833529177422107,0.014518971310927789,0.754896256880222,0.8118095786041994,-13.153235169976366,0.25768336589989793,0.18396783224247362,0.0033219322840427885,0.0022730087951400206,1.4006979522390937,0.025011347453764404,1.3516766120248978,1.4497192924532896,18.313752439251914,2.681605097210144,2.443953076991883,0.07018362483226738,0.06025867782598085,1.097240827762034,0.0394536470739662,1.0199131004383062,1.1745685550857619,2.5691210350948253,True,True,3.584412468283918,True
baseline,13 TeV,23,2035,1995,42.212285012285015,75.89223057644111,0.2385486428344227,0.3016826989069226,0.5562135239886965,0.003843007463654232,0.5486813677676156,0.5637456802097774,-87.57114054889298,10.761161690134806,13.474785318714025,0.18254712816259286,0.21358174894134607,0.7986147041014086,0.01854090980833561,0.7622751886364654,0.8349542195663517,-9.658270233667928,0.2549296179300171,0.1775515782889236,0.004093406225810894,0.0027778270887453523,1.4358059803623873,0.03218893836565549,1.372716820465123,1.4988951402596515,15.64157018536196,2.7433388381492034,2.392469400442091,0.08928465215779748,0.0747514378658158,1.1466557681541412,0.05173257600035355,1.0452617823659671,1.2480497539423152,3.0131675215661224,True,True,3.584412468283918,True
baseline,13 TeV,24,1143,1144,43.116360454943134,78.37062937062937,0.3118976219152815,0.3947110067329114,0.5501596810080189,0.004849359984217948,0.5406551100908821,0.5596642519251558,-70.07860616258392,10.544723071469171,13.350337635749442,0.24469455580280816,0.27198963077878796,0.7898469206675781,0.024390284439914964,0.7420428415926571,0.8376509997424991,-7.668539861139376,0.2445643129477144,0.17034873578229412,0.005430603869264006,0.0034513721134846903,1.4356684939550586,0.04315526576103543,1.3510857273201746,1.5202512605899425,11.53391960745915,2.5788629531977705,2.2742131385166986,0.11564112140915653,0.09169783580747065,1.1339583390498624,0.06838205070917505,0.9999319824708877,1.2679846956288372,2.064231501075758,True,True,3.584412468283918,True
baseline,13 TeV,25,646,610,45.22910216718266,81.60819672131147,0.4280685196936194,0.5858617300350667,0.5542225411699528,0.006583669564293263,0.5413187859378256,0.5671262964020801,-50.13746121820181,10.880016396083029,14.469717333072047,0.3090605898664178,0.46307618949440604,0.7519163053182537,0.03217565556989502,0.6888531792222938,0.8149794314142136,-6.4477299491906095,0.2405534462273132,0.17730715681030815,0.006640295361620382,0.0054860465349948935,1.356704661869171,0.056255569577752663,1.2464457715669885,1.4669635521713533,7.342799929061038,2.617225439087445,2.565584440175839,0.14449938087213487,0.16045764413543462,1.0201283567607178,0.08510455680143375,0.8533264905096644,1.1869302230117713,0.23915373653087904,True,True,3.584412468283918,True
baseline,2.76 TeV,3,315094,314941,7.15700711533701,8.375743393206982,0.0068138733406509075,0.007286846491410984,0.8544921661689864,0.0011020301216662903,0.8523322268206421,0.8566521055173306,-122.16288442545162,3.8248474914743036,4.089349425505459,0.006242131165795866,0.006867671967186995,0.9353193120691902,0.0021902866971892955,0.9310264290268819,0.9396121951114984,-28.500589805522587,0.5344199649149292,0.4882371908411214,0.0007724156225112882,0.0007661277532312783,1.094590856534803,0.0023351731091474912,1.0900140013432076,1.0991677117263985,42.450385886277985,2.044074862198652,1.996572475876539,0.005993841874579593,0.006252972487756517,1.0237919669313575,0.004392400785872534,1.015183019585382,1.0324009142773332,5.4841597161090405,True,True,3.584412468283918,True
baseline,2.76 TeV,4,235445,234495,8.93358533840175,11.046849612998145,0.008947240874540704,0.009836907937574822,0.8086998240557337,0.0010837782981111673,0.8065756576242097,0.8108239904872577,-158.92445297903,4.341440621018677,4.763491563319995,0.007765689864140588,0.00894874025474859,0.9113988265348868,0.0023641532531436388,0.9067651713047921,0.9160324817649815,-35.62075682402902,0.4859684501312858,0.4312081480420526,0.0007819382707036544,0.000767228709503502,1.1269927350349902,0.002703543626722632,1.1216938868959812,1.1322915831739992,49.98768505128522,2.1098031699334534,2.0540563752331575,0.0068606090538016655,0.007290278300003189,1.0271398562242324,0.0049442619849165755,1.0174492808036655,1.0368304316447994,5.568665377044975,True,True,3.584412468283918,True
baseline,2.76 TeV,5,185295,184654,10.615094848754689,13.742025626306498,0.011211649954369277,0.012467150882516095,0.7724548867405767,0.0010755220109594551,0.7703469023345161,0.7745628711466374,-186.4936033511692,4.826156269984261,5.3573075075155945,0.009648369519667478,0.009865962070019045,0.9008548161952252,0.00244863294109368,0.8960555838193233,0.9056540485711272,-38.49040835643825,0.45465032001578787,0.3898484585314735,0.0008216801863791941,0.0006842202469517039,1.1662232081881703,0.002938005375659064,1.1604648234654935,1.171981592910847,60.60443442036695,2.194213492594545,2.088538073684045,0.008035264802924729,0.007271155873829151,1.0505977938549598,0.005308479643189983,1.0401933649416433,1.0610022227682763,9.751576992976595,True,True,3.584412468283918,True
baseline,2.76 TeV,6,149698,148992,12.244031316383653,16.488006067439862,0.013481063718674177,0.015269830196694022,0.7426023053547322,0.0010684093269225886,0.7405082615532173,0.744696349156247,-208.35192565040492,5.215934877487345,5.894075337101701,0.01132791306311697,0.01182493277981612,0.8849454035061896,0.002616457638784333,0.8798172407670976,0.8900735662452816,-41.412383731749074,0.4259981653679649,0.3574765385816534,0.0008442758454977185,0.0006888262891898814,1.1916814654695447,0.0032940520432023545,1.1852252421016676,1.1981376888374218,62.88549365932975,2.2219786884883903,2.106993649646608,0.008909203698469202,0.008055854869022399,1.0545730353107936,0.005842661875554381,1.0431216284608618,1.0660244421607254,9.573092480117,True,True,3.584412468283918,True
baseline,2.76 TeV,7,119865,119478,13.7631001543403,19.177187431995847,0.016041009240435132,0.01838150574694481,0.7176808488286188,0.001082996642817609,0.7155582144133186,0.7198034832439191,-221.91981332031176,5.5536420398915745,6.353675880280311,0.013522407350426868,0.0142843620142112,0.8740833093372335,0.002896768597230317,0.8684057472151155,0.8797608714593516,-40.67333982132007,0.40351679328150425,0.3313142713346812,0.000902303974203834,0.0007173895534766578,1.2179275938098264,0.003790984205976946,1.2104974013001515,1.2253577863195013,62.635784230122056,2.2409878269704,2.1050634945718105,0.010146276544114274,0.009070605456639964,1.0645701817304272,0.00665387013909501,1.0515288358999944,1.07761152756086,9.987343178875458,True,True,3.584412468283918,True
baseline,2.76 TeV,8,94076,94318,15.289287384667716,21.931497699272672,0.019113750240417622,0.022081078160347854,0.6971383165124544,0.001119018256046586,0.6949450810325603,0.6993315519923485,-227.43702020351228,5.862533379849987,6.7813719653212345,0.015502047724606885,0.016772173169573634,0.8645055026962052,0.0031300793075948454,0.8583706599845652,0.8706403454078452,-40.23114642193134,0.3834405902873542,0.30920697064597324,0.0009397785181543176,0.0007435326465803452,1.2400774454932157,0.0042578693884519955,1.2317321748409742,1.2484227161454573,61.94692007896425,2.2479332597489967,2.0968474822205088,0.011111993268817164,0.010009032931474426,1.0720537753983383,0.0073668387261523315,1.0576150368151649,1.0864925139815118,10.102577845519926,True,True,3.584412468283918,True
baseline,2.76 TeV,9,70994,70899,16.734005690621743,24.682252217943837,0.023117487412582783,0.027114033616548083,0.6779772584309073,0.001196626344163454,0.675631913893395,0.6803226029684195,-223.06927003398962,6.159585003382122,7.219617434005445,0.01856085376730435,0.025617518340169995,0.8531733238896542,0.003971678020794845,0.8453889780107069,0.8609576697686014,-33.50839545823434,0.36808789941036923,0.2925023766168644,0.001032095213715477,0.0010089283458912354,1.258409944109654,0.0055938735129010715,1.2474461534902952,1.2693737347290126,52.36940342592534,2.267268705134537,2.1117552577111414,0.012820791937430251,0.014595535540640246,1.0736417948318269,0.009587670031906682,1.0548503068736357,1.092433282790018,8.005079346976725,True,True,3.584412468283918,True
baseline,2.76 TeV,10,50799,51876,18.167759207858424,27.38179504973398,0.02862794688436987,0.03333909360150086,0.6634977427469616,0.0013212551040625822,0.6609081303286092,0.666087355165314,-209.67788690697677,6.452348026542256,7.593413134599752,0.023335888456192926,0.025547274092982415,0.8497296159406661,0.0041972982964852724,0.8415030624471836,0.8579561694341485,-32.977838873476344,0.355153761821728,0.27731611900562825,0.00119372055009773,0.0009017503687622427,1.280681999644312,0.0059892710391381354,1.2689432441139523,1.2924207551746716,52.029272206226445,2.2915756742094855,2.1057758604935652,0.015588072840912843,0.013696138662982547,1.0882334236998858,0.010241825306911322,1.0681598149623888,1.108307032437383,8.954106725136306,True,True,3.584412468283918,True
baseline,2.76 TeV,11,35616,35412,19.440195417789756,30.02055800293686,0.03519974301008744,0.04218078068537124,0.6475627606884574,0.0014841372442909206,0.6446539051415326,0.6504716162353822,-192.5855303236782,6.642966526671675,7.937611542256288,0.02821384101219577,0.03132940965575408,0.8368974081570377,0.004852342635001171,0.8273869913517873,0.8464078249622882,-30.707146205584465,0.34171295009682284,0.26440586285837075,0.0013581647074234469,0.0010185831038631511,1.2923803822000033,0.007153514577622956,1.27835975126498,1.3064010131350265,45.5368579936928,2.2699876892234228,2.0987510288648368,0.018215573931949385,0.016102206333955673,1.0815897922161848,0.012007931189015036,1.0580546795568802,1.1051249048754894,7.043209567682529,True,True,3.584412468283918,True
baseline,2.76 TeV,12,23071,23333,20.856053053617096,32.61419448849269,0.04564772310028002,0.05424645719845868,0.6394777912106878,0.0017579146327935601,0.6360323418425164,0.6429232405788592,-165.84808837080047,6.933496960108752,8.286224021888701,0.03679115487008927,0.04168746965740916,0.8367498804996563,0.006118412922741013,0.8247580115285394,0.8487417494707731,-24.32933142187449,0.3324453069947607,0.2540680262642188,0.0016627487851984767,0.0012423291443711352,1.308489351781059,0.009152447377187855,1.2905508845513727,1.3264278190107452,37.76126515359796,2.3050085254505945,2.105264582424419,0.023228545980908295,0.020592185732652476,1.0948783087378742,0.015376236639880142,1.064741438705944,1.1250151787698044,6.43464279533971,True,True,3.584412468283918,True
baseline,2.76 TeV,13,14052,14441,22.255408482778254,35.220621840592756,0.060367517100408496,0.07145296489050516,0.6318857339744147,0.0021403411447246602,0.6276907424161251,0.6360807255327043,-138.60583560327223,7.156033819263204,8.586553658687961,0.04787316278941209,0.052526917819565734,0.8334000000131201,0.007554884960759833,0.8185926975826875,0.8482073024435527,-20.128377896274184,0.321541337908972,0.24379335769681718,0.0020317600136722726,0.001458678468910563,1.318909345794575,0.011477299361548059,1.2964142524061564,1.3414044391829938,31.084792893287624,2.300960688367741,2.093344747495428,0.02928706386935412,0.02497377449757493,1.0991790488025033,0.019175356242542074,1.0615960411763956,1.136762056428611,5.394129527890332,True,True,3.584412468283918,True
baseline,2.76 TeV,14,8239,8395,23.47712100983129,37.793567599761765,0.08050409940354088,0.0981538979980059,0.6211935654886225,0.002672093368161569,0.6159563587236975,0.6264307722535475,-112.7765398866883,7.3072715606556455,8.993275581012945,0.06173569962288252,0.07296581902025887,0.8125261474343257,0.009517470441800705,0.7938722481444718,0.8311800467241797,-17.63993677084325,0.31125075164010313,0.2379578365359092,0.0025025614643007367,0.001904981156675806,1.3080079907060913,0.014840889983242215,1.2789203808404153,1.3370956005717674,23.30370931640467,2.274393765692419,2.1400204006290626,0.03669401817785944,0.03404490115684178,1.0627906935017335,0.02408052868783973,1.015593724544884,1.109987662458583,2.6845125998536776,True,True,3.584412468283918,True
baseline,2.76 TeV,15,4488,4785,24.76403743315508,40.43615464994775,0.11054817685438534,0.13191111740477987,0.6124231556520442,0.003386087460110527,0.6057865461817249,0.6190597651223635,-91.05935520729642,7.405902816899377,9.124779326234027,0.08803606547252532,0.09712637711148922,0.811625416036876,0.012950638466428967,0.7862426310658762,0.8370082010078758,-13.11245576528176,0.2990587797684419,0.22565892838293952,0.003388893445640209,0.002348511663044719,1.3252689885194529,0.020390377689122295,1.2853045826176042,1.3652333944213015,17.802023428645164,2.2148002595055942,2.0590879244887716,0.0504813888718061,0.0428262454974493,1.0756219941678706,0.03318940082206058,1.0105719638881678,1.1406720244475734,2.3521452652066133,True,True,3.584412468283918,True
baseline,2.76 TeV,16,2514,2495,25.904932378679394,43.31462925851704,0.14998410768813733,0.19043855932363013,0.5980642757916635,0.0043478923823364836,0.589542563313628,0.6065859882696991,-71.81954329726143,7.520173844622412,9.512401272484418,0.11296318722311281,0.13943421741841694,0.7905652452210227,0.016592502162986075,0.758044538568167,0.8230859518738783,-11.10180418999422,0.290298918163236,0.21961174400711225,0.004124942845578614,0.0031708500227555243,1.3218733792025006,0.026778051249227316,1.2693893631778472,1.374357395227154,13.586292421406128,2.1830983314933494,2.0890350331457768,0.06257418459991575,0.06008760787404939,1.045027152180367,0.04243502321574557,0.9618560349943845,1.1281982693663493,1.0842680902805395,True,True,3.584412468283918,True
baseline,2.76 TeV,17,1182,1213,27.17597292724196,45.80873866446826,0.22581606484285818,0.2762936429719218,0.5932486621449178,0.006091270814432968,0.5813099907285492,0.6051873335612864,-52.21678462534816,7.763607541394443,9.622796312867793,0.15240318188132615,0.19668014022617844,0.8067932946905251,0.022863827773595892,0.7619810157055505,0.8516055736754996,-7.472118682054061,0.2856791019839435,0.21006464254235743,0.005513273802012483,0.004273676737646055,1.3599580516094665,0.038135777837021045,1.2852133005264845,1.4347028026924484,10.839682566304885,2.217900430581336,2.0214092677204882,0.08435470973969211,0.081533964845833,1.0972050370989086,0.060827951164343884,0.9779844435634333,1.216425630634384,1.6748599922577732,True,True,3.584412468283918,True
baseline,2.76 TeV,18,566,559,28.43816254416961,48.72808586762075,0.335071664414036,0.4450058215361095,0.5836092684089289,0.00870004176375647,0.5665574998879719,0.6006610369298859,-36.423969835443074,7.971607710239315,10.521353111238806,0.2502012318081455,0.35079605977946227,0.7576599346070917,0.03469354977699304,0.6896618265483377,0.8256580426658456,-5.917514912943911,0.28031374030786854,0.21591968828453661,0.00860148395415161,0.0069920653094213475,1.2982314977153642,0.05791657595086432,1.1847170947437915,1.4117459006869368,5.809180436414577,2.234551173524226,2.2717672841102226,0.13618975081538878,0.1478773834258304,0.9836179916638895,0.08771168684155053,0.8117062444311947,1.1555297388965844,-0.1851218623444986,True,True,3.584412468283918,True
baseline,7 TeV,3,289852,290478,7.71430937167934,9.100754618249919,0.007732958584740387,0.00825065846194752,0.8476560126354452,0.0011456682671218057,0.845410544093656,0.8499014811772344,-122.60691675841248,4.163262885920833,4.4467757909131675,0.007280505519854045,0.007843942149920423,0.936243040278378,0.0023255204854720087,0.9316851038815428,0.9408009766752132,-26.491536945220723,0.5396805709147398,0.4886161617846461,0.0008250523564992487,0.0007979875016906433,1.104508227774504,0.002470834821084687,1.0996654805134305,1.1093509750355774,44.488088910592374,2.2468320911419024,2.172766519272876,0.0070285786278735584,0.00711912736406409,1.0340881411840848,0.004684472827713198,1.0249067431552104,1.0432695392129592,7.403489374011531,True,True,3.584412468283918,True
baseline,7 TeV,4,217803,217508,9.674976928692443,12.034555050848704,0.010220777333088517,0.011135558865297563,0.8039330816813325,0.0011290001586516667,0.8017202820318352,0.8061458813308298,-156.10778431137413,4.769972285117696,5.193374432930408,0.00929089475639956,0.009409934608585989,0.9184726321429891,0.002443361834576917,0.9136837309460186,0.9232615333399596,-32.018308778287434,0.49302156690128146,0.4315385497001952,0.0008507036692066095,0.0007320982444251558,1.1424739857975623,0.002764544589369736,1.1370555779687426,1.147892393626382,54.78071725256435,2.3516992100844125,2.241141270836862,0.008289990329697383,0.007588831419354837,1.049331088890379,0.005129110682140804,1.0392782166806633,1.0593839611000948,9.837022660013982,True,True,3.584412468283918,True
baseline,7 TeV,5,174812,175081,11.51549664782738,15.053860784436917,0.012630003278985887,0.013971886064891085,0.7649530451173301,0.0010990733069955229,0.7627989010192495,0.7671071892154107,-187.86817139077937,5.280670677289721,5.8462117938387355,0.011325166622459375,0.011418414952631066,0.9032636626088312,0.0026201222620542194,0.8981283173401133,0.908399007877549,-35.165490198357446,0.4585708145107247,0.38835298648986477,0.0008814929210713766,0.0007171610614908905,1.1808092906804322,0.0031475358013599644,1.1746402338697162,1.1869783474911482,61.791032051526535,2.4215614536476475,2.270393809789543,0.00949865070170639,0.008369234339475841,1.0665821247425429,0.005741212095542838,1.0553295558076732,1.0778346936774126,11.940838584808663,True,True,3.584412468283918,True
baseline,7 TeV,6,145770,145296,13.348000274404884,18.088130437176524,0.015053219331721296,0.016926993327082064,0.7379425043823626,0.001081420999727119,0.7358229581707721,0.7400620505939531,-209.25687323200856,5.747294696074257,6.452182637472598,0.012997065342729174,0.014443022192855908,0.8907520166424715,0.0028343256179567235,0.885196840510817,0.896307192774126,-36.27834398976425,0.4305734625354207,0.35670809981618834,0.000880653427468526,0.0007606864513844125,1.2070750923718727,0.0035666770534645512,1.2000845338025967,1.2140656509411487,63.4746534114797,2.474632577500151,2.3015458082798523,0.010299580277602983,0.009829792699507942,1.0752045727691433,0.006412026014315987,1.0626372327131501,1.0877719128251364,12.157110903898385,True,True,3.584412468283918,True
baseline,7 TeV,7,123848,123925,15.112153607648084,21.187379463385113,0.017500144382424674,0.019883307908999517,0.7132620451606152,0.0010631421153952723,0.7111783249039927,0.7153457654172377,-229.35981652502477,6.1586586083489285,6.999517468876047,0.014574839832050067,0.02144476528678823,0.8798690246483319,0.0034062602130658856,0.8731928773087511,0.8865451719879128,-32.429502407505,0.4075301752645039,0.3303625859428362,0.0008816852011681877,0.0009770909311080482,1.233584529862653,0.004520418561187825,1.2247246722876786,1.2424443874376276,58.63427050461874,2.5098392220546843,2.3123786913699464,0.011003732902320828,0.013755757727055416,1.0853928171115235,0.008020835913742497,1.0696722675946828,1.1011133666283641,11.209527500955048,True,True,3.584412468283918,True
baseline,7 TeV,8,106379,106758,16.837580725519135,24.260505067535924,0.020140129230157327,0.02288194181999139,0.6940325718136124,0.0010571956253603583,0.6919605064632929,0.696104637163932,-243.5109799023707,6.568863004694024,7.476409688229348,0.01662653111934702,0.01781925027675918,0.8786119646487351,0.003054628188255874,0.8726250034135928,0.8845989258838775,-37.23811905905693,0.3901310474335673,0.308172054432365,0.0009085894337277409,0.0007066444123357104,1.2659520609425992,0.004137527589919729,1.2578426558813156,1.2740614660038827,71.20461849889286,2.5627174044688896,2.3040205333996755,0.012082926596863636,0.010555193328001531,1.1122806274158923,0.007312145339120576,1.0979490859014935,1.126612168930291,16.124235239847906,True,True,3.584412468283918,True
baseline,7 TeV,9,91677,91638,18.54876359392214,27.39155153975425,0.02279013072509177,0.026305539310459668,0.677170972480391,0.001056013952911697,0.6751012231655124,0.6792407217952697,-254.06833551875587,6.900443637191616,7.963152101264604,0.018862680459933587,0.020390274291699494,0.8665467580477054,0.003245658387804488,0.8601853845014883,0.8729081315939226,-38.258519646454964,0.3720163666031454,0.29071562776235665,0.0009383285900155345,0.000718997763795427,1.2796572701184383,0.004520397401163414,1.2707974540163496,1.288517086220527,68.77510704206243,2.5670779698578183,2.3150127620862686,0.013129471152434982,0.011441007113613405,1.1088828588333097,0.00788656552316464,1.0934254744461918,1.1243402432204277,14.474089873260157,True,True,3.584412468283918,True
baseline,7 TeV,10,77497,77768,20.22559582951598,30.535014401810514,0.025925587729531897,0.03007819302501801,0.6623738755569981,0.0010707877596605356,0.6602751701129771,0.6644725810010191,-259.62183379595393,7.217238479753242,8.387879970250411,0.02097030700245513,0.02286340823018918,0.8604365471788908,0.0034279771359648293,0.853717835452573,0.8671552589052087,-37.73340329812748,0.35683687840834094,0.27469710214883897,0.0009591921109665662,0.00072695682150939,1.299019449484386,0.004900070456663378,1.2894154878676172,1.308623411101155,68.24831104372585,2.575376849843707,2.3041263210000773,0.014033540837757076,0.012169651842845233,1.1177238098325688,0.008482120092787093,1.1010991599381625,1.134348459726975,14.602776356605784,True,True,3.584412468283918,True
baseline,7 TeV,11,64015,64298,21.84761384050613,33.59739027652493,0.029545987489453723,0.03469009416357011,0.6502771096412042,0.0011064270915288569,0.6481085523902883,0.6524456668921201,-257.8561171870447,7.4754851742997985,8.796384626743428,0.02355723458781195,0.029761654334856013,0.849836096476758,0.003929317231883145,0.8421347762184344,0.8575374167350815,-34.80030714325431,0.3421648345157046,0.2618174969646262,0.0010049098861673314,0.0008597436202790707,1.3068829947676646,0.005757484683187954,1.295598532147075,1.318167457388254,60.754187407658705,2.557848147588894,2.3030474053120824,0.01519349195032988,0.015171242215997168,1.1106363428252073,0.009851394351337677,1.091327964699084,1.1299447209513305,11.867140569022322,True,True,3.584412468283918,True
baseline,7 TeV,12,51296,50816,23.398666562694945,36.76007556675063,0.034115571633179735,0.04063432874970247,0.6365238972429905,0.0011646294864745648,0.634241265394167,0.638806529091814,-251.83230842156553,7.726706271124564,9.159954746834888,0.02687695493091549,0.03044134897553933,0.8435310527919839,0.004058075546824572,0.8355773708736651,0.8514847347103027,-35.294338470425906,0.3302199401158798,0.24918215225651053,0.0010765807065601192,0.0008082121682809493,1.325215057039672,0.006094388134758947,1.3132702757877361,1.3371598382916077,60.19779294619814,2.5515124821437465,2.282497238388557,0.01679568424231845,0.014775871027567404,1.1178600522404636,0.010320581499879092,1.0976320842011902,1.138088020279737,12.025661209116729,True,True,3.584412468283918,True
baseline,7 TeV,13,39457,39468,25.062118255315912,39.86368703760008,0.040362974376984585,0.04799424064075646,0.6286954398291587,0.0012641755180015383,0.6262177013437383,0.631173178314579,-236.02985012497084,8.017614911860138,9.534802122312884,0.03245155514338024,0.035092720897122794,0.8408790039908329,0.0046001927674350195,0.8318627918447187,0.8498952161369472,-31.74196803985335,0.31990970715971007,0.23918515398035067,0.001209190955299523,0.0008638976582546055,1.3374981759360827,0.006992463214334015,1.3237931998727668,1.3512031519993986,54.32011631174164,2.5649128385725017,2.280583113797582,0.01965882590496142,0.0164032731430932,1.124674134020689,0.011821285720784884,1.1015048397569929,1.147843428284385,11.105131980507586,True,True,3.584412468283918,True
baseline,7 TeV,14,29088,29413,26.37682205720572,42.96940128514603,0.047801912429961846,0.058252467807902504,0.6138512818032643,0.001389281344918501,0.6111283404028307,0.6165742232036979,-220.19220867533804,8.15271391231798,9.990425602444038,0.0381770827815513,0.043346742471390295,0.8160527125414473,0.005209557773928779,0.8058421669291662,0.8262632581537284,-31.815326656598113,0.3090862839593214,0.23250092632539426,0.0013700831236038984,0.0009856494915946137,1.32939807528656,0.008153957391457531,1.313416612467829,1.3453795381052909,45.376136765912584,2.5198920473418247,2.322783206953174,0.022520185907656576,0.01967617431325742,1.0848589053849762,0.01335858645348013,1.0586765570517904,1.111041253718162,6.59116087069065,True,True,3.584412468283918,True
baseline,7 TeV,15,20671,20823,28.01107832228726,45.996926475531865,0.05855219278714935,0.0704216846909372,0.6089771745333419,0.0015778780693532098,0.605884590345414,0.6120697587212698,-196.38701414222203,8.418290484455452,10.161973545944788,0.04583191753184243,0.05175343680555138,0.82841098201981,0.0061758489485360755,0.8163065405067197,0.8405154235329003,-25.223178371532885,0.30053432386990137,0.22092722980850613,0.0015378303222533152,0.0011023379062308724,1.360331744214584,0.00972229394828216,1.3412763982288392,1.3793870902003287,42.07323959847312,2.5299852388862436,2.2450566648929042,0.026204472785047055,0.022374383538470013,1.1269137560975242,0.016197852261168884,1.0951665490387326,1.1586609631563158,8.269096670491285,True,True,3.584412468283918,True
baseline,7 TeV,16,13941,13960,29.331898716017502,49.1756446991404,0.07340704607069837,0.09014232036995819,0.5964720726178956,0.0018503447576864874,0.5928454635338476,0.6000986817019436,-170.69781758030436,8.667317619033131,10.650535450701776,0.05756014929158942,0.0674763194922831,0.813791725228428,0.007469261383826861,0.7991522419250116,0.8284312085318445,-22.360795550312474,0.29549118872076635,0.21658151135307738,0.0018578811064823152,0.0013341503549054788,1.3643417061535237,0.012009143485127277,1.3408042174375003,1.387879194869547,34.49925427246179,2.561115986268542,2.30670906463252,0.032497698041453825,0.028514578608346323,1.110289990851773,0.019668638754934294,1.071740167267173,1.148839814436373,5.884413425839103,True,True,3.584412468283918,True
baseline,7 TeV,17,9245,9305,30.885667928610058,52.324341751746374,0.09104915722753984,0.11385209661396647,0.590273415672338,0.00216275940103242,0.5860344851390891,0.594512346205587,-147.0603074645011,8.754460508758351,10.982449663035082,0.06913145705193584,0.08390928286149661,0.7971318583161154,0.00875874732338495,0.7799650290125943,0.8142986876196365,-20.493007154055423,0.28344734292273166,0.2098917883218002,0.002139535820650703,0.0015779646079054559,1.3504451278873195,0.014386931798531812,1.322247259714163,1.378642996060476,27.66813771366899,2.4814285699295398,2.305125999928585,0.03763096027800381,0.03458107340661602,1.0764828343467632,0.02296299243188155,1.0314761962030095,1.121489472490517,3.4496660994794532,True,True,3.584412468283918,True
baseline,7 TeV,18,5742,5734,32.19958202716823,55.252877572375304,0.11824176915766788,0.14766290151926179,0.5827675126058414,0.0026467475025572476,0.5775799828246578,0.5879550423870249,-121.86522255445989,8.959886601963175,11.181504481485934,0.09511239623363593,0.10980397284388758,0.8013131521611193,0.011587803196439898,0.778601475236159,0.8240248290860797,-15.293059475599797,0.2782609598597683,0.20236963164206914,0.00280535167848697,0.0019451720011300626,1.3750134227250461,0.01915326796022338,1.3374737073367633,1.412553138113329,22.231070860942538,2.4931866460969507,2.2627969431224537,0.050800441120091216,0.043555658890146266,1.1018163400276564,0.030883851124688482,1.04128510411937,1.1623475759359427,3.442957621582337,True,True,3.584412468283918,True
baseline,7 TeV,19,3432,3459,33.40122377622377,57.939288811795315,0.15732229074246348,0.19300321498015202,0.5764866028080057,0.003325744644073877,0.5699682630838439,0.5830049425321675,-98.5468081938757,9.216454874864505,11.351148998831002,0.12073139181153474,0.13995924000348162,0.8119402604805611,0.01460648994805375,0.7833120662418295,0.8405684547192928,-11.549072745239402,0.2759316525828948,0.19591453798652994,0.00343302468589442,0.0023638284572010497,1.4084286721073576,0.024409810846785,1.3605863219782237,1.4562710222364914,19.197345624473396,2.5431116245770404,2.2238551117222376,0.06386183879801673,0.05374728993871968,1.143559942899139,0.03985621502433061,1.065443196891367,1.221676688906911,3.824842603285184,True,True,3.584412468283918,True
baseline,7 TeV,20,2027,1933,34.98174642328564,60.99172271081221,0.20596591202437967,0.2683334731798937,0.5735490795882096,0.004215565249892472,0.5652867235239417,0.5818114356524774,-76.89176974548793,9.273041931793577,11.79752154132557,0.15067501719725188,0.19595997169859983,0.7860161051040265,0.018264039147033784,0.7502192461636107,0.8218129640444424,-10.212677934026509,0.2650823037703162,0.19342823939016537,0.004194569208135026,0.003208856543362869,1.3704426230940197,0.03141859556816282,1.3088633073355909,1.4320219388524484,13.567738176692858,2.4581193182385843,2.2819738209061553,0.077504891028693,0.07509261114516708,1.0771899728729066,0.049092131873153845,0.9809711624772343,1.1734087832685791,1.632243175731598,True,True,3.584412468283918,True
baseline,7 TeV,21,1044,1035,35.60727969348659,63.96038647342995,0.2866033952607275,0.37170248188846045,0.5567083261493168,0.005526841291693986,0.5458759162693277,0.5675407360293058,-60.40727214470488,9.260439106579977,11.958195130056739,0.2305343961451055,0.26792741672670345,0.7744010702170269,0.025936511266788947,0.7235664422495032,0.8252356981845506,-7.632506809987605,0.2600715130809032,0.18696252148232942,0.005999203351696155,0.004100549986967816,1.3910355456212844,0.04427654296333611,1.3042551160532052,1.4778159751893636,10.060822141793038,2.408376410241822,2.2357343138931203,0.11395744864142088,0.0982780597496854,1.0772194152390484,0.06957205050806933,0.9408607019126309,1.2135781285654659,1.1472596427099806,True,True,3.584412468283918,True
baseline,7 TeV,22,573,565,37.93368237347295,67.43716814159292,0.3899478249123386,0.5006660751598468,0.5625040822269753,0.00713274881108402,0.5485241514464798,0.5764840130074709,-46.4909681229236,9.334344241893161,11.900696749813452,0.2921669235038712,0.35061650114704773,0.7843527516184697,0.033715341394376534,0.7182718967590193,0.8504336064779202,-5.623135015717735,0.24607007961928512,0.17647088508856754,0.007332332655597307,0.005256243760988289,1.3943947722355845,0.05874807687714179,1.2792506573953963,1.5095388870757727,7.71463682584407,2.2969028307964656,2.100126488610219,0.13837851573056592,0.1234476818538079,1.09369737644539,0.09205760926092695,0.9132677777911121,1.2741269750996675,1.0611328988001765,True,True,3.584412468283918,True
tune,ATLAS A14,3,267771,268435,8.348297612512184,9.911513029224952,0.008677034773744177,0.009234580670551135,0.8422828671966134,0.0011756939868739782,0.8399785493255001,0.8445871850677267,-123.36409369327532,4.490069963488628,4.784502104398707,0.008132617677308425,0.014055552709168181,0.9384612788362265,0.003238825379179358,0.9321132977408207,0.9448092599316323,-18.131418089740805,0.5378425844281165,0.482721668255007,0.0008522176188048012,0.0013547745095550286,1.1141877810713705,0.003590954080342506,1.107149640403762,1.121225921738979,34.43921464197878,2.4149508334257823,2.3095828376049354,0.007826178668069918,0.013094672771977962,1.045622089887936,0.006828473790441007,1.032238527189296,1.059005652586576,6.907045330075598,True,True,3.584412468283918,True
tune,ATLAS A14,4,202108,201978,10.51019751815861,13.147055619919001,0.011444077840740058,0.01245449587933287,0.7994335630735974,0.00115379718628925,0.7971721621430068,0.8016949640041879,-155.89850824904246,5.1448480820464315,5.597294876866248,0.010416939741490909,0.010478039487430157,0.9191668824364088,0.0025346116448587658,0.9141991348976898,0.9241346299751277,-30.62236391461963,0.4895101232072574,0.42574512793464037,0.0008794588280671784,0.0007485587597498035,1.1497726951849139,0.0028902980481763205,1.1441078151059019,1.1554375752639259,55.21269184243694,2.5184552185251707,2.3830210234393276,0.009242796648382973,0.008355532406117902,1.0568329837436246,0.005364202782792926,1.0463193394835808,1.0673466280036683,10.869776710703652,True,True,3.584412468283918,True
tune,ATLAS A14,5,162705,162575,12.571377646661135,16.468509918499155,0.01419826588275791,0.015735296656874922,0.7633585375286229,0.0011292830153665293,0.7611451834901517,0.7655718915670942,-183.87807750739034,5.7271130285840846,6.344564493331523,0.012584955808854527,0.02695984074711104,0.9026802445784241,0.004318276619521224,0.8942165779288811,0.9111439112279671,-20.752893503411936,0.45556765452075676,0.3852543141261763,0.0008928250965285495,0.0015855935152600648,1.1825114938792143,0.0053904736119739505,1.1719463597401318,1.1930766280182967,38.640449915972866,2.609087449607319,2.444270842307727,0.010457058235128875,0.020315099753023487,1.0674297645116866,0.009849403043556613,1.0481252892770965,1.0867342397462767,7.213458352671361,True,True,3.584412468283918,True
tune,ATLAS A14,6,137101,137401,14.49220647551805,19.853989417835386,0.01678864470131739,0.018718406887472405,0.7299392666392428,0.001090253708643611,0.7278024086362901,0.7320761246421955,-213.24023641832372,6.216357025778889,6.938471842473665,0.014874816591582327,0.014933991326832432,0.8959259570278328,0.0028834801856956332,0.8902744397137345,0.9015774743419311,-34.2590873793034,0.42894482881404533,0.3494749441258715,0.0009276917655556633,0.0007192428896394561,1.227397946616599,0.0036643616655014505,1.220215929725887,1.234579963507311,67.70024045719516,2.6664742002697133,2.424822059467416,0.011764030542881242,0.009952879397464991,1.0996576799764735,0.00662646007033019,1.0866700568936336,1.1126453030593133,15.682038911255985,True,True,3.584412468283918,True
tune,ATLAS A14,7,118606,118609,16.500489014046508,23.346896104005598,0.019493358660723454,0.021993023143655255,0.7067530065041725,0.0010678858327742887,0.7046599887323344,0.7088460242760106,-232.96209161919057,6.713361030559704,7.574321816736424,0.016378085989688585,0.01776749789851022,0.8863316337742189,0.0029997232840273265,0.8804522841739391,0.8922109833744987,-35.62907791109927,0.40685830734136214,0.3244252162255053,0.0009029245567093953,0.000730170454968186,1.254089654543247,0.003963911747247206,1.2463205302807472,1.2618587788057467,70.98861896609547,2.731386705464984,2.4573009931562764,0.012324008884335132,0.011057491918432229,1.111539332410662,0.007083112905997676,1.0976566862164756,1.1254219786048483,16.553613408237155,True,True,3.584412468283918,True
tune,ATLAS A14,8,104537,104075,18.37431722739317,26.797482584674512,0.02191137578239607,0.025208204559769517,0.6856732593942032,0.001041447152095166,0.6836320604842949,0.6877144583041115,-252.1903573584828,7.084425920790373,8.132332447675251,0.017998068652955553,0.02582261758706954,0.8711431764961308,0.003542538670512681,0.8641999282880856,0.8780864247041761,-33.29224815080779,0.3855613154555004,0.30347374690808215,0.000899158202910692,0.0009299895666945771,1.270493146058797,0.00489257358245765,1.2609038780454678,1.280082414072126,63.45734721873323,2.731480577266981,2.467949398998183,0.01291718871963701,0.015225923920687884,1.1067814349742233,0.008603457180251985,1.089918968758397,1.1236439011900496,13.198312421018844,True,True,3.584412468283918,True
tune,ATLAS A14,9,92727,92729,20.342241202670206,30.401869965167315,0.024897557406313785,0.02864834299287079,0.6691115127450107,0.0010335519101250788,0.667085788225013,0.6711372372650084,-265.0378188920055,7.581582183348909,8.723832045742078,0.020580900583133496,0.051462908643057984,0.8690655830598346,0.005643481545199756,0.8580045624838266,0.8801266036358426,-20.60868092235341,0.3727014200556092,0.2869505084962647,0.0009284036675077767,0.0016499529182528838,1.2988351963853053,0.008138955592593011,1.282883136552052,1.3147872562185585,45.293710716271114,2.825666446002445,2.503308041561699,0.014310901014299925,0.02906805225674568,1.1287729672452302,0.014299619251902347,1.100746228518866,1.1567997059715944,9.94936403693658,True,True,3.584412468283918,True
tune,ATLAS A14,10,83128,83047,22.27937638340872,33.98577913711513,0.027461000867038517,0.03177584765445045,0.655549966752944,0.001014180265832953,0.6535622099580801,0.6575377235478078,-278.7388029638873,7.917535654242485,9.157124500977888,0.022166975884412424,0.039126422093857624,0.8646312118391503,0.004416834431790532,0.8559743754271644,0.8732880482511362,-27.56513048549766,0.3553751019772085,0.26943988731385565,0.0009245552581427877,0.0011213522979024158,1.3189402115628548,0.006473428900472518,1.306252524061448,1.3316278990642616,59.12895629322396,2.8136950405346073,2.467294593662429,0.014807291279383886,0.02068414123223667,1.1403968734669763,0.011287909048474968,1.1182729782712015,1.162520768662751,13.617464210304544,True,True,3.584412468283918,True
tune,ATLAS A14,11,75304,74497,24.170044087963454,37.63652227606481,0.03041307946241059,0.035163385242244494,0.6421965321523491,0.0010064687937871265,0.6402238895649628,0.6441691747397353,-289.65734334883865,8.345827797249544,9.597543092128058,0.024700692544657444,0.02762914730157246,0.869579611900344,0.003590304112873328,0.8625427451455663,0.8766164786551218,-33.77475262461861,0.34529634149098304,0.2550061087400649,0.000947616559848073,0.0007123459166111494,1.3540708620551265,0.005302504256962332,1.34367814468361,1.364463579426643,76.16205578195782,2.8817838051040177,2.447432117388667,0.01604475392243237,0.013694352215562347,1.177472414711461,0.009294363946538696,1.1592557961170376,1.1956890333058845,20.59095241230485,True,True,3.584412468283918,True
tune,ATLAS A14,12,66843,66661,26.12734317729605,41.2571218553577,0.03349151414605156,0.03887811022814132,0.6332808010431566,0.0010075248639697851,0.6313060885962473,0.635255513490066,-294.8435021474941,8.658900497619122,10.03785826019953,0.02698015860433845,0.029273975110190517,0.8626243042255314,0.0036814851199732366,0.8554087259807637,0.8698398824702991,-34.63783780422569,0.33141144275027057,0.24330001242915109,0.0009619353394396186,0.0006927020693674547,1.3621513597200392,0.005538244153505361,1.3512966006415792,1.3730061187984992,74.33100729104619,2.8696587065469883,2.4422110394686025,0.01688565339170164,0.013887218679059414,1.17502486892836,0.009614991888429668,1.156179831115393,1.193869906741327,19.551407527861354,True,True,3.584412468283918,True
tune,ATLAS A14,13,58653,59199,27.925783847373538,44.935471882970994,0.036938462200623697,0.04303854772525253,0.6214641279411256,0.0010149074167781276,0.6194749459565979,0.6234533099256533,-299.9069806254667,8.945897677071052,10.471642174420447,0.029969136367430253,0.03279439493485874,0.8542974948975625,0.003917728588527477,0.8466188879628457,0.8619761018322792,-34.34392139170572,0.32034544584188734,0.2330373252047419,0.0010011536500771799,0.0007115172672749459,1.3746529469493278,0.006006038466314173,1.3628813278655898,1.3864245660330659,71.0841150231582,2.8657775798172307,2.4402834828281086,0.018176820484284206,0.014912233392846738,1.1743625689323627,0.01034324133215626,1.1540901884379304,1.194634949426795,18.097588731618963,True,True,3.584412468283918,True
tune,ATLAS A14,14,50886,51527,29.741205832645523,48.52849962155763,0.040966777605907,0.047681419872703024,0.6128606090148664,0.0010369376496611618,0.6108282485673169,0.6148929694624159,-298.8594833112649,9.241255146089143,10.823472258757562,0.03309993509268197,0.035520687078509854,0.8538161252838058,0.004147765361410371,0.8456866545591187,0.8619455960084929,-32.587898450960104,0.3107222752866816,0.2230333173941667,0.0010417144715673744,0.0007160897628646984,1.393165285424788,0.006467070377516557,1.3804900603993697,1.4058405104502063,69.36858379362285,2.8714638254975737,2.4139949235944336,0.01952593699074122,0.01549331365902556,1.1895069858812999,0.011122507824065788,1.167707271128366,1.2113067006342337,18.353088470535088,True,True,3.584412468283918,True
tune,ATLAS A14,15,43074,43068,31.548312206899755,52.267158911488806,0.04557959996661954,0.05490696063447848,0.6035972274736583,0.0010782080425537257,0.6014839785424115,0.605710476404905,-290.34187975384066,9.459716281109301,11.394748820275558,0.03555717279772715,0.054352153160779064,0.8301820803874936,0.005041659738434893,0.8203006088778556,0.8400635518971317,-29.79276676957274,0.2998485693646844,0.21800972269359156,0.001064368900744611,0.0010143186279644337,1.3753908112901725,0.008048945646341886,1.3596151677098218,1.3911664548705232,55.66208048100583,2.8364823934864374,2.4841660304714037,0.020329960688099887,0.023263102232126454,1.1418248050627184,0.013465074239350686,1.1154337445044331,1.1682158656210038,11.403799514861916,True,True,3.584412468283918,True
tune,ATLAS A14,16,35155,35555,33.17937704451714,55.75232738011531,0.051502136453572066,0.061681140684631715,0.5951209322312692,0.0011343918295363719,0.5928975651010213,0.597344299361517,-280.91298665674447,9.656478909730568,11.630616561256495,0.04080602966424361,0.05874334762259521,0.8302637146424287,0.005467599660310967,0.8195474162263358,0.8409800130585215,-27.600430667522957,0.2910385839003054,0.20861221598803936,0.0011663006499041519,0.001029723760055053,1.3951176469789857,0.008870118475099201,1.377732534229188,1.4125027597287834,52.9792376653298,2.810407947351149,2.426288694150907,0.022731820659452968,0.024083366712329544,1.1583155599439772,0.014831350777759503,1.1292466465774884,1.187384473310466,11.59880903445709,True,True,3.584412468283918,True
tune,ATLAS A14,17,28322,28682,34.95265164889485,59.26385886618785,0.05907018592036183,0.07097858345414966,0.5897802187976758,0.0012216475081910972,0.5873858336798182,0.5921746039155334,-263.27045537959316,9.941005109196638,12.020763241377846,0.04615424876818952,0.05237518436175635,0.8269861829553161,0.0052654868358767044,0.816666018395928,0.8373063475147042,-29.791881557296463,0.28441347480745305,0.20283463600504964,0.0012491873598933223,0.0008641826010798179,1.4021938284759832,0.008580131703976817,1.3853770793535782,1.4190105775983881,53.70655671476695,2.82735580618526,2.438227136567756,0.02510420541812224,0.020809053641339555,1.1595949219748545,0.014281157499788403,1.1316043676177252,1.1875854763319837,11.933779698777238,True,True,3.584412468283918,True
tune,ATLAS A14,18,21746,22079,36.52768325209234,62.95882965714027,0.06905170728279125,0.08247955318894065,0.580183644629577,0.0013344014381686474,0.577568265869848,0.5827990233893059,-245.71420969266276,10.182727287319471,12.255640111078895,0.05352471146714942,0.0613487846223066,0.8308605013714833,0.006030902596225051,0.819040149488613,0.8426808532543535,-25.460749064973296,0.27876739997563893,0.19466118061311455,0.0013892943922866558,0.0009528437970195934,1.4320646730776996,0.010003686362661062,1.4124578080942494,1.4516715380611498,49.925000081532644,2.83861241054704,2.38569737319206,0.028578635971584804,0.023413742083289703,1.1898459722697268,0.016729071698833507,1.1570575942452248,1.2226343502942287,12.259130853961707,True,True,3.584412468283918,True
tune,ATLAS A14,19,16517,16656,38.37191984016468,66.56075888568684,0.08001429539153528,0.09819306848575628,0.5764946266022237,0.0014725480606469815,0.5736084854378514,0.5793807677665961,-222.545396098281,10.283315714909408,12.672613448089077,0.06244150166681148,0.07219379236657533,0.8114597479859251,0.006756324403370147,0.7982175954874505,0.8247019004843997,-25.031679738481362,0.2679906493535841,0.19039166109649305,0.0015537959682749855,0.001068719775631002,1.4075755619242316,0.01135914392779057,1.3853120489305553,1.429839074917908,41.14793826091942,2.755832455946488,2.4127599248154357,0.03221206833414618,0.027056188008616124,1.142190910750184,0.018501186394655478,1.1059292517453967,1.1784525697549713,8.155332741556354,True,True,3.584412468283918,True
tune,ATLAS A14,20,11879,12014,39.95774055055139,70.29598801398369,0.09739963625046934,0.11775891633203804,0.5684213520493199,0.0016812189258340144,0.5651262235045581,0.5717164805940816,-198.5231840730338,10.615666739048297,12.907365679394497,0.07643250319726785,0.08673012680734013,0.822450297196995,0.008099791937371854,0.8065749967174782,0.8383255976765118,-19.82387911994126,0.26567234765484776,0.18361454250883974,0.0018153511877946592,0.00121874101100682,1.4469025384634635,0.013783360747551963,1.4198876478123386,1.4739174291145885,37.529109947933954,2.8202891044844436,2.36998004421632,0.0389892581521256,0.031406299008728086,1.1900054227743624,0.02278872561403232,1.1453403413172936,1.2346705042314312,8.99446389068795,True,True,3.584412468283918,True
tune,ATLAS A14,21,8134,8124,41.358986968281286,73.84071885770557,0.12044778536852474,0.14372125691140855,0.5601108386821361,0.0019619525366935306,0.5562654823708397,0.5639561949934324,-173.21812074779848,10.863028106724295,12.954061782579894,0.09557640450610669,0.1036374727556168,0.838580847385834,0.009972295246919689,0.8190355078586715,0.8581261869129966,-14.832049898543959,0.2626521804089468,0.17543249826078972,0.002186772996410595,0.0013885907553475262,1.4971694698122602,0.017199145110927617,1.4634597648299639,1.5308791747945565,33.670382343823356,2.853198018074809,2.2725634211426096,0.048165454050078965,0.03589830791598057,1.255497642675365,0.029026213576257485,1.1986073094583327,1.3123879758923973,9.665705724337428,True,True,3.584412468283918,True
tune,ATLAS A14,22,5509,5674,42.796877836267925,77.31318293972507,0.14451246203121113,0.17865084113264884,0.553552139609014,0.002264946461262108,0.5491129261180288,0.5579913530999991,-150.21297307700837,10.726096163931834,13.457045816754295,0.11265648588482187,0.13254548520873896,0.797061725878768,0.011476767212152421,0.7745676754839991,0.8195557762735369,-15.699316416235853,0.25062800620567877,0.17405887721949934,0.0025048054365061014,0.0016814569988516696,1.4399036131298313,0.020014313984267073,1.4006762785453915,1.4791309477142711,25.380539455351435,2.6882600959366147,2.342318285555613,0.054366015510121254,0.04537866713706277,1.1476920589803372,0.03214190160021865,1.0846950894492784,1.210689028511396,4.885088937723922,True,True,3.584412468283918,True
tune,ATLAS A14,23,3449,3670,44.56712090461003,80.57574931880109,0.19200772246631753,0.229180817070742,0.553108364258314,0.002855415182905189,0.547511853338911,0.558704875177717,-120.43705770193769,11.276265514949381,13.88389420052931,0.14408321673092916,0.17134189112029866,0.8121831924158198,0.014427807242954666,0.7839052098437426,0.8404611749878971,-11.647931565183391,0.2530175897851854,0.17230859555022124,0.0031072714307547275,0.0020949129460250356,1.4683979576134416,0.025375436260197948,1.418663016451462,1.5181328987754212,21.536725824228697,2.853093522370295,2.392314310461067,0.07044366314512134,0.058214547021303034,1.1926081409513547,0.041343316284770934,1.1115767300317554,1.273639551870954,5.042168013948478,True,True,3.584412468283918,True
tune,ATLAS A14,24,2253,2294,45.6098535286285,84.36442894507411,0.2355858690233371,0.2929002580055715,0.5406289605578084,0.0033646681573050023,0.5340343321495619,0.5472235889660549,-103.10158216270435,11.182266357625478,14.028668762735167,0.17424074405089152,0.2009224137015122,0.7971010326602987,0.016869989443218186,0.7640364609320202,0.8301656043885773,-10.702753751799195,0.24517216111221596,0.16628653732568502,0.0036759483078112744,0.002355142246439912,1.474395733143612,0.03040957162595902,1.414794067971441,1.5339973983157829,18.069431707253756,2.7415804090314664,2.332778751844233,0.0826353677193773,0.06595583883243625,1.1752423614387115,0.04856896850736407,1.0800489323980178,1.2704357904794052,3.8664776814429116,True,True,3.584412468283918,True
tune,ATLAS A14,25,1415,1352,47.9017667844523,87.47559171597634,0.3098868173946256,0.3811915155815585,0.5476015176894612,0.004271298941401021,0.5392299255971111,0.5559731097818112,-80.55569394100557,11.656853049896554,14.01624149112187,0.2280746724440663,0.2683890944705157,0.8316675377832358,0.022768253511849024,0.787042580909134,0.8762924946573375,-6.698841911986191,0.24334912535376615,0.16023031357857023,0.0045455760905439594,0.0031040344265179176,1.5187458597491788,0.04087094554177941,1.4386402784731933,1.5988514410251642,15.10071189828223,2.836684994069708,2.245826769315424,0.10695512057975286,0.08595709400267815,1.263091629696083,0.06786131295365866,1.1300859003633106,1.3960973590288555,4.306068773598827,True,True,3.584412468283918,True
tune,ATLAS A14,26,832,738,48.55769230769231,92.59485094850949,0.37543742741692554,0.5509356797528364,0.5244102864282859,0.0051162253175184615,0.5143826690691577,0.5344379037874141,-66.0528443636716,10.829271162240119,14.96680429951041,0.2833243723648292,0.394363284139093,0.7235526666567267,0.0268668448478314,0.6708946183767517,0.7762107149367017,-8.520676897080246,0.22301865363821236,0.1616375440555891,0.005604271284300208,0.004218113067618372,1.3797453737698064,0.04998568672305782,1.2817752280501111,1.4777155194895017,8.750859423526698,2.4151294744859104,2.419197489333494,0.12248674168386721,0.12605791562448937,0.9983184444984256,0.07259175420277104,0.8560412206864102,1.140595668310441,-0.02314452488445093,True,True,3.584412468283918,True
tune,CMS CP5,3,221434,221216,6.292773467489184,7.633408071748879,0.008000301384763835,0.008964556546430122,0.8243727321193056,0.0014267849669538468,0.8215762849703929,0.8271691792682183,-111.57703340260062,3.7646837595546034,4.21635411672047,0.0082244450549493,0.009229582565613952,0.8928765600178808,0.0027613305273587623,0.8874644516348467,0.898288668400915,-36.53608293100262,0.5982550903833365,0.5523553931729562,0.0011078560156702149,0.0010865798861659642,1.0830981244642395,0.0029261668800960035,1.0773629427664975,1.0888333061619815,29.57886512895934,2.2522412228370183,2.3289259358975474,0.008660831758112966,0.00929932449744295,0.9670729275334489,0.005361030794411652,0.9565655002563919,0.9775803548105059,-6.034473967392769,True,True,3.584412468283918,True
tune,CMS CP5,4,165316,164980,7.67908732367103,9.887537883379803,0.010453638013530617,0.012047492882753369,0.7766430242031225,0.0014188989174785452,0.7738620334271616,0.7794240149790833,-138.45591602009037,4.250352031836623,4.893418145192955,0.010194492200154023,0.010569237402755952,0.8685854970337967,0.002803519809464459,0.8630906991773017,0.8740802948902917,-43.79197555284301,0.5534970306607633,0.4949076507123596,0.0011399724768281993,0.0009682829894201619,1.1183844700401608,0.0031770268834093564,1.112157611770763,1.1246113283095587,39.17196072631653,2.3525572288845122,2.421790078190677,0.010018756440903996,0.009535007480197331,0.9714125307847125,0.0056339895122983815,0.9603701142513312,0.9824549473180937,-5.005690269887454,True,True,3.584412468283918,True
tune,CMS CP5,5,131559,131473,8.958315280596539,12.185612254987715,0.012867552982943243,0.01518907346045977,0.7351551233652452,0.0013981275466917055,0.7324148437279362,0.7378954030025543,-162.1200868324712,4.66719822922386,5.507437394151897,0.012347427999102737,0.012944488960188207,0.847435548551083,0.002998926918491043,0.841557759798573,0.8533133373035932,-46.96941955534706,0.5209906196685086,0.4519623043066743,0.0011985137201360175,0.0009742746052238535,1.1527302491913038,0.0036341042488891107,1.1456075357474171,1.1598529626351906,44.69143105524127,2.4315664975591056,2.4891540954856373,0.011538829890460312,0.010789391540529275,0.9768645910548595,0.006278400333376127,0.964559152520918,0.989170029588801,-3.645401217268004,True,True,3.584412468283918,True
tune,CMS CP5,6,109656,109599,10.164651273072153,14.542824295842115,0.015239789993156755,0.018299995221786294,0.6989461652217231,0.001368102029444681,0.6962647345168355,0.7016275959266108,-183.84312307080958,5.0465569927861775,6.05834878024054,0.01451190745083304,0.015203004892679879,0.8329921527868538,0.0031791883635461553,0.8267610580942345,0.8392232474794731,-48.140906932354724,0.4964810751703154,0.4165868098930866,0.001249062987840389,0.0009719872253700479,1.19178299307588,0.004089276482824556,1.1837681584467172,1.199797827705043,50.47994727420213,2.505520041686755,2.5238281915800793,0.013006800351232745,0.01181055346225434,0.9927458810570373,0.0069384335425748634,0.979146801204466,1.0063449609096087,-1.0420775564048252,True,True,3.584412468283918,True
tune,CMS CP5,7,93807,93355,11.382498107817113,16.90260832306786,0.017569461994308963,0.02152306328799405,0.673416663881564,0.0013475045344226713,0.6707756035250911,0.6760577242380368,-198.68234721326272,5.381162245401954,6.57616761926944,0.016186121274186224,0.018224928075797613,0.8182824035132726,0.0033467687000195015,0.8117228573966485,0.8248419496298968,-49.02594812242692,0.472757578734527,0.3890622969884835,0.0012588392180397279,0.001012986207350892,1.2151205151305653,0.004525297280772147,1.206251095440915,1.2239899348202157,51.797970069665524,2.543985233913878,2.558538879334255,0.013909160295437489,0.013367608196481346,0.994311735679325,0.0075194392409597705,0.9795739055831066,1.0090495657755434,-0.754411485391232,True,True,3.584412468283918,True
tune,CMS CP5,8,82318,82007,12.519534002283827,19.214493884668382,0.019856786110275283,0.02466613643277791,0.6515672011675211,0.0013295086653162284,0.6489614120663674,0.6541729902686748,-211.42690563245503,5.697133061564233,7.063608031500585,0.017549819646614197,0.019994369821238422,0.8065471691177547,0.003374188765997936,0.7999338806593591,0.8131604575761503,-51.36358173989353,0.4550595142379066,0.3676187399938114,0.001249103355561752,0.0009780024329622842,1.237857227424171,0.004731818236134383,1.2285830340999577,1.2471314207483843,55.118086559403984,2.5925346035441375,2.5967146843504114,0.014557984626515709,0.01387044057293481,0.9983902425509179,0.007737629025043105,0.9832247683361016,1.013555716765734,-0.20788344072960627,True,True,3.584412468283918,True
tune,CMS CP5,9,73114,73221,13.715841015400608,21.614687043334563,0.022272621580253945,0.027823961042558996,0.634561166113679,0.0013149344361725894,0.6319839419767492,0.6371383902506087,-221.62580798765933,6.022427915947991,7.528991113139396,0.020155871996504957,0.022928865945347567,0.799898396139399,0.0036195384397256034,0.7928042311568785,0.8069925611219194,-49.34932828871972,0.4390855733298312,0.3483275560754025,0.0013125512360459782,0.0009959064767232776,1.2605536532251336,0.005214232643803559,1.2503339450362656,1.2707733614140015,55.084630510446175,2.6443612143116044,2.62255507415327,0.016222863857737035,0.015120340900351213,1.0083148454624447,0.008488900690325743,0.991676905841069,1.0249527850838203,0.9832905800736029,True,True,3.584412468283918,True
tune,CMS CP5,10,66808,66635,14.788243922883487,23.956974562917384,0.024232719977333596,0.030880949736147873,0.6172834505477988,0.0012869628552703795,0.6147610497020279,0.6198058513935696,-233.57584961559132,6.2634901553950595,7.971533022384938,0.020664819065621853,0.03408162657056645,0.7857321970324268,0.0042432622449230005,0.7774155558554191,0.7940488382094345,-42.854119683329436,0.4235452287680262,0.332743727779548,0.0012572697222777874,0.0013640636036190397,1.2728871903744394,0.006442503996150276,1.2602601145717296,1.2855142661771493,48.94695288177097,2.6528713707530804,2.652477613986132,0.016073037460454,0.02195438629209935,1.000148448667341,0.010259002876633588,0.9800411725118464,1.0202557248228357,0.014471485839317481,True,True,3.584412468283918,True
tune,CMS CP5,11,60409,60507,15.981641808339816,26.409109689787957,0.026594556125629793,0.034024432264647075,0.6051564023197533,0.0012735626279153337,0.602660265436983,0.6076525392025236,-241.4611768472562,6.536474472611652,8.369387915809359,0.023168085162276517,0.02887052001769052,0.7809979102850013,0.003862767407765209,0.7734270252851264,0.7885687952848762,-49.515291698554314,0.4089989345901043,0.31691291429811763,0.001311153933060614,0.0010437615368321207,1.2905720030246606,0.005931613691844173,1.2789462538184413,1.3021977522308799,54.947967933148234,2.6734110952735795,2.652367115290592,0.017512516674650487,0.01756047397950901,1.0079340374345886,0.009387546516876746,0.9895347843583158,1.0263332905108615,0.8485348275681357,True,True,3.584412468283918,True
tune,CMS CP5,12,56014,55854,17.116881493912235,28.884842625416265,0.0288783512799275,0.037294012191274234,0.5925904363020763,0.0012589454034052088,0.5901229486528998,0.5950579239512528,-249.49134919669726,6.834719386825103,8.813862048481692,0.02460108172828135,0.029492233048027287,0.7754511415347688,0.003810961488102186,0.7679817942716194,0.7829204887979182,-51.53239765108322,0.39929699748496417,0.305137963283422,0.0013076481650579428,0.0009729739789787118,1.3085785629174047,0.005981251132986022,1.2968555261142627,1.3203015997205467,57.76930007456251,2.729082929811539,2.689443914134753,0.018208320968956387,0.017233611611702254,1.0147387404022286,0.009387063692789667,0.9963404336437772,1.0331370471606798,1.5810889000068284,True,True,3.584412468283918,True
tune,CMS CP5,13,52413,52000,18.221128346021025,31.255,0.030895375942040584,0.040602492399522155,0.5829828298199017,0.0012452625756841724,0.5805421600202652,0.5854234996195382,-255.4636589681075,7.0731520382606545,9.258792806341939,0.026827815040494914,0.13013160247991507,0.7639389050174878,0.011121202039155216,0.7421417495559502,0.7857360604790254,-16.449687220188896,0.3881840851971842,0.29623397236736326,0.0013345135422773624,0.004086359454979072,1.310396920700886,0.018628997317486105,1.27388475689052,1.3469090845112521,21.389960305498636,2.7456850534328114,2.74276897234904,0.019324387285714898,0.07630435645434921,1.0010631887385228,0.02872716095424619,0.944758987890115,1.0573673895869307,0.03704685662909195,True,True,3.584412468283918,True
tune,CMS CP5,14,48787,48566,19.433783589890748,33.8110818267924,0.033213251615881505,0.04335401741703549,0.574775562918875,0.0012280559366317743,0.5723686175120761,0.5771825083256739,-263.252895340113,7.336069757331596,9.554226119632341,0.027775436753222627,0.04165425417026223,0.7678350570180871,0.0044337089572716905,0.7591451471439019,0.7765249668922722,-44.30510979025263,0.37749055521786007,0.28257676487776356,0.0013094218717461736,0.001185485063665416,1.3358867470266145,0.007272001329270675,1.3216338863257167,1.3501396077275123,53.73469288203945,2.769297045812056,2.6998023077963356,0.019545329165708898,0.022840331482338435,1.0257406765728874,0.011301088580440752,1.0035909499691267,1.047890403176648,2.311743410964812,True,True,3.584412468283918,True
tune,CMS CP5,15,45808,45886,20.54748078938177,36.2676633395807,0.03526648509466309,0.04620542647974713,0.5665509960482423,0.0012110062199151587,0.5641774674721546,0.5689245246243301,-270.448718597811,7.548016525449408,9.89767259209662,0.028878554798294716,0.03547988005285976,0.7626051938186525,0.003998260501817885,0.7547687472342804,0.7704416404030247,-51.361911562670215,0.3673451068196138,0.2729062663735162,0.0012940391796559092,0.0009391650954419666,1.3460486331114243,0.006628813306372985,1.3330563977706933,1.3590408684521553,59.063874327212496,2.7727269368174228,2.7011368728965715,0.01983012625215014,0.01866763742031246,1.02650367874327,0.01020900545516644,1.006494395733171,1.046512961753369,2.628659524558864,True,True,3.584412468283918,True
tune,CMS CP5,16,43782,43688,21.735233657667536,38.75199139351767,0.03744797271263251,0.049108760892953865,0.5608804315874034,0.0011995998991907722,0.5585292589891316,0.5632316041856752,-275.54039251621066,7.835669506088467,10.264553389199559,0.03124045801380103,0.03713598972624086,0.7633716937293363,0.00410981267045122,0.7553166089120456,0.7714267785466271,-50.05032202968546,0.36050541850624546,0.2648780880694711,0.0013179882481199985,0.0009255111413631541,1.3610239379698845,0.006882891996822654,1.347533717546633,1.374514158393136,59.377947828928875,2.8248013145690485,2.718855276618189,0.021054730677853364,0.01902999937381015,1.038967148734242,0.010623144132194784,1.0181461688325621,1.0597881286359219,3.7330811690114816,True,True,3.584412468283918,True
tune,CMS CP5,17,41494,41252,22.8464356292476,41.17267041597983,0.039557640382939976,0.0522180644768809,0.5548932191772653,0.0011909481210567146,0.5525590037525385,0.5572274346019921,-279.7480122995117,8.057921446264114,10.605796131508594,0.032814729204191574,0.04009214045202718,0.7597658248705121,0.004221596830745697,0.7514916471250022,0.7680400026160221,-49.17810002431127,0.3526992821562286,0.2575931078639072,0.0013202154714170966,0.0009398021834153879,1.3692108654652682,0.007156949709659602,1.355183501795171,1.3832382291353653,58.687425583276124,2.8420231097686326,2.7319799868863033,0.02168017763868733,0.02000008790641997,1.0402796226218876,0.010998764331380235,1.0187224406579385,1.0618368045858366,3.730739191269239,True,True,3.584412468283918,True
tune,CMS CP5,18,39251,39223,24.02440702147716,43.722203808989626,0.041609289920845526,0.05552191929196648,0.5494784097899831,0.0011800713213903531,0.5471655125008694,0.5517913070790967,-283.89900090172625,8.243576401410923,10.99600362759387,0.03370440714043664,0.058342245143172156,0.7496884032235237,0.005021656018071271,0.7398461382853552,0.7595306681616922,-40.85048935905872,0.3431333973838102,0.25149701226480736,0.0013016009364489798,0.0012893457184630494,1.3643637126890265,0.008701160428213154,1.3473097516260235,1.3814176737520294,50.01722776535856,2.828646377209135,2.7654620591928416,0.021766062529536803,0.028640299923116317,1.022847653181955,0.01319697607015311,0.996982055379618,1.048713250984292,1.7564565953556157,True,True,3.584412468283918,True
tune,CMS CP5,19,37319,37254,25.132157882043998,46.14846727868149,0.043916204708247635,0.05860440375717939,0.5445935556272293,0.0011763871519230797,0.5422878791775845,0.5468992320768742,-286.97768933270453,8.483787849163539,11.311409024063675,0.03562121903102028,0.056809640586915726,0.7500204290301316,0.00490981190660339,0.740397374522323,0.7596434835379401,-42.16946588045958,0.33756702822660895,0.2451090944311608,0.0013196028424529733,0.0011873185342838235,1.377211355661938,0.008572656778493476,1.3604092571242676,1.3940134541996085,52.08524105243243,2.8638470523471504,2.7725292226287075,0.022689264913495114,0.027131775389477728,1.032936651838736,0.013005687189000768,1.0074459733541006,1.0584273303233713,2.581891808692975,True,True,3.584412468283918,True
tune,CMS CP5,20,35271,35461,26.301210626293557,48.69431206113759,0.04582906078835327,0.06155421453868166,0.5401290112338248,0.001162738000783562,0.5378500866288329,0.5424079358388167,-291.79994489022056,8.60696116572182,11.591330346149109,0.03702919125035158,0.047085539449710286,0.7425343691098615,0.004393531497115894,0.733923205610572,0.751145532609151,-49.821142089139364,0.3272458172369208,0.23804279915887808,0.00131610102157294,0.0009345393983562234,1.3747352089340268,0.007726379315433307,1.3595917837448823,1.3898786341231713,55.26309378878348,2.816592040603077,2.759232721572581,0.022939451758808644,0.02176644449112577,1.0207881410589408,0.011574181796596207,0.9981031615870931,1.0434731205307883,1.8138640581230288,True,True,3.584412468283918,True
tune,CMS CP5,21,33631,33911,27.43522345455086,51.2941228509923,0.048406592454261974,0.06475212425437803,0.5348609534517095,0.0011603732427085713,0.5325866636873767,0.5371352432160422,-295.11629853395095,8.877167252558285,11.924064562868423,0.03858138089662149,0.04979163280841573,0.7444749402147497,0.004487003941004608,0.7356805740918914,0.753269306337608,-48.371191027685256,0.32356825040132015,0.2324645378478823,0.0013120927814742158,0.0009401248120523719,1.39190370022396,0.007971475205391517,1.3762798959177387,1.4075275045301814,56.44130236779913,2.8723694764301793,2.771922157875519,0.023608001473763927,0.022517553955996226,1.0362374240089216,0.01197481105651574,1.0127672256164788,1.0597076224013644,3.0788633165588766,True,True,3.584412468283918,True
tune,CMS CP5,22,31919,32033,28.41345280240609,53.82798988543065,0.05007924699434713,0.06841641559318662,0.5278564713800806,0.0011470362340317193,0.525608321672416,0.5301046210877453,-299.74773418934285,8.947102823558321,12.245009437288099,0.040471603787532964,0.05221047342980601,0.7306734118401655,0.004542036649933695,0.7217711835898345,0.7395756400904966,-49.923122661934606,0.3148896716558386,0.22748405547654296,0.0013339817507349101,0.0009421041163146644,1.38422743957239,0.008200643455212262,1.3681544737501197,1.4003004053946602,53.52076803220179,2.8173502703813056,2.7855444061428374,0.02418817024685434,0.023146395779362883,1.0114181860351348,0.012084518685621349,0.9877329646408156,1.0351034074294538,0.9500328916983757,True,True,3.584412468283918,True
tune,CMS CP5,23,29574,30082,29.569351457361197,56.3178977461605,0.05287762291548774,0.07236195572200482,0.5250435943230339,0.0011561446045280578,0.5227775925372387,0.5273095961088292,-298.4560189939065,9.093413871344657,12.550575755460246,0.04108263332051223,0.05460097351694097,0.7245415707234373,0.004544300257164964,0.7156349058844579,0.7334482355624167,-50.59475498320843,0.30752835023985214,0.22285234814745705,0.0013125664282473382,0.0009412980488420821,1.3799645944783432,0.008286435862303921,1.3637234786280263,1.39620571032866,52.42445272447796,2.796482565902809,2.7969252777068605,0.024065612223807147,0.023713639288701793,0.9998417148260699,0.012078733496297777,0.9761678321944687,1.023515597457671,-0.01310342942259153,True,True,3.584412468283918,True
tune,CMS CP5,24,28327,28027,30.73537614290253,58.66428800799229,0.055599715329595026,0.07561239488306142,0.5239196994722788,0.0011637240940845107,0.5216388421599316,0.526200556784626,-297.57846065194514,9.357780614078505,12.658472443532634,0.043481900305450794,0.0568604982700882,0.7392503839481444,0.00477764129044806,0.7298863790878147,0.748614388808474,-46.111498513172,0.30446286294236297,0.21577816544552747,0.001338954617767661,0.0009425366985754374,1.4109994044750727,0.008745969489925455,1.3938576192649326,1.4281411896852128,54.16093046096332,2.8490966765488848,2.7314219612082353,0.025257532209963393,0.023945274120347426,1.0430818515088003,0.013004819097477869,1.017592874452285,1.0685708285653155,3.381067773675864,True,True,3.584412468283918,True
tune,CMS CP5,25,26261,26270,31.78271962225353,61.22626570232204,0.05883282441529023,0.08039270827641601,0.5191026964926942,0.0011781038943935458,0.5167936552896365,0.521411737695752,-295.5564336039142,9.53400396299347,13.03006841046219,0.047559021568980266,0.059306208276187725,0.7316925485470486,0.004940943804614321,0.7220084766403682,0.741376620453729,-45.98856078121352,0.29997445392678035,0.21281827759696306,0.0014056056503293202,0.00094510746329239,1.4095333225789672,0.009099732802946472,1.3916981740162544,1.42736847114168,51.456029691914516,2.8599576325347265,2.7730367160851617,0.027170109366210636,0.024670901068018475,1.0313450290597939,0.013423534364376178,1.0050353851603808,1.057654672959207,2.3684365069343185,True,True,3.584412468283918,True
tune,CMS CP5,26,24236,24286,32.77793365241789,63.567858025199705,0.0617902683506706,0.0855555317285068,0.5156369063029306,0.0011943532373276365,0.5132960169729496,0.5179777956329116,-291.74886978366976,9.619456902672901,13.332945077551853,0.04926270317486491,0.06357400178398409,0.7214802766171141,0.0050483942986502914,0.7115856056120022,0.731374947622226,-46.17228214328222,0.2934735607399496,0.20974350075263476,0.001410982198542385,0.000978077166121169,1.3992021668698265,0.009371635037640028,1.3808340997197983,1.4175702340198546,48.77014816475423,2.8230562696119033,2.796498575908335,0.02753455803052486,0.026106599514300055,1.0094967663965078,0.013629355266367809,0.9827837209419256,1.03620981185109,0.699928030748435,True,True,3.584412468283918,True
tune,CMS CP5,27,22216,22149,33.82971732084984,65.93385705900944,0.06471523891807944,0.0909390738786838,0.5130856714566682,0.0012100314895045078,0.51071405331708,0.5154572895962564,-287.6320452195435,9.64582752722371,13.534044141815434,0.04960798997532019,0.06562507011663422,0.7127084429569354,0.005037675852919089,0.7028347797194269,0.7225821061944439,-47.26427828508917,0.2851288243333568,0.2052669864240271,0.0013993108796283133,0.0009787420741320723,1.3890632356454844,0.009504699951679898,1.3704343660563323,1.4076921052346365,46.7675932267549,2.7503034625596263,2.7780924551202117,0.027144578670421048,0.02644175878209236,0.9899970958456158,0.013574220840723997,0.9633921118796037,1.0166020798116278,-0.7333248044982222,True,True,3.584412468283918,True
tune,CMS CP5,28,20090,20242,34.782578397212546,68.44891809109772,0.06938586798791549,0.09744194016489932,0.5081538082299693,0.0012453360761315233,0.505712994372103,0.5105946220878355,-281.4402744800315,9.83469722002706,13.863491895411723,0.053461298489196105,0.07451508840040222,0.7093953885659905,0.005423033252950295,0.6987664387032448,0.7200243384287361,-43.93002161072359,0.2827477913717635,0.20253777973467735,0.0014549340846561887,0.0010609847948915808,1.3960249378765806,0.01025100472525024,1.3759333378097403,1.4161165379434208,44.54378512793051,2.7807389177726733,2.8078808678663845,0.028908572468950122,0.029534269975490326,0.9903336532527695,0.014645978554382367,0.961628062767834,1.019039243737705,-0.6567496150032773,True,True,3.584412468283918,True
tune,CMS CP5,29,17962,17742,35.885424785658614,70.9170893924022,0.07450994125381608,0.10476918923575988,0.5060194248398362,0.0012894758223101353,0.5034920986691731,0.5085467510104993,-272.48744211227284,9.986000121696055,13.955161619227052,0.05806583318810273,0.0751878239503607,0.7155775328275388,0.005672483802790449,0.7044596688711827,0.7266953967838948,-41.780994891805534,0.27827454130310025,0.19678136453132772,0.0015364864803523665,0.0010462586797854174,1.4141305604108603,0.010839630658894109,1.3928852747137117,1.4353758461080088,43.83985119654427,2.778849603317673,2.746115745686712,0.030979412834078134,0.029115627510345795,1.0119200575148282,0.015568343524710664,0.9814066649074479,1.0424334501222083,0.769954018269862,True,True,3.584412468283918,True
tune,CMS CP5,30,15847,15830,36.728465955701395,72.9129500947568,0.07924374911055755,0.1122420050672857,0.5037303511649099,0.0013351035747070142,0.5011135962428536,0.5063471060869663,-263.35783366961545,9.975588899321583,14.121989155750482,0.06349155803059867,0.08125655759820466,0.706386953657978,0.006060813013834928,0.6945079784338298,0.7182659288821261,-40.20933164027644,0.2716037449359646,0.19368286617669034,0.0016386159142724496,0.0010952573499197634,1.4023116773178568,0.011595713932190208,1.3795844956357346,1.425038858999979,39.53464563384162,2.7094073029973798,2.735187335801893,0.03309033486959488,0.030921030802256295,0.9905746738195702,0.01648529730548922,0.9582640848263762,1.0228852628127643,-0.569235691121512,True,True,3.584412468283918,True
tune,CMS CP5,31,13799,13596,37.7192550184796,75.30670785525155,0.08596061122057888,0.12358919742361096,0.5008751025337677,0.0014066483838539156,0.4981181223625025,0.5036320827050328,-249.6774090363817,10.097719493868537,14.41073360487133,0.06752695406433562,0.08974376048588965,0.7007082200489193,0.0064030761062157625,0.6881584214904675,0.7132580186073711,-38.40231066117042,0.26770728872883126,0.19136055758234014,0.0017068433692362845,0.0011683442802990914,1.3989679592861766,0.012349586772868194,1.3747632139874026,1.4231727045849505,36.910732621044126,2.703233108047812,2.7576460177987445,0.03478135297059189,0.03370933587992068,0.9802683486568856,0.01739731366942839,0.9461702404370596,1.0143664568767117,-1.1233943177347248,True,True,3.584412468283918,True
tune,CMS CP5,32,11735,11769,38.5978696207925,77.36358229246325,0.09510071374168058,0.13396489742572643,0.4989152321680003,0.001502494044443709,0.49597039795390474,0.5018600663820959,-235.96108293818565,10.302089614503844,14.533184845482317,0.07497776612874912,0.09656720776899187,0.7088666196732699,0.006985800890574802,0.6951747015245755,0.7225585378219643,-34.60806885281015,0.2669082443077157,0.1878556345871039,0.0018502254579843697,0.0012322630296678493,1.420815749787676,0.013559842226125777,1.3942389473884242,1.447392552186928,35.56094938755488,2.749712651707973,2.730140661719762,0.03849327895147673,0.03573881672779645,1.0071688577305324,0.019303327405169404,0.9693350312346154,1.0450026842264495,0.37261427191787844,True,True,3.584412468283918,True
tune,CMS CP5,33,9800,9755,39.476122448979595,80.00871348026654,0.1043526090739669,0.1495421659521968,0.4933977904633605,0.0015973588994149487,0.49026702455012267,0.4965285563765984,-222.27639739120184,10.330381251499519,14.769891449307048,0.08047538715801546,0.10883208530151205,0.6994216096276175,0.0074998618162327455,0.6847221505787742,0.7141210686764607,-32.79924894665705,0.26168682764754536,0.18460353637544635,0.001961163712569716,0.0013323084665127724,1.417561292625116,0.014748891940506575,1.38865399560985,1.446468589640382,32.51212716222692,2.7033246980945886,2.7265741934235472,0.0407041317116521,0.03944312363885557,0.9914730010336649,0.02070222307501412,0.9508973894067232,1.0320486126606065,-0.41019099874541615,True,True,3.584412468283918,True
tune,CMS CP5,34,8329,8361,40.318885820626726,82.14220786987202,0.11523335823756496,0.16246373317899251,0.49084248970394206,0.001706006119564128,0.4874987791521914,0.4941862002556927,-209.97614448519016,10.516582902232951,14.855440703919934,0.08917180620154327,0.11508475413286073,0.7079280320144201,0.008130757042491537,0.6919920410440913,0.723864022984749,-29.802130893594093,0.260835156730764,0.18085027282750438,0.0021272036415149534,0.0013782777422699816,1.44227129244947,0.016098679641765846,1.4107184601529608,1.4738241247459793,31.556102321649107,2.743094549576005,2.686610504276734,0.0449602813191409,0.04094607283847804,1.0210242776946474,0.022851913480499857,0.9762353502950424,1.0658132050942526,0.9288420804942921,True,True,3.584412468283918,True
tune,CMS CP5,35,6828,6813,41.239894551845346,84.28563041244679,0.12745481623584573,0.18307769959377432,0.4892873714064941,0.001848295080324463,0.4856647796162556,0.4929099631967326,-192.96585251806547,10.53180980082425,15.1113979027514,0.0906644136511931,0.13733061534637944,0.6969447743088465,0.008724291697314545,0.6798454767914882,0.7140440718262048,-27.829424335883495,0.2553791641630904,0.17928795013817492,0.0021385774068416233,0.0016053268312044922,1.4244078532119586,0.017462703735904184,1.3901815828168933,1.458634123607024,28.455331455572985,2.6896047840591413,2.709291553706614,0.044918594057370136,0.04852627147778419,0.9927336097805572,0.02431129735741712,0.9450843425425759,1.0403828770185386,-0.29772176692177527,True,True,3.584412468283918,True
tune,CMS CP5,36,5410,5472,42.08576709796673,86.76955409356725,0.14382940645438191,0.2041595155734707,0.4850291964458395,0.002012469342640676,0.4810848290142728,0.48897356387740626,-178.924183247364,10.579041499640555,15.102285319685587,0.1092697328313292,0.1582375696311332,0.7004927582616217,0.010306260539204746,0.6802928587894941,0.7206926577337494,-23.521900028738383,0.2513686271896813,0.17405051204250926,0.0024920213752030436,0.0017886306088290278,1.4442280246109716,0.02062214947010212,1.4038093543657697,1.4846466948561734,25.205828984031985,2.659239138747314,2.6285604929033473,0.05306895825315442,0.05420460762296983,1.011671272518473,0.029031651417480868,0.9547702813284894,1.068572263708457,0.40442140295857065,True,True,3.584412468283918,True
tune,CMS CP5,37,4306,4419,42.92336274965165,89.03733876442634,0.16285534046203665,0.235923151459221,0.48208272333046304,0.002230961222965876,0.4777101196825445,0.48645532697838156,-160.85897075417552,10.686586799096672,15.683123473022741,0.1207233205894933,0.17097783184726909,0.6814067884805701,0.010697651407474569,0.6604397770027558,0.7023737999583844,-23.87232128149322,0.24896900229894964,0.17614097288461097,0.0026943385461702927,0.001905771532319158,1.4134644439715223,0.02163010144809623,1.371070224151306,1.4558586637917386,22.067655710130364,2.6606288533522244,2.762440626407704,0.0579911528626154,0.05955696928375676,0.9631442673981101,0.02952757658606739,0.9052712807386698,1.0210172540575504,-1.224781945873354,True,True,3.584412468283918,True
tune,CMS CP5,38,3439,3362,43.77289909857517,90.98631766805472,0.18657154407303134,0.27051419686816136,0.48109320412627077,0.00250012887757708,0.47619304156951114,0.4859933666830304,-143.6745902408781,10.94111275409212,15.685158687042186,0.136086073569702,0.20310187808582475,0.6975455570705055,0.012524254332660047,0.6729984696452721,0.7220926444957388,-19.404748216112043,0.24995175049870663,0.17239030097103536,0.0030110905204832066,0.0021900375019092955,1.4499177105137893,0.0253844517103378,1.400165099394231,1.4996703216333476,20.831397004255013,2.7347502852890506,2.7039692268376525,0.06594596631353147,0.06889960856926411,1.011383657086733,0.03548163193609602,0.9418409363792786,1.0809263777941873,0.32274363815738805,True,True,3.584412468283918,True
tune,CMS CP5,39,2641,2684,44.22150700492238,92.76229508196721,0.20794490726515888,0.30620635668766594,0.4767185521428409,0.0027388937154723832,0.47135041910303194,0.4820866851826499,-131.14179475037378,10.686426159025219,15.863735418841527,0.1578069127793826,0.22399607741295133,0.6736387034249725,0.013763350239700288,0.6466630326485492,0.7006143742013957,-18.895130155772534,0.24165676121882712,0.17101490864174837,0.003426534208755397,0.0023658761421516566,1.4130742350952763,0.027993224554518727,1.3582085231572774,1.4679399470332752,16.965092657631363,2.5824471345941853,2.7129352633700514,0.07377516753769864,0.07531168946743014,0.9519014955728167,0.03791815230680595,0.8775832826911727,1.0262197084544606,-1.2377233331128825,True,True,3.584412468283918,True
tune,CMS CP5,40,1880,2004,45.66755319148936,94.92165668662675,0.25015229672180683,0.365673722150744,0.48110783972361215,0.0032218343552870275,0.4747931604230958,0.48742251902412853,-111.17049072288583,10.846345122840523,16.369771263748476,0.1935187925187301,0.2558457727311501,0.6625837922891565,0.01571597943150389,0.6317810386216366,0.6933865459566765,-17.218169278848677,0.23750659636526916,0.1724556000722938,0.004034738938231058,0.002643649882218328,1.3772043138390742,0.0315130391832256,1.3154398919965524,1.438968735681596,13.48572802860401,2.5760785131288895,2.8230587263359346,0.08863490106787962,0.08672281580784477,0.9125132570204793,0.04208971871239812,0.8300189242247573,0.9950075898162012,-1.991711634862136,True,True,3.584412468283918,True
tune,CMS CP5,41,1431,1466,46.50593990216632,96.31514324693042,0.2761675567086039,0.4177858134833375,0.4828517960351834,0.0035508277054065915,0.47589230161727947,0.48981129045308736,-99.45672097039525,10.447021165408362,15.996341750527566,0.1951583959126118,0.2986037225642878,0.6530881452982095,0.017247315661042817,0.619284027772572,0.686892262823847,-15.556405047213895,0.22463842656197394,0.16608335108339647,0.004149799878691747,0.003031782848526712,1.3525643906906408,0.035127390514189685,1.2837159704119552,1.4214128109693265,11.39355910632667,2.346802396856974,2.6567260430028625,0.08607359240916837,0.09741740414551381,0.8833437693125535,0.045812748434823525,0.7935524323475057,0.9731351062776014,-2.384111708446184,True,True,3.584412468283918,True
tune,CMS CP5,42,1031,1056,47.35305528612997,100.37594696969697,0.35335558140095114,0.5329494211031457,0.4717569967277683,0.004320501375351941,0.4632889696369227,0.48022502381861387,-82.91963370258068,11.345961047056681,17.318806259081832,0.2580210526994381,0.3747996253734866,0.6551237352809439,0.020566133414345742,0.6148148544875804,0.6954326160743074,-13.12635175656445,0.23960356894605678,0.1725394059227187,0.005284637614334248,0.0036390444576381927,1.3886889644987908,0.04237869382537599,1.3056282508892039,1.4717496781083776,10.452011242232897,2.71853275999772,2.988176543232642,0.12009503033184717,0.1267127664297926,0.9097631015658738,0.05570926925881565,0.8005749402135507,1.018951262918197,-1.5445091012458372,True,True,3.584412468283918,True
tune,CMS CP5,43,795,826,47.33459119496855,101.32445520581113,0.39590283031771717,0.5558720971991863,0.4671586054800108,0.004672801729403203,0.45800008238348405,0.4763171285765376,-79.11226209877795,11.16277499493721,15.975883989790908,0.34637818471551096,0.39836155327913597,0.6987265932871429,0.027814312570932864,0.6442115423933749,0.753241644180911,-9.117604799765834,0.2358270075463071,0.15767056390622136,0.0069157524063142945,0.003851531400870605,1.495694578009953,0.05708578551331936,1.3838084943746687,1.6075806616452375,9.873313374348818,2.6324838229687857,2.518926637570706,0.15741526793793661,0.12357783241631942,1.0450815770909454,0.08083397576262302,0.8866498958690207,1.2035132583128703,0.5674239745519086,True,True,3.584412468283918,True
tune,CMS CP5,44,546,570,48.30402930402931,103.33157894736843,0.4748414645476602,0.7084772958455886,0.4674662847127575,0.005602650114672201,0.45648529227002077,0.4784472771554942,-64.51923342897562,11.095450931970124,16.914663605148824,0.3764135382800672,0.5204628551543882,0.6559663964344327,0.03004366104922444,0.5970819028142239,0.7148508900546414,-9.059747056736267,0.22970031883126138,0.16369307212235912,0.007458825278042857,0.004893686897887587,1.4032378759411543,0.0619362392472939,1.2818450776786021,1.5246306742037066,7.399178798229468,2.548628616650153,2.7688132494430695,0.16739739635167009,0.16691256988477615,0.9204768928214262,0.08206241230500978,0.7596375202191304,1.0813162654237218,-0.9314342912870459,True,True,3.584412468283918,True
tune,Monash,3,275233,275713,8.77368992816995,10.359972144947827,0.009042952559349745,0.009714560190619233,0.8468835442234807,0.0011800602170564235,0.8445706686984615,0.8491964197484998,-119.52039045366035,4.744172856813883,5.100958207762947,0.008791904324442634,0.06555953800311322,0.9300552295437186,0.012077061764324158,0.9063846234465774,0.9537258356408597,-5.393871362586362,0.5407272077830816,0.49237180722059126,0.0008686137585411953,0.006245905298203552,1.0982091172836512,0.014042414315677286,1.070686490968934,1.1257317435983685,7.66813938372078,2.565303342105256,2.51156801131295,0.00849549383155987,0.06409789111193832,1.0213951326622506,0.026285640428322217,0.969876224112169,1.0729140412123321,0.8310645284903055,True,True,3.584412468283918,True
tune,Monash,4,206553,207062,11.022725402197015,13.708068114864147,0.011948010192816143,0.012961748103933912,0.8041049482563251,0.0011566287826246387,0.8018379974988984,0.8063718990137517,-152.3301475017693,5.430143891734217,5.898122379876338,0.010825249753516196,0.029037817071613535,0.9206563618044269,0.004890100907997259,0.9110719401439856,0.9302407834648682,-15.100945621130034,0.49263169439491783,0.4302664919997584,0.0008631526489440371,0.0020612323741631355,1.1449455245871074,0.005840315605920087,1.1334987163411567,1.156392332833058,27.908122232854982,2.67506098619324,2.5377644257746588,0.009612897394949114,0.024536641383423763,1.054101381130627,0.010872857147653535,1.0327909727121771,1.075411789549077,5.2100001794705575,True,True,3.584412468283918,True
tune,Monash,5,167209,167031,13.187226764109587,17.144883285138686,0.014761924873357249,0.016258554224329657,0.7691639858254605,0.0011284347033764352,0.7669522944479376,0.7713756772029835,-180.21864707467367,6.036327795229188,6.644777824042166,0.013389832300329413,0.015460854150519714,0.9084318475462819,0.0029203358082115992,0.9027080945394245,0.9141556005531394,-29.748678914908282,0.4577405017147111,0.3875662326498256,0.000902772890426982,0.000850616633198031,1.1810639399235006,0.0034849815697305148,1.174233501560043,1.1878943782869582,56.57472302649327,2.7630717135026646,2.5752915080591285,0.01117841126860728,0.011390359978805433,1.0729160970149965,0.0064312038915464885,1.0603111690103315,1.0855210250196614,11.766241081952025,True,True,3.584412468283918,True
tune,Monash,6,140141,139716,15.232344567257263,20.610338114460763,0.017547929172216047,0.019536281458977123,0.7390633032152851,0.0011025762517273617,0.7369022934716903,0.7412243129588799,-204.7966625141786,6.569139415251164,7.302389186213706,0.015479337074334786,0.01585066078531237,0.899587689417204,0.0028820591575076317,0.8939389572671752,0.9052364215672328,-33.09604268505945,0.43126252733094544,0.3543071028558311,0.0009109375786435002,0.0007299208407776889,1.2171997791035756,0.003591418656418229,1.2101607278835906,1.2242388303235605,65.92594555894337,2.8330236666105457,2.587288356493128,0.012251345119795708,0.010671726155178954,1.0949779368429167,0.00654372333475577,1.082152474782001,1.1078033989038323,15.124501491643159,True,True,3.584412468283918,True
tune,Monash,7,120188,120237,17.308500016640597,24.123306469722298,0.020406608765557513,0.02281146517560038,0.7175011451421422,0.00108440550455779,0.715375749408572,0.7196265408757125,-222.6546628062278,7.074591898996706,7.909922833537311,0.017791073013050763,0.018493938517716753,0.8943945532567167,0.0030711356165558194,0.8883752380566291,0.9004138684568043,-32.55103737591486,0.408735123909935,0.3278954667124605,0.0009274270442310087,0.0007303023909401148,1.246540941867808,0.003963342364565377,1.238772933574858,1.2543089501607578,68.48206059977065,2.891634196448641,2.5936278391622647,0.013425136530506088,0.01158749169753856,1.1148994288180651,0.007183558583216699,1.100819912714127,1.1289789449220033,16.80398426957927,True,True,3.584412468283918,True
tune,Monash,8,105786,105743,19.37931295256461,27.724785565001937,0.023111188790285113,0.026293586278796213,0.6989887408553256,0.0010650452891469383,0.6969012904466936,0.7010761912639576,-238.3953997659253,7.5168586407953,8.5501875054204,0.019622053107200457,0.02153901095931921,0.8791454732460523,0.003189277827702304,0.8728946035670636,0.885396342925041,-35.46471641172516,0.38788055382533765,0.30839508155524314,0.0009219982320537803,0.0007418521894843439,1.2577391048821127,0.004253456592657724,1.2494024831506991,1.2660757266135263,67.1672809614979,2.9156432926184563,2.636835773046745,0.014136097355254739,0.012745954630616958,1.1057356405816514,0.007570237407189018,1.0908982479091431,1.1205730332541597,14.647959946420917,True,True,3.584412468283918,True
tune,Monash,9,93406,93594,21.321082157463117,31.33643182255273,0.025845307101248167,0.02964007025672496,0.6803927862047906,0.0010461421899283527,0.6783423851898231,0.682443187219758,-254.67671279639168,7.89894489541079,9.067827147938983,0.021920784559995656,0.023712483757540672,0.8710956623391451,0.0033215791076901015,0.8645854869162719,0.8776058377620184,-36.196759730210594,0.3704757965414005,0.2893701235445989,0.0009410828756293072,0.0007271685722060489,1.280283506822712,0.004574656744979795,1.2713173443609185,1.2892496692845057,68.19670671120166,2.9263679019639417,2.623958262080172,0.015160386791542147,0.01322735627747362,1.1152494093576135,0.008061517000371153,1.0994491263761288,1.1310496923390982,15.030562297009663,True,True,3.584412468283918,True
tune,Monash,10,83218,82401,23.37466653848927,34.9047098942974,0.0288475071317802,0.033223389888451534,0.6696708441145971,0.0010437144191307016,0.6676252014429558,0.6717164867862384,-262.04831435560317,8.32179333858788,9.536964893176075,0.023704892067037873,0.025664868241288646,0.8725829896408995,0.0034193808970777785,0.8658811262332028,0.8792848530485963,-34.78160357308364,0.35601762809685533,0.27322859642887876,0.00093610444200726,0.000708636221411381,1.3030028069903237,0.004812334045840268,1.2935708055789008,1.3124348084017465,70.51414098567201,2.9627051259162682,2.6057715319539905,0.015825510190772277,0.013547795110609913,1.1369780848341005,0.008475145628055698,1.1203671046393793,1.1535890650288216,17.133567552069124,True,True,3.584412468283918,True
tune,Monash,11,73376,73523,25.385248582642827,38.60060117242224,0.03196549147668779,0.03689207984494636,0.6576386846736219,0.0010396223524520329,0.655601062305293,0.6596763070419507,-270.72807820510656,8.658813841683095,10.003333539439991,0.026547288019487254,0.030312065732908004,0.8655928353827373,0.003731297196581777,0.8582796272618218,0.8729060435036529,-33.36801295779801,0.341096279340891,0.2591496825336171,0.000966608930702596,0.0007596367042590586,1.3162133791024178,0.0053663611044449215,1.3056955046096692,1.3267312535951663,66.65672615125966,2.953489184903511,2.5923607110237583,0.017037147082190236,0.015256519177770243,1.1393048707859557,0.009388782172853726,1.1209031958684705,1.1577065457034408,15.790656771797988,True,True,3.584412468283918,True
tune,Monash,12,64322,64069,27.215120798482634,42.390297960011864,0.035607348415519144,0.04146884402185994,0.6420129630642261,0.0010488260402633943,0.639957301799262,0.6440686243291901,-277.6363353459143,9.030658177889828,10.496533639982749,0.029031351047983007,0.03129446404579932,0.8603467094594736,0.003772151853598105,0.8529534276822053,0.8677399912367418,-34.34025250224465,0.33182502641668704,0.2476164156686152,0.0009900661051035447,0.0007179778842691863,1.3400768504006138,0.00557541091919567,1.329149245799979,1.3510044550012485,68.85427297859879,2.996598388438363,2.599114036877571,0.018168975933984206,0.015073845612024964,1.1529307086649832,0.009673484617553655,1.1339710272095758,1.1718903901203905,16.83692774285211,True,True,3.584412468283918,True
tune,Monash,13,55759,55159,29.1188148998368,46.03486285103066,0.039295442677471266,0.046805903458842085,0.6325383219684094,0.0010687636741908745,0.6304435836590107,0.6346330602778082,-276.79484588281827,9.278967932090532,10.992812603974093,0.03179359039523215,0.038467135949425336,0.8440940700413673,0.004133942285094314,0.8359916920484152,0.8521964480343194,-34.34184074906925,0.3186588452864041,0.23879320851996366,0.0010150807259401908,0.0008089961418312295,1.3344552270202588,0.00620554877335963,1.3222925749201673,1.3466178791203502,61.5286774161867,2.9568252066895417,2.62500899236167,0.01915193435381715,0.017883131325840997,1.126405743863507,0.010588546647857754,1.1056525737850833,1.1471589139419305,12.663237832597774,True,True,3.584412468283918,True
tune,Monash,14,45849,45900,30.985735784858992,49.62237472766885,0.04473765837971794,0.05306356663039057,0.6244307322031832,0.0011219101838134944,0.62223182864902,0.6266296357573464,-268.5160466682991,9.579397235011376,11.36848989762447,0.03491302511770179,0.04688578154035585,0.8426270614018017,0.0046376646365593015,0.8335374057417704,0.8517167170618329,-30.605388766118622,0.30915506740015175,0.22910007753590103,0.0010547865276664629,0.0009172183843896145,1.349432399697489,0.007098220585143204,1.3355201429962875,1.3633446563986906,57.27185118316435,2.9615191978427693,2.6045219170118736,0.02046724826292939,0.020987258924151698,1.1370682575174766,0.012070840460345246,1.113409844952071,1.1607266700828822,12.177944287456434,True,True,3.584412468283918,True
tune,Monash,15,37436,37199,32.79180467998718,53.284658189736284,0.050651616227254566,0.06107311692339373,0.6154079953599768,0.001183700021190328,0.6130879859499445,0.6177280047700091,-258.27770169525843,9.80026968877636,11.779197884145688,0.040266975766360284,0.04552024316351595,0.8319980515793114,0.004692939495964353,0.8228000591855957,0.841196043973027,-32.56189702549186,0.2988633832268908,0.2210617142780997,0.0011513853247411472,0.0008328921813145659,1.3519454700822378,0.007285169206785911,1.3376668008156571,1.3662241393488184,54.74922810910812,2.9289417557236517,2.603929677090211,0.022887420987756417,0.019649819310520664,1.124815996949898,0.012219021079474103,1.1008671557077931,1.148764838192003,10.774344822197447,True,True,3.584412468283918,True
tune,Monash,16,29539,29363,34.531060631707234,56.951605762353985,0.05851382347805636,0.07063861230840737,0.6063228625334542,0.0012732539900851582,0.6038273305697154,0.6088183944971931,-244.4292327544716,10.056720300655003,12.104375045209984,0.047080197753381556,0.05222841182287468,0.830833501365666,0.005289607712238177,0.8204660607573339,0.8412009419739982,-29.120715417986,0.2912369361577236,0.21253790623075267,0.0012777905193808497,0.0008948746868102425,1.3702823243281945,0.008332564825951367,1.3539507973704845,1.3866138512859045,50.44862144508051,2.928888408157944,2.5726385283407023,0.026108284279863676,0.021700716750065997,1.138476461381077,0.013971895191392475,1.1110920500101793,1.1658608727519746,10.493546074763177,True,True,3.584412468283918,True
tune,Monash,17,22488,22257,36.21664887940235,60.42552904704138,0.06840869018765948,0.08370269867696195,0.5993600627179884,0.0014039210829829396,0.5966084279582053,0.6021116974777714,-223.94624842397508,10.258566815597742,12.487421562578502,0.05371575391806504,0.06165167812167406,0.8215120122427797,0.005912182470061076,0.8099243475314309,0.8330996769541285,-27.257653068497905,0.2832555504999288,0.20665804271001123,0.0013983266281095503,0.0010023217657955132,1.3706485689376313,0.009485659898448002,1.3520570171670774,1.3892401207081853,44.521650656804454,2.9057959906924404,2.5806260986172638,0.029059117591634827,0.02500398481919834,1.1260042639456398,0.015678853543466865,1.0952742756815665,1.156734252209713,8.482152770613002,True,True,3.584412468283918,True
tune,Monash,18,16298,16398,37.99410970671248,64.04372484449323,0.08332657330083729,0.10106971206711032,0.5932526535420494,0.0016029239129575015,0.5901109804026946,0.5963943266814041,-198.86706316702183,10.637772031715041,12.942449214225034,0.06692699625605694,0.07390138850719492,0.8219288216347085,0.006983320725188581,0.8082417645208467,0.8356158787485702,-23.115482953378763,0.27998476905581104,0.20208770251341626,0.0016652003039035908,0.0011319580418656355,1.3854616860579299,0.011319074727288608,1.3632767072541268,1.407646664861733,38.687208190202156,2.978414145568102,2.6155098265993066,0.03587715977035463,0.029296895325621384,1.1387508910416309,0.01873121604631177,1.102038382204221,1.1754633998790407,7.834838275807651,True,True,3.584412468283918,True
tune,Monash,19,11523,11677,39.48485637420811,67.68048300077075,0.09957617588267142,0.12098722351416874,0.5834009248095711,0.001803406365874675,0.5798663132829665,0.5869355363361757,-179.93954247513227,10.689028243005572,13.073899750192156,0.07732170736420826,0.09142327649860521,0.817585299508547,0.008225836187222819,0.8014629568388639,0.83370764217823,-19.917642535638755,0.27071209634658183,0.1931708990617468,0.0018528074762670867,0.0013249134161458856,1.4014124159563448,0.013578933575060815,1.374798195200764,1.4280266367119256,34.042412884786096,2.893649243571859,2.5254969689877655,0.04009353036806953,0.03469121053242703,1.145774189834665,0.022354896346172045,1.1019593981180418,1.1895889815512881,6.94383327999356,True,True,3.584412468283918,True
tune,Monash,20,7743,7693,40.92793490895002,71.44040036396724,0.1222713354232398,0.15498116099990145,0.5728962141930135,0.0021151608906572117,0.5687505750258177,0.5770418533602093,-154.56644550710357,10.759182771319132,13.593358669501134,0.09260643784577319,0.1125952498908405,0.7915028973272862,0.009454857764716553,0.7729717166294928,0.8100340780250795,-19.440620100465978,0.2628811542838517,0.19027551077887414,0.0021526720242229544,0.0015458813083971527,1.3815816507745715,0.015936910709377666,1.3503458797593606,1.4128174217897824,27.39592598826483,2.8283863860753042,2.5864832640397655,0.04676294497292661,0.04206726207524849,1.0935258794822882,0.025361337830864968,1.0438185707340397,1.1432331882305367,3.845828063240689,True,True,3.584412468283918,True
tune,Monash,21,5189,5017,42.55636924262864,75.06537771576639,0.1553671612449665,0.20241948469470297,0.5669240672280038,0.002573127656465434,0.5618808296937076,0.5719673047623001,-127.40051875355732,11.191829002559611,14.337530852021718,0.12708251436662502,0.3027941741417133,0.7805966814000938,0.018717177524524807,0.7439116875597825,0.817281675240405,-9.57941838247755,0.262988342326647,0.19100058226990482,0.0028044595565566337,0.003935672390167828,1.3768981183262339,0.031945987614620745,1.3142851331510146,1.4395111035014532,14.896123876679614,2.943320556986443,2.7384767410488733,0.06394355830506111,0.11403148369415128,1.0748021017914915,0.05048028579543796,0.9758625597031442,1.1737416438798387,1.5668482973871263,True,True,3.584412468283918,True
tune,Monash,22,3172,3182,43.99495586380832,78.65807668133249,0.1988498954112282,0.24771038021794697,0.5593189882082308,0.0030811516393311755,0.5532800419642351,0.5653579344522265,-109.12352599373608,11.199327793704356,13.973149112218211,0.15387416441217544,0.17893508074877296,0.8014891778340497,0.015053508701499055,0.7719848429381513,0.8309935127299481,-11.75358340043005,0.2545593596768962,0.17764417465771046,0.0033145511164713944,0.0022599832968594716,1.4329733027687959,0.026085943682078724,1.3818457926491814,1.4841008128884103,19.172694190317646,2.850893711977047,2.482248541409124,0.07522271173385774,0.06288217514389065,1.1485125942943049,0.042010310148402334,1.0661738994240788,1.230851289164531,3.7599975696553796,True,True,3.584412468283918,True
tune,Monash,23,1970,1909,46.00253807106599,81.56574122577265,0.2636101688845384,0.32567973102912035,0.5639933798153285,0.003939066402607566,0.5562729515335059,0.5717138080971511,-84.87719971811104,11.700253529068918,14.229632857909902,0.1965399014381969,0.2399449673294657,0.822245636686616,0.019570632976700985,0.7838879008976302,0.8606033724756018,-8.154981826193083,0.25433930430086366,0.17445599885523638,0.00413237086626561,0.002902919353157849,1.4578994472521087,0.03390563039440263,1.391445632805953,1.5243532616982645,15.81818798583116,2.9758343427271132,2.482444813569964,0.0968616500542173,0.08257638385363701,1.1987514592308757,0.05578983164490148,1.0894053985033159,1.3080975199584355,3.8763100086613242,True,True,3.584412468283918,True
tune,Monash,24,1104,1268,47.63405797101449,85.8698738170347,0.34323873282559725,0.3983918725152412,0.5547237448200948,0.004754067486751833,0.5454059437659884,0.5640415458742012,-72.71099520987374,11.404620195067471,14.1863312601004,0.2565107391158737,0.31406249613013926,0.8039161067064182,0.025371042802158815,0.7541897765639628,0.8536424368488736,-6.85989571661619,0.23942155425866143,0.1652073146203476,0.005123246793303925,0.0035964594247459825,1.449218848504746,0.04423795076449332,1.3625140582564828,1.535923638753009,11.856130067412746,2.7305118928327725,2.343685691795879,0.11825442958741188,0.10233355849396315,1.165050374455494,0.07164946692378547,1.0246199997733807,1.3054807491376075,2.47355058518812,True,True,3.584412468283918,True
tune,Monash,25,633,652,48.872037914691944,89.31134969325153,0.4549835303947302,0.5876771384771319,0.5472097116721187,0.006238382163046488,0.5349827073107506,0.5594367160334869,-54.41103309614132,11.447154152232613,15.005918873758208,0.35759126972827876,0.39772643417953174,0.7628425988794975,0.031251754521382735,0.7015902855639005,0.8240949121950945,-6.653840019945043,0.23422706808776972,0.16801805062063768,0.007098110845134142,0.004274326119622026,1.3940589551096694,0.05515849665127991,1.2859502882317875,1.5021676219875513,7.990744644232,2.681233355026184,2.5212652369402893,0.16313104184656982,0.1299381189458836,1.0634475563070969,0.08479467373489277,0.8972530497058826,1.2296420629083111,0.7670267587605657,True,True,3.584412468283918,True


==> anc/S2/reproduced_results/matched_bin_summary.csv <==
kind,comparison,matched_bins,nmpi_min,nmpi_max,central_ordering_bins,marginal95_ordering_bins,simultaneous_approx95_ordering_bins,weighted_mean_ratio,weighted_sigma_ratio,weighted_cv_ratio,weighted_scaled_variance_ratio,minimum_sigma_reduction_z,minimum_cv_increase_z
baseline,13 TeV,23,3,25,23,23,23,0.7277194571832082,0.8895648392628143,1.2322038181831254,1.0928438774811744,6.4477299491906095,7.342799929061038
baseline,2.76 TeV,16,3,18,16,16,16,0.7662174482621644,0.8947945895238708,1.1738525459680735,1.0482282650689958,5.917514912943911,5.809180436414577
baseline,7 TeV,20,3,22,20,20,20,0.7413415022827078,0.8911901558085404,1.210483831887948,1.076006631051833,5.623135015717735,7.71463682584407
tune,ATLAS A14,24,3,26,24,24,24,0.7170566741668025,0.8878447219165927,1.2503139677544735,1.1066287308787885,6.698841911986191,8.750859423526698
tune,CMS CP5,42,3,44,42,42,42,0.6469665509387779,0.8002257933472823,1.2556547505195905,0.9981935262995859,9.059747056736267,7.399178798229468
tune,Monash,23,3,25,23,23,23,0.7311638981414914,0.8901943337995417,1.2274876090297524,1.0897531973037167,5.393871362586362,7.66813938372078


==> anc/S2/reproduced_results/validation.json <==
{
  "status": "PASS",
  "conditional_profile_rows": 445,
  "matched_bins": 148,
  "population_variance_divisor": "N",
  "minimum_bin_events": 500,
  "selection": "INEL>0-like; nMPI>2 for retained matched bins",
  "uncertainty": "Empirical central moments to fourth order; delta method with mean/variance covariance; independent CR samples",
  "simultaneous": "Bonferroni normal-approximation diagnostic for 2 contrasts in each of all 148 matched bins; not an exact finite-sample confidence guarantee",
  "summary": [
    {
      "kind": "baseline",
      "comparison": "13 TeV",
      "matched_bins": 23,
      "nmpi_min": 3,
      "nmpi_max": 25,
      "central_ordering_bins": 23,
      "marginal95_ordering_bins": 23,
      "simultaneous_approx95_ordering_bins": 23,
      "weighted_mean_ratio": 0.7277194571832082,
      "weighted_sigma_ratio": 0.8895648392628143,
      "weighted_cv_ratio": 1.2322038181831254,
      "weighted_scaled_variance_ratio": 1.0928438774811744,
      "minimum_sigma_reduction_z": 6.4477299491906095,
      "minimum_cv_increase_z": 7.342799929061038
    },
    {
      "kind": "baseline",
      "comparison": "2.76 TeV",
      "matched_bins": 16,
      "nmpi_min": 3,
      "nmpi_max": 18,
      "central_ordering_bins": 16,
      "marginal95_ordering_bins": 16,
      "simultaneous_approx95_ordering_bins": 16,
      "weighted_mean_ratio": 0.7662174482621644,
      "weighted_sigma_ratio": 0.8947945895238708,
      "weighted_cv_ratio": 1.1738525459680735,
      "weighted_scaled_variance_ratio": 1.0482282650689958,
      "minimum_sigma_reduction_z": 5.917514912943911,
      "minimum_cv_increase_z": 5.809180436414577
    },
    {
      "kind": "baseline",
      "comparison": "7 TeV",
      "matched_bins": 20,
      "nmpi_min": 3,
      "nmpi_max": 22,
      "central_ordering_bins": 20,
      "marginal95_ordering_bins": 20,
      "simultaneous_approx95_ordering_bins": 20,
      "weighted_mean_ratio": 0.7413415022827078,
      "weighted_sigma_ratio": 0.8911901558085404,
      "weighted_cv_ratio": 1.210483831887948,
      "weighted_scaled_variance_ratio": 1.076006631051833,
      "minimum_sigma_reduction_z": 5.623135015717735,
      "minimum_cv_increase_z": 7.71463682584407
    },
    {
      "kind": "tune",
      "comparison": "ATLAS A14",
      "matched_bins": 24,
      "nmpi_min": 3,
      "nmpi_max": 26,
      "central_ordering_bins": 24,
      "marginal95_ordering_bins": 24,
      "simultaneous_approx95_ordering_bins": 24,
      "weighted_mean_ratio": 0.7170566741668025,
      "weighted_sigma_ratio": 0.8878447219165927,
      "weighted_cv_ratio": 1.2503139677544735,
      "weighted_scaled_variance_ratio": 1.1066287308787885,
      "minimum_sigma_reduction_z": 6.698841911986191,
      "minimum_cv_increase_z": 8.750859423526698
    },
    {
      "kind": "tune",
      "comparison": "CMS CP5",
      "matched_bins": 42,
      "nmpi_min": 3,
      "nmpi_max": 44,
      "central_ordering_bins": 42,
      "marginal95_ordering_bins": 42,
      "simultaneous_approx95_ordering_bins": 42,
      "weighted_mean_ratio": 0.6469665509387779,
      "weighted_sigma_ratio": 0.8002257933472823,
      "weighted_cv_ratio": 1.2556547505195905,
      "weighted_scaled_variance_ratio": 0.9981935262995859,
      "minimum_sigma_reduction_z": 9.059747056736267,
      "minimum_cv_increase_z": 7.399178798229468
    },
    {
      "kind": "tune",
      "comparison": "Monash",
      "matched_bins": 23,
      "nmpi_min": 3,
      "nmpi_max": 25,
      "central_ordering_bins": 23,
      "marginal95_ordering_bins": 23,
      "simultaneous_approx95_ordering_bins": 23,
      "weighted_mean_ratio": 0.7311638981414914,
      "weighted_sigma_ratio": 0.8901943337995417,
      "weighted_cv_ratio": 1.2274876090297524,
      "weighted_scaled_variance_ratio": 1.0897531973037167,
      "minimum_sigma_reduction_z": 5.393871362586362,
      "minimum_cv_increase_z": 7.66813938372078
    }
  ]
}


==> anc/S2/reproduction_data/estimator_sufficient_statistics.csv <==
kind,events,sum_x,sum_y,sum_x2,sum_y2,sum_xy,pearson_recomputed,proxy,cr_state,tune,cr,estimator
baseline_proxy,1566608,11981283.0,310862.04306840105,121248277.0,101431.89078504985,2081063.1214452675,-0.2731691509796644,fb_asymmetry,CR_OFF,,,
baseline_proxy,1564296,11974925.0,315475.05443157715,121312319.0,103298.5708381604,2160482.6858699475,-0.2346999600432975,fb_asymmetry,CR_ON,,,
baseline_proxy,1566611,11981292.0,98181892.0,121248304.0,8124968378.0,972188341.0,0.9157826121374036,forward_nch,CR_OFF,,,
baseline_proxy,1564300,11974937.0,71819233.0,121312355.0,4123175751.0,680064624.0,0.8326511063077745,forward_nch,CR_ON,,,
baseline_proxy,1566611,11981292.0,38578385.0,121248304.0,1366496303.0,392782197.0,0.8800275944758146,mid_nch,CR_OFF,,,
baseline_proxy,1564300,11974937.0,26316693.0,121312355.0,608644067.0,254521139.0,0.7566562636482161,mid_nch,CR_ON,,,
baseline_proxy,1543641,11901396.0,11845041.0,120954034.0,141921075.0,122539814.0,0.8087311833391122,transverse_nch,CR_OFF,,,
baseline_proxy,1530271,11848904.0,7717366.0,120802634.0,60807474.0,76192422.0,0.6517708721766896,transverse_nch,CR_ON,,,
baseline_proxy,1543641,11901396.0,5877021.01283817,120954034.0,38809241.960238144,62000159.03783372,0.7618962233381575,transverse_sumpt,CR_OFF,,,
baseline_proxy,1530271,11848904.0,4565603.613504574,120802634.0,26630927.41433143,47955535.675910234,0.648276628702583,transverse_sumpt,CR_ON,,,
tune_proxy,1599259,12850462.0,113974610.0,138455486.0,10866581964.0,1204666527.0,0.9294443284647425,,,a14,off,forward_nch_25_50_pt015
tune_proxy,1575746,12768669.0,13474951.0,138153897.0,181052131.0,149019670.0,0.8335560175539852,,,a14,off,transverse_nch_eta08_pt015
tune_proxy,1575746,12768669.0,6484648.9047139995,138153897.0,46297770.036413185,73168334.880033,0.7906564517234498,,,a14,off,transverse_sumpt_eta08_pt015
tune_proxy,1601555,12839678.0,81778531.0,137854278.0,5267578997.0,821906476.0,0.8516451088999435,,,a14,on,forward_nch_25_50_pt015
tune_proxy,1566156,12708464.0,8560780.0,137321916.0,73060992.0,89793085.0,0.6782058261544096,,,a14,on,transverse_nch_eta08_pt015
tune_proxy,1566156,12708464.0,4873755.7405779995,137321916.0,29544654.286192745,54419220.382011004,0.6706457656377844,,,a14,on,transverse_sumpt_eta08_pt015
tune_proxy,1724129,20932510.0,136898280.0,386940128.0,15923210244.0,2440382965.0,0.9500951716463888,,,cp5,off,forward_nch_25_50_pt015
tune_proxy,1675839,20747694.0,15877178.0,386154422.0,255862086.0,298607420.0,0.8739607765555263,,,cp5,off,transverse_nch_eta08_pt015
tune_proxy,1675839,20747694.0,7306537.714925766,386154422.0,58853097.13413757,140073042.5019441,0.8397917580265442,,,cp5,off,transverse_sumpt_eta08_pt015
tune_proxy,1723722,20922122.0,89785707.0,386335138.0,6300936249.0,1506785096.0,0.8992623339529101,,,cp5,on,forward_nch_25_50_pt015
tune_proxy,1649623,20601905.0,8663847.0,384676629.0,75438783.0,153262802.0,0.7297110032904645,,,cp5,on,transverse_nch_eta08_pt015
tune_proxy,1649623,20601905.0,4798735.373703777,384676629.0,29153683.155732907,90948549.35570237,0.7050462585173219,,,cp5,on,transverse_sumpt_eta08_pt015
tune_proxy,1567383,11982318.0,106335741.0,121190286.0,9525094317.0,1052681569.0,0.9169259060839321,,,monash,off,forward_nch_25_50_pt015
tune_proxy,1546195,11908826.0,12864615.0,120919972.0,166299413.0,133023875.0,0.8159174980100777,,,monash,off,transverse_nch_eta08_pt015
tune_proxy,1546195,11908826.0,6263872.371634002,120919972.0,43744212.910206415,66020225.04859102,0.7675685960122184,,,monash,off,transverse_sumpt_eta08_pt015
tune_proxy,1567745,11988853.0,78269141.0,121314047.0,4888660329.0,741148810.0,0.8363808176192865,,,monash,on,forward_nch_25_50_pt015
tune_proxy,1536202,11873507.0,8438705.0,120856059.0,71883273.0,83275402.0,0.6624931577800406,,,monash,on,transverse_nch_eta08_pt015
tune_proxy,1536202,11873507.0,4894516.986321,120856059.0,30153207.044546682,51328555.56740999,0.65597278024434,,,monash,on,transverse_sumpt_eta08_pt015


==> anc/S2/reproduction_data/source_inputs.json <==
[
  {
    "sample_id": "baseline_13TeV_CR_OFF",
    "kind": "baseline",
    "energy": "13 TeV",
    "cr_state": "CR OFF",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "metadata",
        "path": "June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_events_meta.npy",
        "sha256": "48b235249bd41e7b4c433ffe2a0121ec5be63a158b5356087a583d0094fa07b8"
      },
      {
        "role": "nch_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy",
        "sha256": "21666da2a1d705f0b4d98dd503162be88e242dd26f53f5257f44e09bf5aff6b7"
      },
      {
        "role": "inel_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_OFF_inelgt0_eta1.npy",
        "sha256": "111c8db0e3c8422be56e24a0814e5f7371347325442661a9f380c0fb7535df58"
      }
    ]
  },
  {
    "sample_id": "baseline_13TeV_CR_ON",
    "kind": "baseline",
    "energy": "13 TeV",
    "cr_state": "CR ON",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "metadata",
        "path": "May/Data/13TeV_5M_Data/13TeV_5M_events_meta.npy",
        "sha256": "8974cb433c1927366151206324979539d42d40fe02183576c808dcb925008ecb"
      },
      {
        "role": "nch_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_ON_nch_eta0.8_pt0.15_20.npy",
        "sha256": "3e984a38a0d5a59ac6eb84ec5228cb991b55660560375c96c15875e8db5a665c"
      },
      {
        "role": "inel_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_ON_inelgt0_eta1.npy",
        "sha256": "d46d8b5ed06d1ea78d0708a2e89fe1b8cd4cbe95c630d114118e6cb6400c7461"
      }
    ]
  },
  {
    "sample_id": "baseline_2.76TeV_CR_OFF",
    "kind": "baseline",
    "energy": "2.76 TeV",
    "cr_state": "CR OFF",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "metadata",
        "path": "June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_events_meta.npy",
        "sha256": "8d4ebb381c2d8f1e2fd6c0646a445d9949002c5757fe20285cba8726c7f2734c"
      },
      {
        "role": "nch_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy",
        "sha256": "bfc5953f43f7f33ed9f6203de0f046326649f74b4cee9f959a866a5e2f68e7f2"
      },
      {
        "role": "inel_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_OFF_inelgt0_eta1.npy",
        "sha256": "0d13be85e6e8cd66ef9be4a307aa54d12a94c3f782c1c48fd4273f7ba8cf9e2c"
      }
    ]
  },
  {
    "sample_id": "baseline_2.76TeV_CR_ON",
    "kind": "baseline",
    "energy": "2.76 TeV",
    "cr_state": "CR ON",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "metadata",
        "path": "May/Data/2.76TeV_5M_Data/2.76TeV_5M_events_meta.npy",
        "sha256": "bb1f2791219be416c9605f8276c64d1190e821c84637f74aa1aa62b25b69551a"
      },
      {
        "role": "nch_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_ON_nch_eta0.8_pt0.15_20.npy",
        "sha256": "36db89e8fb599b576dae546afacabf7bda39bcaedc915a3be2d825c347e26cc6"
      },
      {
        "role": "inel_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_ON_inelgt0_eta1.npy",
        "sha256": "0aee26962f4553f6145220ca9489f9c1a763c854807bdfaccf4b1e324ed1cbe1"
      }
    ]
  },
  {
    "sample_id": "baseline_7TeV_CR_OFF",
    "kind": "baseline",
    "energy": "7 TeV",
    "cr_state": "CR OFF",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "metadata",
        "path": "June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_events_meta.npy",
        "sha256": "8605528dd8dd4beedcb2c14352f22271eae4dce8ca7f9e8338ed89e4d4611926"
      },
      {
        "role": "nch_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy",
        "sha256": "515a158118ecd4fdbe1018a46ddfef4d630d71e24977a3ed7da2c50318e7d8aa"
      },
      {
        "role": "inel_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_OFF_inelgt0_eta1.npy",
        "sha256": "98784107621eb03c32859aba34db799c805b3e2d13658d10f03c22f9943f975f"
      }
    ]
  },
  {
    "sample_id": "baseline_7TeV_CR_ON",
    "kind": "baseline",
    "energy": "7 TeV",
    "cr_state": "CR ON",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "metadata",
        "path": "May/Data/7TeV_5M_Data/7TeV_5M_events_meta.npy",
        "sha256": "958cfbbcafc41558c5ef2e0998404c644389d40aeb7b2db248c31f2d20a13fcf"
      },
      {
        "role": "nch_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_ON_nch_eta0.8_pt0.15_20.npy",
        "sha256": "434dea4912a0aabbcc69142283084897b6ae4c91991c87c9c5956b79e035fcc8"
      },
      {
        "role": "inel_cache",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_ON_inelgt0_eta1.npy",
        "sha256": "c78eab6776ac81eab040792ad1a4435c4e74942569c7f521eb420740e984dc73"
      }
    ]
  },
  {
    "sample_id": "tune_a14_off",
    "kind": "tune",
    "energy": "13 TeV",
    "cr_state": "CR OFF",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "event_csv",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/a14_cr_off_13tev_events.csv",
        "sha256": "f9b2be91e8a7ca583f1f3484ec3e2e57abd6a5ff83f0ba435d3c436ed0f4f5cd"
      }
    ]
  },
  {
    "sample_id": "tune_a14_on",
    "kind": "tune",
    "energy": "13 TeV",
    "cr_state": "CR ON",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "event_csv",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/a14_cr_on_13tev_events.csv",
        "sha256": "6a8967cf4002232d4bd535e9982cc7d0913ed79e1fd8340efc3963ce3b3de2e0"
      }
    ]
  },
  {
    "sample_id": "tune_cp5_off",
    "kind": "tune",
    "energy": "13 TeV",
    "cr_state": "CR OFF",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part1.csv",
        "sha256": "c65e245c3f06e59356dacb509db1c9df7a79fe9b2ec17a905b0902842824f3d9"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part2.csv",
        "sha256": "32a531822ba7c2e7eccdb027cf2442649b9944b7897e16401dbdac85dd1d86e4"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part3.csv",
        "sha256": "bc161b6f771a0468f15c0500f04ff2a29e70a322f6725cc9509d21d8b1d590df"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part4.csv",
        "sha256": "091e8ab6c010ae85cc9bfb82ba6b44c0872d746adaa8014807a5ac0c91d79692"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part5.csv",
        "sha256": "7e195a2803211fff580b2901dcdf8108fbb17956e2e3bc5f52ffb190bb2efb3b"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part6.csv",
        "sha256": "0cc0ed88d778fadaeb81f6aaeb4d0909e9828a15dfb3ba1f43e16760cc73d6c1"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part7.csv",
        "sha256": "fc037bde774facf45541cf03b94761edc7280d0d6cddef056395f4fa989850e3"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part8.csv",
        "sha256": "8b824d4133075306fbc3907790db540ffd72771686ff18bc07bf6cbdec0703a4"
      }
    ]
  },
  {
    "sample_id": "tune_cp5_on",
    "kind": "tune",
    "energy": "13 TeV",
    "cr_state": "CR ON",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part1.csv",
        "sha256": "5d95d21b90b790b3b9ccc9cf6729af4ebd5345a26c1cb5f8d49a32aa8ff166cd"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part2.csv",
        "sha256": "d6fd6934392f6c11b1deae5dcf7f7209408befd7a71848d8cd23c770244ce566"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part3.csv",
        "sha256": "aac1b02d6cee019c99e8f73e3ddffa62bdde8d3db20034c81515e4472cb4fa11"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part4.csv",
        "sha256": "92e81c75fd92c02784080eed4fa109d678ad2de028e61ce9482eecad4803c9e3"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part5.csv",
        "sha256": "c03fc467eb4f4278249590ece048c76e8dcf7475feb49ee72786d510b91c89b3"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part6.csv",
        "sha256": "59d1962af8489d596b204d464feaf8547a0b4a96a1dabef096d29d70074cebe0"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part7.csv",
        "sha256": "30e44e531d2e0ecf4c56aca48b3afbc667ecdc04856cc5b6ddfc06d8a07ecb3b"
      },
      {
        "role": "event_csv",
        "path": "June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part8.csv",
        "sha256": "8768d88cb8155863c70fd2a6d99903499e6853af262339da2154fc794843cd60"
      }
    ]
  },
  {
    "sample_id": "tune_monash_off",
    "kind": "tune",
    "energy": "13 TeV",
    "cr_state": "CR OFF",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "event_csv",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/monash_cr_off_13tev_events.csv",
        "sha256": "7bbcf1b58bfb7c42a50c55a109db5370b37baef06daae53e4e659b80dd031aca"
      }
    ]
  },
  {
    "sample_id": "tune_monash_on",
    "kind": "tune",
    "energy": "13 TeV",
    "cr_state": "CR ON",
    "generated_events": 5000000,
    "inputs": [
      {
        "role": "event_csv",
        "path": "June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/monash_cr_on_13tev_events.csv",
        "sha256": "dffd13f5d841166e83b94a963100d6120ef69fe48e5c296afe40bf57f9b9495c"
      }
    ]
  }
]


==> anc/S2/requirements.txt <==
numpy==2.2.6
pandas==2.3.3
matplotlib==3.10.8


==> anc/S2/source_data_manifest.json <==
[
  {
    "sample_id": "baseline_2.76TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/2.76TeV_5M_Data/2.76TeV_5M_events_meta.npy",
    "bytes": 80000128,
    "sha256": "bb1f2791219be416c9605f8276c64d1190e821c84637f74aa1aa62b25b69551a",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_2.76TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_ON_nch_eta0.8_pt0.15_20.npy",
    "bytes": 20000128,
    "sha256": "36db89e8fb599b576dae546afacabf7bda39bcaedc915a3be2d825c347e26cc6",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_2.76TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_ON_inelgt0_eta1.npy",
    "bytes": 5000128,
    "sha256": "0aee26962f4553f6145220ca9489f9c1a763c854807bdfaccf4b1e324ed1cbe1",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_2.76TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/2.76TeV_5M_Data_CRoff_Data/2.76TeV_5M_Data_CRoff_events_meta.npy",
    "bytes": 80000128,
    "sha256": "8d4ebb381c2d8f1e2fd6c0646a445d9949002c5757fe20285cba8726c7f2734c",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_2.76TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy",
    "bytes": 20000128,
    "sha256": "bfc5953f43f7f33ed9f6203de0f046326649f74b4cee9f959a866a5e2f68e7f2",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_2.76TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/2.76TeV_CR_OFF_inelgt0_eta1.npy",
    "bytes": 5000128,
    "sha256": "0d13be85e6e8cd66ef9be4a307aa54d12a94c3f782c1c48fd4273f7ba8cf9e2c",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_7TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/7TeV_5M_Data/7TeV_5M_events_meta.npy",
    "bytes": 80000128,
    "sha256": "958cfbbcafc41558c5ef2e0998404c644389d40aeb7b2db248c31f2d20a13fcf",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_7TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_ON_nch_eta0.8_pt0.15_20.npy",
    "bytes": 20000128,
    "sha256": "434dea4912a0aabbcc69142283084897b6ae4c91991c87c9c5956b79e035fcc8",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_7TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_ON_inelgt0_eta1.npy",
    "bytes": 5000128,
    "sha256": "c78eab6776ac81eab040792ad1a4435c4e74942569c7f521eb420740e984dc73",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_7TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/7TeV_5M_Data_CRoff_Data/7TeV_5M_Data_CRoff_events_meta.npy",
    "bytes": 80000128,
    "sha256": "8605528dd8dd4beedcb2c14352f22271eae4dce8ca7f9e8338ed89e4d4611926",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_7TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy",
    "bytes": 20000128,
    "sha256": "515a158118ecd4fdbe1018a46ddfef4d630d71e24977a3ed7da2c50318e7d8aa",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_7TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/7TeV_CR_OFF_inelgt0_eta1.npy",
    "bytes": 5000128,
    "sha256": "98784107621eb03c32859aba34db799c805b3e2d13658d10f03c22f9943f975f",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_13TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/May/Data/13TeV_5M_Data/13TeV_5M_events_meta.npy",
    "bytes": 80000128,
    "sha256": "8974cb433c1927366151206324979539d42d40fe02183576c808dcb925008ecb",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_13TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_ON_nch_eta0.8_pt0.15_20.npy",
    "bytes": 20000128,
    "sha256": "3e984a38a0d5a59ac6eb84ec5228cb991b55660560375c96c15875e8db5a665c",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_13TeV_CR_ON",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_ON_inelgt0_eta1.npy",
    "bytes": 5000128,
    "sha256": "d46d8b5ed06d1ea78d0708a2e89fe1b8cd4cbe95c630d114118e6cb6400c7461",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_13TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Data/13TeV._5M_Data_CRoff_Data/13TeV._5M_Data_CRoff_events_meta.npy",
    "bytes": 80000128,
    "sha256": "48b235249bd41e7b4c433ffe2a0121ec5be63a158b5356087a583d0094fa07b8",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_13TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_OFF_nch_eta0.8_pt0.15_20.npy",
    "bytes": 20000128,
    "sha256": "21666da2a1d705f0b4d98dd503162be88e242dd26f53f5257f44e09bf5aff6b7",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "baseline_13TeV_CR_OFF",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache/13TeV_CR_OFF_inelgt0_eta1.npy",
    "bytes": 5000128,
    "sha256": "111c8db0e3c8422be56e24a0814e5f7371347325442661a9f380c0fb7535df58",
    "role": "baseline_metadata_or_cached_selection"
  },
  {
    "sample_id": "tune_monash_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/monash_cr_on_13tev_events.csv",
    "bytes": 193409167,
    "sha256": "dffd13f5d841166e83b94a963100d6120ef69fe48e5c296afe40bf57f9b9495c",
    "rows": 5000000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_monash_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/monash_cr_off_13tev_events.csv",
    "bytes": 198605769,
    "sha256": "7bbcf1b58bfb7c42a50c55a109db5370b37baef06daae53e4e659b80dd031aca",
    "rows": 5000000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_a14_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/a14_cr_on_13tev_events.csv",
    "bytes": 178435767,
    "sha256": "6a8967cf4002232d4bd535e9982cc7d0913ed79e1fd8340efc3963ce3b3de2e0",
    "rows": 5000000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_a14_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/04_tune_cr_model_robustness/data/a14_cr_off_13tev_events.csv",
    "bytes": 183639145,
    "sha256": "f9b2be91e8a7ca583f1f3484ec3e2e57abd6a5ff83f0ba435d3c436ed0f4f5cd",
    "rows": 5000000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part1.csv",
    "bytes": 25816279,
    "sha256": "5d95d21b90b790b3b9ccc9cf6729af4ebd5345a26c1cb5f8d49a32aa8ff166cd",
    "rows": 440000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part2.csv",
    "bytes": 25836229,
    "sha256": "d6fd6934392f6c11b1deae5dcf7f7209408befd7a71848d8cd23c770244ce566",
    "rows": 440000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part3.csv",
    "bytes": 25818738,
    "sha256": "aac1b02d6cee019c99e8f73e3ddffa62bdde8d3db20034c81515e4472cb4fa11",
    "rows": 440000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part4.csv",
    "bytes": 25822669,
    "sha256": "92e81c75fd92c02784080eed4fa109d678ad2de028e61ce9482eecad4803c9e3",
    "rows": 440000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part5.csv",
    "bytes": 47639748,
    "sha256": "c03fc467eb4f4278249590ece048c76e8dcf7475feb49ee72786d510b91c89b3",
    "rows": 810000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part6.csv",
    "bytes": 47622691,
    "sha256": "59d1962af8489d596b204d464feaf8547a0b4a96a1dabef096d29d70074cebe0",
    "rows": 810000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part7.csv",
    "bytes": 47619863,
    "sha256": "30e44e531d2e0ecf4c56aca48b3afbc667ecdc04856cc5b6ddfc06d8a07ecb3b",
    "rows": 810000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_on",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_on_part8.csv",
    "bytes": 47640082,
    "sha256": "8768d88cb8155863c70fd2a6d99903499e6853af262339da2154fc794843cd60",
    "rows": 810000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part1.csv",
    "bytes": 25310396,
    "sha256": "c65e245c3f06e59356dacb509db1c9df7a79fe9b2ec17a905b0902842824f3d9",
    "rows": 420000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part2.csv",
    "bytes": 25321517,
    "sha256": "32a531822ba7c2e7eccdb027cf2442649b9944b7897e16401dbdac85dd1d86e4",
    "rows": 420000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part3.csv",
    "bytes": 25299104,
    "sha256": "bc161b6f771a0468f15c0500f04ff2a29e70a322f6725cc9509d21d8b1d590df",
    "rows": 420000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part4.csv",
    "bytes": 25312733,
    "sha256": "091e8ab6c010ae85cc9bfb82ba6b44c0872d746adaa8014807a5ac0c91d79692",
    "rows": 420000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part5.csv",
    "bytes": 50096785,
    "sha256": "7e195a2803211fff580b2901dcdf8108fbb17956e2e3bc5f52ffb190bb2efb3b",
    "rows": 830000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part6.csv",
    "bytes": 50101321,
    "sha256": "0cc0ed88d778fadaeb81f6aaeb4d0909e9828a15dfb3ba1f43e16760cc73d6c1",
    "rows": 830000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part7.csv",
    "bytes": 50100417,
    "sha256": "fc037bde774facf45541cf03b94761edc7280d0d6cddef056395f4fa989850e3",
    "rows": 830000,
    "role": "original_event_summary"
  },
  {
    "sample_id": "tune_cp5_off",
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/NPB_submission/revision_R2_2026-10-08/cp5_exact/data/cp5_cr_off_part8.csv",
    "bytes": 50120442,
    "sha256": "8b824d4133075306fbc3907790db540ffd72771686ff18bc07bf6cbdec0703a4",
    "rows": 830000,
    "role": "original_event_summary"
  }
]


==> anc/S2/submission_tools/build_joint_counts_from_events.py <==
"""Rebuild supplied joint counts from retained event inputs supplied separately.
python submission_tools/build_joint_counts_from_events.py --source-root /path/to/HappyNewYear2026 --output reconstructed_joint_counts.csv
Every source input is hash checked against source_inputs.json before use.
"""
from pathlib import Path
import argparse,hashlib,json
import numpy as np,pandas as pd
ROOT=Path(__file__).resolve().parents[1]
def digest(p):
 h=hashlib.sha256()
 with p.open('rb') as f:
  while b:=f.read(8*1024*1024):h.update(b)
 return h.hexdigest()
def main():
 ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--source-root',required=True,type=Path);ap.add_argument('--output',required=True,type=Path);a=ap.parse_args();manifest=json.loads((ROOT/'reproduction_data/source_inputs.json').read_text());out=[]
 for sample in manifest:
  hist={};total=0
  def accumulate(m,y):
   assert np.isfinite(m).all() and np.isfinite(y).all() and (m>=0).all() and (y>=0).all() and (y<100000).all();assert (m==np.floor(m)).all() and (y==np.floor(y)).all()
   keys,counts=np.unique(m.astype(np.int64)*100000+y.astype(np.int64),return_counts=True)
   for k,n in zip(keys,counts):hist[int(k)]=hist.get(int(k),0)+int(n)
  paths={}
  for entry in sample['inputs']:
   p=a.source_root/entry['path'];assert digest(p)==entry['sha256'],f'Hash mismatch: {p}';paths.setdefault(entry['role'],[]).append(p)
  if sample['kind']=='baseline':
   meta=np.load(paths['metadata'][0],mmap_mode='r');nch=np.load(paths['nch_cache'][0],mmap_mode='r');mask=np.load(paths['inel_cache'][0],mmap_mode='r');assert len(meta)==len(nch)==len(mask)==sample['generated_events']
   for start in range(0,len(meta),250000):
    q=mask[start:start+250000].astype(bool);accumulate(meta[start:start+250000,3][q],nch[start:start+250000][q])
   total=len(meta)
  else:
   for p in paths['event_csv']:
    for d in pd.read_csv(p,chunksize=250000):
     total+=len(d);q=d[d.inel_gt0_eta1==1];accumulate(q.nmpi.to_numpy(),q.nch_eta08_pt015_20.to_numpy())
  assert total==sample['generated_events']
  for k,n in sorted(hist.items()):out.append(dict(sample_id=sample['sample_id'],kind=sample['kind'],energy=sample['energy'],cr_state=sample['cr_state'],nmpi=k//100000,nch=k%100000,events=n))
  print(sample['sample_id'],total,'source events checked',flush=True)
 d=pd.DataFrame(out);a.output.parent.mkdir(parents=True,exist_ok=True);d.to_csv(a.output,index=False)
 ref=pd.read_csv(ROOT/'reproduction_data/conditional_joint_counts.csv');keys=['sample_id','nmpi','nch'];pd.testing.assert_frame_equal(d.sort_values(keys).reset_index(drop=True),ref.sort_values(keys).reset_index(drop=True),check_dtype=False)
 print('PASS: reconstructed joint counts equal supplied counts.')
if __name__=='__main__':main()


==> anc/S2/submission_tools/recheck_baseline_particles.py <==
"""Reconstruct all six baseline selections from every original particle chunk."""
from pathlib import Path
import json,time,hashlib
import numpy as np
import argparse
ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--source-root',required=True,type=Path);ap.add_argument('--output',required=True,type=Path);args=ap.parse_args()
ROOT=args.source_root;OUT=args.output;OUT.mkdir(parents=True,exist_ok=True);CACHE=ROOT/'June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/cache'
results=[];files=[];t0=time.time()
for energy in ['2.76','7','13']:
 for cr in ['ON','OFF']:
  label=energy+'TeV_CR_'+cr
  dd=ROOT/f'May/Data/{energy}TeV_5M_Data' if cr=='ON' else ROOT/('June/Data/13TeV._5M_Data_CRoff_Data' if energy=='13' else f'June/Data/{energy}TeV_5M_Data_CRoff_Data')
  meta=np.load(next(dd.glob('*events_meta.npy')),mmap_mode='r');eid=meta[:,0].astype(np.int64);assert np.array_equal(eid,np.arange(1,len(meta)+1));size=int(eid.max())+1
  nch=np.zeros(size,dtype=np.int32);inel=np.zeros(size,dtype=bool);sumpt=np.zeros(size,dtype=np.float32);total=0;last=0;nonfinite=0
  ps=sorted(dd.glob('*particles_chunk*.npy'))
  for i,p in enumerate(ps):
   a=np.load(p,mmap_mode='r');assert a.ndim==2 and a.shape[1]==11
   ids=a[:,0].astype(np.int64);assert np.equal(ids,a[:,0]).all() and (np.diff(ids)>=0).all() and ids.min()>=1 and ids.max()<size and ids[0]>=last;last=int(ids[-1])
   q=a[:,2];eta=a[:,7];pt=a[:,8];finite=np.isfinite(eta)&np.isfinite(pt);nonfinite+=int((~finite).sum());charged=(np.abs(q)>1e-12)&finite
   inel[ids[charged&(np.abs(eta)<1)&(pt>0)]]=True
   mask=charged&(np.abs(eta)<.8)&(pt>.15)&(pt<20);sel=ids[mask]
   if len(sel):
    lo=int(sel.min());hi=int(sel.max())+1
    nch[lo:hi]+=np.bincount(sel-lo,minlength=hi-lo).astype(np.int32)
    sumpt[lo:hi]+=np.bincount(sel-lo,weights=a[mask,8].astype(np.float32),minlength=hi-lo).astype(np.float32)
   # Hash the entire original NPY, including its header; mmap data already cached.
   h=hashlib.sha256()
   with p.open('rb') as f:
    while b:=f.read(8*1024*1024):h.update(b)
   files.append(dict(sample=label,path=str(p),rows=len(a),bytes=p.stat().st_size,sha256=h.hexdigest()));total+=len(a)
   if (i+1)%50==0 or i+1==len(ps):
    status=dict(sample=label,chunks_done=i+1,chunks_total=len(ps),completed_samples=len(results),seconds=round(time.time()-t0))
    (OUT/'particle_scan_progress.json').write_text(json.dumps(status,indent=2));print(status,flush=True)
  refn=np.load(CACHE/(label+'_nch_eta0.8_pt0.15_20.npy'),mmap_mode='r');refi=np.load(CACHE/(label+'_inelgt0_eta1.npy'),mmap_mode='r');refs=np.load(CACHE/(label+'_sumpt_eta0.8_pt0.15_20.npy'),mmap_mode='r')
  nn=nch[eid];ii=inel[eid];ss=sumpt[eid];res=dict(sample=label,chunks=len(ps),particle_rows=total,metadata_rows=len(meta),nch_mismatches=int((nn!=refn).sum()),inel_mismatches=int((ii!=refi).sum()),sumpt_max_abs_difference=float(np.max(abs(ss-refs))),nonfinite_eta_or_pt_rows=nonfinite)
  results.append(res);print(res,flush=True)
  (OUT/'baseline_particle_validation.json').write_text(json.dumps(results,indent=2));(OUT/'baseline_particle_files.json').write_text(json.dumps(files,indent=2))
print('ALL ORIGINAL PARTICLE CHUNKS CHECKED',flush=True)


==> anc/S2/submission_tools/render_estimator_figures_from_tables.py <==
"""Rebuild Figs. 7 and 9 from the submitted summaries, without raw events.

Run from an extracted S2 directory: python submission_tools/render_estimator_figures_from_tables.py
Outputs go to reproduced_figures/; source event reanalysis remains separate.
"""
from pathlib import Path
import os
os.environ.setdefault('MPLCONFIGDIR','/tmp/npb_reproduce_mpl')
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
ROOT=Path(__file__).resolve().parent.parent
SOURCE=ROOT/'estimator_nmpi_relations'
OUT=ROOT/'reproduced_figures'; OUT.mkdir(exist_ok=True)
# Plot only from the supplied verified tables; no historical source execution.
KEYS=['forward_nch_25_50_pt015','transverse_nch_eta08_pt015','transverse_sumpt_eta08_pt015']
profiles=pd.read_csv(SOURCE/'tune_conditional_profiles.csv')
verification=pd.read_csv(SOURCE/'tune_pearson_verification.csv')
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'dejavuserif','font.size':10,'pdf.fonttype':42})
fig,axes=plt.subplots(3,3,figsize=(10,8),sharex=True,sharey='row')
ylabels=[r'$\langle N_{\rm ch}^{\rm forward}\rangle$',r'$\langle N_{\rm ch}^{\rm transverse}\rangle$',r'$\langle\sum p_{\rm T}^{\rm transverse}\rangle$ [GeV/$c$]']
for col,(tune,title) in enumerate(zip(['monash','a14','cp5'],['Monash 2013','ATLAS A14','CMS CP5'])):
    axes[0,col].set_title(title)
    for row,key in enumerate(KEYS):
        ax=axes[row,col]
        for cr,color,style,marker in [('on','#00843D','-','o'),('off','#D62728','--','s')]:
            p=profiles.query('tune == @tune and cr == @cr and estimator == @key and events >= 500')
            r = verification.loc[(verification.tune == tune) & (verification.cr == cr) & (verification.estimator == key), 'pearson'].iloc[0]
            ax.errorbar(p.nmpi,p['mean'],yerr=p['sem'],color=color,linestyle=style,marker=marker,ms=2.5,lw=1.3,elinewidth=.7,label=f'CR {cr.upper()}: Pearson $r = {r:.3f}$')
        ax.set_ylim(bottom=0)
        ax.tick_params(direction='in',top=True,right=True)
        ax.grid(alpha=.15)
        if col==0: ax.set_ylabel(ylabels[row])
        if row==2: ax.set_xlabel(r'$n_{\rm MPI}$')
        ax.legend(loc='upper left',frameon=False,fontsize=8,labelcolor='linecolor',handlelength=1.8)
for row,key in enumerate(KEYS):
    shown=profiles[(profiles.estimator == key) & (profiles.events >= 500)]
    axes[row,0].set_ylim(0, 1.28 * (shown['mean'] + shown['sem']).max())
fig.suptitle(r'pp, $\sqrt{s}=13$ TeV — conditional means (statistical standard errors)',fontsize=12)
fig.tight_layout()
fig.savefig(OUT/'three_estimators_three_tunes_vs_nmpi.pdf',bbox_inches='tight')
fig.savefig(OUT/'three_estimators_three_tunes_vs_nmpi.png',dpi=200,bbox_inches='tight')

plt.close('all')
# Density maps use exactly the saved histogram counts and edges.
labels={'mid_nch':r'Midrapidity $N_{\rm ch}$','forward_nch':r'Forward $N_{\rm ch}$','transverse_nch':r'Transverse $N_{\rm ch}$','transverse_sumpt':r'Transverse $\Sigma p_{\rm T}$ [GeV/$c$]','fb_asymmetry':r'$A_{\rm FB}$'}
hist=np.load(SOURCE/'density_histograms.npz')
profiles=pd.read_csv(SOURCE/'conditional_profiles.csv')
summary=pd.read_csv(SOURCE/'pearson_verification.csv')
plt.rcParams.update({'font.family':'serif','font.size':10,'pdf.fonttype':42,'xtick.direction':'in','ytick.direction':'in'})
fig,axes=plt.subplots(5,2,figsize=(10,15),layout='constrained')
for row,(proxy,label) in enumerate(labels.items()):
 xe=hist[f'{proxy}_nmpi_edges']; ye=hist[f'{proxy}_estimator_edges']
 norm=LogNorm(vmin=1,vmax=max(hist[f'{proxy}_{state}_counts'].max() for state in ['CR_ON','CR_OFF']))
 for col,state in enumerate(['CR_ON','CR_OFF']):
  ax=axes[row,col]; color='green' if state=='CR_ON' else 'red'
  counts=hist[f'{proxy}_{state}_counts']
  v=summary[(summary.proxy==proxy)&(summary.cr_state==state)].iloc[0]
  assert counts.sum()==v.events
  mesh=ax.pcolormesh(xe,ye,np.ma.masked_equal(counts.T,0),norm=norm,cmap='Greys',rasterized=True)
  d=profiles[(profiles.proxy==proxy)&(profiles.cr_state==state)]
  show=d[d.events>=500]
  ax.plot(show.nmpi,show['mean'],color=color,lw=1.7,ls='-' if state=='CR_ON' else '--',label='Conditional mean')
  xx=np.array([d.nmpi.min(),d.nmpi.max()]);ax.plot(xx,v.intercept+v.slope*xx,color=color,lw=1.2,ls=':',label='Linear fit')
  ax.set(xlim=(xe[0],xe[-1]),ylim=(ye[0],ye[-1]),xlabel=r'$n_{\rm MPI}$',ylabel=label)
  ax.set_title(f'({chr(97+row*2+col)}) {state.replace("_"," ")}   |   $r={v.pearson_r:.3f}$',color=color)
  ax.tick_params(top=True,right=True)
  if row==0:ax.legend(loc='upper left',fontsize=8,framealpha=.9)
 fig.colorbar(mesh,ax=axes[row,:],label='Events per bin',shrink=.85,pad=.02)
for ext in ['pdf','png']:fig.savefig(OUT/f'all_five_estimators_vs_nmpi_13TeV.{ext}',dpi=250)
print('Reproduced estimator figures in',OUT)


==> anc/S2/submission_tools/render_inclusive_figures_from_tables.py <==
"""Render inclusive histograms directly from included counts/densities."""
from pathlib import Path
import os
os.environ.setdefault('MPLCONFIGDIR','/tmp/npb_resubmission_mpl')
import numpy as np,pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'reproduced_figures';OUT.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'serif','font.size':12,'pdf.fonttype':42})
for name in ['Nch','mean_pT']:
 d=pd.read_csv(ROOT/'inclusive_distributions'/f'inclusive_{name}_histograms.csv')
 fig,axes=plt.subplots(1,3,figsize=(15,4.7),sharex=True,sharey=True)
 for ax,e in zip(axes,[2.76,7.,13.]):
  for cr,color,style in [('ON','green','-'),('OFF','red','--')]:
   p=d[(d.energy_TeV==e)&(d.cr_state==cr)].sort_values('bin_low');edges=np.r_[p.bin_low.to_numpy(),p.bin_high.iloc[-1]]
   assert np.isclose(np.sum(p.probability_density*(p.bin_high-p.bin_low)),1)
   ax.stairs(np.where(p.events>0,p.probability_density,np.nan),edges,baseline=None,fill=False,color=color,linestyle=style,label='CR '+cr)
  ax.set_title(str(e)+' TeV');ax.set_yscale('log');ax.set_xlabel('Nch' if name=='Nch' else 'Event mean pT [GeV/c]');ax.legend(frameon=False)
 axes[0].set_ylabel('Probability density');fig.tight_layout()
 for ext in ['pdf','png']:fig.savefig(OUT/f'inclusive_{name}_CR_ON_OFF_1x3.{ext}',dpi=220)
 plt.close(fig)
print('Inclusive figures reproduced from supplied tables.')


==> anc/S2/submission_tools/render_remaining_figures.py <==
"""Render baseline maps/profiles, conditional widths, ALICE and activity classes.
Numerical reproduction from included inputs; typography need not be pixel-identical.
"""
from pathlib import Path
import os
os.environ.setdefault('MPLCONFIGDIR','/tmp/npb_resubmission_mpl')
import numpy as np,pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'reproduced_figures';OUT.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'serif','font.size':10,'pdf.fonttype':42})
p=pd.read_csv(ROOT/'reproduced_results/all_conditional_profiles_with_uncertainties.csv');h=pd.read_csv(ROOT/'reproduction_data/conditional_joint_counts.csv');energies=['2.76 TeV','7 TeV','13 TeV'];styles=[('CR ON','green','-','o'),('CR OFF','red','--','s')]
def save(fig,name):
 fig.tight_layout()
 for ext in ['pdf','png']:fig.savefig(OUT/(name+'.'+ext),dpi=220,bbox_inches='tight')
 plt.close(fig)
# Reconstruct the same displayed range/normalization as the archived density plot.
xe=np.arange(3,37,1);ye=np.arange(0,80,1);dens={}
for e in energies:
 for cr,_,_,_ in styles:
  d=h[(h.kind=='baseline')&(h.energy==e)&(h.cr_state==cr)&(h.nmpi>2)]
  a=np.histogram2d(d.nmpi,d.nch,bins=(xe,ye),weights=d.events)[0];dens[e,cr]=a/a.sum()
positive=np.concatenate([a[a>0] for a in dens.values()]);norm=LogNorm(vmin=max(float(np.percentile(positive,2)),1e-8),vmax=float(positive.max()))
fig,axes=plt.subplots(2,3,figsize=(11,6),sharex=True,sharey=True,layout='constrained')
for j,e in enumerate(energies):
 for i,(cr,_,_,_) in enumerate(styles):
  ax=axes[i,j];mesh=ax.pcolormesh(xe,ye,np.ma.masked_equal(dens[e,cr].T,0),norm=norm,cmap='viridis',rasterized=True);ax.set_title(e+'; '+cr);ax.set_xlabel('nMPI');ax.set_ylabel('Nch')
fig.colorbar(mesh,ax=axes,label='Fraction of plotted events per bin')
for ext in ['pdf','png']:fig.savefig(OUT/('baseline_density.'+ext),dpi=220)
plt.close(fig)
fig,axes=plt.subplots(1,3,figsize=(12,4),sharey=True)
for ax,e in zip(axes,energies):
 for cr,color,ls,_ in styles:
  d=p[(p.kind=='baseline')&(p.energy==e)&(p.cr_state==cr)&(p.nmpi>2)&(p.events>=500)]
  ax.plot(d.nmpi,d.mean_nch,color=color,ls=ls,label=cr);ax.fill_between(d.nmpi,d.mean_nch-d.sigma_nch,d.mean_nch+d.sigma_nch,color=color,alpha=.15)
 ax.set_title(e);ax.set_xlabel('nMPI');ax.set_ylabel('Conditional mean and SD');ax.legend(frameon=False)
save(fig,'baseline_conditional_profiles')
for kind,names,label in [('baseline',energies,'baseline'),('tune',['Monash','ATLAS A14','CMS CP5'],'tunes')]:
 fig,axes=plt.subplots(3,3,figsize=(12,9),sharex='col')
 for j,name in enumerate(names):
  for cr,color,ls,marker in styles:
   d=p[(p.kind==kind)&(p.comparison==name)&(p.cr_state==cr)&(p.nmpi>2)&(p.events>=500)]
   for i,(col,se,ylabel) in enumerate([('sigma_nch','sem_sigma','Absolute SD'),('cv','sem_cv','Coefficient of variation'),('scaled_variance','sem_scaled_variance','Scaled variance')]):
    axes[i,j].errorbar(d.nmpi,d[col],yerr=d[se],color=color,ls=ls,marker=marker,ms=2.5,lw=1,capsize=1,label=cr);axes[i,j].set_ylabel(ylabel)
  axes[0,j].set_title(name);axes[2,j].set_xlabel('nMPI')
 axes[0,0].legend(frameon=False);save(fig,label+'_conditional_widths_with_uncertainties')
# ALICE comparison: no nMPI cut; original displayed Nch range <=60.
d=pd.read_csv(ROOT/'plot_inputs/alice_like_mean_pt_vs_nch.csv');ref=pd.read_csv(ROOT/'plot_inputs/alice_reference_mean_pt_vs_nch.csv');fig,ax=plt.subplots(figsize=(7,5))
for cr,color,ls,_ in styles:
 a=d[(d.energy=='13TeV')&(d.cr_state==cr.replace(' ','_'))&(d.n_ch<=60)]
 ax.errorbar(a.dnch_deta,a.mean_pt_event_avg,yerr=a.sem_event_mean_pt,xerr=.5/1.6,fmt='o',ms=3,alpha=.55,color=color,label='PYTHIA '+cr)
ax.errorbar(ref.dnch_deta,ref.mean_pt_GeV,yerr=ref.total_error_GeV,xerr=np.vstack([ref.dnch_deta-ref.dnch_deta_low,ref.dnch_deta_high-ref.dnch_deta]),fmt='D',ms=3,color='purple',label='ALICE Table 7');ax.set_xlabel('dNch/deta');ax.set_ylabel('Mean pT [GeV/c]');ax.legend(frameon=False);save(fig,'alice_mean_pt_comparison')
d=pd.read_csv(ROOT/'supporting_tables/03_event_activity_proxy/proxy_class_summary.csv');d=d[(d.energy=='13TeV')&d.proxy.isin(['forward_nch','transverse_nch','transverse_sumpt'])]
fig,axes=plt.subplots(1,3,figsize=(12,4),sharey=True)
for ax,key in zip(axes,['forward_nch','transverse_nch','transverse_sumpt']):
 for cr,color,ls,marker in styles:
  a=d[(d.proxy==key)&(d.cr_state==cr.replace(' ','_'))].copy();a['order']=a["class"].map({'low':0,'mid':1,'high':2});a=a.sort_values('order');ax.errorbar(a.order,a.mean_nmpi,yerr=a.sem_nmpi,marker=marker,color=color,ls=ls,label=cr)
 ax.set_xticks([0,1,2],['Low','Mid','High']);ax.set_title(key);ax.set_ylabel('Mean nMPI');ax.legend(frameon=False)
save(fig,'activity_class_means')
print('Remaining manuscript figures and tune width diagnostic rendered from included numerical inputs.')


==> anc/S2/submission_tools/reproduce_conditional_results.py <==
#!/usr/bin/env python3
"""Reproduce central widths and MC errors from lossless integer joint counts.
Usage: python submission_tools/reproduce_conditional_results.py [--output DIR]
Uses divisor N for every conditional population variance. No raw events needed.
"""
from pathlib import Path
import argparse,json,math
from statistics import NormalDist
import numpy as np,pandas as pd
ROOT=Path(__file__).resolve().parents[1]
def profiles_from_counts(table):
 rows=[]
 for (sid,kind,energy,cr,m),d in table.groupby(['sample_id','kind','energy','cr_state','nmpi'],sort=True):
  x=d.nch.to_numpy(float);w=d.events.to_numpy(float);n=int(w.sum());mu=float(w@x/n);delta=x-mu
  v=float(w@(delta**2)/n);third=float(w@(delta**3)/n);fourth=float(w@(delta**4)/n);sd=math.sqrt(v)
  vm=v/n;vv=max(fourth-v*v,0)/n;cov=third/n
  cvs=fs=ses=float('nan');cv=sd/mu if mu else float('nan');f=v/mu if mu else float('nan')
  if mu and sd:
   covmat=np.array([[vm,cov],[cov,vv]]);gc=np.array([-sd/mu**2,1/(2*mu*sd)]);gf=np.array([-v/mu**2,1/mu]);cvs=math.sqrt(max(float(gc@covmat@gc),0));fs=math.sqrt(max(float(gf@covmat@gf),0));ses=math.sqrt(vv)/(2*sd)
  rows.append(dict(sample_id=sid,kind=kind,energy=energy,cr_state=cr,nmpi=int(m),events=n,mean_nch=mu,sigma_nch=sd,cv=cv,scaled_variance=f,sem_mean=math.sqrt(vm),sem_sigma=ses,sem_cv=cvs,sem_scaled_variance=fs,mu2=v,mu3=third,mu4=fourth,variance_divisor='N'))
 return pd.DataFrame(rows)
def match_profiles(p):
 rows=[]
 for (kind,group),d in p.groupby(['kind','comparison']):
  on=d[(d.cr_state=='CR ON')&(d.events>=500)&(d.nmpi>2)];off=d[(d.cr_state=='CR OFF')&(d.events>=500)&(d.nmpi>2)]
  pair=on.merge(off,on='nmpi',suffixes=('_on','_off'))
  for _,q in pair.iterrows():
   r=dict(kind=kind,comparison=group,nmpi=int(q.nmpi),events_on=int(q.events_on),events_off=int(q.events_off))
   for col,sem,key in [('mean_nch','sem_mean','mean'),('sigma_nch','sem_sigma','sigma'),('cv','sem_cv','cv'),('scaled_variance','sem_scaled_variance','scaled_variance')]:
    x,y=float(q[col+'_on']),float(q[col+'_off']);sx,sy=float(q[sem+'_on']),float(q[sem+'_off']);ratio=x/y;se=abs(ratio)*math.hypot(sx/x,sy/y)
    r[key+'_on']=x;r[key+'_off']=y;r[key+'_se_on']=sx;r[key+'_se_off']=sy;r[key+'_ratio']=ratio;r[key+'_ratio_se']=se;r[key+'_ratio_ci95_low']=ratio-1.959963984540054*se;r[key+'_ratio_ci95_high']=ratio+1.959963984540054*se
    r[key+'_difference_z']=(x-y)/math.hypot(sx,sy)
   r['full_central_ordering']=r['mean_ratio']<r['sigma_ratio']<1 and r['cv_ratio']>1
   r['marginal_95_ordering']=r['sigma_difference_z'] < -1.959963984540054 and r['cv_difference_z']>1.959963984540054
   rows.append(r)
 m=pd.DataFrame(rows);zcrit=NormalDist().inv_cdf(1-.05/(2*len(m)))
 m['bonferroni_family_z_threshold']=zcrit;m['simultaneous_approx95_ordering']=(m.sigma_difference_z < -zcrit)&(m.cv_difference_z>zcrit)
 return m

def main():
 a=argparse.ArgumentParser(description=__doc__);a.add_argument('--output',type=Path,default=ROOT/'reproduced_results');opts=a.parse_args();out=opts.output;out.mkdir(parents=True,exist_ok=True)
 data=pd.read_csv(ROOT/'reproduction_data/conditional_joint_counts.csv');assert (data.events>0).all() and (data.nch>=0).all() and (data.nmpi>=0).all();assert not data.duplicated(['sample_id','nmpi','nch']).any()
 p=profiles_from_counts(data);p['comparison']=p.energy.where(p.kind=='baseline',p.sample_id.str.extract(r'tune_(.*)_(?:on|off)')[0].map({'monash':'Monash','a14':'ATLAS A14','cp5':'CMS CP5'}));m=match_profiles(p)
 p.to_csv(out/'all_conditional_profiles_with_uncertainties.csv',index=False);m.to_csv(out/'all_matched_bins_with_uncertainties.csv',index=False)
 sums=[]
 for (kind,group),d in m.groupby(['kind','comparison']):
  w=np.minimum(d.events_on,d.events_off)
  sums.append(dict(kind=kind,comparison=group,matched_bins=len(d),nmpi_min=int(d.nmpi.min()),nmpi_max=int(d.nmpi.max()),central_ordering_bins=int(d.full_central_ordering.sum()),marginal95_ordering_bins=int(d.marginal_95_ordering.sum()),simultaneous_approx95_ordering_bins=int(d.simultaneous_approx95_ordering.sum()),weighted_mean_ratio=float(np.average(d.mean_ratio,weights=w)),weighted_sigma_ratio=float(np.average(d.sigma_ratio,weights=w)),weighted_cv_ratio=float(np.average(d.cv_ratio,weights=w)),weighted_scaled_variance_ratio=float(np.average(d.scaled_variance_ratio,weights=w)),minimum_sigma_reduction_z=float((-d.sigma_difference_z).min()),minimum_cv_increase_z=float(d.cv_difference_z.min())))
 pd.DataFrame(sums).to_csv(out/'matched_bin_summary.csv',index=False)
 result=dict(status='PASS',conditional_profile_rows=len(p),matched_bins=len(m),population_variance_divisor='N',minimum_bin_events=500,selection='INEL>0-like; nMPI>2 for retained matched bins',uncertainty='Empirical central moments to fourth order; delta method with mean/variance covariance; independent CR samples',simultaneous='Bonferroni normal-approximation diagnostic for 2 contrasts in each of all 148 matched bins; not an exact finite-sample confidence guarantee',summary=sums)
 (out/'validation.json').write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/S2/submission_tools/validate_bootstrap.py <==
from pathlib import Path
import numpy as np,pandas as pd,json
T=Path(__file__).resolve().parents[1];OUT=T/'reproduced_validation';OUT.mkdir(exist_ok=True);h=pd.read_csv(T/'reproduction_data/conditional_joint_counts.csv');p=pd.read_csv(T/'reproduced_results/all_conditional_profiles_with_uncertainties.csv');m=pd.read_csv(T/'reproduced_results/all_matched_bins_with_uncertainties.csv');rng=np.random.default_rng(261021);B=2000;draws={};rows=[]
for _,r in p[(p.events>=500)&(p.nmpi>2)].iterrows():
 d=h[(h.sample_id==r.sample_id)&(h.nmpi==r.nmpi)];x=d.nch.to_numpy(float);w=d.events.to_numpy(float);n=int(w.sum());b=rng.multinomial(n,w/n,size=B);mu=(b@x)/n;v=np.maximum((b@(x*x))/n-mu*mu,0);sd=np.sqrt(v);cv=sd/mu;f=v/mu;draws[(r.sample_id,int(r.nmpi))]=(sd,cv,mu,f)
 q=dict(sample_id=r.sample_id,nmpi=int(r.nmpi),events=n,bootstrap_replicates=B)
 for key,a,delta in [('mean',mu,r.sem_mean),('sigma',sd,r.sem_sigma),('cv',cv,r.sem_cv),('scaled_variance',f,r.sem_scaled_variance)]:q[key+'_bootstrap_se']=float(a.std(ddof=1));q[key+'_bootstrap_over_delta_se']=float(a.std(ddof=1)/delta)
 rows.append(q)
pd.DataFrame(rows).to_csv(OUT/'bootstrap_standard_errors.csv',index=False)
checks=[]
for _,r in m.iterrows():
 subset=p[(p.kind==r.kind)&(p.comparison==r.comparison)&(p.nmpi==r.nmpi)];on=subset[subset.cr_state=='CR ON'].iloc[0];off=subset[subset.cr_state=='CR OFF'].iloc[0];a=draws[(on.sample_id,int(r.nmpi))];b=draws[(off.sample_id,int(r.nmpi))]
 sig=a[0]/b[0];cv=a[1]/b[1];q=dict(kind=r.kind,comparison=r.comparison,nmpi=int(r.nmpi),sigma_ratio_ci95_low=float(np.quantile(sig,.025)),sigma_ratio_ci95_high=float(np.quantile(sig,.975)),cv_ratio_ci95_low=float(np.quantile(cv,.025)),cv_ratio_ci95_high=float(np.quantile(cv,.975)))
 q['marginal_percentile_ordering']=q['sigma_ratio_ci95_high']<1 and q['cv_ratio_ci95_low']>1;checks.append(q)
pd.DataFrame(checks).to_csv(OUT/'bootstrap_matched_bins.csv',index=False)
a=pd.DataFrame(rows);summary=dict(status='PASS',seed=261021,replicates=B,conditional_bins=len(rows),matched_bins=len(checks),marginal95_ordering_bins=sum(q['marginal_percentile_ordering'] for q in checks),method='Empirical multinomial bootstrap of conditional integer counts; independent ON/OFF samples; marginal percentile intervals only',sigma_se_ratio_range=[float(a.sigma_bootstrap_over_delta_se.min()),float(a.sigma_bootstrap_over_delta_se.max())],cv_se_ratio_range=[float(a.cv_bootstrap_over_delta_se.min()),float(a.cv_bootstrap_over_delta_se.max())]);(OUT/'bootstrap_validation.json').write_text(json.dumps(summary,indent=2)+'\n');print(json.dumps(summary,indent=2))


==> anc/S2/supporting_source_manifest.json <==
[
  {
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy/cache/2.76TeV_CR_ON_event_activity_proxies.npz",
    "bytes": 44651179,
    "sha256": "fae23f261aea1c86458da9c534e8b51734715092e56f5bfbb3dc2202d6914bab",
    "source_events": 5000000
  },
  {
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy/cache/2.76TeV_CR_OFF_event_activity_proxies.npz",
    "bytes": 46196241,
    "sha256": "aca9a7f89da6344f800145a49a7a6416cae579900be91c363d07e09d461461e0",
    "source_events": 5000000
  },
  {
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy/cache/7TeV_CR_ON_event_activity_proxies.npz",
    "bytes": 47575079,
    "sha256": "833d1163bd41bd731d4ef8fd21fb1000012f2840ad3babb7d186e0938ae240f2",
    "source_events": 5000000
  },
  {
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy/cache/7TeV_CR_OFF_event_activity_proxies.npz",
    "bytes": 49623913,
    "sha256": "2172d8b1d116b52609dc1075fe805e7e65295411b093693b954bb84dc822d555",
    "source_events": 5000000
  },
  {
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy/cache/13TeV_CR_ON_event_activity_proxies.npz",
    "bytes": 49448959,
    "sha256": "564cde48e914bc27a22ff9adaeb291a3d10919714bc15e49c7d5eeb9e464d520",
    "source_events": 5000000
  },
  {
    "path": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/03_event_activity_proxy/cache/13TeV_CR_OFF_event_activity_proxies.npz",
    "bytes": 51798209,
    "sha256": "a640d4f53855ccdca69ef8f7c0ab7ff6c0688b47bfa7281c92d71c0d31b120bd",
    "source_events": 5000000
  }
]


==> anc/S2/supporting_tables/03_event_activity_proxy/proxy_class_summary.csv <==
energy,cr_state,proxy,class,proxy_low_edge,proxy_high_edge,events,mean_proxy,mean_nmpi,std_nmpi,sem_nmpi,mean_mid_nch,std_mid_nch
2.76TeV,CR_ON,mid_nch,low,1.0,8.0,476671,5.566222824547749,4.17093550897789,1.496562823730378,0.0021676321672605093,5.566222824547749,1.9296225176821815
2.76TeV,CR_ON,mid_nch,mid,8.0,13.0,402276,10.856377213654307,5.449432727778938,2.1371214360598376,0.0033695130204194025,10.856377213654307,1.3997203931470619
2.76TeV,CR_ON,mid_nch,high,13.0,66.0,429873,19.199123927299457,7.84792252595534,2.915521262887278,0.0044467849685254,19.199123927299457,5.073772224487886
2.76TeV,CR_ON,forward_nch,low,0.0,22.0,456489,16.735605896308563,3.912000070100265,1.2217384539035547,0.0018082691996125838,8.0123113590908,4.3164632394110365
2.76TeV,CR_ON,forward_nch,mid,22.0,32.0,422858,27.254612659568934,5.3610384573544785,1.9445042252676736,0.0029902783430508155,11.009149643615586,5.284598978568295
2.76TeV,CR_ON,forward_nch,high,32.0,106.0,429473,42.12056404011428,8.152333208373983,2.776549501276913,0.004236795358780687,16.207917610653055,6.9211447971317295
2.76TeV,CR_ON,transverse_nch,low,0.0,2.0,527504,1.2386977160362764,4.671342776547666,1.9333091262705393,0.0026618796891022425,7.5968125360186844,3.645638234681492
2.76TeV,CR_ON,transverse_nch,mid,2.0,4.0,375601,3.4433694265989705,5.7806102752655075,2.4483779127230036,0.003994984356616539,11.890069515256881,4.165982355374634
2.76TeV,CR_ON,transverse_nch,high,4.0,28.0,358337,6.7448714478270455,7.6533235473869565,3.0275879483374575,0.005057675260974607,18.48466945919623,6.218426536785858
2.76TeV,CR_ON,transverse_sumpt,low,0.0,0.8517696460088093,420481,0.38642712195808676,4.53414779740345,1.8324812393420682,0.0028259622029872906,7.206358908012491,3.5367309581253705
2.76TeV,CR_ON,transverse_sumpt,mid,0.8517696460088093,1.9803406397501626,420480,1.3663315086425643,5.495502758751902,2.317527134657635,0.003573980313765998,11.084044425418568,4.185690291964828
2.76TeV,CR_ON,transverse_sumpt,high,1.9803406397501626,35.39870834350586,420481,3.5303605043669877,7.516515609504354,3.0017485022430717,0.004629148516280743,17.613770895712292,6.319749627499957
2.76TeV,CR_ON,fb_asymmetry,low,0.0,0.12195122241973877,438175,0.05881809920946969,6.222534375534889,2.884032686762501,0.00435688784600469,12.439276544759513,6.8065118808347105
2.76TeV,CR_ON,fb_asymmetry,mid,0.12195122241973877,0.27272728085517883,434871,0.1941227666488385,5.952293898650405,2.7795347825315764,0.004214944782305764,11.980283808301772,6.632494314332564
2.76TeV,CR_ON,fb_asymmetry,high,0.27272728085517883,1.0,435763,0.4395943321019966,5.1378295082418655,2.343153230519763,0.003549568111569552,10.586495411496616,6.017574159639022
2.76TeV,CR_OFF,mid_nch,low,1.0,11.0,499484,7.514336795573032,3.889782255287457,1.1620181068603979,0.001644190387685926,7.514336795573032,2.5806451730657134
2.76TeV,CR_OFF,mid_nch,mid,11.0,18.0,388690,14.73790166971108,5.338063752604904,1.7797776538683459,0.002854723603570981,14.73790166971108,1.9798943955148918
2.76TeV,CR_OFF,mid_nch,high,18.0,152.0,421272,26.892262006494615,8.431737689663684,2.6870566270295373,0.004139954057008594,26.892262006494615,7.376928647040551
2.76TeV,CR_OFF,forward_nch,low,0.0,25.0,455324,18.83915848933946,3.7737369433634074,1.055332720326603,0.0015639725716978295,9.8357806748601,5.105728660569889
2.76TeV,CR_OFF,forward_nch,mid,25.0,38.0,432653,31.574069751047606,5.275685133351669,1.7405758468957826,0.002646202607335048,14.55206828567004,6.70553059082595
2.76TeV,CR_OFF,forward_nch,high,38.0,132.0,421469,51.01565002408243,8.467946634272034,2.6520684031545247,0.004085092576439937,23.81256984499453,9.629811671708918
2.76TeV,CR_OFF,transverse_nch,low,0.0,3.0,527664,1.8733758603960096,4.266000712574669,1.5280669372320879,0.002103602345262027,9.445126065071712,4.331673259816512
2.76TeV,CR_OFF,transverse_nch,mid,3.0,6.0,407558,4.87797074281452,5.7159226416853555,2.1752707451800766,0.003407364606761372,16.022882632655964,5.314107325515253
2.76TeV,CR_OFF,transverse_nch,high,6.0,34.0,340941,9.598634367823172,8.424733311628698,2.8741915561157914,0.004922390839358113,26.834933316908206,8.655898422426121
2.76TeV,CR_OFF,transverse_sumpt,low,0.0,1.2078453302383423,425388,0.6118346316064739,4.171321240843653,1.4662719983793895,0.0022481326014671676,8.936117144818377,4.204151205406268
2.76TeV,CR_OFF,transverse_sumpt,mid,1.2078453302383423,2.613638718922933,425387,1.8507047660774176,5.391401241692859,2.0908630452011967,0.003205778264418036,14.655351479946496,5.321759582899131
2.76TeV,CR_OFF,transverse_sumpt,high,2.613638718922933,35.80938720703125,425388,4.372208953461419,7.95758225431841,2.915787416397343,0.004470573506822505,24.98359850301372,8.908529970122004
2.76TeV,CR_OFF,fb_asymmetry,low,0.0,0.125,441932,0.061499263438476934,6.236545441380122,2.922693279413142,0.0043964841934885064,17.304607948734194,9.872277825553985
2.76TeV,CR_OFF,fb_asymmetry,mid,0.125,0.2857142984867096,437915,0.20227571498493868,5.978112190721943,2.7858747176023826,0.004209850479363665,16.51066074466506,9.48775977560337
2.76TeV,CR_OFF,fb_asymmetry,high,0.2857142984867096,1.0,429592,0.4514758058354905,5.111207843721485,2.3112961878473346,0.003526367013770745,13.81065289856422,8.205302814833964
7TeV,CR_ON,mid_nch,low,1.0,10.0,557690,6.754376087073464,4.424138858505621,1.7497199539680386,0.0023429990688158034,6.754376087073464,2.4035751705146824
7TeV,CR_ON,mid_nch,mid,10.0,17.0,459845,13.738801117767943,6.469373375811415,2.696402942571862,0.003976299220766559,13.738801117767943,1.9791924722937728
7TeV,CR_ON,mid_nch,high,17.0,91.0,449149,24.99596347759875,10.118419499987755,3.61844403743935,0.005399165520530634,24.99596347759875,6.5631829714051815
7TeV,CR_ON,forward_nch,low,0.0,28.0,500954,20.765395625147217,4.036827732686035,1.3389944978099853,0.001891820242302303,8.71483010416126,4.684903794851551
7TeV,CR_ON,forward_nch,mid,28.0,44.0,492130,35.94548391685124,6.192445085648101,2.3233693315432604,0.003311908519001294,13.43592749883161,6.1359846954323585
7TeV,CR_ON,forward_nch,high,44.0,151.0,473600,59.54343116554054,10.38245777027027,3.3880380853044447,0.004923142842384653,21.819102618243242,8.640524729833723
7TeV,CR_ON,transverse_nch,low,0.0,3.0,682064,1.7965396209153393,5.132813049801778,2.3912235409227187,0.002895393624239021,9.239336777780384,4.477106984315096
7TeV,CR_ON,transverse_nch,mid,3.0,5.0,328441,4.44724927764804,6.936789255908976,3.1295637179304587,0.005460785469643149,15.077365493345837,5.0807923720265
7TeV,CR_ON,transverse_nch,high,5.0,40.0,417961,8.37545129808762,9.727555920289214,3.808299656656483,0.005890650195532111,23.719945162347685,7.93350591048765
7TeV,CR_ON,transverse_sumpt,low,0.0,1.1059529781341553,476156,0.5241461093466119,4.783581431295626,2.130113940807286,0.0030869401121096213,8.2220931795462,4.08708268549656
7TeV,CR_ON,transverse_sumpt,mid,1.1059529781341553,2.6372249126434326,476155,1.790213444107236,6.328153647446735,2.8936773528070767,0.004193493080671078,13.482662158330795,5.0864698243181286
7TeV,CR_ON,transverse_sumpt,high,2.6372249126434326,105.11190795898438,476155,4.89344244890415,9.564236435614454,3.788693673369726,0.005490543266216554,22.751036952252942,8.07179689316381
7TeV,CR_ON,fb_asymmetry,low,0.0,0.1111111119389534,501999,0.05528846327433311,7.406490849583366,3.8091452125908143,0.005376208500150858,15.681975462102514,8.948387654653706
7TeV,CR_ON,fb_asymmetry,mid,0.1111111119389534,0.25,479876,0.1796951596780371,7.109134443064458,3.6714112149260236,0.005299910249066518,15.115731980761696,8.699725158493486
7TeV,CR_ON,fb_asymmetry,high,0.25,1.0,484805,0.4040765691230272,5.893749033116408,3.111910038764864,0.004469340968521933,12.75862460164396,7.694868875077714
7TeV,CR_OFF,mid_nch,low,1.0,13.0,521391,8.719741997848065,3.9908590673793753,1.2533060012137547,0.0017357027599990665,8.719741997848065,3.041424408401498
7TeV,CR_OFF,mid_nch,mid,13.0,24.0,482119,18.480192649532583,6.1347281480298435,2.110975784238969,0.0030402278135899393,18.480192649532583,3.131851290930413
7TeV,CR_OFF,mid_nch,high,24.0,182.0,465238,36.41651369836514,10.662469531723548,3.235332387271493,0.004743307883777898,36.41651369836514,10.19811836148902
7TeV,CR_OFF,forward_nch,low,0.0,34.0,505554,24.763192458174597,3.8234451710400865,1.0648319782673297,0.0014976050974484154,10.80741720963537,5.468612721658893
7TeV,CR_OFF,forward_nch,mid,34.0,57.0,485482,45.006051717674396,6.052815552378873,1.9028418938042129,0.002730965025196823,18.33105449841601,7.798108009300978
7TeV,CR_OFF,forward_nch,high,57.0,213.0,477712,79.88510022775229,10.73358425159929,3.114163317889709,0.004505658889016015,33.56679966172087,12.457519869319615
7TeV,CR_OFF,transverse_nch,low,0.0,4.0,603743,2.444437451034629,4.478188566989597,1.7317694104012682,0.0022287636184892567,11.139658762089168,5.152163157594632
7TeV,CR_OFF,transverse_nch,mid,4.0,7.0,360621,5.90079058069275,6.437670019216851,2.508409645566188,0.004177081562102935,19.518946483981797,6.28348482651067
7TeV,CR_OFF,transverse_nch,high,7.0,83.0,478154,11.848613626572192,10.21090067216838,3.498974670095094,0.0050600743936733495,34.54008750318935,11.700575475682449
7TeV,CR_OFF,transverse_sumpt,low,0.0,1.5807939767837524,480840,0.8201591495620365,4.328167373762582,1.6296099820886545,0.0023500839799552014,10.348562931536478,4.886599994925951
7TeV,CR_OFF,transverse_sumpt,mid,1.5807939767837524,3.5341639518737793,480839,2.461160803844318,6.211401321440232,2.5411469170246956,0.003664628307344278,18.521821233302624,6.744818153415145
7TeV,CR_OFF,transverse_sumpt,high,3.5341639518737793,65.90895080566406,480839,6.025567827749646,10.065275487221294,3.5866387819205334,0.005172348721904713,34.10267677954575,12.019416276581033
7TeV,CR_OFF,fb_asymmetry,low,0.0,0.1111111119389534,500906,0.05530557129174932,7.5147852092009275,3.8513712487713803,0.005441733474582528,23.130234015963076,13.876834502330079
7TeV,CR_OFF,fb_asymmetry,mid,0.1111111119389534,0.25333333015441895,478487,0.1790024239458639,7.149770004200741,3.6790769352187396,0.005318679223346685,21.860077703260487,13.268146000369597
7TeV,CR_OFF,fb_asymmetry,high,0.25333333015441895,1.0,489350,0.40707228252912575,5.7500051088178195,2.9798450633528395,0.004259747799601743,17.06863594564218,11.00965474703495
13TeV,CR_ON,mid_nch,low,1.0,11.0,570601,7.322128772995491,4.537051284522811,1.8705764181178066,0.00247633383028777,7.322128772995491,2.653165228485873
13TeV,CR_ON,mid_nch,mid,11.0,19.0,474367,15.20792761722464,6.994833114445145,3.012412418767991,0.004373782622702837,15.20792761722464,2.2710526559738877
13TeV,CR_ON,mid_nch,high,19.0,98.0,519332,28.73795568152935,11.684188534502015,4.198927048378661,0.005826607821884586,28.73795568152935,7.968495279894095
13TeV,CR_ON,forward_nch,low,0.0,32.0,527361,23.330559142598712,4.139559049683234,1.4277733233458019,0.001966098440422698,9.251178983656358,4.979556113862971
13TeV,CR_ON,forward_nch,mid,32.0,53.0,529846,42.18760356782914,6.824677359081695,2.6121148602187776,0.0035885370943638203,15.275595172937042,6.8123747926746905
13TeV,CR_ON,forward_nch,high,53.0,192.0,507093,73.28571484914995,12.178963227652522,3.894559833307321,0.005469083734122922,26.31523014516075,10.033604143337893
13TeV,CR_ON,transverse_nch,low,0.0,3.0,634134,1.8220612678077504,5.209473076668338,2.541818414595217,0.0031919347298978704,9.571995824226425,4.722517380570981
13TeV,CR_ON,transverse_nch,mid,3.0,6.0,460633,4.8817996105359365,7.586512473053385,3.5878824258526882,0.005286408005106323,16.78472015682767,5.85459979917056
13TeV,CR_ON,transverse_nch,high,6.0,37.0,435504,9.903966438884602,11.597601858995555,4.411996346601085,0.006685579692986226,28.44643677210772,9.314558742182705
13TeV,CR_ON,transverse_sumpt,low,0.0,1.3080919981002808,510092,0.6287634375502454,4.939842224539887,2.320840981212775,0.003249534322152516,8.904274130941085,4.4608717293894795
13TeV,CR_ON,transverse_sumpt,mid,1.3080919981002808,3.237009048461914,510089,2.1565348702914098,6.996094799142894,3.338079908829935,0.004673839017653719,15.397871743950565,5.820452245995853
13TeV,CR_ON,transverse_sumpt,high,3.237009048461914,51.16667175292969,510090,6.165287887756316,11.293103177870572,4.406299422032064,0.006169508980510309,27.041849477543177,9.514578513823835
13TeV,CR_ON,fb_asymmetry,low,0.0,0.10526315867900848,521648,0.05131285210078869,8.461842085084195,4.600500224075532,0.006369660465084754,18.46844807226329,10.803887437966015
13TeV,CR_ON,fb_asymmetry,mid,0.10526315867900848,0.24137930572032928,526656,0.16953837540986608,8.040183725240006,4.431377201333908,0.0061062587142138225,17.614448520476365,10.464604509107312
13TeV,CR_ON,fb_asymmetry,high,0.24137930572032928,1.0,515992,0.3864777072494274,6.446632893533233,3.706510701580917,0.005159929574800265,14.352732212902525,9.070939363556207
13TeV,CR_OFF,mid_nch,low,1.0,15.0,564585,9.82458088684609,4.120686876201104,1.3585746132027001,0.0018080849330312028,9.82458088684609,3.5235420724887474
13TeV,CR_OFF,mid_nch,mid,15.0,28.0,482229,21.367856350406136,6.74402825213747,2.3182005635304126,0.003338292179027696,21.367856350406136,3.7111625493848033
13TeV,CR_OFF,mid_nch,high,28.0,308.0,519797,43.72355746570296,12.317593214274034,3.729542678708184,0.0051729549588546255,43.72355746570296,12.746247836562658
13TeV,CR_OFF,forward_nch,low,0.0,40.0,524345,28.493112359229134,3.8753740380856114,1.0922973226585484,0.0015084548080145468,11.466980709265846,5.774188723523829
13TeV,CR_OFF,forward_nch,mid,40.0,73.0,530686,55.352521076493446,6.643751672363695,2.0580085777579407,0.002825064483298648,21.171385715847034,8.663390644227452
13TeV,CR_OFF,forward_nch,high,73.0,273.0,511580,105.29509167676609,12.55622385550647,3.542754848214482,0.00495318241316781,41.69508776730912,14.861969441785675
13TeV,CR_OFF,transverse_nch,low,0.0,4.0,550332,2.471290057637935,4.447351780379844,1.7269518212492616,0.0023279188584944847,11.43367821605867,5.310577640081016
13TeV,CR_OFF,transverse_nch,mid,4.0,9.0,524454,6.752012569262509,7.029003496970183,2.8455716444986816,0.003929305747526727,22.35080865052035,7.63377858009732
13TeV,CR_OFF,transverse_nch,high,9.0,103.0,468855,14.810316622409914,12.301216794104787,3.951903700262361,0.0057714784352014626,43.63993558776168,14.078363966404453
13TeV,CR_OFF,transverse_sumpt,low,0.0,1.857602039972941,514547,0.9663863647964203,4.442025704163079,1.7398195230985665,0.00242544636142156,11.301404925108882,5.358825733814982
13TeV,CR_OFF,transverse_sumpt,mid,1.857602039972941,4.322328726450602,514547,2.9567315909324874,6.859194592525076,2.881562733157433,0.004017126922393265,21.56147640545956,7.906481332453293
13TeV,CR_OFF,transverse_sumpt,high,4.322328726450602,73.43208312988281,514547,7.498620025132258,11.828631786794986,4.128186384768547,0.005755019134613795,41.91180786206119,14.630053411407673
13TeV,CR_OFF,fb_asymmetry,low,0.0,0.10204081982374191,523227,0.04977676556126182,8.658161753885025,4.644810586257638,0.0064212996235001275,28.27050400686509,17.42217074171238
13TeV,CR_OFF,fb_asymmetry,mid,0.10204081982374191,0.23529411852359772,523359,0.16413090165783237,8.069350101937676,4.410934854440562,0.006097204973388818,26.15501405345088,16.52161583235668
13TeV,CR_OFF,fb_asymmetry,high,0.23529411852359772,1.0,520022,0.3825186449675922,6.207298921968686,3.518930878114344,0.0048797758965458205,19.418439989077385,13.339807358279847


==> anc/S2/supporting_tables/03_event_activity_proxy/proxy_definitions.json <==
{
  "mid_nch": {
    "eta_abs_max": 0.8,
    "pt_min_GeV": 0.15
  },
  "forward_nch": {
    "eta_abs_min": 2.5,
    "eta_abs_max": 5.0,
    "pt_min_GeV": 0.15
  },
  "transverse": {
    "leading_eta_abs_max": 0.8,
    "leading_pt_min_GeV": 0.5,
    "associated_eta_abs_max": 0.8,
    "associated_pt_min_GeV": 0.15,
    "delta_phi_window": "pi/3 < |Delta phi| < 2pi/3"
  },
  "event_selection_for_mapping": "mid_nch > 0 and nMPI > 2"
}

==> anc/S2/supporting_tables/03_event_activity_proxy/proxy_summary.csv <==
energy,cr_state,proxy,events,mean_proxy,std_proxy,mean_nmpi,std_nmpi,pearson_proxy_nmpi
2.76TeV,CR_ON,mid_nch,1308820,11.669826255711252,6.542492833799558,5.771572867162788,2.718882808579427,0.6349053861482814
2.76TeV,CR_ON,forward_nch,1308820,28.463880441924786,11.783422608361303,5.771572867162788,2.718882808579427,0.7166339350955618
2.76TeV,CR_ON,transverse_nch,1261442,3.459285484390087,2.5703789431738313,5.848722335232218,2.730923100359097,0.5003603632783734
2.76TeV,CR_ON,transverse_sumpt,1261442,1.7610400245582587,1.6220246251258579,5.848722335232218,2.730923100359097,0.5115797055452067
2.76TeV,CR_ON,fb_asymmetry,1308809,0.23055306558574917,0.18076523302191852,5.771594632983117,2.718883357048749,-0.20021002972198293
2.76TeV,CR_OFF,mid_nch,1309446,15.89276915581093,9.343902175715419,5.780911163957888,2.731536387085698,0.7885767082064321
2.76TeV,CR_OFF,forward_nch,1309446,33.403479028535735,14.848376657544401,5.780911163957888,2.731536387085698,0.7932670701553719
2.76TeV,CR_OFF,transverse_nch,1276163,4.896817256102865,3.5186120736186215,5.840101930552758,2.7382092201650354,0.6764490898211997
2.76TeV,CR_OFF,transverse_sumpt,1276163,2.27824978540534,1.8685188091073317,5.840101930552758,2.7382092201650354,0.6437184229431152
2.76TeV,CR_OFF,fb_asymmetry,1309439,0.2365199574764479,0.18270098194850712,5.780924502783253,2.7315373961187825,-0.2033872003700025
7TeV,CR_ON,mid_nch,1466684,14.530382140938334,8.564195067275483,6.809159300844627,3.6063769920193427,0.713516363513964
7TeV,CR_ON,forward_nch,1466684,38.38054277540356,17.83878986268716,6.809159300844627,3.6063769920193427,0.7950792905876267
7TeV,CR_ON,transverse_nch,1428466,4.330957824687462,3.2200248759229253,6.8919890287903245,3.613361516929576,0.5957811187667349
7TeV,CR_ON,transverse_sumpt,1428466,2.402599352437427,2.291134431377779,6.8919890287903245,3.613361516929576,0.5981197828025362
7TeV,CR_ON,fb_asymmetry,1466680,0.211282957983063,0.1662328277040978,6.809169689366461,3.6063764234183755,-0.2202947573427979
7TeV,CR_OFF,mid_nch,1468748,20.69680639565126,13.048249755719771,6.807875142638492,3.606681520443502,0.8503339810821268
7TeV,CR_OFF,forward_nch,1468748,49.38276001056682,25.526970247941378,6.807875142638492,3.606681520443502,0.8816759308200744
7TeV,CR_OFF,transverse_nch,1442518,6.425724323717278,4.702937552425207,6.86827963325241,3.609315163395862,0.7638543993728089
7TeV,CR_OFF,transverse_sumpt,1442518,3.102294345001185,2.598478126143625,6.86827963325241,3.609315163395862,0.7212166726289246
7TeV,CR_OFF,fb_asymmetry,1468743,0.21280376946523472,0.16792109820865647,6.807888105679482,3.606680816398834,-0.24479767186869517
13TeV,CR_ON,mid_nch,1564300,16.823303074857765,10.298565520919277,7.655140957616825,4.353089232211212,0.7566562636482128
13TeV,CR_ON,forward_nch,1564300,45.91141916512178,22.97689347675756,7.655140957616825,4.353089232211212,0.832651106307771
13TeV,CR_ON,transverse_nch,1530271,5.043136803873301,3.7819545154987484,7.7430102249862935,4.3574969943047765,0.6517708721766892
13TeV,CR_ON,transverse_sumpt,1530271,2.983526194709678,2.9157029870164832,7.7430102249862935,4.3574969943047765,0.6482766287025828
13TeV,CR_ON,fb_asymmetry,1564296,0.20167222471423388,0.15925920895132104,7.655152861095343,4.353088433033853,-0.2346999600432966
13TeV,CR_OFF,mid_nch,1566611,24.62537605059584,16.305015495112666,7.647904936196669,4.347969015258125,0.8800275944758126
13TeV,CR_OFF,forward_nch,1566611,62.67151960505831,35.47696350158374,7.647904936196669,4.347969015258125,0.915782612137405
13TeV,CR_OFF,transverse_nch,1543641,7.673442853616871,5.749560549272112,7.70995069449438,4.348906077509969,0.8087311833391123
13TeV,CR_OFF,transverse_sumpt,1543641,3.807245993620388,3.262858109297936,7.70995069449438,4.348906077509969,0.7618962233381579
13TeV,CR_OFF,fb_asymmetry,1566608,0.19843001125259227,0.1592850126277952,7.647913836773462,4.347968421071311,-0.2731691509796646


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_hepdata_table7_official.csv <==
#: table_doi: 10.17182/hepdata.91996.v2/t7
#: name: Table 7
#: description: Average transverse momentum as a function of event multiplicity in pp collisions at 13 TeV. Results for the 0-100% spherocity class are presented. Spherocty-dependent uncertainties are indicated as uncorrelated.
#: data_file: data7.yaml
#: data_license:   
#: keyword reactions: P P --> CHARGED X
#: keyword observables: D2N/DETARAP/DPT
#: keyword phrases: 
#: keyword cmenergies: 
#: SQRT(S) [TEV],,,13
#: ETARAP,,,-0.8 - 0.8
#: RE,,,P P --> CHARGED X
<dNch/dEta>,<dNch/dEta> LOW,<dNch/dEta> HIGH,<pT> [GEV/C],stat +,stat -,"sys,total +","sys,total -","sys,uncorrelated +","sys,uncorrelated -"
2.1875,1.875,2.5,5.10e-01,1.05e-04,-1.05e-04,1.52e-02,-1.52e-02,1.14e-02,-1.14e-02
2.8125,2.5,3.125,5.20e-01,9.28e-05,-9.28e-05,1.26e-02,-1.26e-02,8.05e-03,-8.05e-03
3.4375,3.125,3.75,5.31e-01,8.69e-05,-8.69e-05,1.09e-02,-1.09e-02,5.82e-03,-5.82e-03
4.0625,3.75,4.375,5.44e-01,8.39e-05,-8.39e-05,1.03e-02,-1.03e-02,4.69e-03,-4.69e-03
4.6875,4.375,5.0,5.58e-01,8.23e-05,-8.23e-05,1.02e-02,-1.02e-02,4.40e-03,-4.40e-03
5.3125,5.0,5.625,5.71e-01,8.13e-05,-8.13e-05,1.05e-02,-1.05e-02,4.53e-03,-4.53e-03
5.9375,5.625,6.25,5.83e-01,8.06e-05,-8.06e-05,1.10e-02,-1.10e-02,4.63e-03,-4.63e-03
6.5625,6.25,6.875,5.95e-01,8.00e-05,-8.00e-05,1.15e-02,-1.15e-02,4.73e-03,-4.73e-03
7.1875,6.875,7.5,6.05e-01,7.97e-05,-7.97e-05,1.21e-02,-1.21e-02,4.73e-03,-4.73e-03
7.8125,7.5,8.125,6.15e-01,7.95e-05,-7.95e-05,1.24e-02,-1.24e-02,4.79e-03,-4.79e-03
8.4375,8.125,8.75,6.23e-01,7.94e-05,-7.94e-05,1.31e-02,-1.31e-02,4.88e-03,-4.88e-03
9.0625,8.75,9.375,6.31e-01,7.65e-05,-7.65e-05,1.32e-02,-1.32e-02,4.97e-03,-4.97e-03
9.6875,9.375,10.0,6.39e-01,7.73e-05,-7.73e-05,1.35e-02,-1.35e-02,5.03e-03,-5.03e-03
10.3125,10.0,10.625,6.46e-01,7.79e-05,-7.79e-05,1.37e-02,-1.37e-02,5.26e-03,-5.26e-03
10.9375,10.625,11.25,6.53e-01,7.82e-05,-7.82e-05,1.45e-02,-1.45e-02,5.46e-03,-5.46e-03
11.5625,11.25,11.875,6.60e-01,7.90e-05,-7.90e-05,1.44e-02,-1.44e-02,5.58e-03,-5.58e-03
12.1875,11.875,12.5,6.66e-01,7.98e-05,-7.98e-05,1.47e-02,-1.47e-02,5.73e-03,-5.73e-03
12.8125,12.5,13.125,6.72e-01,8.06e-05,-8.06e-05,1.51e-02,-1.51e-02,5.91e-03,-5.91e-03
13.4375,13.125,13.75,6.77e-01,8.16e-05,-8.16e-05,1.53e-02,-1.53e-02,6.10e-03,-6.10e-03
14.0625,13.75,14.375,6.82e-01,8.28e-05,-8.28e-05,1.55e-02,-1.55e-02,6.26e-03,-6.26e-03
14.6875,14.375,15.0,6.88e-01,8.38e-05,-8.38e-05,1.56e-02,-1.56e-02,6.45e-03,-6.45e-03
15.3125,15.0,15.625,6.93e-01,8.48e-05,-8.48e-05,1.60e-02,-1.60e-02,6.64e-03,-6.64e-03
15.9375,15.625,16.25,6.97e-01,8.64e-05,-8.64e-05,1.63e-02,-1.63e-02,6.81e-03,-6.81e-03
16.5625,16.25,16.875,7.02e-01,8.78e-05,-8.78e-05,1.65e-02,-1.65e-02,7.02e-03,-7.02e-03
17.1875,16.875,17.5,7.06e-01,8.93e-05,-8.93e-05,1.66e-02,-1.66e-02,7.20e-03,-7.20e-03
17.8125,17.5,18.125,7.11e-01,9.10e-05,-9.10e-05,1.69e-02,-1.69e-02,7.35e-03,-7.35e-03
18.4375,18.125,18.75,7.15e-01,9.30e-05,-9.30e-05,1.70e-02,-1.70e-02,7.51e-03,-7.51e-03
19.0625,18.75,19.375,7.19e-01,9.49e-05,-9.49e-05,1.74e-02,-1.74e-02,7.70e-03,-7.70e-03
19.6875,19.375,20.0,7.23e-01,9.70e-05,-9.70e-05,1.73e-02,-1.73e-02,7.84e-03,-7.84e-03
20.3125,20.0,20.625,7.27e-01,9.94e-05,-9.94e-05,1.76e-02,-1.76e-02,8.03e-03,-8.03e-03
20.9375,20.625,21.25,7.30e-01,1.02e-04,-1.02e-04,1.76e-02,-1.76e-02,8.19e-03,-8.19e-03
21.5625,21.25,21.875,7.34e-01,1.04e-04,-1.04e-04,1.79e-02,-1.79e-02,8.36e-03,-8.36e-03
22.1875,21.875,22.5,7.37e-01,1.07e-04,-1.07e-04,1.84e-02,-1.84e-02,8.52e-03,-8.52e-03
22.8125,22.5,23.125,7.41e-01,1.10e-04,-1.10e-04,1.84e-02,-1.84e-02,8.66e-03,-8.66e-03
23.4375,23.125,23.75,7.44e-01,1.14e-04,-1.14e-04,1.82e-02,-1.82e-02,8.84e-03,-8.84e-03
24.0625,23.75,24.375,7.47e-01,1.17e-04,-1.17e-04,1.90e-02,-1.90e-02,8.96e-03,-8.96e-03
24.6875,24.375,25.0,7.51e-01,1.21e-04,-1.21e-04,1.90e-02,-1.90e-02,9.13e-03,-9.13e-03
25.3125,25.0,25.625,7.54e-01,1.25e-04,-1.25e-04,1.90e-02,-1.90e-02,9.28e-03,-9.28e-03
25.9375,25.625,26.25,7.57e-01,1.29e-04,-1.29e-04,1.92e-02,-1.92e-02,9.43e-03,-9.43e-03
26.5625,26.25,26.875,7.60e-01,1.34e-04,-1.34e-04,1.94e-02,-1.94e-02,9.58e-03,-9.58e-03
27.1875,26.875,27.5,7.63e-01,1.38e-04,-1.38e-04,1.95e-02,-1.95e-02,9.70e-03,-9.70e-03
27.8125,27.5,28.125,7.66e-01,1.44e-04,-1.44e-04,1.96e-02,-1.96e-02,9.85e-03,-9.85e-03
28.4375,28.125,28.75,7.69e-01,1.49e-04,-1.49e-04,1.98e-02,-1.98e-02,9.99e-03,-9.99e-03
29.0625,28.75,29.375,7.72e-01,1.56e-04,-1.56e-04,1.99e-02,-1.99e-02,1.01e-02,-1.01e-02
29.6875,29.375,30.0,7.74e-01,1.62e-04,-1.62e-04,2.01e-02,-2.01e-02,1.03e-02,-1.03e-02
30.3125,30.0,30.625,7.77e-01,1.68e-04,-1.68e-04,2.02e-02,-2.02e-02,1.04e-02,-1.04e-02
30.9375,30.625,31.25,7.80e-01,1.76e-04,-1.76e-04,2.04e-02,-2.04e-02,1.05e-02,-1.05e-02
31.5625,31.25,31.875,7.82e-01,1.84e-04,-1.84e-04,2.05e-02,-2.05e-02,1.07e-02,-1.07e-02
32.1875,31.875,32.5,7.85e-01,1.92e-04,-1.92e-04,2.07e-02,-2.07e-02,1.08e-02,-1.08e-02
32.8125,32.5,33.125,7.88e-01,2.01e-04,-2.01e-04,2.08e-02,-2.08e-02,1.09e-02,-1.09e-02
33.4375,33.125,33.75,7.90e-01,2.10e-04,-2.10e-04,2.09e-02,-2.09e-02,1.10e-02,-1.10e-02
34.0625,33.75,34.375,7.93e-01,2.20e-04,-2.20e-04,2.11e-02,-2.11e-02,1.12e-02,-1.12e-02
34.6875,34.375,35.0,7.96e-01,2.31e-04,-2.31e-04,2.12e-02,-2.12e-02,1.13e-02,-1.13e-02
35.3125,35.0,35.625,7.98e-01,2.42e-04,-2.42e-04,2.14e-02,-2.14e-02,1.14e-02,-1.14e-02
35.9375,35.625,36.25,8.01e-01,2.55e-04,-2.55e-04,2.15e-02,-2.15e-02,1.16e-02,-1.16e-02
36.5625,36.25,36.875,8.03e-01,2.67e-04,-2.67e-04,2.17e-02,-2.17e-02,1.17e-02,-1.17e-02
37.1875,36.875,37.5,8.05e-01,2.80e-04,-2.80e-04,2.18e-02,-2.18e-02,1.19e-02,-1.19e-02
37.8125,37.5,38.125,8.08e-01,2.96e-04,-2.96e-04,2.20e-02,-2.20e-02,1.20e-02,-1.20e-02
38.4375,38.125,38.75,8.10e-01,3.12e-04,-3.12e-04,2.21e-02,-2.21e-02,1.22e-02,-1.22e-02
39.0625,38.75,39.375,8.13e-01,3.28e-04,-3.28e-04,2.23e-02,-2.23e-02,1.23e-02,-1.23e-02
39.6875,39.375,40.0,8.15e-01,3.46e-04,-3.46e-04,2.24e-02,-2.24e-02,1.25e-02,-1.25e-02
40.3125,40.0,40.625,8.18e-01,3.66e-04,-3.66e-04,2.26e-02,-2.26e-02,1.26e-02,-1.26e-02
40.9375,40.625,41.25,8.20e-01,3.86e-04,-3.86e-04,2.27e-02,-2.27e-02,1.27e-02,-1.27e-02
41.5625,41.25,41.875,8.22e-01,4.09e-04,-4.09e-04,2.29e-02,-2.29e-02,1.29e-02,-1.29e-02
42.1875,41.875,42.5,8.24e-01,4.33e-04,-4.33e-04,2.30e-02,-2.30e-02,1.30e-02,-1.30e-02
42.8125,42.5,43.125,8.27e-01,4.58e-04,-4.58e-04,2.31e-02,-2.31e-02,1.31e-02,-1.31e-02
43.4375,43.125,43.75,8.29e-01,4.85e-04,-4.85e-04,2.33e-02,-2.33e-02,1.32e-02,-1.32e-02
44.0625,43.75,44.375,8.31e-01,5.13e-04,-5.13e-04,2.34e-02,-2.34e-02,1.33e-02,-1.33e-02
44.6875,44.375,45.0,8.33e-01,5.45e-04,-5.45e-04,2.35e-02,-2.35e-02,1.34e-02,-1.34e-02
45.3125,45.0,45.625,8.35e-01,5.78e-04,-5.78e-04,2.36e-02,-2.36e-02,1.35e-02,-1.35e-02
45.9375,45.625,46.25,8.37e-01,6.14e-04,-6.14e-04,2.37e-02,-2.37e-02,1.36e-02,-1.36e-02
46.5625,46.25,46.875,8.39e-01,6.54e-04,-6.54e-04,2.38e-02,-2.38e-02,1.37e-02,-1.37e-02
47.1875,46.875,47.5,8.41e-01,6.94e-04,-6.94e-04,2.39e-02,-2.39e-02,1.38e-02,-1.38e-02
47.8125,47.5,48.125,8.43e-01,7.41e-04,-7.41e-04,2.41e-02,-2.41e-02,1.39e-02,-1.39e-02
48.4375,48.125,48.75,8.45e-01,7.88e-04,-7.88e-04,2.42e-02,-2.42e-02,1.40e-02,-1.40e-02
49.0625,48.75,49.375,8.47e-01,8.40e-04,-8.40e-04,2.43e-02,-2.43e-02,1.42e-02,-1.42e-02
49.6875,49.375,50.0,8.49e-01,8.96e-04,-8.96e-04,2.44e-02,-2.44e-02,1.43e-02,-1.43e-02



==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_like_conditional_profiles.csv <==
energy,cr_state,multiplicity_definition,nmpi,events,mean_nch_alice_like,sigma_nch_alice_like
2.76TeV,CR_ON,Nch_ALICE_midrapidity,3,315094,7.15700711533701,3.824847491474303
2.76TeV,CR_ON,Nch_ALICE_midrapidity,4,235445,8.93358533840175,4.341440621018676
2.76TeV,CR_ON,Nch_ALICE_midrapidity,5,185295,10.615094848754689,4.826156269984261
2.76TeV,CR_ON,Nch_ALICE_midrapidity,6,149698,12.244031316383653,5.215934877487343
2.76TeV,CR_ON,Nch_ALICE_midrapidity,7,119865,13.7631001543403,5.553642039891574
2.76TeV,CR_ON,Nch_ALICE_midrapidity,8,94076,15.289287384667716,5.862533379849984
2.76TeV,CR_ON,Nch_ALICE_midrapidity,9,70994,16.734005690621743,6.159585003382125
2.76TeV,CR_ON,Nch_ALICE_midrapidity,10,50799,18.167759207858424,6.4523480265422535
2.76TeV,CR_ON,Nch_ALICE_midrapidity,11,35616,19.440195417789756,6.6429665266716835
2.76TeV,CR_ON,Nch_ALICE_midrapidity,12,23071,20.856053053617096,6.933496960108748
2.76TeV,CR_ON,Nch_ALICE_midrapidity,13,14052,22.255408482778254,7.156033819263196
2.76TeV,CR_ON,Nch_ALICE_midrapidity,14,8239,23.47712100983129,7.307271560655647
2.76TeV,CR_ON,Nch_ALICE_midrapidity,15,4488,24.76403743315508,7.4059028168993715
2.76TeV,CR_ON,Nch_ALICE_midrapidity,16,2514,25.904932378679394,7.520173844622416
2.76TeV,CR_ON,Nch_ALICE_midrapidity,17,1182,27.17597292724196,7.7636075413944505
2.76TeV,CR_ON,Nch_ALICE_midrapidity,18,566,28.43816254416961,7.9716077102393195
2.76TeV,CR_ON,Nch_ALICE_midrapidity,19,252,28.936507936507937,7.6793332545256865
2.76TeV,CR_ON,Nch_ALICE_midrapidity,20,88,30.90909090909091,8.040573763499774
2.76TeV,CR_ON,Nch_ALICE_midrapidity,21,43,32.95348837209303,7.600347263706736
2.76TeV,CR_ON,Nch_ALICE_midrapidity,22,18,34.333333333333336,6.765927710061483
2.76TeV,CR_ON,Nch_ALICE_midrapidity,23,2,28.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,24,2,33.5,1.5
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,3,314941,8.375743393206982,4.089349425505458
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,4,234495,11.046849612998145,4.763491563319995
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,5,184654,13.742025626306498,5.35730750751559
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,6,148992,16.488006067439862,5.894075337101706
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,7,119478,19.177187431995847,6.353675880280318
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,8,94318,21.931497699272672,6.781371965321235
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,9,70899,24.682252217943837,7.219617434005441
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,10,51876,27.38179504973398,7.593413134599747
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,11,35412,30.02055800293686,7.937611542256282
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,12,23333,32.61419448849269,8.286224021888698
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,13,14441,35.220621840592756,8.586553658687963
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,14,8395,37.793567599761765,8.993275581012936
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,15,4785,40.43615464994775,9.124779326234037
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,16,2495,43.31462925851704,9.512401272484393
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,17,1213,45.80873866446826,9.62279631286779
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,18,559,48.72808586762075,10.521353111238824
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,19,269,49.739776951672866,10.192895037423357
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,20,112,53.651785714285715,9.678501416457365
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,21,38,55.78947368421053,10.260188504313374
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,22,23,54.95652173913044,10.531436422401836
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,23,10,58.6,8.800000000000002
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,24,4,63.0,9.027735042633894
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,26,1,68.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,27,1,83.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,3,289852,7.71430937167934,4.163262885920833
7TeV,CR_ON,Nch_ALICE_midrapidity,4,217803,9.674976928692443,4.769972285117693
7TeV,CR_ON,Nch_ALICE_midrapidity,5,174812,11.51549664782738,5.280670677289721
7TeV,CR_ON,Nch_ALICE_midrapidity,6,145770,13.348000274404884,5.747294696074258
7TeV,CR_ON,Nch_ALICE_midrapidity,7,123848,15.112153607648084,6.1586586083489285
7TeV,CR_ON,Nch_ALICE_midrapidity,8,106379,16.837580725519135,6.56886300469402
7TeV,CR_ON,Nch_ALICE_midrapidity,9,91677,18.54876359392214,6.900443637191615
7TeV,CR_ON,Nch_ALICE_midrapidity,10,77497,20.22559582951598,7.217238479753243
7TeV,CR_ON,Nch_ALICE_midrapidity,11,64015,21.84761384050613,7.475485174299799
7TeV,CR_ON,Nch_ALICE_midrapidity,12,51296,23.398666562694945,7.726706271124571
7TeV,CR_ON,Nch_ALICE_midrapidity,13,39457,25.062118255315912,8.017614911860147
7TeV,CR_ON,Nch_ALICE_midrapidity,14,29088,26.37682205720572,8.152713912317978
7TeV,CR_ON,Nch_ALICE_midrapidity,15,20671,28.01107832228726,8.41829048445546
7TeV,CR_ON,Nch_ALICE_midrapidity,16,13941,29.331898716017502,8.66731761903313
7TeV,CR_ON,Nch_ALICE_midrapidity,17,9245,30.885667928610058,8.754460508758362
7TeV,CR_ON,Nch_ALICE_midrapidity,18,5742,32.19958202716823,8.959886601963174
7TeV,CR_ON,Nch_ALICE_midrapidity,19,3432,33.40122377622377,9.216454874864525
7TeV,CR_ON,Nch_ALICE_midrapidity,20,2027,34.98174642328564,9.273041931793585
7TeV,CR_ON,Nch_ALICE_midrapidity,21,1044,35.60727969348659,9.260439106579984
7TeV,CR_ON,Nch_ALICE_midrapidity,22,573,37.93368237347295,9.334344241893168
7TeV,CR_ON,Nch_ALICE_midrapidity,23,278,39.44964028776978,10.661703631739114
7TeV,CR_ON,Nch_ALICE_midrapidity,24,122,39.549180327868854,9.302830927334085
7TeV,CR_ON,Nch_ALICE_midrapidity,25,76,42.13157894736842,11.037426885092714
7TeV,CR_ON,Nch_ALICE_midrapidity,26,26,40.53846153846154,14.00338082593675
7TeV,CR_ON,Nch_ALICE_midrapidity,27,10,44.0,10.526157893552611
7TeV,CR_ON,Nch_ALICE_midrapidity,28,7,42.57142857142857,5.09501557146486
7TeV,CR_ON,Nch_ALICE_midrapidity,29,1,54.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,31,1,63.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,3,290478,9.100754618249919,4.446775790913169
7TeV,CR_OFF,Nch_ALICE_midrapidity,4,217508,12.034555050848704,5.193374432930411
7TeV,CR_OFF,Nch_ALICE_midrapidity,5,175081,15.053860784436917,5.846211793838736
7TeV,CR_OFF,Nch_ALICE_midrapidity,6,145296,18.088130437176524,6.452182637472591
7TeV,CR_OFF,Nch_ALICE_midrapidity,7,123925,21.187379463385113,6.999517468876043
7TeV,CR_OFF,Nch_ALICE_midrapidity,8,106758,24.260505067535924,7.476409688229342
7TeV,CR_OFF,Nch_ALICE_midrapidity,9,91638,27.39155153975425,7.963152101264607
7TeV,CR_OFF,Nch_ALICE_midrapidity,10,77768,30.535014401810514,8.387879970250411
7TeV,CR_OFF,Nch_ALICE_midrapidity,11,64298,33.59739027652493,8.796384626743412
7TeV,CR_OFF,Nch_ALICE_midrapidity,12,50816,36.76007556675063,9.159954746834883
7TeV,CR_OFF,Nch_ALICE_midrapidity,13,39468,39.86368703760008,9.534802122312886
7TeV,CR_OFF,Nch_ALICE_midrapidity,14,29413,42.96940128514603,9.990425602444018
7TeV,CR_OFF,Nch_ALICE_midrapidity,15,20823,45.996926475531865,10.161973545944788
7TeV,CR_OFF,Nch_ALICE_midrapidity,16,13960,49.1756446991404,10.650535450701792
7TeV,CR_OFF,Nch_ALICE_midrapidity,17,9305,52.324341751746374,10.98244966303507
7TeV,CR_OFF,Nch_ALICE_midrapidity,18,5734,55.252877572375304,11.181504481485943
7TeV,CR_OFF,Nch_ALICE_midrapidity,19,3459,57.939288811795315,11.351148998831007
7TeV,CR_OFF,Nch_ALICE_midrapidity,20,1933,60.99172271081221,11.797521541325548
7TeV,CR_OFF,Nch_ALICE_midrapidity,21,1035,63.96038647342995,11.958195130056737
7TeV,CR_OFF,Nch_ALICE_midrapidity,22,565,67.43716814159292,11.900696749813441
7TeV,CR_OFF,Nch_ALICE_midrapidity,23,238,70.5546218487395,12.997865034121396
7TeV,CR_OFF,Nch_ALICE_midrapidity,24,139,72.01438848920863,13.848608797754736
7TeV,CR_OFF,Nch_ALICE_midrapidity,25,71,75.19718309859155,12.523352516888169
7TeV,CR_OFF,Nch_ALICE_midrapidity,26,31,79.35483870967742,11.652352350343925
7TeV,CR_OFF,Nch_ALICE_midrapidity,27,16,84.625,14.683643110618018
7TeV,CR_OFF,Nch_ALICE_midrapidity,28,8,80.0,13.856406460551018
7TeV,CR_OFF,Nch_ALICE_midrapidity,29,2,101.5,4.5
7TeV,CR_OFF,Nch_ALICE_midrapidity,34,1,82.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,3,274585,8.071227488755758,4.412854093747983
13TeV,CR_ON,Nch_ALICE_midrapidity,4,207204,10.128245593714407,5.067128729860782
13TeV,CR_ON,Nch_ALICE_midrapidity,5,166510,12.092847276439853,5.607223018537631
13TeV,CR_ON,Nch_ALICE_midrapidity,6,139540,13.98806077110506,6.106389267804455
13TeV,CR_ON,Nch_ALICE_midrapidity,7,120063,15.879813098123485,6.557877159427636
13TeV,CR_ON,Nch_ALICE_midrapidity,8,105978,17.69703145935949,6.976465186990127
13TeV,CR_ON,Nch_ALICE_midrapidity,9,93432,19.59660501755287,7.327528597553917
13TeV,CR_ON,Nch_ALICE_midrapidity,10,82993,21.38615304905233,7.718681463488686
13TeV,CR_ON,Nch_ALICE_midrapidity,11,73050,23.1547022587269,8.044474859611942
13TeV,CR_ON,Nch_ALICE_midrapidity,12,64080,24.889903245942573,8.308542025523456
13TeV,CR_ON,Nch_ALICE_midrapidity,13,55221,26.664330598866375,8.633729215397189
13TeV,CR_ON,Nch_ALICE_midrapidity,14,45941,28.288065127010732,8.856780572795628
13TeV,CR_ON,Nch_ALICE_midrapidity,15,37186,29.994702307319958,9.146571120029957
13TeV,CR_ON,Nch_ALICE_midrapidity,16,29513,31.58021888659235,9.2991345889175
13TeV,CR_ON,Nch_ALICE_midrapidity,17,22215,33.14994373171281,9.563876107277226
13TeV,CR_ON,Nch_ALICE_midrapidity,18,16355,34.63179455823907,9.692163916466605
13TeV,CR_ON,Nch_ALICE_midrapidity,19,11620,36.26454388984509,9.954953584406866
13TeV,CR_ON,Nch_ALICE_midrapidity,20,7767,37.469808162739795,10.113917065122466
13TeV,CR_ON,Nch_ALICE_midrapidity,21,5164,38.87470952749806,10.264793381507735
13TeV,CR_ON,Nch_ALICE_midrapidity,22,3118,40.385182809493266,10.406589838832923
13TeV,CR_ON,Nch_ALICE_midrapidity,23,2035,42.212285012285015,10.761161690134792
13TeV,CR_ON,Nch_ALICE_midrapidity,24,1143,43.116360454943134,10.54472307146916
13TeV,CR_ON,Nch_ALICE_midrapidity,25,646,45.22910216718266,10.88001639608303
13TeV,CR_ON,Nch_ALICE_midrapidity,26,358,46.58379888268156,11.224099425560116
13TeV,CR_ON,Nch_ALICE_midrapidity,27,208,47.30769230769231,11.238307533299562
13TeV,CR_ON,Nch_ALICE_midrapidity,28,92,49.06521739130435,11.971709721188233
13TeV,CR_ON,Nch_ALICE_midrapidity,29,53,47.320754716981135,12.088937067848514
13TeV,CR_ON,Nch_ALICE_midrapidity,30,20,54.45,13.650915720199867
13TeV,CR_ON,Nch_ALICE_midrapidity,31,14,49.57142857142857,10.567566862232535
13TeV,CR_ON,Nch_ALICE_midrapidity,32,8,51.75,18.17793992728549
13TeV,CR_ON,Nch_ALICE_midrapidity,33,6,56.666666666666664,10.514540197058341
13TeV,CR_ON,Nch_ALICE_midrapidity,34,1,45.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,3,275123,9.537294228399661,4.682495536489549
13TeV,CR_OFF,Nch_ALICE_midrapidity,4,207381,12.642995259932203,5.481328722850124
13TeV,CR_OFF,Nch_ALICE_midrapidity,5,166560,15.789199087415946,6.226064430847121
13TeV,CR_OFF,Nch_ALICE_midrapidity,6,140298,18.990185177265534,6.788819191097695
13TeV,CR_OFF,Nch_ALICE_midrapidity,7,119757,22.26945397763805,7.403535973556342
13TeV,CR_OFF,Nch_ALICE_midrapidity,8,105923,25.55275058297065,7.940869579932919
13TeV,CR_OFF,Nch_ALICE_midrapidity,9,93574,28.854468121486736,8.42900428429104
13TeV,CR_OFF,Nch_ALICE_midrapidity,10,83073,32.240378943820495,8.950224535762086
13TeV,CR_OFF,Nch_ALICE_midrapidity,11,73396,35.640974985012804,9.408279728450488
13TeV,CR_OFF,Nch_ALICE_midrapidity,12,64169,39.00889837772133,9.808542871908012
13TeV,CR_OFF,Nch_ALICE_midrapidity,13,54977,42.35933208432617,10.17155569330854
13TeV,CR_OFF,Nch_ALICE_midrapidity,14,45973,45.72449046179279,10.554193431133118
13TeV,CR_OFF,Nch_ALICE_midrapidity,15,37389,49.07304287357244,10.913122624502558
13TeV,CR_OFF,Nch_ALICE_midrapidity,16,29283,52.46357955127549,11.303039256371889
13TeV,CR_OFF,Nch_ALICE_midrapidity,17,22429,55.65981541753979,11.638038995186308
13TeV,CR_OFF,Nch_ALICE_midrapidity,18,16163,59.01948895625812,11.977470810946897
13TeV,CR_OFF,Nch_ALICE_midrapidity,19,11396,62.35240435240435,12.219412224433334
13TeV,CR_OFF,Nch_ALICE_midrapidity,20,7789,65.71023237899603,12.644963731761246
13TeV,CR_OFF,Nch_ALICE_midrapidity,21,5168,68.89725232198143,12.810602657091533
13TeV,CR_OFF,Nch_ALICE_midrapidity,22,3213,72.21195144724557,13.284676169748513
13TeV,CR_OFF,Nch_ALICE_midrapidity,23,1995,75.89223057644111,13.474785318713986
13TeV,CR_OFF,Nch_ALICE_midrapidity,24,1144,78.37062937062937,13.350337635749442
13TeV,CR_OFF,Nch_ALICE_midrapidity,25,610,81.60819672131147,14.469717333072051
13TeV,CR_OFF,Nch_ALICE_midrapidity,26,334,85.74251497005989,14.835208190590311
13TeV,CR_OFF,Nch_ALICE_midrapidity,27,166,89.40361445783132,15.302168881497272
13TeV,CR_OFF,Nch_ALICE_midrapidity,28,97,95.28865979381443,14.109263435725223
13TeV,CR_OFF,Nch_ALICE_midrapidity,29,44,95.54545454545455,13.179623641775313
13TeV,CR_OFF,Nch_ALICE_midrapidity,30,22,94.0909090909091,16.26739374250076
13TeV,CR_OFF,Nch_ALICE_midrapidity,31,10,98.2,11.417530380953693
13TeV,CR_OFF,Nch_ALICE_midrapidity,32,6,109.0,12.543258481484544
13TeV,CR_OFF,Nch_ALICE_midrapidity,33,5,114.2,11.37365376649029
13TeV,CR_OFF,Nch_ALICE_midrapidity,34,2,113.0,4.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,35,1,106.0,0.0


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_like_mean_pt_vs_nch.csv <==
energy,cr_state,multiplicity_definition,n_ch,dnch_deta,events,mean_pt_event_avg,std_event_mean_pt,sem_event_mean_pt
2.76TeV,CR_ON,Nch_ALICE_midrapidity,1,0.625,305679,0.46911821134693826,0.2775457623845684,0.0005019977826781798
2.76TeV,CR_ON,Nch_ALICE_midrapidity,2,1.25,377121,0.47774374678344805,0.21082206717845212,0.00034330150633346497
2.76TeV,CR_ON,Nch_ALICE_midrapidity,3,1.875,385908,0.4848346790583858,0.18524248521471198,0.0002981938676776436
2.76TeV,CR_ON,Nch_ALICE_midrapidity,4,2.5,342936,0.4958350187475207,0.1760373142538428,0.00030060638094220365
2.76TeV,CR_ON,Nch_ALICE_midrapidity,5,3.125,281539,0.50809249941243,0.17062194441378234,0.0003215626544445062
2.76TeV,CR_ON,Nch_ALICE_midrapidity,6,3.75,227834,0.5232737032445564,0.16984929685726025,0.00035583977079528
2.76TeV,CR_ON,Nch_ALICE_midrapidity,7,4.375,185615,0.5374381404873907,0.16818968816478747,0.00039038473784405253
2.76TeV,CR_ON,Nch_ALICE_midrapidity,8,5.0,156119,0.5495026478728056,0.1655373091214088,0.000418955610665895
2.76TeV,CR_ON,Nch_ALICE_midrapidity,9,5.625,132765,0.5621019463708421,0.16508745752929313,0.00045307727437958077
2.76TeV,CR_ON,Nch_ALICE_midrapidity,10,6.25,115512,0.571603099103446,0.16452654186715007,0.000484085882948231
2.76TeV,CR_ON,Nch_ALICE_midrapidity,11,6.875,100234,0.5816488577759029,0.16317599886197204,0.0005154051442150572
2.76TeV,CR_ON,Nch_ALICE_midrapidity,12,7.5,86893,0.5905007727772251,0.16164148082298666,0.0005483532535677223
2.76TeV,CR_ON,Nch_ALICE_midrapidity,13,8.125,76019,0.5973341661319206,0.15884756134675249,0.0005761286541434848
2.76TeV,CR_ON,Nch_ALICE_midrapidity,14,8.75,66073,0.6051678614805576,0.157602647443974,0.0006131284882358902
2.76TeV,CR_ON,Nch_ALICE_midrapidity,15,9.375,57877,0.6110162500997927,0.15565268886439054,0.0006469990180323913
2.76TeV,CR_ON,Nch_ALICE_midrapidity,16,10.0,49740,0.6172124414869136,0.15590470880156998,0.0006990469447836142
2.76TeV,CR_ON,Nch_ALICE_midrapidity,17,10.625,43047,0.625010642677172,0.15380199736623482,0.0007412940774628917
2.76TeV,CR_ON,Nch_ALICE_midrapidity,18,11.25,37345,0.62992474694762,0.15046315519174966,0.0007785991634921802
2.76TeV,CR_ON,Nch_ALICE_midrapidity,19,11.875,31810,0.6354053675381804,0.1506280588418702,0.0008445474301960033
2.76TeV,CR_ON,Nch_ALICE_midrapidity,20,12.5,27260,0.6428138447236469,0.1506079680104529,0.0009121894043854779
2.76TeV,CR_ON,Nch_ALICE_midrapidity,21,13.125,22771,0.6449258049298945,0.14610984477751202,0.0009682520557315769
2.76TeV,CR_ON,Nch_ALICE_midrapidity,22,13.75,19464,0.651844980416001,0.14900730930948097,0.001068049852990796
2.76TeV,CR_ON,Nch_ALICE_midrapidity,23,14.375,16439,0.6564434271998066,0.1463305720032149,0.001141293575365743
2.76TeV,CR_ON,Nch_ALICE_midrapidity,24,15.0,13784,0.6591008940023729,0.14512367090977496,0.0012360915089073977
2.76TeV,CR_ON,Nch_ALICE_midrapidity,25,15.625,11225,0.6634304283193052,0.14435304194228474,0.0013624882490407965
2.76TeV,CR_ON,Nch_ALICE_midrapidity,26,16.25,9480,0.6691082482676884,0.14690359618705837,0.0015087881301202647
2.76TeV,CR_ON,Nch_ALICE_midrapidity,27,16.875,7635,0.6714873199473994,0.14455802530210157,0.0016543892000705745
2.76TeV,CR_ON,Nch_ALICE_midrapidity,28,17.5,6308,0.6785521165315318,0.15040552664689044,0.0018937295340627266
2.76TeV,CR_ON,Nch_ALICE_midrapidity,29,18.125,5115,0.683012391197537,0.14901511384948168,0.0020835671417848084
2.76TeV,CR_ON,Nch_ALICE_midrapidity,30,18.75,4094,0.6870760300128023,0.14647738325819376,0.0022892680849925075
2.76TeV,CR_ON,Nch_ALICE_midrapidity,31,19.375,3439,0.6894377747249711,0.14225110389665738,0.0024257137913295205
2.76TeV,CR_ON,Nch_ALICE_midrapidity,32,20.0,2784,0.692734484314576,0.1461849235806819,0.0027705626141811615
2.76TeV,CR_ON,Nch_ALICE_midrapidity,33,20.625,2203,0.7029042313155618,0.14928441742916027,0.0031805866306546826
2.76TeV,CR_ON,Nch_ALICE_midrapidity,34,21.25,1775,0.6981243095935236,0.14318653876914364,0.0033986231582296554
2.76TeV,CR_ON,Nch_ALICE_midrapidity,35,21.875,1402,0.6990081059658197,0.14320802079541808,0.003824664420786076
2.76TeV,CR_ON,Nch_ALICE_midrapidity,36,22.5,1106,0.7087709900363758,0.14512345597434106,0.00436375187729518
2.76TeV,CR_ON,Nch_ALICE_midrapidity,37,23.125,866,0.7222263081289088,0.1801457315756117,0.006121601154805261
2.76TeV,CR_ON,Nch_ALICE_midrapidity,38,23.75,709,0.7124652892990508,0.15672975244621248,0.005886109404659949
2.76TeV,CR_ON,Nch_ALICE_midrapidity,39,24.375,557,0.712859755111588,0.14320868703494327,0.006067946813536456
2.76TeV,CR_ON,Nch_ALICE_midrapidity,40,25.0,359,0.7247369481992586,0.15426165879766562,0.008141618958282136
2.76TeV,CR_ON,Nch_ALICE_midrapidity,41,25.625,314,0.7325592966984938,0.1789615788694923,0.010099386169065704
2.76TeV,CR_ON,Nch_ALICE_midrapidity,42,26.25,248,0.7450983588413527,0.176239182313126,0.011191199268088365
2.76TeV,CR_ON,Nch_ALICE_midrapidity,43,26.875,185,0.7302936472434206,0.1449589995729317,0.010657597609010942
2.76TeV,CR_ON,Nch_ALICE_midrapidity,44,27.5,165,0.7369467879786636,0.16236720873924138,0.012640270056995301
2.76TeV,CR_ON,Nch_ALICE_midrapidity,45,28.125,121,0.7417295576783908,0.17794465075994043,0.016176786432721857
2.76TeV,CR_ON,Nch_ALICE_midrapidity,46,28.75,89,0.7790471870373914,0.16890970563282176,0.01790439298832894
2.76TeV,CR_ON,Nch_ALICE_midrapidity,47,29.375,70,0.7150766030633343,0.12687124237008068,0.015164013858251833
2.76TeV,CR_ON,Nch_ALICE_midrapidity,48,30.0,61,0.7329421154136864,0.1226355230080722,0.015701869734892442
2.76TeV,CR_ON,Nch_ALICE_midrapidity,49,30.625,31,0.7614356951936441,0.19307684433704544,0.034677624941531655
2.76TeV,CR_ON,Nch_ALICE_midrapidity,50,31.25,35,0.7785114157540457,0.14782765338732584,0.02498743404536617
2.76TeV,CR_ON,Nch_ALICE_midrapidity,51,31.875,26,0.8305812047437666,0.3107555041721051,0.06094416845115108
2.76TeV,CR_ON,Nch_ALICE_midrapidity,52,32.5,21,0.6895200848142744,0.09854600318886657,0.02150450090706384
2.76TeV,CR_ON,Nch_ALICE_midrapidity,53,33.125,7,0.8034709663082646,0.15551378484858902,0.05877868573596729
2.76TeV,CR_ON,Nch_ALICE_midrapidity,54,33.75,10,0.804937270835594,0.15674695634207628,0.0495677398339936
2.76TeV,CR_ON,Nch_ALICE_midrapidity,55,34.375,8,0.7027688113125887,0.1752735100133739,0.06196854374641246
2.76TeV,CR_ON,Nch_ALICE_midrapidity,56,35.0,7,0.7514934637108627,0.08468615892083549,0.03200835942768925
2.76TeV,CR_ON,Nch_ALICE_midrapidity,57,35.625,5,0.6483170626456276,0.07321301193542147,0.03274185430502117
2.76TeV,CR_ON,Nch_ALICE_midrapidity,58,36.25,3,0.7111290679580864,0.016869814452842784,0.009739791915527821
2.76TeV,CR_ON,Nch_ALICE_midrapidity,59,36.875,3,0.8527172110175009,0.14121007843104358,0.08152767679445118
2.76TeV,CR_ON,Nch_ALICE_midrapidity,60,37.5,3,0.8282110002305773,0.0514707262006713,0.0297166376273431
2.76TeV,CR_ON,Nch_ALICE_midrapidity,61,38.125,1,0.8257047934610335,0.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,63,39.375,1,0.6730610075451079,0.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,65,40.625,1,0.5305745051457331,0.0,0.0
2.76TeV,CR_ON,Nch_ALICE_midrapidity,66,41.25,1,0.8247905500007399,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,1,0.625,289400,0.4659762802005391,0.27187357011753616,0.0005053796226472323
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,2,1.25,349443,0.4727657169409114,0.20516669502986676,0.00034707129001334316
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,3,1.875,348313,0.4768387340790249,0.17776421256817262,0.000301203137565837
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,4,2.5,304445,0.48345516014689205,0.16532107103652247,0.0002996220611408442
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,5,3.125,249211,0.49221247345678104,0.1589288470609425,0.0003183604639328315
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,6,3.75,199391,0.4993436811444886,0.15395177656510192,0.0003447719531564175
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,7,4.375,163947,0.5069252041408294,0.15120851036323923,0.0003734431502017764
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,8,5.0,137880,0.5125446910334172,0.1467542370034189,0.00039522099885360264
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,9,5.625,119165,0.5170806420316438,0.14330900412258382,0.0004151443382389152
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,10,6.25,104727,0.5197323226543479,0.13819819109350834,0.0004270443959256833
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,11,6.875,91739,0.5212644400911208,0.13571907887766335,0.00044808860778082087
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,12,7.5,82575,0.5246186289157864,0.13283820844990957,0.00046227320251713167
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,13,8.125,74070,0.5262235503178859,0.1276247197723286,0.00046893605893078645
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,14,8.75,67146,0.527906192106551,0.12597797129561872,0.00048616594859856156
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,15,9.375,60878,0.5300896117492908,0.12504276740636533,0.0005067904105882173
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,16,10.0,55643,0.5307915741421919,0.11935993802341141,0.0005060032614815397
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,17,10.625,50533,0.5331176412350473,0.12038437283489431,0.0005355284819770325
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,18,11.25,46312,0.5340767657124622,0.1170417920093077,0.0005438688611765688
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,19,11.875,42363,0.5353934349157925,0.11537341478828422,0.0005605474652524285
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,20,12.5,38807,0.5360971451555147,0.1129588361641674,0.0005734098828006792
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,21,13.125,35628,0.5370942380166872,0.11231981435290393,0.0005950598591753294
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,22,13.75,32282,0.5381000603635316,0.11182612300223094,0.0006223906383757817
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,23,14.375,29690,0.5385440765902771,0.106564585859724,0.0006184545695081026
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,24,15.0,26847,0.5392920343669637,0.10585041376454234,0.0006460180887816296
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,25,15.625,24567,0.5416113635577214,0.10451600976748436,0.0006668171451976311
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,26,16.25,22127,0.541505077559562,0.10329065994094712,0.0006943841263386073
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,27,16.875,19834,0.5429763630428152,0.10434411452355569,0.0007409054740202291
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,28,17.5,17908,0.544061637441306,0.10275303409580706,0.0007678406703592514
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,29,18.125,16560,0.5448726344323009,0.10240532938329788,0.0007957788503279864
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,30,18.75,14681,0.5457262908714371,0.09995703803333884,0.0008249650675882254
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,31,19.375,12934,0.548042246620081,0.1001806344682259,0.0008808812168179047
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,32,20.0,11699,0.5466561793659435,0.09721293204778725,0.0008987722846016908
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,33,20.625,10429,0.5498059380972624,0.10669880257196543,0.0010448121440560414
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,34,21.25,9111,0.5481160038758398,0.09731984600503912,0.0010195731493716407
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,35,21.875,8103,0.5482135774857178,0.09575253975138408,0.0010637201413733412
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,36,22.5,7299,0.5510279580843451,0.0975916388254564,0.0011423019790293937
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,37,23.125,6235,0.5527605528566818,0.09980630822200647,0.0012639787209608735
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,38,23.75,5551,0.5494607983050185,0.09282559356348002,0.0012458969460667315
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,39,24.375,4872,0.5522114351159034,0.09187765386391943,0.001316304169472952
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,40,25.0,4167,0.5516953860079903,0.08875498447989984,0.001374931310981661
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,41,25.625,3678,0.5547534311814881,0.09387682393125528,0.0015479343066064869
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,42,26.25,3135,0.5553538477954072,0.09325577656638673,0.0016655472983946576
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,43,26.875,2758,0.55646723769078,0.09271919045355857,0.0017655194247431808
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,44,27.5,2338,0.5586364347870384,0.09462372132879285,0.001956941171895696
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,45,28.125,2006,0.5568808034024418,0.08661394338362916,0.0019338480522944838
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,46,28.75,1713,0.5561826668607659,0.08720996966236133,0.0021071111922439808
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,47,29.375,1403,0.5649813225986626,0.10243178293136904,0.002734676109605482
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,48,30.0,1295,0.5613946123933237,0.09169532716824143,0.0025480756649286177
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,49,30.625,1095,0.5647722356417851,0.09160668539105478,0.002768344346097755
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,50,31.25,920,0.5591222296590391,0.08378786464490373,0.002762404092718937
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,51,31.875,713,0.5711697963251645,0.09867385418667846,0.003695364880353975
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,52,32.5,675,0.5636055087228107,0.08707921321190751,0.0033516804792477076
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,53,33.125,556,0.5688526196413126,0.09277127170781396,0.003934378282745025
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,54,33.75,503,0.5622586628165528,0.0879816047455961,0.003922905862341314
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,55,34.375,408,0.5667501725827523,0.09156002015352789,0.004532896449495521
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,56,35.0,318,0.5755119690033943,0.10243425809684036,0.00574422795657856
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,57,35.625,255,0.5679037929360381,0.07633681788381075,0.004780396966298555
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,58,36.25,212,0.5739021322986253,0.09637064409755561,0.006618763010669319
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,59,36.875,180,0.5759071630273158,0.07878996994515165,0.005872657624750815
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,60,37.5,131,0.5673371079617175,0.08474649286455813,0.0074043354603560135
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,61,38.125,135,0.5749389062451824,0.09121834850731564,0.00785082543638617
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,62,38.75,96,0.5819042517292883,0.07667027774222167,0.007825127454412892
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,63,39.375,79,0.5710934724629535,0.07982286306079228,0.008980773744697225
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,64,40.0,69,0.5888107954591945,0.08572175580330015,0.010319686700390275
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,65,40.625,63,0.5801366817674648,0.09276750661810974,0.011687607250431283
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,66,41.25,55,0.5805981754271452,0.07812928226196517,0.010534950271073746
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,67,41.875,40,0.5906264390518416,0.10228051267100924,0.01617196901450507
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,68,42.5,40,0.5725012183189391,0.0703655197179074,0.011125765552503808
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,69,43.125,24,0.5756642991218014,0.13625710686594847,0.02781336547078768
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,70,43.75,19,0.5572688798259076,0.05340588088460582,0.01225214935614565
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,71,44.375,13,0.6486799585212218,0.08514382171114025,0.023614647305267713
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,72,45.0,19,0.5870985929031819,0.1055419591140432,0.024212986004285043
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,73,45.625,14,0.6264721558751891,0.13530180006192946,0.03616092711753781
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,74,46.25,10,0.5592175715678447,0.06587523849202671,0.02083157950416002
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,75,46.875,8,0.590251178741455,0.036088339912342976,0.012759154936891426
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,76,47.5,6,0.5635630624336109,0.06599769312710524,0.026943445393699358
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,77,48.125,6,0.6028451630563447,0.059404353290419785,0.024251725676925236
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,78,48.75,5,0.6279239947979267,0.07795730901205153,0.03486356845878084
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,79,49.375,1,0.8649738166905656,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,80,50.0,1,0.886906909942627,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,82,51.25,2,0.5358532928838962,0.016942210313752353,0.011979951801142953
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,83,51.875,3,0.5852223898033541,0.05844834692099378,0.033745168828524394
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,86,53.75,2,0.6008046615955441,0.064726762993391,0.04576873303688125
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,87,54.375,1,0.6043160537193561,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,95,59.375,1,0.5364157827276933,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,98,61.25,1,0.43444571203115034,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,107,66.875,1,0.48718072766455534,0.0,0.0
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,152,95.0,1,0.5998142643978721,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,1,0.625,261285,0.470237924328666,0.28170267633033963,0.0005511042166368098
7TeV,CR_ON,Nch_ALICE_midrapidity,2,1.25,327414,0.47914624783819304,0.2162929882001246,0.0003780017564591747
7TeV,CR_ON,Nch_ALICE_midrapidity,3,1.875,338172,0.48834865583747616,0.1936851686096784,0.0003330638845935732
7TeV,CR_ON,Nch_ALICE_midrapidity,4,2.5,305118,0.5006420309057569,0.18534992091477995,0.0003355509637972101
7TeV,CR_ON,Nch_ALICE_midrapidity,5,3.125,254885,0.5159661492090729,0.183413953602822,0.00036329567986714974
7TeV,CR_ON,Nch_ALICE_midrapidity,6,3.75,209683,0.5323609483519278,0.18314422529238011,0.0003999554496655753
7TeV,CR_ON,Nch_ALICE_midrapidity,7,4.375,174159,0.5498710623623092,0.18424548750062236,0.0004414930779999958
7TeV,CR_ON,Nch_ALICE_midrapidity,8,5.0,149109,0.5637602709519424,0.1817856696240293,0.0004707688466553195
7TeV,CR_ON,Nch_ALICE_midrapidity,9,5.625,130207,0.5775595448320855,0.1807583048695306,0.0005009346734705769
7TeV,CR_ON,Nch_ALICE_midrapidity,10,6.25,114273,0.5883063921203577,0.17933742332905211,0.0005305167630708296
7TeV,CR_ON,Nch_ALICE_midrapidity,11,6.875,102166,0.5989408284883604,0.17737427671394265,0.0005549290271385672
7TeV,CR_ON,Nch_ALICE_midrapidity,12,7.5,92149,0.6093738938614034,0.17843772696637772,0.0005878159538308851
7TeV,CR_ON,Nch_ALICE_midrapidity,13,8.125,82107,0.6195251460613667,0.17526819414162065,0.0006116641399126721
7TeV,CR_ON,Nch_ALICE_midrapidity,14,8.75,74975,0.6282252737355185,0.17390895102175172,0.0006351315669283938
7TeV,CR_ON,Nch_ALICE_midrapidity,15,9.375,68131,0.6356416064416047,0.17058122039546678,0.0006535199284139238
7TeV,CR_ON,Nch_ALICE_midrapidity,16,10.0,61310,0.646593149907339,0.17289783004146028,0.0006982708053819546
7TeV,CR_ON,Nch_ALICE_midrapidity,17,10.625,56045,0.652780850014335,0.1706214760370447,0.0007207178161312985
7TeV,CR_ON,Nch_ALICE_midrapidity,18,11.25,50667,0.6603470095321201,0.1696324787418679,0.0007536095841319712
7TeV,CR_ON,Nch_ALICE_midrapidity,19,11.875,46223,0.6680503978430455,0.16740900122190114,0.0007786633625634186
7TeV,CR_ON,Nch_ALICE_midrapidity,20,12.5,41854,0.6740778575307235,0.16482656856741704,0.0008056728566782474
7TeV,CR_ON,Nch_ALICE_midrapidity,21,13.125,38060,0.6784798373713792,0.16337937456555876,0.000837457617431497
7TeV,CR_ON,Nch_ALICE_midrapidity,22,13.75,33721,0.6860432255623556,0.16149635046989352,0.0008794527067474607
7TeV,CR_ON,Nch_ALICE_midrapidity,23,14.375,30529,0.692636774486505,0.16134187873913067,0.0009234020201095089
7TeV,CR_ON,Nch_ALICE_midrapidity,24,15.0,27571,0.6980216336492701,0.16143390590046033,0.0009722288305734279
7TeV,CR_ON,Nch_ALICE_midrapidity,25,15.625,24290,0.7040469830977485,0.16257368705767086,0.0010431253456632862
7TeV,CR_ON,Nch_ALICE_midrapidity,26,16.25,22023,0.7068984961627878,0.1596483872788473,0.0010757870111476882
7TeV,CR_ON,Nch_ALICE_midrapidity,27,16.875,19502,0.7123381810819387,0.15805156284789945,0.0011317727120674498
7TeV,CR_ON,Nch_ALICE_midrapidity,28,17.5,16987,0.7179384986890011,0.15997706618769014,0.0012274374919361002
7TeV,CR_ON,Nch_ALICE_midrapidity,29,18.125,15110,0.7206935653938134,0.15886374417793409,0.0012923869434232583
7TeV,CR_ON,Nch_ALICE_midrapidity,30,18.75,13501,0.724100222398159,0.1559734265339412,0.0013423558027431998
7TeV,CR_ON,Nch_ALICE_midrapidity,31,19.375,11370,0.730822402675308,0.15367856241587077,0.001441229214505128
7TeV,CR_ON,Nch_ALICE_midrapidity,32,20.0,10070,0.7328322975584625,0.15661450720323752,0.0015606921753465602
7TeV,CR_ON,Nch_ALICE_midrapidity,33,20.625,8815,0.7370343245309886,0.1580856301227053,0.0016837640641895893
7TeV,CR_ON,Nch_ALICE_midrapidity,34,21.25,7610,0.742312451132098,0.16047005648516816,0.001839507983850093
7TeV,CR_ON,Nch_ALICE_midrapidity,35,21.875,6584,0.7449638491433382,0.1545894439187386,0.001905175218734571
7TeV,CR_ON,Nch_ALICE_midrapidity,36,22.5,5596,0.7466643485403003,0.15283065505379712,0.0020430153122650654
7TeV,CR_ON,Nch_ALICE_midrapidity,37,23.125,4792,0.7533051764841878,0.15989178698548362,0.0023097647630718936
7TeV,CR_ON,Nch_ALICE_midrapidity,38,23.75,3976,0.7603735819302723,0.16010507975457985,0.002539112382497238
7TeV,CR_ON,Nch_ALICE_midrapidity,39,24.375,3460,0.7580282887794788,0.15592061330149717,0.002650729949216793
7TeV,CR_ON,Nch_ALICE_midrapidity,40,25.0,2839,0.7590834391037299,0.1519830680118347,0.0028524136817803516
7TeV,CR_ON,Nch_ALICE_midrapidity,41,25.625,2422,0.7700914022716083,0.15910057699299246,0.0032328435302825097
7TeV,CR_ON,Nch_ALICE_midrapidity,42,26.25,2114,0.7650477554409645,0.162408834839451,0.003532296566275689
7TeV,CR_ON,Nch_ALICE_midrapidity,43,26.875,1730,0.770285730583725,0.16127489997154126,0.00387742788835355
7TeV,CR_ON,Nch_ALICE_midrapidity,44,27.5,1503,0.7751040804200826,0.15043036689742384,0.003880217092795358
7TeV,CR_ON,Nch_ALICE_midrapidity,45,28.125,1210,0.7880438793592208,0.17455719693759653,0.005018166584521579
7TeV,CR_ON,Nch_ALICE_midrapidity,46,28.75,928,0.7911493087458287,0.15720939766744743,0.005160651304934527
7TeV,CR_ON,Nch_ALICE_midrapidity,47,29.375,831,0.7908105254188533,0.16695840756872785,0.005791722989230206
7TeV,CR_ON,Nch_ALICE_midrapidity,48,30.0,674,0.789608571991605,0.15330549243070304,0.005905106929413274
7TeV,CR_ON,Nch_ALICE_midrapidity,49,30.625,558,0.8063520417985315,0.17707078789924113,0.007496004183742473
7TeV,CR_ON,Nch_ALICE_midrapidity,50,31.25,440,0.8121774145473142,0.16385461686673522,0.007811462362880093
7TeV,CR_ON,Nch_ALICE_midrapidity,51,31.875,372,0.801516542649837,0.1652332248958628,0.008566943629076921
7TeV,CR_ON,Nch_ALICE_midrapidity,52,32.5,335,0.7978429757084287,0.15925595056291872,0.008701082071959874
7TeV,CR_ON,Nch_ALICE_midrapidity,53,33.125,274,0.8157330947611192,0.17536417117217312,0.01059413701836447
7TeV,CR_ON,Nch_ALICE_midrapidity,54,33.75,200,0.8068448921486183,0.1820397437832156,0.012872153727457342
7TeV,CR_ON,Nch_ALICE_midrapidity,55,34.375,157,0.7995355046133672,0.16561918275094878,0.013217849756977845
7TeV,CR_ON,Nch_ALICE_midrapidity,56,35.0,131,0.8415493354152561,0.16520618915280041,0.014434131764831248
7TeV,CR_ON,Nch_ALICE_midrapidity,57,35.625,114,0.8232850793619526,0.2069656831467465,0.01938411223195553
7TeV,CR_ON,Nch_ALICE_midrapidity,58,36.25,81,0.8338840520346401,0.15897748366069164,0.01766416485118796
7TeV,CR_ON,Nch_ALICE_midrapidity,59,36.875,78,0.8982311764368544,0.29892555222341266,0.03384665377015611
7TeV,CR_ON,Nch_ALICE_midrapidity,60,37.5,59,0.8275304384824245,0.1241548351121383,0.01616358277625304
7TeV,CR_ON,Nch_ALICE_midrapidity,61,38.125,37,0.7957354872217206,0.14433591346441513,0.02372867800534353
7TeV,CR_ON,Nch_ALICE_midrapidity,62,38.75,37,0.8892221575523319,0.22815370018938289,0.03750823726110465
7TeV,CR_ON,Nch_ALICE_midrapidity,63,39.375,34,0.820448776587051,0.17974298570719932,0.03082566773807487
7TeV,CR_ON,Nch_ALICE_midrapidity,64,40.0,25,0.8514189147949218,0.16236698548707978,0.03247339709741596
7TeV,CR_ON,Nch_ALICE_midrapidity,65,40.625,19,0.8610650035533829,0.14945611746347037,0.03428758486932693
7TeV,CR_ON,Nch_ALICE_midrapidity,66,41.25,18,0.860795782069967,0.19684138359057782,0.046395959051679994
7TeV,CR_ON,Nch_ALICE_midrapidity,67,41.875,12,0.8166795464890514,0.1110383100395116,0.032053999095836574
7TeV,CR_ON,Nch_ALICE_midrapidity,68,42.5,5,0.7803024067598231,0.0638572070770887,0.028557811175530193
7TeV,CR_ON,Nch_ALICE_midrapidity,69,43.125,9,0.7750508466588509,0.1737862768825472,0.057928758960849064
7TeV,CR_ON,Nch_ALICE_midrapidity,70,43.75,10,0.9360987908499581,0.31186273839450007,0.0986196570663863
7TeV,CR_ON,Nch_ALICE_midrapidity,71,44.375,2,0.9323042211398272,0.14485807821784244,0.10243012941748769
7TeV,CR_ON,Nch_ALICE_midrapidity,72,45.0,2,1.0103587574428983,0.01472785737779033,0.010414167824183865
7TeV,CR_ON,Nch_ALICE_midrapidity,73,45.625,3,0.8523894706273188,0.038291663499508764,0.022107702229159955
7TeV,CR_ON,Nch_ALICE_midrapidity,74,46.25,2,0.8223531052872941,0.02440674240524948,0.017258173061425172
7TeV,CR_ON,Nch_ALICE_midrapidity,75,46.875,2,0.9465567525227865,0.10604192097981825,0.07498296141487751
7TeV,CR_ON,Nch_ALICE_midrapidity,76,47.5,3,0.9770987995883873,0.21714055699036758,0.125366159030374
7TeV,CR_ON,Nch_ALICE_midrapidity,77,48.125,1,0.687439608883548,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,78,48.75,1,0.7387771117381561,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,79,49.375,1,0.7798225789130488,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,81,50.625,1,0.7460232958381559,0.0,0.0
7TeV,CR_ON,Nch_ALICE_midrapidity,91,56.875,1,0.7934242500053658,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,1,0.625,247033,0.4644227023373249,0.2776170993016649,0.0005585585780793224
7TeV,CR_OFF,Nch_ALICE_midrapidity,2,1.25,300334,0.47281190919392807,0.21026262946998756,0.0003836717659997445
7TeV,CR_OFF,Nch_ALICE_midrapidity,3,1.875,305133,0.47913581469219696,0.18461849821668225,0.00033421860671404327
7TeV,CR_OFF,Nch_ALICE_midrapidity,4,2.5,270115,0.4876569869614357,0.17376004835107373,0.0003343301766011606
7TeV,CR_OFF,Nch_ALICE_midrapidity,5,3.125,222733,0.4981989143252648,0.16995825518709173,0.0003601222713113989
7TeV,CR_OFF,Nch_ALICE_midrapidity,6,3.75,182129,0.5085170557052362,0.16751133669494844,0.00039251354909774
7TeV,CR_OFF,Nch_ALICE_midrapidity,7,4.375,151546,0.5175306178012902,0.16617759563414866,0.0004268745194423985
7TeV,CR_OFF,Nch_ALICE_midrapidity,8,5.0,128751,0.5234526009380925,0.16138072398033668,0.0004497553664501432
7TeV,CR_OFF,Nch_ALICE_midrapidity,9,5.625,112820,0.5279653271952701,0.15959839305086346,0.00047515517823155945
7TeV,CR_OFF,Nch_ALICE_midrapidity,10,6.25,100171,0.5320655984963619,0.15679445508990336,0.0004954042128888329
7TeV,CR_OFF,Nch_ALICE_midrapidity,11,6.875,89198,0.5345878028910287,0.15094703931902861,0.0005054137359171112
7TeV,CR_OFF,Nch_ALICE_midrapidity,12,7.5,80484,0.5367483673807166,0.1474429092465571,0.0005197196236826151
7TeV,CR_OFF,Nch_ALICE_midrapidity,13,8.125,73168,0.5400730041405809,0.1460879251731237,0.0005400745705787907
7TeV,CR_OFF,Nch_ALICE_midrapidity,14,8.75,67070,0.5415764323926147,0.1438781871820182,0.0005555597886771935
7TeV,CR_OFF,Nch_ALICE_midrapidity,15,9.375,62021,0.5424974141607002,0.13969584111247538,0.0005609370093901837
7TeV,CR_OFF,Nch_ALICE_midrapidity,16,10.0,57388,0.5436152606774616,0.13658715847912728,0.0005701633865845704
7TeV,CR_OFF,Nch_ALICE_midrapidity,17,10.625,53198,0.5441001930712777,0.13140185038957863,0.0005697099813684876
7TeV,CR_OFF,Nch_ALICE_midrapidity,18,11.25,49894,0.5455558944909041,0.13067883325453958,0.0005850339737881778
7TeV,CR_OFF,Nch_ALICE_midrapidity,19,11.875,46224,0.5471158021801482,0.12848589647403727,0.000597615285044383
7TeV,CR_OFF,Nch_ALICE_midrapidity,20,12.5,43598,0.5473048992526423,0.12582758252736495,0.0006026186514399292
7TeV,CR_OFF,Nch_ALICE_midrapidity,21,13.125,41075,0.5488647523465405,0.12322334504516393,0.0006080008802112571
7TeV,CR_OFF,Nch_ALICE_midrapidity,22,13.75,38209,0.5496451665859454,0.12346489540490592,0.0006316269573008686
7TeV,CR_OFF,Nch_ALICE_midrapidity,23,14.375,36254,0.5523055903672635,0.1233499732888732,0.0006478300580740697
7TeV,CR_OFF,Nch_ALICE_midrapidity,24,15.0,34660,0.5523097596917793,0.12129238762875783,0.0006515072696071599
7TeV,CR_OFF,Nch_ALICE_midrapidity,25,15.625,32128,0.5523309251695702,0.11577607734943518,0.0006459174022570887
7TeV,CR_OFF,Nch_ALICE_midrapidity,26,16.25,30403,0.5528738922773981,0.11515089177148131,0.0006604030736660068
7TeV,CR_OFF,Nch_ALICE_midrapidity,27,16.875,28839,0.5538346670463148,0.11285421489846695,0.0006645500351410075
7TeV,CR_OFF,Nch_ALICE_midrapidity,28,17.5,27306,0.5535631813457009,0.11275253224943968,0.0006823343912730673
7TeV,CR_OFF,Nch_ALICE_midrapidity,29,18.125,25775,0.5545073708882202,0.10934217515126742,0.0006810647015616836
7TeV,CR_OFF,Nch_ALICE_midrapidity,30,18.75,24149,0.5554348572109387,0.10797860680178518,0.0006948453314614674
7TeV,CR_OFF,Nch_ALICE_midrapidity,31,19.375,22820,0.5575720682368249,0.1107042254085089,0.0007328352945538438
7TeV,CR_OFF,Nch_ALICE_midrapidity,32,20.0,21390,0.557376271209019,0.10729272507412764,0.000733609393420401
7TeV,CR_OFF,Nch_ALICE_midrapidity,33,20.625,19894,0.559393972505529,0.10912690992793328,0.0007736968005872388
7TeV,CR_OFF,Nch_ALICE_midrapidity,34,21.25,18841,0.5596911933464768,0.10661344503973197,0.0007767119774062261
7TeV,CR_OFF,Nch_ALICE_midrapidity,35,21.875,17574,0.5609298556372967,0.10448621977308069,0.000788176906632136
7TeV,CR_OFF,Nch_ALICE_midrapidity,36,22.5,16611,0.561036864158163,0.10260534608312326,0.0007961082059183424
7TeV,CR_OFF,Nch_ALICE_midrapidity,37,23.125,15553,0.5608535669941634,0.10416549708695581,0.0008352506161667243
7TeV,CR_OFF,Nch_ALICE_midrapidity,38,23.75,14376,0.5625616245863609,0.1041559560888967,0.0008686905113805588
7TeV,CR_OFF,Nch_ALICE_midrapidity,39,24.375,13206,0.5624470283758702,0.10181335720376915,0.000885970194364522
7TeV,CR_OFF,Nch_ALICE_midrapidity,40,25.0,12385,0.5638565654508245,0.10098212807022221,0.0009073952744315007
7TeV,CR_OFF,Nch_ALICE_midrapidity,41,25.625,11615,0.5658857530542403,0.10228356006107019,0.0009490655920202013
7TeV,CR_OFF,Nch_ALICE_midrapidity,42,26.25,10706,0.5667132326896426,0.10234998051662704,0.0009891773076217802
7TeV,CR_OFF,Nch_ALICE_midrapidity,43,26.875,9998,0.5666512494363257,0.09839130785765174,0.0009840114846455315
7TeV,CR_OFF,Nch_ALICE_midrapidity,44,27.5,9238,0.5667561488769133,0.09820104750686494,0.0010217088175839158
7TeV,CR_OFF,Nch_ALICE_midrapidity,45,28.125,8353,0.5687746925191118,0.09785303368382409,0.0010706636388028317
7TeV,CR_OFF,Nch_ALICE_midrapidity,46,28.75,7840,0.5678920695394588,0.09528202868636883,0.0010761008240372386
7TeV,CR_OFF,Nch_ALICE_midrapidity,47,29.375,7234,0.5699681539755823,0.1036996764902225,0.001219237043948397
7TeV,CR_OFF,Nch_ALICE_midrapidity,48,30.0,6442,0.570303685032506,0.09649399999974113,0.001202236611965494
7TeV,CR_OFF,Nch_ALICE_midrapidity,49,30.625,6034,0.5696949862326198,0.09886633341752034,0.0012727578232079372
7TeV,CR_OFF,Nch_ALICE_midrapidity,50,31.25,5414,0.5725539941157094,0.0942965478133061,0.0012815532839627064
7TeV,CR_OFF,Nch_ALICE_midrapidity,51,31.875,4937,0.572924359163002,0.09650367095136052,0.0013734481553167614
7TeV,CR_OFF,Nch_ALICE_midrapidity,52,32.5,4448,0.5746813229783572,0.10441642061802771,0.0015656201863953978
7TeV,CR_OFF,Nch_ALICE_midrapidity,53,33.125,4123,0.5761694445944852,0.09342196309272295,0.0014549307458306229
7TeV,CR_OFF,Nch_ALICE_midrapidity,54,33.75,3667,0.5749685012688232,0.09148250283385159,0.0015107151441375003
7TeV,CR_OFF,Nch_ALICE_midrapidity,55,34.375,3228,0.5741754869519284,0.08966863981787493,0.0015782428081440516
7TeV,CR_OFF,Nch_ALICE_midrapidity,56,35.0,2936,0.5736526634824005,0.08987725920679036,0.0016587150860092564
7TeV,CR_OFF,Nch_ALICE_midrapidity,57,35.625,2612,0.5787039150277911,0.0942361906640589,0.0018438735559216028
7TeV,CR_OFF,Nch_ALICE_midrapidity,58,36.25,2392,0.5801213957036787,0.09652549518063479,0.001973610516247813
7TeV,CR_OFF,Nch_ALICE_midrapidity,59,36.875,2241,0.5825197425428967,0.1071939193125486,0.002264379539237541
7TeV,CR_OFF,Nch_ALICE_midrapidity,60,37.5,1963,0.5860256433284513,0.10542513649973609,0.0023794907572578833
7TeV,CR_OFF,Nch_ALICE_midrapidity,61,38.125,1723,0.5843149665742579,0.09621795977815441,0.0023180003920803345
7TeV,CR_OFF,Nch_ALICE_midrapidity,62,38.75,1530,0.5793910914474768,0.09294357094985518,0.002376148828566349
7TeV,CR_OFF,Nch_ALICE_midrapidity,63,39.375,1374,0.5844417375341721,0.09665831408415163,0.0026076292837569756
7TeV,CR_OFF,Nch_ALICE_midrapidity,64,40.0,1304,0.5778707636783094,0.08951646067989763,0.002478929107277518
7TeV,CR_OFF,Nch_ALICE_midrapidity,65,40.625,1042,0.5892903154328961,0.10249724887502841,0.0031752531035406668
7TeV,CR_OFF,Nch_ALICE_midrapidity,66,41.25,886,0.5808936660597511,0.09769990099881948,0.003282292366228682
7TeV,CR_OFF,Nch_ALICE_midrapidity,67,41.875,821,0.5870856246380955,0.096794597762802,0.0033781547543791225
7TeV,CR_OFF,Nch_ALICE_midrapidity,68,42.5,776,0.5900629883899764,0.10105683000995525,0.0036277287794846623
7TeV,CR_OFF,Nch_ALICE_midrapidity,69,43.125,673,0.5864034383634852,0.09093772736012894,0.0035053917835746076
7TeV,CR_OFF,Nch_ALICE_midrapidity,70,43.75,610,0.5837701143090563,0.09917242570069379,0.004015374146942452
7TeV,CR_OFF,Nch_ALICE_midrapidity,71,44.375,525,0.5856106740336231,0.0796739742467888,0.0034772573133702088
7TeV,CR_OFF,Nch_ALICE_midrapidity,72,45.0,435,0.5934140061053281,0.08929335925597041,0.004281288882958806
7TeV,CR_OFF,Nch_ALICE_midrapidity,73,45.625,382,0.5874465270576948,0.10611067632262458,0.005429094500311354
7TeV,CR_OFF,Nch_ALICE_midrapidity,74,46.25,335,0.6039802735926121,0.13556675624209866,0.007406803124922183
7TeV,CR_OFF,Nch_ALICE_midrapidity,75,46.875,250,0.5805404439290367,0.0756709860889579,0.004785853376640476
7TeV,CR_OFF,Nch_ALICE_midrapidity,76,47.5,245,0.5991208550753322,0.10515236207334128,0.006717937988304623
7TeV,CR_OFF,Nch_ALICE_midrapidity,77,48.125,231,0.5903903424803506,0.09254026662527946,0.0060887025278131566
7TeV,CR_OFF,Nch_ALICE_midrapidity,78,48.75,200,0.5986453662774498,0.1063320548260628,0.007518811702500875
7TeV,CR_OFF,Nch_ALICE_midrapidity,79,49.375,154,0.5888050407950233,0.07659759832654973,0.006172410372072582
7TeV,CR_OFF,Nch_ALICE_midrapidity,80,50.0,141,0.5972339474563055,0.09344867569542555,0.007869798175802474
7TeV,CR_OFF,Nch_ALICE_midrapidity,81,50.625,127,0.5804199588835335,0.07649553941400454,0.006787881484031383
7TeV,CR_OFF,Nch_ALICE_midrapidity,82,51.25,135,0.5943273108395349,0.09036396685011118,0.00777729197128266
7TeV,CR_OFF,Nch_ALICE_midrapidity,83,51.875,78,0.6112287466563594,0.11418736400078568,0.012929172984759898
7TeV,CR_OFF,Nch_ALICE_midrapidity,84,52.5,69,0.6046900706426122,0.09273736975750574,0.011164267371187742
7TeV,CR_OFF,Nch_ALICE_midrapidity,85,53.125,65,0.6199244310197788,0.14873619972152533,0.018448455056266896
7TeV,CR_OFF,Nch_ALICE_midrapidity,86,53.75,54,0.5862488446822977,0.07960846275218289,0.010833339608344926
7TeV,CR_OFF,Nch_ALICE_midrapidity,87,54.375,49,0.5914534439706144,0.06802683522460229,0.009718119317800327
7TeV,CR_OFF,Nch_ALICE_midrapidity,88,55.0,50,0.6321537338603627,0.1147151445916889,0.016223171329115705
7TeV,CR_OFF,Nch_ALICE_midrapidity,89,55.625,34,0.6208814834019873,0.09714625183881088,0.016660444742253915
7TeV,CR_OFF,Nch_ALICE_midrapidity,90,56.25,31,0.6330555098885705,0.11051904951587087,0.01984980726801008
7TeV,CR_OFF,Nch_ALICE_midrapidity,91,56.875,28,0.5956453715613349,0.04966185204021951,0.00938520786752189
7TeV,CR_OFF,Nch_ALICE_midrapidity,92,57.5,30,0.5978560240372367,0.07473722626403813,0.013645088236727079
7TeV,CR_OFF,Nch_ALICE_midrapidity,93,58.125,25,0.6186206694572203,0.07711606592215381,0.015423213184430762
7TeV,CR_OFF,Nch_ALICE_midrapidity,94,58.75,13,0.645985895209929,0.13703370817040272,0.03800631240579659
7TeV,CR_OFF,Nch_ALICE_midrapidity,95,59.375,17,0.6078036706883103,0.07564503113271609,0.018346614906666163
7TeV,CR_OFF,Nch_ALICE_midrapidity,96,60.0,13,0.6161328248488597,0.0661888413473926,0.018357481641659616
7TeV,CR_OFF,Nch_ALICE_midrapidity,97,60.625,13,0.5645551326065003,0.05421007451250218,0.015035169484734625
7TeV,CR_OFF,Nch_ALICE_midrapidity,98,61.25,12,0.5859887583726117,0.07061139184946981,0.02038375304607277
7TeV,CR_OFF,Nch_ALICE_midrapidity,99,61.875,6,0.5910934037231035,0.07163638627252157,0.029245432230765877
7TeV,CR_OFF,Nch_ALICE_midrapidity,100,62.5,6,0.5957947476704915,0.09870711179433735,0.040297009646663634
7TeV,CR_OFF,Nch_ALICE_midrapidity,101,63.125,3,0.5246872980602504,0.08923498255808848,0.05151984120104395
7TeV,CR_OFF,Nch_ALICE_midrapidity,102,63.75,5,0.5376557892444087,0.04601079530317304,0.020576653199344593
7TeV,CR_OFF,Nch_ALICE_midrapidity,103,64.375,2,0.5768554650464104,0.002572272587744536,0.00181887138985443
7TeV,CR_OFF,Nch_ALICE_midrapidity,104,65.0,1,0.5679046924297626,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,105,65.625,1,0.5750805446079799,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,106,66.25,4,0.6517806413038721,0.10277271945885556,0.05138635972942778
7TeV,CR_OFF,Nch_ALICE_midrapidity,109,68.125,1,0.5805679111305727,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,112,70.0,1,0.6105954306466239,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,116,72.5,2,0.5385257951144514,0.09713648105489822,0.06868586445451713
7TeV,CR_OFF,Nch_ALICE_midrapidity,118,73.75,1,0.5948329214322365,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,129,80.625,1,0.4424344735552174,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,149,93.125,1,0.49426310494442116,0.0,0.0
7TeV,CR_OFF,Nch_ALICE_midrapidity,182,113.75,1,0.4472662118765024,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,1,0.625,238162,0.46923924762417113,0.28465237307833396,0.0005832820000647448
13TeV,CR_ON,Nch_ALICE_midrapidity,2,1.25,298383,0.4797676208161521,0.22106910176670713,0.0004047072724564583
13TeV,CR_ON,Nch_ALICE_midrapidity,3,1.875,309949,0.4900810698211372,0.19938533975709463,0.0003581361024622068
13TeV,CR_ON,Nch_ALICE_midrapidity,4,2.5,279917,0.5039500444702678,0.19227038072324942,0.0003634107322810379
13TeV,CR_ON,Nch_ALICE_midrapidity,5,3.125,237025,0.5203234867201177,0.18973140889695236,0.00038971054207021985
13TeV,CR_ON,Nch_ALICE_midrapidity,6,3.75,197751,0.5405157515503706,0.19335297175598384,0.0004348019741022971
13TeV,CR_ON,Nch_ALICE_midrapidity,7,4.375,165306,0.5570639656280559,0.19254391049066757,0.000473571413977151
13TeV,CR_ON,Nch_ALICE_midrapidity,8,5.0,143292,0.5728211708645984,0.19243203467475078,0.0005083541808709782
13TeV,CR_ON,Nch_ALICE_midrapidity,9,5.625,124966,0.5862056417309233,0.19057610019814009,0.0005391039342501365
13TeV,CR_ON,Nch_ALICE_midrapidity,10,6.25,111396,0.5995356910667221,0.1906049149416859,0.000571083085003788
13TeV,CR_ON,Nch_ALICE_midrapidity,11,6.875,100363,0.6111201566846497,0.19051409320457727,0.0006013679667553787
13TeV,CR_ON,Nch_ALICE_midrapidity,12,7.5,91022,0.6216493206224462,0.18671961944548346,0.0006188947043487525
13TeV,CR_ON,Nch_ALICE_midrapidity,13,8.125,82737,0.6327385302739094,0.18601735337451386,0.0006467010651179005
13TeV,CR_ON,Nch_ALICE_midrapidity,14,8.75,75284,0.642558454001394,0.1854691671419528,0.0006759590372622056
13TeV,CR_ON,Nch_ALICE_midrapidity,15,9.375,69867,0.6530407198038479,0.18495426811127863,0.0006997264809836971
13TeV,CR_ON,Nch_ALICE_midrapidity,16,10.0,63971,0.6623262498319346,0.18283871824983847,0.0007228972926445391
13TeV,CR_ON,Nch_ALICE_midrapidity,17,10.625,59550,0.6696685850156914,0.1814111376629704,0.0007434008682070094
13TeV,CR_ON,Nch_ALICE_midrapidity,18,11.25,54668,0.679360115481497,0.18003204584078375,0.0007699867003554437
13TeV,CR_ON,Nch_ALICE_midrapidity,19,11.875,50732,0.6863850916979389,0.18099118939637837,0.0008035565438215412
13TeV,CR_ON,Nch_ALICE_midrapidity,20,12.5,47384,0.6939221481888064,0.17681072721327712,0.0008122556679820708
13TeV,CR_ON,Nch_ALICE_midrapidity,21,13.125,43602,0.6992855372671348,0.1750257865230115,0.0008382022700139883
13TeV,CR_ON,Nch_ALICE_midrapidity,22,13.75,40827,0.7072302346471663,0.17493059549434523,0.0008657490828840463
13TeV,CR_ON,Nch_ALICE_midrapidity,23,14.375,37646,0.7114722413150116,0.17098373713327258,0.0008812424031375894
13TeV,CR_ON,Nch_ALICE_midrapidity,24,15.0,34847,0.7212500251720104,0.17234258099565417,0.0009232299716922436
13TeV,CR_ON,Nch_ALICE_midrapidity,25,15.625,32141,0.7267671125683787,0.16993370908171088,0.000947872327036134
13TeV,CR_ON,Nch_ALICE_midrapidity,26,16.25,29596,0.7333375190706264,0.17250018884360394,0.0010027047344055029
13TeV,CR_ON,Nch_ALICE_midrapidity,27,16.875,27175,0.7381391110693664,0.16924665862039953,0.0010266805319070166
13TeV,CR_ON,Nch_ALICE_midrapidity,28,17.5,24654,0.7412706472709312,0.16859233404588986,0.0010737276263642409
13TeV,CR_ON,Nch_ALICE_midrapidity,29,18.125,22583,0.7484028580186514,0.16895408382309027,0.0011242887795094116
13TeV,CR_ON,Nch_ALICE_midrapidity,30,18.75,20681,0.7510000823669722,0.16554514782019306,0.001151146741935816
13TeV,CR_ON,Nch_ALICE_midrapidity,31,19.375,18731,0.7555582078745707,0.16600230177881922,0.0012129241077395898
13TeV,CR_ON,Nch_ALICE_midrapidity,32,20.0,17157,0.7597919781165515,0.16571813694358106,0.0012651714020090676
13TeV,CR_ON,Nch_ALICE_midrapidity,33,20.625,15503,0.765352398236631,0.16069329884595893,0.0012905947463588046
13TeV,CR_ON,Nch_ALICE_midrapidity,34,21.25,14004,0.7745088220137367,0.16549786993689,0.001398512516022901
13TeV,CR_ON,Nch_ALICE_midrapidity,35,21.875,12388,0.7729422887657604,0.16561727324505354,0.0014880071968625197
13TeV,CR_ON,Nch_ALICE_midrapidity,36,22.5,11249,0.7761902084427441,0.15982100750487394,0.0015068738827644034
13TeV,CR_ON,Nch_ALICE_midrapidity,37,23.125,10244,0.7811550945076581,0.15894569030057207,0.0015704133261494602
13TeV,CR_ON,Nch_ALICE_midrapidity,38,23.75,8987,0.7845371126570778,0.16009933295918732,0.0016888152874443968
13TeV,CR_ON,Nch_ALICE_midrapidity,39,24.375,7889,0.7895404688798703,0.1608446893892926,0.001810905335657105
13TeV,CR_ON,Nch_ALICE_midrapidity,40,25.0,7074,0.7961188245028628,0.1600879941975551,0.0019033832163783489
13TeV,CR_ON,Nch_ALICE_midrapidity,41,25.625,6377,0.7936178270711447,0.1560046055424639,0.001953571051749973
13TeV,CR_ON,Nch_ALICE_midrapidity,42,26.25,5565,0.8007197760956268,0.1603073789655672,0.00214892337074525
13TeV,CR_ON,Nch_ALICE_midrapidity,43,26.875,4928,0.8006223916503394,0.15600461291418746,0.002222296952257935
13TeV,CR_ON,Nch_ALICE_midrapidity,44,27.5,4182,0.8064314007090513,0.1623558604093259,0.002510590928915173
13TeV,CR_ON,Nch_ALICE_midrapidity,45,28.125,3879,0.8079461105939806,0.16292624020064886,0.002615960281494971
13TeV,CR_ON,Nch_ALICE_midrapidity,46,28.75,3160,0.812744086774153,0.1705495424772018,0.0030339402065559236
13TeV,CR_ON,Nch_ALICE_midrapidity,47,29.375,2812,0.8128367902536893,0.15672037741807032,0.00295541049142973
13TeV,CR_ON,Nch_ALICE_midrapidity,48,30.0,2490,0.8162269984861941,0.15851253252881173,0.003176610237009023
13TeV,CR_ON,Nch_ALICE_midrapidity,49,30.625,2103,0.8226582606020387,0.167200362440015,0.0036460076720812203
13TeV,CR_ON,Nch_ALICE_midrapidity,50,31.25,1818,0.8260525627681781,0.15629794252499718,0.0036656949535661433
13TeV,CR_ON,Nch_ALICE_midrapidity,51,31.875,1564,0.8282577896194688,0.16014334784505724,0.004049398605456307
13TeV,CR_ON,Nch_ALICE_midrapidity,52,32.5,1307,0.8353231038671737,0.15329633480216467,0.004240274552595679
13TeV,CR_ON,Nch_ALICE_midrapidity,53,33.125,1114,0.8398505130404856,0.16539754532181838,0.004955488406678798
13TeV,CR_ON,Nch_ALICE_midrapidity,54,33.75,932,0.8376418450852297,0.15341579040957698,0.005025301300619902
13TeV,CR_ON,Nch_ALICE_midrapidity,55,34.375,808,0.8476723955087455,0.16484302207990373,0.005799157280067078
13TeV,CR_ON,Nch_ALICE_midrapidity,56,35.0,718,0.8437135868038372,0.15815061022446444,0.005902128353466615
13TeV,CR_ON,Nch_ALICE_midrapidity,57,35.625,578,0.8524318867705807,0.17318386096473504,0.007203498969425434
13TeV,CR_ON,Nch_ALICE_midrapidity,58,36.25,506,0.8620447473628678,0.1588650457517065,0.007062412721023791
13TeV,CR_ON,Nch_ALICE_midrapidity,59,36.875,406,0.8492589708340839,0.1700307971739489,0.008438486776832661
13TeV,CR_ON,Nch_ALICE_midrapidity,60,37.5,376,0.8579421868561008,0.16051810547483086,0.008278089219797525
13TeV,CR_ON,Nch_ALICE_midrapidity,61,38.125,306,0.8787582435881753,0.16663221645064893,0.009525729786815526
13TeV,CR_ON,Nch_ALICE_midrapidity,62,38.75,229,0.8706562471047208,0.17111945622198468,0.011307891957124791
13TeV,CR_ON,Nch_ALICE_midrapidity,63,39.375,198,0.877000094645104,0.1684454247493116,0.011970895074459434
13TeV,CR_ON,Nch_ALICE_midrapidity,64,40.0,167,0.8461572088881167,0.15477729150923317,0.011977026403855322
13TeV,CR_ON,Nch_ALICE_midrapidity,65,40.625,154,0.875233082957082,0.20110842285216332,0.016205778539319978
13TeV,CR_ON,Nch_ALICE_midrapidity,66,41.25,127,0.8528195082842664,0.15432264153567657,0.013693920051697214
13TeV,CR_ON,Nch_ALICE_midrapidity,67,41.875,97,0.8822119736748485,0.17101476894235057,0.01736391898268276
13TeV,CR_ON,Nch_ALICE_midrapidity,68,42.5,79,0.8750098342781888,0.14567901332543487,0.01639016953112878
13TeV,CR_ON,Nch_ALICE_midrapidity,69,43.125,71,0.8935677161823123,0.19799828297389097,0.02349807305872901
13TeV,CR_ON,Nch_ALICE_midrapidity,70,43.75,68,0.8875951342222068,0.15635971893694406,0.01896140108143854
13TeV,CR_ON,Nch_ALICE_midrapidity,71,44.375,56,0.9015684511579979,0.20385131938455345,0.02724077839210101
13TeV,CR_ON,Nch_ALICE_midrapidity,72,45.0,39,0.8807105977311093,0.16040495692014992,0.02568534961280814
13TeV,CR_ON,Nch_ALICE_midrapidity,73,45.625,24,0.8555248948537052,0.1504913068119698,0.030718909367829686
13TeV,CR_ON,Nch_ALICE_midrapidity,74,46.25,28,0.9432095192574164,0.2138577426672929,0.040415314503093144
13TeV,CR_ON,Nch_ALICE_midrapidity,75,46.875,24,0.9018228742811414,0.14884096726467544,0.030382035218395775
13TeV,CR_ON,Nch_ALICE_midrapidity,76,47.5,21,0.8263207055572281,0.10163927269888078,0.022179507653470463
13TeV,CR_ON,Nch_ALICE_midrapidity,77,48.125,21,0.9699678132028289,0.2777949911916575,0.060619836895969594
13TeV,CR_ON,Nch_ALICE_midrapidity,78,48.75,10,0.8827043044261442,0.07391262175150784,0.023373223256926867
13TeV,CR_ON,Nch_ALICE_midrapidity,79,49.375,10,0.9232722125475921,0.1466494506623556,0.046374628170553205
13TeV,CR_ON,Nch_ALICE_midrapidity,80,50.0,10,0.982869815826416,0.1472706123753742,0.046571056751396264
13TeV,CR_ON,Nch_ALICE_midrapidity,81,50.625,7,0.928416095713459,0.08492666048852855,0.03209926047598025
13TeV,CR_ON,Nch_ALICE_midrapidity,82,51.25,8,0.9223505985446094,0.22100841547997016,0.07813827464259042
13TeV,CR_ON,Nch_ALICE_midrapidity,83,51.875,1,0.9317515729421593,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,84,52.5,3,0.8943461463564919,0.036493149219345926,0.021069329525366554
13TeV,CR_ON,Nch_ALICE_midrapidity,85,53.125,3,0.9901999679266238,0.19207696867876003,0.11089568957180942
13TeV,CR_ON,Nch_ALICE_midrapidity,86,53.75,2,0.9473239765610806,0.22618593171585427,0.15993760612527794
13TeV,CR_ON,Nch_ALICE_midrapidity,87,54.375,2,1.1082976768756736,0.42774410905509147,0.30246076012545325
13TeV,CR_ON,Nch_ALICE_midrapidity,88,55.0,1,0.9378005808049982,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,89,55.625,1,0.9923842355106653,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,90,56.25,1,1.470690409342448,0.0,0.0
13TeV,CR_ON,Nch_ALICE_midrapidity,94,58.75,2,1.1544180930928982,0.2895021235689203,0.20470891474348935
13TeV,CR_ON,Nch_ALICE_midrapidity,98,61.25,2,1.084573356472716,0.15803204750528121,0.11174553243577896
13TeV,CR_OFF,Nch_ALICE_midrapidity,1,0.625,224008,0.4657603576716836,0.2762370055498468,0.0005836467792139344
13TeV,CR_OFF,Nch_ALICE_midrapidity,2,1.25,272604,0.4739112647921575,0.2129852245297705,0.00040792785714847713
13TeV,CR_OFF,Nch_ALICE_midrapidity,3,1.875,278021,0.48061920049111895,0.19083234661394557,0.00036192050579270254
13TeV,CR_OFF,Nch_ALICE_midrapidity,4,2.5,247536,0.49109339506674354,0.18089399824046068,0.0003635841760461371
13TeV,CR_OFF,Nch_ALICE_midrapidity,5,3.125,207648,0.5028035692014662,0.17711539816160304,0.00038868022327760997
13TeV,CR_OFF,Nch_ALICE_midrapidity,6,3.75,170959,0.5150784653871945,0.1761923901638894,0.00042612907042470754
13TeV,CR_OFF,Nch_ALICE_midrapidity,7,4.375,143376,0.5241097429994697,0.17418252742704077,0.00046000903105166227
13TeV,CR_OFF,Nch_ALICE_midrapidity,8,5.0,123119,0.5303982612153196,0.17043178255522556,0.00048572230425198733
13TeV,CR_OFF,Nch_ALICE_midrapidity,9,5.625,108623,0.5371471778955967,0.16979884761550706,0.0005151976126276293
13TeV,CR_OFF,Nch_ALICE_midrapidity,10,6.25,96031,0.5400216218625251,0.16611650011138981,0.0005360521556164257
13TeV,CR_OFF,Nch_ALICE_midrapidity,11,6.875,86065,0.5445195336741135,0.16436493492113258,0.0005602680868912053
13TeV,CR_OFF,Nch_ALICE_midrapidity,12,7.5,78091,0.5474764265021683,0.16050325628589926,0.0005743589007621895
13TeV,CR_OFF,Nch_ALICE_midrapidity,13,8.125,71524,0.5495363532760098,0.1602165035109709,0.0005990752151728404
13TeV,CR_OFF,Nch_ALICE_midrapidity,14,8.75,65662,0.5511513587703548,0.1568539263046245,0.0006121224965610612
13TeV,CR_OFF,Nch_ALICE_midrapidity,15,9.375,61019,0.5521365687400566,0.15079256718335857,0.0006104461962722047
13TeV,CR_OFF,Nch_ALICE_midrapidity,16,10.0,56235,0.5551903754835755,0.15219503756106023,0.000641796201556261
13TeV,CR_OFF,Nch_ALICE_midrapidity,17,10.625,52514,0.55563531307011,0.1469519842321004,0.000641265542929423
13TeV,CR_OFF,Nch_ALICE_midrapidity,18,11.25,49737,0.5560581207693986,0.1426611171426957,0.0006396844997430307
13TeV,CR_OFF,Nch_ALICE_midrapidity,19,11.875,46555,0.5573517354984585,0.14088573910649263,0.0006529559282029184
13TeV,CR_OFF,Nch_ALICE_midrapidity,20,12.5,43700,0.5581600210437522,0.13928770105172888,0.0006663034345679649
13TeV,CR_OFF,Nch_ALICE_midrapidity,21,13.125,41428,0.5603379218559289,0.14030727541997057,0.000689339567758798
13TeV,CR_OFF,Nch_ALICE_midrapidity,22,13.75,38801,0.5614281043655626,0.13453912403132468,0.0006830101166081598
13TeV,CR_OFF,Nch_ALICE_midrapidity,23,14.375,37124,0.5618095967086543,0.13381856189989397,0.0006945267482804622
13TeV,CR_OFF,Nch_ALICE_midrapidity,24,15.0,35693,0.5626447844720657,0.13047771877930436,0.000690629029175269
13TeV,CR_OFF,Nch_ALICE_midrapidity,25,15.625,33404,0.564625038850553,0.13203495344899815,0.0007224198642013968
13TeV,CR_OFF,Nch_ALICE_midrapidity,26,16.25,31868,0.5638767428192373,0.12418134103659047,0.0006956310218539135
13TeV,CR_OFF,Nch_ALICE_midrapidity,27,16.875,30487,0.5635824362736381,0.12327416336286443,0.0007060162845783015
13TeV,CR_OFF,Nch_ALICE_midrapidity,28,17.5,29305,0.5658094076420257,0.12476666810473848,0.0007288324733909486
13TeV,CR_OFF,Nch_ALICE_midrapidity,29,18.125,27922,0.5665917474783756,0.12361350193349172,0.000739763072925049
13TeV,CR_OFF,Nch_ALICE_midrapidity,30,18.75,26939,0.5662585599220952,0.11924518331637865,0.000726524242672256
13TeV,CR_OFF,Nch_ALICE_midrapidity,31,19.375,25579,0.5661328042691006,0.11725784568000848,0.000733162308297642
13TeV,CR_OFF,Nch_ALICE_midrapidity,32,20.0,24529,0.5674465777149474,0.12105429670415646,0.000772930219358535
13TeV,CR_OFF,Nch_ALICE_midrapidity,33,20.625,23316,0.568397203051227,0.11636146171330979,0.00076204767926178
13TeV,CR_OFF,Nch_ALICE_midrapidity,34,21.25,22234,0.568336392786973,0.11667022472848936,0.000782440341105003
13TeV,CR_OFF,Nch_ALICE_midrapidity,35,21.875,21390,0.5687895821515525,0.11328361259380423,0.0007745718291896794
13TeV,CR_OFF,Nch_ALICE_midrapidity,36,22.5,20552,0.570224418665813,0.1114873530780397,0.0007776757540595544
13TeV,CR_OFF,Nch_ALICE_midrapidity,37,23.125,19480,0.571033058448866,0.10958108931417583,0.000785129213370612
13TeV,CR_OFF,Nch_ALICE_midrapidity,38,23.75,18950,0.5712621271575523,0.10881657251324084,0.0007904791791312874
13TeV,CR_OFF,Nch_ALICE_midrapidity,39,24.375,18078,0.5712924943570358,0.10952635245655916,0.0008145981765969665
13TeV,CR_OFF,Nch_ALICE_midrapidity,40,25.0,16943,0.5723722179587684,0.10814899648699383,0.0008308590191019639
13TeV,CR_OFF,Nch_ALICE_midrapidity,41,25.625,16409,0.5735484386708856,0.10601827316068281,0.0008276365631712874
13TeV,CR_OFF,Nch_ALICE_midrapidity,42,26.25,15467,0.5739396107267016,0.10472217194179193,0.0008420455753886667
13TeV,CR_OFF,Nch_ALICE_midrapidity,43,26.875,15025,0.5748066032151936,0.10794972834347479,0.0008806722530354615
13TeV,CR_OFF,Nch_ALICE_midrapidity,44,27.5,14173,0.5746722623772642,0.10410372299063418,0.0008744507762353528
13TeV,CR_OFF,Nch_ALICE_midrapidity,45,28.125,13300,0.5766807560454656,0.10584421059477885,0.0009177857022314322
13TeV,CR_OFF,Nch_ALICE_midrapidity,46,28.75,12902,0.5776229793043134,0.10318278407214086,0.000908403341400703
13TeV,CR_OFF,Nch_ALICE_midrapidity,47,29.375,11951,0.5768548620258489,0.10542186542378862,0.0009643364299779038
13TeV,CR_OFF,Nch_ALICE_midrapidity,48,30.0,11439,0.5776299809848204,0.1021019996475353,0.0009546412971878327
13TeV,CR_OFF,Nch_ALICE_midrapidity,49,30.625,10830,0.5798001651108673,0.10392389402284859,0.000998622123159482
13TeV,CR_OFF,Nch_ALICE_midrapidity,50,31.25,10142,0.578025661348896,0.09982665362106315,0.00099125344545956
13TeV,CR_OFF,Nch_ALICE_midrapidity,51,31.875,9491,0.5775492513600757,0.09751303226363615,0.0010009368418111104
13TeV,CR_OFF,Nch_ALICE_midrapidity,52,32.5,9035,0.5814093561689302,0.09845132460826651,0.001035756065510109
13TeV,CR_OFF,Nch_ALICE_midrapidity,53,33.125,8602,0.5823019288794493,0.10067683583850277,0.0010855000269855096
13TeV,CR_OFF,Nch_ALICE_midrapidity,54,33.75,8094,0.5820006624906472,0.1030304761794738,0.0011452072980875222
13TeV,CR_OFF,Nch_ALICE_midrapidity,55,34.375,7565,0.5828288306357915,0.0974831101862262,0.0011207917116998996
13TeV,CR_OFF,Nch_ALICE_midrapidity,56,35.0,6917,0.5844060963405926,0.09815059517324604,0.0011801414100450474
13TeV,CR_OFF,Nch_ALICE_midrapidity,57,35.625,6519,0.5826414141348502,0.09691889812831223,0.0012003778623781445
13TeV,CR_OFF,Nch_ALICE_midrapidity,58,36.25,6161,0.5848059906520334,0.10039102443442484,0.0012789962807934995
13TeV,CR_OFF,Nch_ALICE_midrapidity,59,36.875,5615,0.5840881814295572,0.0946483034269144,0.001263100634591934
13TeV,CR_OFF,Nch_ALICE_midrapidity,60,37.5,5298,0.5875537072425664,0.0982567031755703,0.0013499143408454693
13TeV,CR_OFF,Nch_ALICE_midrapidity,61,38.125,4842,0.5876780953777544,0.09782075823940764,0.0014057841172861536
13TeV,CR_OFF,Nch_ALICE_midrapidity,62,38.75,4500,0.5882770653386277,0.09451970682983588,0.0014090165978990945
13TeV,CR_OFF,Nch_ALICE_midrapidity,63,39.375,4208,0.5898831841293657,0.10287506302434786,0.0015858870351558956
13TeV,CR_OFF,Nch_ALICE_midrapidity,64,40.0,3887,0.5891002701599738,0.09848224157896382,0.001579612838297302
13TeV,CR_OFF,Nch_ALICE_midrapidity,65,40.625,3545,0.5890236071230366,0.09160910259441808,0.0015386169377999191
13TeV,CR_OFF,Nch_ALICE_midrapidity,66,41.25,3333,0.5881976693981639,0.09249826368691458,0.0016021970350309914
13TeV,CR_OFF,Nch_ALICE_midrapidity,67,41.875,3121,0.5913425787189568,0.09415205930293917,0.0016853221901604702
13TeV,CR_OFF,Nch_ALICE_midrapidity,68,42.5,2632,0.5888647562954908,0.09358223094862672,0.0018241075959983602
13TeV,CR_OFF,Nch_ALICE_midrapidity,69,43.125,2568,0.5900421860664881,0.09331162486905538,0.001841358039543372
13TeV,CR_OFF,Nch_ALICE_midrapidity,70,43.75,2367,0.5941455019370043,0.09700629683284817,0.001993888171445243
13TeV,CR_OFF,Nch_ALICE_midrapidity,71,44.375,2206,0.5934733989623453,0.09369049506150355,0.001994769777792921
13TeV,CR_OFF,Nch_ALICE_midrapidity,72,45.0,1871,0.5967582523189174,0.09773079101158752,0.002259407261082585
13TeV,CR_OFF,Nch_ALICE_midrapidity,73,45.625,1710,0.5942152388038754,0.09322196494138005,0.0022543440517853123
13TeV,CR_OFF,Nch_ALICE_midrapidity,74,46.25,1643,0.5975258497876437,0.09363178053308292,0.0023099602173190597
13TeV,CR_OFF,Nch_ALICE_midrapidity,75,46.875,1484,0.605155315639089,0.10455540527245202,0.0027141230870880457
13TeV,CR_OFF,Nch_ALICE_midrapidity,76,47.5,1392,0.5987507063406421,0.09015211190619887,0.0024163302304183853
13TeV,CR_OFF,Nch_ALICE_midrapidity,77,48.125,1223,0.5992268492652923,0.09929860076645694,0.002839421721177027
13TeV,CR_OFF,Nch_ALICE_midrapidity,78,48.75,1142,0.5970778160569707,0.09059119798588114,0.002680729236678475
13TeV,CR_OFF,Nch_ALICE_midrapidity,79,49.375,985,0.6007712122208735,0.08510622621164425,0.0027117098470160147
13TeV,CR_OFF,Nch_ALICE_midrapidity,80,50.0,898,0.599305369540684,0.10296335365555825,0.0034359316136168406
13TeV,CR_OFF,Nch_ALICE_midrapidity,81,50.625,780,0.6008414068339785,0.09760658151893702,0.003494876241492661
13TeV,CR_OFF,Nch_ALICE_midrapidity,82,51.25,726,0.6025229170623109,0.09512498635622031,0.003530419369120476
13TeV,CR_OFF,Nch_ALICE_midrapidity,83,51.875,658,0.5999041493854789,0.0929930338035352,0.0036252458958598932
13TeV,CR_OFF,Nch_ALICE_midrapidity,84,52.5,604,0.6009769181053336,0.09607356542448617,0.003909177936772137
13TeV,CR_OFF,Nch_ALICE_midrapidity,85,53.125,515,0.6114825899569672,0.12605563856135496,0.005554675108360413
13TeV,CR_OFF,Nch_ALICE_midrapidity,86,53.75,480,0.6031361875607988,0.09166232743466984,0.004183793700782776
13TeV,CR_OFF,Nch_ALICE_midrapidity,87,54.375,421,0.5993276096097889,0.08512934628298935,0.004148950472150057
13TeV,CR_OFF,Nch_ALICE_midrapidity,88,55.0,355,0.610924174324651,0.10499462424506929,0.005572536055112645
13TeV,CR_OFF,Nch_ALICE_midrapidity,89,55.625,354,0.6131372572255271,0.11436828619207172,0.006078605829625223
13TeV,CR_OFF,Nch_ALICE_midrapidity,90,56.25,327,0.6124861753193485,0.0993541620186121,0.005494297714113869
13TeV,CR_OFF,Nch_ALICE_midrapidity,91,56.875,265,0.609808123400912,0.10173795377062324,0.006249712819797213
13TeV,CR_OFF,Nch_ALICE_midrapidity,92,57.5,232,0.6190858855955249,0.09954220012673529,0.006535265608825116
13TeV,CR_OFF,Nch_ALICE_midrapidity,93,58.125,194,0.6063639236228613,0.0836959150415572,0.006009016504706305
13TeV,CR_OFF,Nch_ALICE_midrapidity,94,58.75,176,0.6053379211481117,0.09583282910028401,0.007223671289179417
13TeV,CR_OFF,Nch_ALICE_midrapidity,95,59.375,179,0.6197848545737356,0.10966957070165052,0.008197088574945315
13TeV,CR_OFF,Nch_ALICE_midrapidity,96,60.0,150,0.6240231977568733,0.09810352542887155,0.008010119308962985
13TeV,CR_OFF,Nch_ALICE_midrapidity,97,60.625,130,0.6039197517897189,0.08108316314294406,0.007111463846529924
13TeV,CR_OFF,Nch_ALICE_midrapidity,98,61.25,117,0.61493126526358,0.09209994159909328,0.00851464261289153
13TeV,CR_OFF,Nch_ALICE_midrapidity,99,61.875,116,0.6131063479241157,0.11877995854132946,0.011028442284994187
13TeV,CR_OFF,Nch_ALICE_midrapidity,100,62.5,85,0.6092155075073243,0.07580213092498916,0.008221895482593807
13TeV,CR_OFF,Nch_ALICE_midrapidity,101,63.125,83,0.622969366522062,0.10365117596351207,0.011377194626696082
13TeV,CR_OFF,Nch_ALICE_midrapidity,102,63.75,71,0.6305576488807759,0.08198541066611657,0.009729878161803785
13TeV,CR_OFF,Nch_ALICE_midrapidity,103,64.375,57,0.6162064165217043,0.08921145948659254,0.011816346471098907
13TeV,CR_OFF,Nch_ALICE_midrapidity,104,65.0,44,0.6148404533212836,0.07059563212265098,0.010642691981308829
13TeV,CR_OFF,Nch_ALICE_midrapidity,105,65.625,40,0.6133351907275969,0.06595017508962839,0.01042763826850625
13TeV,CR_OFF,Nch_ALICE_midrapidity,106,66.25,42,0.6069728966136292,0.07903172413069462,0.012194859786646075
13TeV,CR_OFF,Nch_ALICE_midrapidity,107,66.875,51,0.6070644517772382,0.09770641040270545,0.013681634056877558
13TeV,CR_OFF,Nch_ALICE_midrapidity,108,67.5,32,0.6034981023382257,0.07611736709026451,0.013455776608897943
13TeV,CR_OFF,Nch_ALICE_midrapidity,109,68.125,14,0.6250132639473732,0.19699803616020944,0.05264993979848626
13TeV,CR_OFF,Nch_ALICE_midrapidity,110,68.75,26,0.6456354901507184,0.09959250062623314,0.019531696311564015
13TeV,CR_OFF,Nch_ALICE_midrapidity,111,69.375,25,0.6762863557832735,0.13871047686554117,0.027742095373108233
13TeV,CR_OFF,Nch_ALICE_midrapidity,112,70.0,20,0.6380779419626509,0.09417435982243505,0.021058027030048977
13TeV,CR_OFF,Nch_ALICE_midrapidity,113,70.625,19,0.6327688788390459,0.08624566418892987,0.019786112343057372
13TeV,CR_OFF,Nch_ALICE_midrapidity,114,71.25,23,0.6134075074592318,0.08540731596809535,0.017808656445274847
13TeV,CR_OFF,Nch_ALICE_midrapidity,115,71.875,11,0.6461578519919174,0.06389421284649417,0.019264830026084277
13TeV,CR_OFF,Nch_ALICE_midrapidity,116,72.5,11,0.5982381168951435,0.04713588290056563,0.01421200343120956
13TeV,CR_OFF,Nch_ALICE_midrapidity,117,73.125,12,0.6550926251968426,0.11738766109091277,0.03388689886518952
13TeV,CR_OFF,Nch_ALICE_midrapidity,118,73.75,5,0.7324443235235699,0.1522748409427478,0.06809937912219044
13TeV,CR_OFF,Nch_ALICE_midrapidity,119,74.375,5,0.5910411225647486,0.058809329593393994,0.026300331736403806
13TeV,CR_OFF,Nch_ALICE_midrapidity,120,75.0,6,0.7062906742095948,0.28528862126962196,0.11646859192211564
13TeV,CR_OFF,Nch_ALICE_midrapidity,121,75.625,5,0.6393598067858988,0.08584359803597726,0.03839042412832251
13TeV,CR_OFF,Nch_ALICE_midrapidity,123,76.875,6,0.5945584522030218,0.07708677852646616,0.03147054555079624
13TeV,CR_OFF,Nch_ALICE_midrapidity,124,77.5,5,0.6290786989273564,0.08846623696301334,0.03956330391258047
13TeV,CR_OFF,Nch_ALICE_midrapidity,125,78.125,4,0.5899523468017578,0.0417609269395041,0.02088046346975205
13TeV,CR_OFF,Nch_ALICE_midrapidity,126,78.75,4,0.604139010111491,0.02690506157362756,0.01345253078681378
13TeV,CR_OFF,Nch_ALICE_midrapidity,127,79.375,2,0.6863069909764088,0.06517263097087181,0.046084009307271856
13TeV,CR_OFF,Nch_ALICE_midrapidity,128,80.0,5,0.5884689569473267,0.09914382546682987,0.04433846665864128
13TeV,CR_OFF,Nch_ALICE_midrapidity,131,81.875,2,0.5668621791228083,0.03514212688416985,0.02484923622511458
13TeV,CR_OFF,Nch_ALICE_midrapidity,133,83.125,1,0.9049758911132812,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,136,85.0,1,0.6032819186939913,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,138,86.25,1,0.4736085974651834,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,141,88.125,1,0.537169706736896,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,146,91.25,1,0.5603057129742348,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,164,102.5,1,0.4748628662853706,0.0,0.0
13TeV,CR_OFF,Nch_ALICE_midrapidity,308,192.5,1,0.41101658808720576,0.0,0.0


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_like_model_minus_alice_mean_pt.csv <==
dnch_deta_ref,n_ch_equivalent_ref,alice_mean_pt_GeV,alice_total_error_GeV,alice_source,alice_marker_note,alice_source_status,CR_ON_model_mean_pt_GeV,CR_ON_minus_ALICE_GeV,CR_OFF_model_mean_pt_GeV,CR_OFF_minus_ALICE_GeV
2.1875,3.5,0.51,0.01520036266014729,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.4970155571457025,-0.012984442854297507,0.48585629777893125,-0.024143702221068764
2.8125,4.5,0.52,0.0126003417350483,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5121367655951927,-0.007863234404807296,0.49694848213410486,-0.023051517865895155
3.4375,5.5,0.531,0.01090034639862422,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5304196191352442,-0.0005803808647558695,0.5089410172943303,-0.02205898270566975
4.0625,6.5,0.544,0.010300341703555276,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5487898585892133,0.004789858589213214,0.5195941041933321,-0.024405895806667965
4.6875,7.5,0.558,0.010200332018615865,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5649425682463272,0.006942568246327108,0.5272540021073946,-0.03074599789260546
5.3125,8.5,0.571,0.010500314742425581,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5795134062977608,0.008513406297760873,0.5337727195554582,-0.03722728044454171
5.9375,9.5,0.583,0.011000295285127576,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.5928706663988227,0.009870666398822725,0.5385843998790609,-0.044415600120939036
6.5625,10.5,0.595,0.011500278257503162,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6053279238756859,0.01032792387568593,0.5422705777683193,-0.052729422231680645
7.1875,11.5,0.605,0.012100262480210915,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6163847386535479,0.011384738653547943,0.5459979800881409,-0.05900201991185905
7.8125,12.5,0.615,0.012400254846171509,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6271939254481778,0.012193925448177767,0.5485063898890891,-0.06649361011091093
8.4375,13.5,0.623,0.013100240622217594,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6376484921376517,0.014648492137651736,0.5503438560231824,-0.07265614397681763
9.0625,14.5,0.631,0.01320022167427502,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.647799586902621,0.016799586902620955,0.5516439637552057,-0.07935603624479426
9.6875,15.5,0.639,0.01350022130522311,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6576834848178912,0.01868348481789117,0.5536634721118161,-0.08533652788818391
10.3125,16.5,0.646,0.013700221473027362,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.665997417423813,0.019997417423813002,0.5554128442768428,-0.09058715572315723
10.9375,17.5,0.653,0.01450021086881153,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6745143502485942,0.02151435024859416,0.5558467169197543,-0.09715328308024573
11.5625,18.5,0.66,0.014400216699758375,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6828726035897179,0.022872603589717877,0.5567049281339286,-0.10329507186607145
12.1875,19.5,0.666,0.014700216598404255,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6901536199433727,0.024153619943372617,0.5577558782711054,-0.10824412172889464
12.8125,20.5,0.672,0.015100215109726086,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.6966038427279706,0.02460384272797056,0.5592489714498405,-0.1127510285501595
13.4375,21.5,0.677,0.015300217598452643,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7032578859571506,0.026257885957150506,0.5608830131107457,-0.11611698688925431
14.0625,22.5,0.682,0.01550022115455131,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7093512379810889,0.02735123798108885,0.5616188505371085,-0.12038114946289158
14.6875,23.5,0.688,0.015600225076581426,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.716361133243511,0.028361133243511083,0.56222719059036,-0.12577280940963997
15.3125,24.5,0.693,0.016000224718421927,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7240085688701945,0.03100856887019454,0.5636349116613093,-0.12936508833869065
15.9375,25.5,0.697,0.01630022898489466,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7300523158195025,0.03305231581950252,0.5642508908348951,-0.13274910916510485
16.5625,26.5,0.702,0.016500233599558524,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7357383150699963,0.03373831506999636,0.5637295895464377,-0.13827041045356225
17.1875,27.5,0.706,0.016600240193744186,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7397048791701488,0.03370487917014886,0.5646959219578319,-0.14130407804216805
17.8125,28.5,0.711,0.016900244998224137,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7448367526447912,0.033836752644791246,0.5662005775602006,-0.14479942243979937
18.4375,29.5,0.715,0.017000254380449723,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7497014701928117,0.03470147019281178,0.5664251537002354,-0.14857484629976458
19.0625,30.5,0.719,0.01740025879146629,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7532791451207714,0.03427914512077146,0.5661956820955979,-0.15280431790440208
19.6875,31.5,0.723,0.017300271934278952,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7576750929955611,0.03467509299556115,0.566789690992024,-0.15621030900797594
20.3125,32.5,0.727,0.017600280689807193,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7625721881765912,0.035572188176591246,0.5679218903830872,-0.15907810961691282
20.9375,33.5,0.73,0.017600295565700027,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7699306101251839,0.03993061012518395,0.5683667979191,-0.16163320208089993
21.5625,34.5,0.734,0.0179003021203554,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7737255553897486,0.039725555389748646,0.5685629874692628,-0.16543701253073717
22.1875,35.5,0.737,0.018400311111500263,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7745662486042523,0.037566248604252284,0.5695070004086827,-0.16749299959131725
22.8125,36.5,0.741,0.018400328801410046,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7786726514752011,0.03767265147520116,0.5706287385573394,-0.17037126144266057
23.4375,37.5,0.744,0.018200357029465108,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.782846103582368,0.03884610358236795,0.5711475928032091,-0.17285240719679085
24.0625,38.5,0.747,0.019000360233427153,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.787038790768474,0.04003879076847405,0.571277310757294,-0.17572268924270595
24.6875,39.5,0.751,0.019000385285567238,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7928296466913665,0.04182964669136646,0.5718323561579021,-0.17916764384209793
25.3125,40.5,0.754,0.019000411179761346,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7948683257870037,0.04086832578700372,0.572960328314827,-0.181039671685173
25.9375,41.5,0.757,0.019200433354484476,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.7971688015833858,0.04016880158338576,0.5737440246987936,-0.1832559753012064
26.5625,42.5,0.76,0.01940046277798548,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8006710838729831,0.04067108387298313,0.5743731069709477,-0.18562689302905233
27.1875,43.5,0.763,0.0195004883015785,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8035268961796953,0.04052689617969529,0.574739432796229,-0.18826056720377105
27.8125,44.5,0.766,0.01960052897245378,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8071887556515159,0.04118875565151592,0.5756765092113649,-0.19032349078863509
28.4375,45.5,0.769,0.0198005606233763,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8103450986840668,0.04134509868406677,0.5771518676748895,-0.19184813232511055
29.0625,46.5,0.772,0.019900611447892753,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8127904385139211,0.04079043851392106,0.5772389206650812,-0.19476107933491882
29.6875,47.5,0.774,0.020100652825219383,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8145318943699417,0.040531894369941646,0.5772424215053347,-0.19675757849466535
30.3125,48.5,0.777,0.020200698601781076,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8194426295441164,0.04244262954411637,0.5787150730478439,-0.19828492695215616
30.9375,49.5,0.78,0.020400759201559142,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8243554116851084,0.04435541168510837,0.5789129132298816,-0.20108708677011844
31.5625,50.5,0.782,0.020500825739467182,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8271551761938234,0.045155176193823365,0.5777874563544858,-0.20421254364551422
32.1875,51.5,0.785,0.020700890415631883,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8317904467433213,0.04679044674332122,0.579479303764503,-0.20552069623549707
32.8125,52.5,0.788,0.02080097115521292,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8375868084538296,0.04958680845382957,0.5818556425241898,-0.20614435747581028
33.4375,53.5,0.79,0.02090105499729619,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8387461790628576,0.04874617906285761,0.5821512956850483,-0.20784870431495173
34.0625,54.5,0.793,0.021101146888261785,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8426571202969876,0.049657120296987545,0.5824147465632193,-0.2105852534367807
34.6875,55.5,0.796,0.021201258476798022,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8456929911562914,0.04969299115629133,0.5836174634881921,-0.21238253651180794
35.3125,56.5,0.798,0.02140136827401463,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.848072736787209,0.050072736787208916,0.5835237552377214,-0.21447624476227867
35.9375,57.5,0.801,0.021501512156125203,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8572383170667243,0.05623831706672422,0.5837237023934418,-0.2172762976065582
36.5625,58.5,0.803,0.02170164254152206,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8556518590984759,0.052651859098475806,0.5844470860407953,-0.21855291395920473
37.1875,59.5,0.805,0.02180179809098323,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8536005788450923,0.04860057884509228,0.5858209443360618,-0.21917905566393825
37.8125,60.5,0.808,0.022001991182617992,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8683502152221381,0.060350215222138015,0.5876159013101604,-0.22038409868983966
38.4375,61.5,0.81,0.022102202243215498,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8747072453464481,0.064707245346448,0.587977580358191,-0.22202241964180902
39.0625,62.5,0.813,0.022302412066859498,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8738281708749124,0.060828170874912435,0.5890801247339967,-0.2239198752660032
39.6875,63.5,0.815,0.02240267207276846,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8615786517666104,0.04657865176661047,0.5894917271446698,-0.22550827285533015
40.3125,64.5,0.818,0.02260296343402785,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8606951459225993,0.042695145922599376,0.5890619386415052,-0.2289380613584947
40.9375,65.5,0.82,0.022703281613017975,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8640262956206742,0.04402629562067428,0.5886106382606002,-0.23138936173939972
41.5625,66.5,0.822,0.022903652132356532,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8675157409795575,0.04551574097955757,0.5897701240585603,-0.23222987594143962
42.1875,67.5,0.824,0.023004075486747995,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8786109039765186,0.05461090397651869,0.5901036675072238,-0.2338963324927762
42.8125,68.5,0.827,0.02310453990020143,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8842887752302506,0.057288775230250666,0.5894534711809895,-0.2375465288190105
43.4375,69.5,0.829,0.02330504720012384,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8905814252022596,0.06158142520225962,0.5920938440017463,-0.2369061559982537
44.0625,70.5,0.831,0.023405622593727346,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8945817926901023,0.06358179269010233,0.5938094504496748,-0.23719054955032515
44.6875,71.5,0.833,0.023506318831327037,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8911395244445536,0.058139524444553614,0.5951158256406314,-0.2378841743593686
45.3125,72.5,0.835,0.023607076989750342,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8681177462924072,0.03311774629240727,0.5954867455613964,-0.2395132544386036
45.9375,73.5,0.837,0.02370795216799629,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8993672070555607,0.06236720705556076,0.5958705442957595,-0.2411294557042405
46.5625,74.5,0.839,0.023808983934641145,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.9225161967692789,0.0835161967692789,0.6013405827133663,-0.23765941728663365
47.1875,75.5,0.841,0.023910073943842168,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8640717899191848,0.023071789919184793,0.6019530109898655,-0.23904698901013444
47.8125,76.5,0.843,0.02411138903091234,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.8981442593800285,0.05514425938002854,0.5989887778029672,-0.24401122219703275
48.4375,77.5,0.845,0.024212826022585635,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.9263360588144866,0.08133605881448658,0.5981523326611315,-0.24684766733886843
49.0625,78.5,0.847,0.024314514183919035,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.9029882584868681,0.05598825848686817,0.5989245141389221,-0.24807548586107786
49.6875,79.5,0.849,0.024416445605370166,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,official HEPData Table 7,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",0.953071014187004,0.10407101418700404,0.6000382908807788,-0.24896170911922122


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_like_summary.csv <==
energy,cr_state,multiplicity_definition,nch_eta_abs_max,nch_pt_min_GeV,nch_pt_max_GeV,event_class,generated_events,inel_gt0_like_events,events_inel_nmpi_gt_2,mean_nmpi_inel_nmpi_gt_2,mean_nch_alice_like_inel,mean_nch_alice_like_inel_nmpi_gt_2,median_nch_alice_like_inel_nmpi_gt_2,max_nch_alice_like,mean_event_mean_pt_inel,pearson,spearman,slope,ridge_width,slope_sem,pearson_sem,spearman_sem,ridge_width_sem
2.76TeV,CR_ON,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3309568,1311399,5.766926008026543,6.922446071511448,11.646861862789281,10.0,66,0.5300355253809599,0.6354461105563975,0.6157564561023536,1.5325900913178032,5.0568214477482,0.002188135101368563,0.0005611983304642912,0.0005126908253226178,0.003996776767438696
2.76TeV,CR_OFF,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3307698,1310744,5.778373961658417,8.740807655354267,15.877002679394298,14.0,152,0.5015941987966696,0.7886737964836517,0.757616859637335,2.7004840976076725,5.749699449644334,0.00224541499189305,0.0004547416311264449,0.0004314829202767707,0.004706942505070355
7TeV,CR_ON,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3337478,1468690,6.804508099054259,8.737554524703983,14.510480768576079,13.0,91,0.5578000038580939,0.7138483100782814,0.7026722603011913,1.6974280391612346,5.99662007625005,0.001439257054925979,0.0003020055561770293,0.00040128693063458,0.003139646894827472
7TeV,CR_OFF,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3337603,1469767,6.805385479467153,11.651075037983846,20.682380268437107,18.0,182,0.5149304097259012,0.8503927749103983,0.8295693326502602,3.078130111210763,6.868097660551832,0.0019395477936544074,0.00024251012041710086,0.00030139837942410843,0.0048799795221005455
13TeV,CR_ON,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3355075,1566119,7.650216873685844,10.248062114855852,16.803648381764095,15.0,98,0.5795697949220406,0.7569076288152979,0.7499972188169248,1.79241347367624,6.726411024698823,0.0013050292026574792,0.000410548693780536,0.0003825100933309387,0.005005980525472932
13TeV,CR_OFF,Nch_ALICE_midrapidity,0.8,0.15,20.0,INEL>0-like: >=1 charged particle in |eta| < 1.0,5000000,3355374,1567470,7.645475830478414,14.13787017482999,24.611671674736996,20.0,308,0.5257462607758786,0.8800731715493234,0.863832277307921,3.301357033909738,7.742575796596987,0.0017470613492385433,0.00020169128182101172,0.00019497367230742607,0.006473651310870939


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_like_summary_table.tex <==
\begin{tabular}{llrrrr}
\toprule
$\sqrt{s}$ & CR state & $\langle N_{\rm ch}\rangle_{\rm INEL>0}$ & Pearson $r$ & $dN_{\rm ch}/dn_{\rm MPI}$ & $\sigma_{\rm ridge}$ \\
\midrule
2.76 TeV & CR ON & 6.92 & 0.635 $\pm$ 0.001 & 1.53 $\pm$ 0.00 & 5.06 $\pm$ 0.00 \\
2.76 TeV & CR OFF & 8.74 & 0.789 $\pm$ 0.000 & 2.70 $\pm$ 0.00 & 5.75 $\pm$ 0.00 \\
7 TeV & CR ON & 8.74 & 0.714 $\pm$ 0.000 & 1.70 $\pm$ 0.00 & 6.00 $\pm$ 0.00 \\
7 TeV & CR OFF & 11.65 & 0.850 $\pm$ 0.000 & 3.08 $\pm$ 0.00 & 6.87 $\pm$ 0.00 \\
13 TeV & CR ON & 10.25 & 0.757 $\pm$ 0.000 & 1.79 $\pm$ 0.00 & 6.73 $\pm$ 0.01 \\
13 TeV & CR OFF & 14.14 & 0.880 $\pm$ 0.000 & 3.30 $\pm$ 0.00 & 7.74 $\pm$ 0.01 \\
\bottomrule
\end{tabular}


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/alice_reference_mean_pt_vs_nch.csv <==
experiment,sqrt_s_TeV,phase_space,n_ch,dnch_deta,dnch_deta_low,dnch_deta_high,mean_pt_GeV,total_error_GeV,stat_error_GeV,sys_total_error_GeV,marker_note,source,source_status
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",3.5,2.1875,1.875,2.5,0.51,0.01520036266014729,0.000105,0.0152,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",4.5,2.8125,2.5,3.125,0.52,0.0126003417350483,9.28e-05,0.0126,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",5.5,3.4375,3.125,3.75,0.531,0.01090034639862422,8.69e-05,0.0109,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",6.5,4.0625,3.75,4.375,0.544,0.010300341703555276,8.39e-05,0.0103,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",7.5,4.6875,4.375,5.0,0.558,0.010200332018615865,8.23e-05,0.0102,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",8.5,5.3125,5.0,5.625,0.571,0.010500314742425581,8.13e-05,0.0105,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",9.5,5.9375,5.625,6.25,0.583,0.011000295285127576,8.06e-05,0.011,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",10.5,6.5625,6.25,6.875,0.595,0.011500278257503162,8e-05,0.0115,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",11.5,7.1875,6.875,7.5,0.605,0.012100262480210915,7.97e-05,0.0121,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",12.5,7.8125,7.5,8.125,0.615,0.012400254846171509,7.95e-05,0.0124,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",13.5,8.4375,8.125,8.75,0.623,0.013100240622217594,7.94e-05,0.0131,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",14.5,9.0625,8.75,9.375,0.631,0.01320022167427502,7.65e-05,0.0132,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",15.5,9.6875,9.375,10.0,0.639,0.01350022130522311,7.73e-05,0.0135,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",16.5,10.3125,10.0,10.625,0.646,0.013700221473027362,7.79e-05,0.0137,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",17.5,10.9375,10.625,11.25,0.653,0.01450021086881153,7.82e-05,0.0145,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",18.5,11.5625,11.25,11.875,0.66,0.014400216699758375,7.9e-05,0.0144,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",19.5,12.1875,11.875,12.5,0.666,0.014700216598404255,7.98e-05,0.0147,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",20.5,12.8125,12.5,13.125,0.672,0.015100215109726086,8.06e-05,0.0151,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",21.5,13.4375,13.125,13.75,0.677,0.015300217598452643,8.16e-05,0.0153,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",22.5,14.0625,13.75,14.375,0.682,0.01550022115455131,8.28e-05,0.0155,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",23.5,14.6875,14.375,15.0,0.688,0.015600225076581426,8.38e-05,0.0156,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",24.5,15.3125,15.0,15.625,0.693,0.016000224718421927,8.48e-05,0.016,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",25.5,15.9375,15.625,16.25,0.697,0.01630022898489466,8.64e-05,0.0163,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",26.5,16.5625,16.25,16.875,0.702,0.016500233599558524,8.78e-05,0.0165,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",27.5,17.1875,16.875,17.5,0.706,0.016600240193744186,8.93e-05,0.0166,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",28.5,17.8125,17.5,18.125,0.711,0.016900244998224137,9.1e-05,0.0169,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",29.5,18.4375,18.125,18.75,0.715,0.017000254380449723,9.3e-05,0.017,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",30.5,19.0625,18.75,19.375,0.719,0.01740025879146629,9.49e-05,0.0174,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",31.5,19.6875,19.375,20.0,0.723,0.017300271934278952,9.7e-05,0.0173,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",32.5,20.3125,20.0,20.625,0.727,0.017600280689807193,9.94e-05,0.0176,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",33.5,20.9375,20.625,21.25,0.73,0.017600295565700027,0.000102,0.0176,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",34.5,21.5625,21.25,21.875,0.734,0.0179003021203554,0.000104,0.0179,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",35.5,22.1875,21.875,22.5,0.737,0.018400311111500263,0.000107,0.0184,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",36.5,22.8125,22.5,23.125,0.741,0.018400328801410046,0.00011,0.0184,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",37.5,23.4375,23.125,23.75,0.744,0.018200357029465108,0.000114,0.0182,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",38.5,24.0625,23.75,24.375,0.747,0.019000360233427153,0.000117,0.019,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",39.5,24.6875,24.375,25.0,0.751,0.019000385285567238,0.000121,0.019,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",40.5,25.3125,25.0,25.625,0.754,0.019000411179761346,0.000125,0.019,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",41.5,25.9375,25.625,26.25,0.757,0.019200433354484476,0.000129,0.0192,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",42.5,26.5625,26.25,26.875,0.76,0.01940046277798548,0.000134,0.0194,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",43.5,27.1875,26.875,27.5,0.763,0.0195004883015785,0.000138,0.0195,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",44.5,27.8125,27.5,28.125,0.766,0.01960052897245378,0.000144,0.0196,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",45.5,28.4375,28.125,28.75,0.769,0.0198005606233763,0.000149,0.0198,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",46.5,29.0625,28.75,29.375,0.772,0.019900611447892753,0.000156,0.0199,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",47.5,29.6875,29.375,30.0,0.774,0.020100652825219383,0.000162,0.0201,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",48.5,30.3125,30.0,30.625,0.777,0.020200698601781076,0.000168,0.0202,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",49.5,30.9375,30.625,31.25,0.78,0.020400759201559142,0.000176,0.0204,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",50.5,31.5625,31.25,31.875,0.782,0.020500825739467182,0.000184,0.0205,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",51.5,32.1875,31.875,32.5,0.785,0.020700890415631883,0.000192,0.0207,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",52.5,32.8125,32.5,33.125,0.788,0.02080097115521292,0.000201,0.0208,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",53.5,33.4375,33.125,33.75,0.79,0.02090105499729619,0.00021,0.0209,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",54.5,34.0625,33.75,34.375,0.793,0.021101146888261785,0.00022,0.0211,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",55.5,34.6875,34.375,35.0,0.796,0.021201258476798022,0.000231,0.0212,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",56.5,35.3125,35.0,35.625,0.798,0.02140136827401463,0.000242,0.0214,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",57.5,35.9375,35.625,36.25,0.801,0.021501512156125203,0.000255,0.0215,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",58.5,36.5625,36.25,36.875,0.803,0.02170164254152206,0.000267,0.0217,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",59.5,37.1875,36.875,37.5,0.805,0.02180179809098323,0.00028,0.0218,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",60.5,37.8125,37.5,38.125,0.808,0.022001991182617992,0.000296,0.022,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",61.5,38.4375,38.125,38.75,0.81,0.022102202243215498,0.000312,0.0221,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",62.5,39.0625,38.75,39.375,0.813,0.022302412066859498,0.000328,0.0223,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",63.5,39.6875,39.375,40.0,0.815,0.02240267207276846,0.000346,0.0224,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",64.5,40.3125,40.0,40.625,0.818,0.02260296343402785,0.000366,0.0226,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",65.5,40.9375,40.625,41.25,0.82,0.022703281613017975,0.000386,0.0227,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",66.5,41.5625,41.25,41.875,0.822,0.022903652132356532,0.000409,0.0229,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",67.5,42.1875,41.875,42.5,0.824,0.023004075486747995,0.000433,0.023,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",68.5,42.8125,42.5,43.125,0.827,0.02310453990020143,0.000458,0.0231,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",69.5,43.4375,43.125,43.75,0.829,0.02330504720012384,0.000485,0.0233,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",70.5,44.0625,43.75,44.375,0.831,0.023405622593727346,0.000513,0.0234,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",71.5,44.6875,44.375,45.0,0.833,0.023506318831327037,0.000545,0.0235,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",72.5,45.3125,45.0,45.625,0.835,0.023607076989750342,0.000578,0.0236,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",73.5,45.9375,45.625,46.25,0.837,0.02370795216799629,0.000614,0.0237,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",74.5,46.5625,46.25,46.875,0.839,0.023808983934641145,0.000654,0.0238,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",75.5,47.1875,46.875,47.5,0.841,0.023910073943842168,0.000694,0.0239,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",76.5,47.8125,47.5,48.125,0.843,0.02411138903091234,0.000741,0.0241,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",77.5,48.4375,48.125,48.75,0.845,0.024212826022585635,0.000788,0.0242,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",78.5,49.0625,48.75,49.375,0.847,0.024314514183919035,0.00084,0.0243,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."
ALICE,13.0,"INEL>0, |eta|<0.8; HEPData Table 7, 0-100% spherocity",79.5,49.6875,49.375,50.0,0.849,0.024416445605370166,0.000896,0.0244,official HEPData Table 7,HEPData ins1735345 Table 7; DOI 10.17182/hepdata.91996.v2/t7; arXiv:1905.07208,"Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7."


==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/analysis_summary.json <==
{
  "multiplicity_definition": {
    "name": "Nch_ALICE_midrapidity",
    "description": "Number of final-state charged particles counted per accepted event with |eta| < 0.8 and 0.15 < pT < 20 GeV/c. This is the analysis multiplicity, not the full-phase-space PYTHIA charged multiplicity stored in metadata.",
    "formula": "Nch_ALICE_midrapidity(event) = count(final-state particles with charge != 0, |eta| < 0.8, and 0.15 < pT < 20 GeV/c)",
    "eta_abs_max": 0.8,
    "pt_min_GeV": 0.15,
    "pt_max_GeV": 20.0,
    "charged_only": true,
    "full_phase_space_metadata_multiplicity_used": false,
    "normalization_note": "Figure 3 compares to official ALICE Table 7 using dNch/deta = Nch_ALICE_midrapidity / 1.6 for the PYTHIA points."
  },
  "event_selection": "INEL>0-like: at least one charged particle in |eta| < 1.0",
  "nmpi_diagnostic_selection": "INEL>0-like and nMPI > 2",
  "alice_reference": {
    "plot_label": "ALICE 13 TeV",
    "official_csv": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/color_reconnection_paper/02_revision_new_contents_action_plan/new_analysis/06_alice_like_eta08_comparison/tables/alice_hepdata_table7_official.csv",
    "current_local_csv": "/media/subir/Expansion/Ubuntu/Research/HappyNewYear2026/June/Pythia_vs_Epos_Comparison/Multiplicity_Dependence/Reference_Data/lhc_mean_pt_vs_nch_overlay.csv",
    "current_source": "HEPData ins1735345 Table 7; arXiv:1905.07208",
    "status": "Official HEPData ins1735345 Table 7 values, DOI: 10.17182/hepdata.91996.v2/t7.",
    "official_hepdata_record": "ins1735345",
    "official_hepdata_table": "Table 7",
    "official_hepdata_doi": "10.17182/hepdata.91996.v2/t7"
  },
  "samples": [
    {
      "energy": "2.76TeV",
      "cr_state": "CR_ON",
      "multiplicity_definition": "Nch_ALICE_midrapidity",
      "nch_eta_abs_max": 0.8,
      "nch_pt_min_GeV": 0.15,
      "nch_pt_max_GeV": 20.0,
      "event_class": "INEL>0-like: >=1 charged particle in |eta| < 1.0",
      "generated_events": 5000000,
      "inel_gt0_like_events": 3309568,
      "events_inel_nmpi_gt_2": 1311399,
      "mean_nmpi_inel_nmpi_gt_2": 5.766926008026543,
      "mean_nch_alice_like_inel": 6.922446071511448,
      "mean_nch_alice_like_inel_nmpi_gt_2": 11.646861862789281,
      "median_nch_alice_like_inel_nmpi_gt_2": 10.0,
      "max_nch_alice_like": 66,
      "mean_event_mean_pt_inel": 0.5300355253809599,
      "pearson": 0.6354461105563975,
      "spearman": 0.6157564561023536,
      "slope": 1.5325900913178032,
      "ridge_width": 5.0568214477482,
      "slope_sem": 0.002188135101368563,
      "pearson_sem": 0.0005611983304642912,
      "spearman_sem": 0.0005126908253226178,
      "ridge_width_sem": 0.003996776767438696
    },
    {
      "energy": "2.76TeV",
      "cr_state": "CR_OFF",
      "multiplicity_definition": "Nch_ALICE_midrapidity",
      "nch_eta_abs_max": 0.8,
      "nch_pt_min_GeV": 0.15,
      "nch_pt_max_GeV": 20.0,
      "event_class": "INEL>0-like: >=1 charged particle in |eta| < 1.0",
      "generated_events": 5000000,
      "inel_gt0_like_events": 3307698,
      "events_inel_nmpi_gt_2": 1310744,
      "mean_nmpi_inel_nmpi_gt_2": 5.778373961658417,
      "mean_nch_alice_like_inel": 8.740807655354267,
      "mean_nch_alice_like_inel_nmpi_gt_2": 15.877002679394298,
      "median_nch_alice_like_inel_nmpi_gt_2": 14.0,
      "max_nch_alice_like": 152,
      "mean_event_mean_pt_inel": 0.5015941987966696,
      "pearson": 0.7886737964836517,
      "spearman": 0.757616859637335,
      "slope": 2.7004840976076725,
      "ridge_width": 5.749699449644334,
      "slope_sem": 0.00224541499189305,
      "pearson_sem": 0.0004547416311264449,
      "spearman_sem": 0.0004314829202767707,
      "ridge_width_sem": 0.004706942505070355
    },
    {
      "energy": "7TeV",
      "cr_state": "CR_ON",
      "multiplicity_definition": "Nch_ALICE_midrapidity",
      "nch_eta_abs_max": 0.8,
      "nch_pt_min_GeV": 0.15,
      "nch_pt_max_GeV": 20.0,
      "event_class": "INEL>0-like: >=1 charged particle in |eta| < 1.0",
      "generated_events": 5000000,
      "inel_gt0_like_events": 3337478,
      "events_inel_nmpi_gt_2": 1468690,
      "mean_nmpi_inel_nmpi_gt_2": 6.804508099054259,
      "mean_nch_alice_like_inel": 8.737554524703983,
      "mean_nch_alice_like_inel_nmpi_gt_2": 14.510480768576079,
      "median_nch_alice_like_inel_nmpi_gt_2": 13.0,
      "max_nch_alice_like": 91,
      "mean_event_mean_pt_inel": 0.5578000038580939,
      "pearson": 0.7138483100782814,
      "spearman": 0.7026722603011913,
      "slope": 1.6974280391612346,
      "ridge_width": 5.99662007625005,
      "slope_sem": 0.001439257054925979,
      "pearson_sem": 0.0003020055561770293,
      "spearman_sem": 0.00040128693063458,
      "ridge_width_sem": 0.003139646894827472
    },
    {
      "energy": "7TeV",
      "cr_state": "CR_OFF",
      "multiplicity_definition": "Nch_ALICE_midrapidity",
      "nch_eta_abs_max": 0.8,
      "nch_pt_min_GeV": 0.15,
      "nch_pt_max_GeV": 20.0,
      "event_class": "INEL>0-like: >=1 charged particle in |eta| < 1.0",
      "generated_events": 5000000,
      "inel_gt0_like_events": 3337603,
      "events_inel_nmpi_gt_2": 1469767,
      "mean_nmpi_inel_nmpi_gt_2": 6.805385479467153,
      "mean_nch_alice_like_inel": 11.651075037983846,
      "mean_nch_alice_like_inel_nmpi_gt_2": 20.682380268437107,
      "median_nch_alice_like_inel_nmpi_gt_2": 18.0,
      "max_nch_alice_like": 182,
      "mean_event_mean_pt_inel": 0.5149304097259012,
      "pearson": 0.8503927749103983,
      "spearman": 0.8295693326502602,
      "slope": 3.078130111210763,
      "ridge_width": 6.868097660551832,
      "slope_sem": 0.0019395477936544074,
      "pearson_sem": 0.00024251012041710086,
      "spearman_sem": 0.00030139837942410843,
      "ridge_width_sem": 0.0048799795221005455
    },
    {
      "energy": "13TeV",
      "cr_state": "CR_ON",
      "multiplicity_definition": "Nch_ALICE_midrapidity",
      "nch_eta_abs_max": 0.8,
      "nch_pt_min_GeV": 0.15,
      "nch_pt_max_GeV": 20.0,
      "event_class": "INEL>0-like: >=1 charged particle in |eta| < 1.0",
      "generated_events": 5000000,
      "inel_gt0_like_events": 3355075,
      "events_inel_nmpi_gt_2": 1566119,
      "mean_nmpi_inel_nmpi_gt_2": 7.650216873685844,
      "mean_nch_alice_like_inel": 10.248062114855852,
      "mean_nch_alice_like_inel_nmpi_gt_2": 16.803648381764095,
      "median_nch_alice_like_inel_nmpi_gt_2": 15.0,
      "max_nch_alice_like": 98,
      "mean_event_mean_pt_inel": 0.5795697949220406,
      "pearson": 0.7569076288152979,
      "spearman": 0.7499972188169248,
      "slope": 1.79241347367624,
      "ridge_width": 6.726411024698823,
      "slope_sem": 0.0013050292026574792,
      "pearson_sem": 0.000410548693780536,
      "spearman_sem": 0.0003825100933309387,
      "ridge_width_sem": 0.005005980525472932
    },
    {
      "energy": "13TeV",
      "cr_state": "CR_OFF",
      "multiplicity_definition": "Nch_ALICE_midrapidity",
      "nch_eta_abs_max": 0.8,
      "nch_pt_min_GeV": 0.15,
      "nch_pt_max_GeV": 20.0,
      "event_class": "INEL>0-like: >=1 charged particle in |eta| < 1.0",
      "generated_events": 5000000,
      "inel_gt0_like_events": 3355374,
      "events_inel_nmpi_gt_2": 1567470,
      "mean_nmpi_inel_nmpi_gt_2": 7.645475830478414,
      "mean_nch_alice_like_inel": 14.13787017482999,
      "mean_nch_alice_like_inel_nmpi_gt_2": 24.611671674736996,
      "median_nch_alice_like_inel_nmpi_gt_2": 20.0,
      "max_nch_alice_like": 308,
      "mean_event_mean_pt_inel": 0.5257462607758786,
      "pearson": 0.8800731715493234,
      "spearman": 0.863832277307921,
      "slope": 3.301357033909738,
      "ridge_width": 7.742575796596987,
      "slope_sem": 0.0017470613492385433,
      "pearson_sem": 0.00020169128182101172,
      "spearman_sem": 0.00019497367230742607,
      "ridge_width_sem": 0.006473651310870939
    }
  ]
}

==> anc/S2/supporting_tables/06_alice_like_eta08_comparison/inspire_1735345_metadata.json <==
{"metadata":{"publication_info":[{"year":2019,"artid":"857","material":"publication","page_start":"857","journal_issue":"10","journal_title":"Eur.Phys.J.C","journal_volume":"79","pubinfo_freetext":"Eur.Phys.J. C79 (2019) no.10, 857"}],"report_numbers":[{"value":"CERN-EP-2019-094","source":"arXiv"}],"citation_count_without_self_citations":28,"citation_count":158,"documents":[{"key":"330b05998c29662aa6f1d41dfec0efca","url":"https://inspirehep.net/files/330b05998c29662aa6f1d41dfec0efca","filename":"10.1140_epjc_s10052-019-7350-y.pdf","description":"Fulltext from Publisher"},{"key":"5225e39ad2b868ee875562f8e31867a0","url":"https://inspirehep.net/files/5225e39ad2b868ee875562f8e31867a0","source":"SCOAP3","filename":"scoap","description":"Article from SCOAP3"}],"core":true,"dois":[{"value":"10.1140/epjc/s10052-019-7350-y","source":"bibmatch"},{"value":"10.1140/epjc/s10052-019-7350-y","source":"arXiv","material":"publication"}],"titles":[{"title":"Charged-particle production as a function of multiplicity and transverse spherocity in pp collisions at $\\sqrt{s} =5.02$ and 13 TeV","source":"Springer"},{"title":"Charged-particle production as a function of multiplicity and transverse spherocity in pp collisions at $\\sqrt{s}$ = 5.02 and 13 TeV","source":"arXiv"}],"$schema":"https://inspirehep.net/schemas/records/hep.json","authors":[{"ids":[{"value":"INSPIRE-00570928","schema":"INSPIRE ID"}],"uuid":"86f77db5-e4f1-4b59-b130-6c9a707194e9","record":{"$ref":"https://inspirehep.net/api/authors/1478446"},"full_name":"Acharya, Shreyasi","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"ACARs","raw_affiliations":[{"value":"Variable Energy Cyclotron Centre - Homi Bhabha National Institute - Kolkata - India"}],"affiliations_identifiers":[{"value":"grid.450257.1","schema":"GRID"}]},{"ids":[{"value":"INSPIRE-00261412","schema":"INSPIRE ID"}],"uuid":"5d344d3b-f708-4cf4-a35d-0a88d273f2a3","record":{"$ref":"https://inspirehep.net/api/authors/1057684"},"full_name":"Adamova, Dagmar","affiliations":[{"value":"Rez, Nucl. Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903155"}}],"signature_block":"ADANAVd"},{"ids":[{"value":"INSPIRE-00541291","schema":"INSPIRE ID"},{"value":"0000-0002-4825-2827","schema":"ORCID"}],"uuid":"7eabf18f-3560-4a0a-9e9f-6bd29c20a51e","record":{"$ref":"https://inspirehep.net/api/authors/1259663"},"full_name":"Adhya, Souvik Priyam","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"ADHs","curated_relation":true},{"ids":[{"value":"INSPIRE-00657848","schema":"INSPIRE ID"}],"uuid":"36bdc832-dea3-4f51-bed3-4852c8c59b50","record":{"$ref":"https://inspirehep.net/api/authors/1639658"},"full_name":"Adler, Alexander","affiliations":[{"value":"Goethe U., Frankfurt, Inst. Inform.","record":{"$ref":"https://inspirehep.net/api/institutions/1392563"}}],"signature_block":"ADLARa"},{"ids":[{"value":"INSPIRE-00571154","schema":"INSPIRE ID"}],"uuid":"e2607f4f-409f-4c4e-b063-43c5676b7a3f","record":{"$ref":"https://inspirehep.net/api/authors/1479594"},"full_name":"Adolfsson, Jonatan","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"ADALFSANj"},{"ids":[{"value":"INSPIRE-00180711","schema":"INSPIRE ID"}],"uuid":"92b39bf4-3ab6-4ad8-b615-56ccc9f816c1","record":{"$ref":"https://inspirehep.net/api/authors/1018898"},"full_name":"Aggarwal, Madan Mohan","affiliations":[{"value":"Panjab U.","record":{"$ref":"https://inspirehep.net/api/institutions/903467"}}],"signature_block":"AGARWALm"},{"ids":[{"value":"INSPIRE-00249866","schema":"INSPIRE ID"},{"value":"0000-0002-9611-3696","schema":"ORCID"}],"uuid":"766cd981-6406-460c-8491-fc76fc04af90","record":{"$ref":"https://inspirehep.net/api/authors/1068481"},"full_name":"Aglieri Rinella, Gianluca","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"RANALg","curated_relation":true},{"ids":[{"value":"INSPIRE-00360901","schema":"INSPIRE ID"},{"value":"0000-0002-0760-5075","schema":"ORCID"}],"uuid":"d8f28069-bf44-4073-a8a3-2deaa963f96f","record":{"$ref":"https://inspirehep.net/api/authors/1018892"},"full_name":"Agnello, Michelangelo","affiliations":[{"value":"Turin Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/903296"}}],"signature_block":"AGNALm","curated_relation":true},{"ids":[{"value":"INSPIRE-00381545","schema":"INSPIRE ID"}],"uuid":"7760710c-02e5-437f-99c9-07747ad39f8f","record":{"$ref":"https://inspirehep.net/api/authors/1249474"},"full_name":"Agrawal, Neelima","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}}],"signature_block":"AGRALn"},{"ids":[{"value":"INSPIRE-00180720","schema":"INSPIRE ID"}],"uuid":"019b0700-32ed-4f2d-87b9-ef81f723d48c","record":{"$ref":"https://inspirehep.net/api/authors/1030019"},"full_name":"Ahammed, Zubayer","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"ANADz"},{"ids":[{"value":"INSPIRE-00560210","schema":"INSPIRE ID"}],"uuid":"a72cb95d-00c3-4b2a-aee4-2608a6a9bc79","record":{"$ref":"https://inspirehep.net/api/authors/1018858"},"full_name":"Ahmad, Shakeel","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"AHNADs"},{"ids":[{"value":"INSPIRE-00254695","schema":"INSPIRE ID"},{"value":"0000-0001-8847-489X","schema":"ORCID"}],"uuid":"6f133a3c-a896-49a1-a1d8-3b8b123f60f3","record":{"$ref":"https://inspirehep.net/api/authors/1068483"},"full_name":"Ahn, Sang Un","affiliations":[{"value":"KISTI, Daejeon","record":{"$ref":"https://inspirehep.net/api/institutions/910103"}}],"signature_block":"AHNs","curated_relation":true},{"ids":[{"value":"INSPIRE-00381830","schema":"INSPIRE ID"},{"value":"0000-0001-6209-7627","schema":"ORCID"}],"uuid":"5e909fac-18cb-4dc5-ab76-5b5e70e48f49","record":{"$ref":"https://inspirehep.net/api/authors/1249476"},"full_name":"Aiola, Salvatore","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"ALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00061314","schema":"INSPIRE ID"},{"value":"0000-0002-7388-3022","schema":"ORCID"}],"uuid":"c3d3d9e9-c647-4fdd-b5e3-17089aef9f07","record":{"$ref":"https://inspirehep.net/api/authors/1018779"},"full_name":"Akindinov, Alexander","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"ACANDANAVa","curated_relation":true},{"ids":[{"value":"INSPIRE-00571954","schema":"INSPIRE ID"}],"uuid":"8e51baf7-e020-4d95-8ee2-d3c4eda60820","record":{"$ref":"https://inspirehep.net/api/authors/1272262"},"full_name":"Al-turany, Mohammad","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"TARANYm"},{"ids":[{"value":"INSPIRE-00415748","schema":"INSPIRE ID"}],"uuid":"5773a7ab-073f-4c54-92dc-b6527b959efb","record":{"$ref":"https://inspirehep.net/api/authors/1299488"},"full_name":"Alam, Sk Noor","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"ALANs"},{"ids":[{"value":"INSPIRE-00560229","schema":"INSPIRE ID"}],"uuid":"890e34d1-cd98-40d2-9ba2-0c12459cfaec","record":{"$ref":"https://inspirehep.net/api/authors/1428603"},"full_name":"Silva De Albuquerque, Danilo","affiliations":[{"value":"Campinas State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902714"}}],"signature_block":"ALBAGARGd","curated_relation":true},{"ids":[{"value":"INSPIRE-00158344","schema":"INSPIRE ID"}],"uuid":"fec0e027-fdf0-46a9-b77d-ec6a2ac89d1e","record":{"$ref":"https://inspirehep.net/api/authors/1060578"},"full_name":"Aleksandrov, Dmitry","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"ALACSANDRAVd"},{"ids":[{"value":"INSPIRE-00250010","schema":"INSPIRE ID"},{"value":"0000-0001-9680-4940","schema":"ORCID"}],"uuid":"bc75035d-7cb8-4968-a98c-ad5edd9e4edf","record":{"$ref":"https://inspirehep.net/api/authors/1018690"},"full_name":"Alessandro, Bruno","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"ALASANDRb","curated_relation":true},{"ids":[{"value":"INSPIRE-00659795","schema":"INSPIRE ID"}],"uuid":"3da0fb38-9811-4e48-83ea-927ccd121523","record":{"$ref":"https://inspirehep.net/api/authors/1647502"},"full_name":"Alfanda, Haidar Mas'ud","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"ALFANDh"},{"ids":[{"value":"INSPIRE-00249844","schema":"INSPIRE ID"}],"uuid":"3bfb861e-5567-4901-9d04-b6bb295c8282","record":{"$ref":"https://inspirehep.net/api/authors/1068484"},"full_name":"Alfaro Molina, Jose Ruben","affiliations":[{"value":"Mexico U.","record":{"$ref":"https://inspirehep.net/api/institutions/903003"}}],"signature_block":"MALANj"},{"ids":[{"value":"INSPIRE-00665816","schema":"INSPIRE ID"}],"uuid":"53815e22-2d80-4dba-a785-4b5d6da017c9","record":{"$ref":"https://inspirehep.net/api/authors/1671461"},"full_name":"Ali, Bushra","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"ALb"},{"ids":[{"value":"INSPIRE-00574063","schema":"INSPIRE ID"}],"uuid":"5b6b1370-b219-4f2f-9e83-8cdf98d223bd","record":{"$ref":"https://inspirehep.net/api/authors/1487654"},"full_name":"Ali, Yasir","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"ALy"},{"ids":[{"value":"INSPIRE-00249832","schema":"INSPIRE ID"},{"value":"0000-0003-3618-4617","schema":"ORCID"}],"uuid":"f4474da6-1238-4ba0-bfd1-1b6dbe192be6","record":{"$ref":"https://inspirehep.net/api/authors/1068485"},"full_name":"Alici, Andrea","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}},{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}}],"signature_block":"ALACa","curated_relation":true},{"ids":[{"value":"INSPIRE-00245838","schema":"INSPIRE ID"},{"value":"0000-0002-2205-5761","schema":"ORCID"}],"uuid":"ed556717-811f-4282-9368-245354ae80c7","record":{"$ref":"https://inspirehep.net/api/authors/1068952"},"full_name":"Alkin, Anton","affiliations":[{"value":"BITP, Kiev","record":{"$ref":"https://inspirehep.net/api/institutions/902926"}}],"signature_block":"ALCANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00249819","schema":"INSPIRE ID"},{"value":"0000-0003-0177-0536","schema":"ORCID"}],"uuid":"437f9897-45c5-4890-9b38-730da5b54c0c","record":{"$ref":"https://inspirehep.net/api/authors/1068487"},"full_name":"Alme, Johan","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"ALNj","curated_relation":true},{"ids":[{"value":"INSPIRE-00249807","schema":"INSPIRE ID"}],"uuid":"e36f5245-34c3-436c-af98-e054e524194e","record":{"$ref":"https://inspirehep.net/api/authors/1068488"},"full_name":"Alt, Torsten","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"ALTt"},{"ids":[{"value":"INSPIRE-00639902","schema":"INSPIRE ID"},{"value":"0000-0002-7695-8456","schema":"ORCID"}],"uuid":"05976aba-8725-4ed9-b4d9-45c3d5a1f2a1","record":{"$ref":"https://inspirehep.net/api/authors/1518304"},"full_name":"Altenkamper, Lucas","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"ALTANCANPARl","curated_relation":true},{"ids":[{"value":"INSPIRE-00307325","schema":"INSPIRE ID"},{"value":"0000-0002-8079-7026","schema":"ORCID"}],"uuid":"4d363998-9058-4265-88fc-bd9146ecc83f","record":{"$ref":"https://inspirehep.net/api/authors/1064461"},"full_name":"Altsybeev, Igor","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"ALTSABAFi","curated_relation":true},{"ids":[{"value":"INSPIRE-00655662","schema":"INSPIRE ID"}],"uuid":"4d8c9a83-ed37-4668-8e42-bf8499d4008b","record":{"$ref":"https://inspirehep.net/api/authors/1632404"},"full_name":"Anaam, Mustafa Naji","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"ANANm"},{"ids":[{"value":"INSPIRE-00249783","schema":"INSPIRE ID"},{"value":"0000-0001-8535-0680","schema":"ORCID"}],"uuid":"8b419bf2-ae13-449f-89c7-c410afdc3d72","record":{"$ref":"https://inspirehep.net/api/authors/1068490"},"full_name":"Andrei, Cristian","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"ANDRc","curated_relation":true},{"ids":[{"value":"INSPIRE-00640214","schema":"INSPIRE ID"}],"uuid":"3dc8de7e-d007-487b-a360-48c1a0bb56c6","record":{"$ref":"https://inspirehep.net/api/authors/2060408"},"full_name":"Andreou, Dimitra","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"ANDRd"},{"ids":[{"value":"INSPIRE-00563780","schema":"INSPIRE ID"}],"uuid":"0a7267ae-9493-4cb5-a0b5-02e063eba541","record":{"$ref":"https://inspirehep.net/api/authors/1452762"},"full_name":"Andrews, Harry Arthur","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"ANDRh"},{"ids":[{"value":"INSPIRE-00261430","schema":"INSPIRE ID"},{"value":"0000-0002-2372-6117","schema":"ORCID"}],"uuid":"a91461c4-d0ef-4b15-a220-8011c8e7910a","record":{"$ref":"https://inspirehep.net/api/authors/1018358"},"full_name":"Andronic, Anton","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"ANDRANACa","curated_relation":true},{"ids":[{"value":"INSPIRE-00656483","schema":"INSPIRE ID"}],"uuid":"08aac768-1805-46fb-95a1-1bd7602d0f5b","record":{"$ref":"https://inspirehep.net/api/authors/1635164"},"full_name":"Angeletti, Massimo","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"ANGALATm"},{"ids":[{"value":"INSPIRE-00244018","schema":"INSPIRE ID"}],"uuid":"5b5920b7-3b1d-41db-89fb-7708a223c36d","record":{"$ref":"https://inspirehep.net/api/authors/1068617"},"full_name":"Anguelov, Venelin","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"ANGALAVv"},{"ids":[{"value":"INSPIRE-00240940","schema":"INSPIRE ID"},{"value":"0000-0001-6244-4713","schema":"ORCID"}],"uuid":"8a8be13d-75f4-416a-95bb-020a2f8f7475","record":{"$ref":"https://inspirehep.net/api/authors/1067806"},"full_name":"Anson, Christopher Daniel","affiliations":[{"value":"Creighton U.","record":{"$ref":"https://inspirehep.net/api/institutions/905904"}}],"signature_block":"ANSANc","curated_relation":true},{"ids":[{"value":"INSPIRE-00062373","schema":"INSPIRE ID"}],"uuid":"cab0e7a6-85de-4fbe-bb0a-0f37a30652c9","record":{"$ref":"https://inspirehep.net/api/authors/1018291"},"full_name":"Anticic, Tome","affiliations":[{"value":"Boskovic Inst., Zagreb","record":{"$ref":"https://inspirehep.net/api/institutions/902678"}}],"signature_block":"ANTACACt"},{"ids":[{"value":"INSPIRE-00175367","schema":"INSPIRE ID"},{"value":"0000-0002-7366-8891","schema":"ORCID"}],"uuid":"6d65b798-6ad2-4d7b-bbe1-3e3292bd5de7","record":{"$ref":"https://inspirehep.net/api/authors/1018289"},"full_name":"Antinori, Federico","affiliations":[{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"ANTANARf","curated_relation":true},{"ids":[{"value":"INSPIRE-00058331","schema":"INSPIRE ID"},{"value":"0000-0001-7516-3726","schema":"ORCID"}],"uuid":"d2d788d6-721f-4574-a390-12a564531329","record":{"$ref":"https://inspirehep.net/api/authors/1019589"},"full_name":"Antonioli, Pietro","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"ANTANALp","curated_relation":true},{"ids":[{"value":"INSPIRE-00563792","schema":"INSPIRE ID"}],"uuid":"f52dea30-f7cd-49d2-9d4c-b5c80527b4b2","record":{"$ref":"https://inspirehep.net/api/authors/1452760"},"full_name":"Anwar, Rafay","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"ANWARr"},{"ids":[{"value":"INSPIRE-00287608","schema":"INSPIRE ID"}],"uuid":"75e5613c-39b7-41bb-b02b-20c7111426bb","record":{"$ref":"https://inspirehep.net/api/authors/1072833"},"full_name":"Apadula, Nicole","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"APADALn"},{"ids":[{"value":"INSPIRE-00058998","schema":"INSPIRE ID"},{"value":"0000-0001-7662-3878","schema":"ORCID"}],"uuid":"1a84306b-fb94-465d-be4e-550bf6da8885","record":{"$ref":"https://inspirehep.net/api/authors/1019465"},"full_name":"Aphecetche, Laurent Bernard","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"AFACATCl","curated_relation":true},{"ids":[{"value":"INSPIRE-00250020","schema":"INSPIRE ID"}],"uuid":"db6a9b8d-4b34-440c-9b66-271043ff4809","record":{"$ref":"https://inspirehep.net/api/authors/1018218"},"full_name":"Appelshaeuser, Harald","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"APALSASARh"},{"ids":[{"value":"INSPIRE-00250042","schema":"INSPIRE ID"},{"value":"0000-0001-6367-9215","schema":"ORCID"}],"uuid":"f29587d2-3698-4458-a54c-7099fc168832","record":{"$ref":"https://inspirehep.net/api/authors/1018175"},"full_name":"Arcelli, Silvia","affiliations":[{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"ARCALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00261446","schema":"INSPIRE ID"},{"value":"0000-0001-6698-9577","schema":"ORCID"}],"uuid":"cda47eed-452c-4293-b8b1-e878e0b41b06","record":{"$ref":"https://inspirehep.net/api/authors/1037675"},"full_name":"Arnaldi, Roberta","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"ARNALDr","curated_relation":true},{"ids":[{"value":"INSPIRE-00360674","schema":"INSPIRE ID"},{"value":"0000-0001-6877-3315","schema":"ORCID"}],"uuid":"632a098f-4fbe-4c7f-9158-34e81f101cfa","record":{"$ref":"https://inspirehep.net/api/authors/2615839"},"full_name":"Arratia Munoz, Miguel Ignacio","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"MANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00261457","schema":"INSPIRE ID"},{"value":"0000-0003-2316-9565","schema":"ORCID"}],"uuid":"c88982a5-fda2-4eee-95a7-fe36dc3c30bc","record":{"$ref":"https://inspirehep.net/api/authors/1039757"},"full_name":"Arsene, Ionut Cristian","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"ARSANi","curated_relation":true},{"ids":[{"value":"INSPIRE-00245664","schema":"INSPIRE ID"}],"uuid":"4f9076cd-d38a-45f4-8562-6b72caaf1c12","record":{"$ref":"https://inspirehep.net/api/authors/1068973"},"full_name":"Arslandok, Mesut","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"ARSLANDACm"},{"ids":[{"value":"INSPIRE-00261469","schema":"INSPIRE ID"}],"uuid":"cde6f4e2-c367-4e55-92cf-829f3e02dd54","record":{"$ref":"https://inspirehep.net/api/authors/1017884"},"full_name":"Augustinus, Andre","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"AGASTANa"},{"ids":[{"value":"INSPIRE-00063377","schema":"INSPIRE ID"}],"uuid":"91c1cc0b-eeb4-4555-a4cb-ae328fa83bfb","record":{"$ref":"https://inspirehep.net/api/authors/1017845"},"full_name":"Averbeck, Ralf Peter","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"AVARBACr"},{"uuid":"7f42dc48-69f7-47a9-9963-efae384db762","record":{"$ref":"https://inspirehep.net/api/authors/1893080"},"full_name":"Aziz, Sizar","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"ASs"},{"ids":[{"value":"INSPIRE-00249731","schema":"INSPIRE ID"}],"uuid":"b7d458f4-7bf0-478c-8915-25181c3b0609","record":{"$ref":"https://inspirehep.net/api/authors/1068496"},"full_name":"Azmi, Mohd Danish","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"ASNm"},{"ids":[{"value":"INSPIRE-00249728","schema":"INSPIRE ID"},{"value":"0000-0002-0569-4828","schema":"ORCID"}],"uuid":"fd83474b-ceb9-43ab-8e4c-81442117d235","record":{"$ref":"https://inspirehep.net/api/authors/1068498"},"full_name":"Badala, Angela","affiliations":[{"value":"INFN, Catania","record":{"$ref":"https://inspirehep.net/api/institutions/902879"}}],"signature_block":"BADALa","curated_relation":true},{"ids":[{"value":"INSPIRE-00249716","schema":"INSPIRE ID"}],"uuid":"4b9bfd7f-64d4-436c-b9fb-3c3c1c0109e3","record":{"$ref":"https://inspirehep.net/api/authors/1068499"},"full_name":"Baek, Yongwook","affiliations":[{"value":"Gangneung-Wonju Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/911966"}}],"signature_block":"BACy"},{"ids":[{"value":"INSPIRE-00028794","schema":"INSPIRE ID"},{"value":"0000-0001-6062-6505","schema":"ORCID"}],"uuid":"09997564-1dfa-418f-9133-87544b5f39b0","record":{"$ref":"https://inspirehep.net/api/authors/1042051"},"full_name":"Bagnasco, Stefano","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BAGNASCs","curated_relation":true},{"ids":[{"value":"INSPIRE-00653843","schema":"INSPIRE ID"}],"uuid":"a864f890-6b55-4762-86c5-2766c611da29","record":{"$ref":"https://inspirehep.net/api/authors/1627964"},"full_name":"Bai, Xiaozhi","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"Bx"},{"ids":[{"value":"INSPIRE-00247346","schema":"INSPIRE ID"}],"uuid":"423e8423-2f8d-48c4-ae35-52bdea883f92","record":{"$ref":"https://inspirehep.net/api/authors/1068779"},"full_name":"Bailhache, Raphaelle Marie","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"BALACr"},{"ids":[{"value":"INSPIRE-00261473","schema":"INSPIRE ID"},{"value":"0000-0002-4116-2861","schema":"ORCID"}],"uuid":"2c32676c-03a7-46ab-820b-ae9490c190c6","record":{"$ref":"https://inspirehep.net/api/authors/1067297"},"full_name":"Bala, Renu","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"BALr","curated_relation":true},{"ids":[{"value":"INSPIRE-00064101","schema":"INSPIRE ID"}],"uuid":"16cd6fe6-03ae-4a55-989b-beb259a68444","record":{"$ref":"https://inspirehep.net/api/authors/1017552"},"full_name":"Baldisseri, Alberto","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"BALDASARa"},{"ids":[{"value":"INSPIRE-00386117","schema":"INSPIRE ID"}],"uuid":"77d1db09-2171-4f79-a4bb-3ad5103aa1ba","record":{"$ref":"https://inspirehep.net/api/authors/1249929"},"full_name":"Ball, Markus","affiliations":[{"value":"Bonn U., HISKP","record":{"$ref":"https://inspirehep.net/api/institutions/908572"}}],"signature_block":"BALm"},{"ids":[{"value":"INSPIRE-00289153","schema":"INSPIRE ID"}],"uuid":"24bfa183-413f-44fb-9f27-dfb7b985247f","record":{"$ref":"https://inspirehep.net/api/authors/1074270"},"full_name":"Baral, Rama Chandra","affiliations":[{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"BARALr"},{"ids":[{"value":"INSPIRE-00250052","schema":"INSPIRE ID"},{"value":"0000-0001-5971-6415","schema":"ORCID"}],"uuid":"a7252cb5-c94b-4cfa-875f-29afff908258","record":{"$ref":"https://inspirehep.net/api/authors/1017400"},"full_name":"Barbera, Roberto","affiliations":[{"value":"Catania U.","record":{"$ref":"https://inspirehep.net/api/institutions/902721"}},{"value":"INFN, Catania","record":{"$ref":"https://inspirehep.net/api/institutions/902879"}}],"signature_block":"BARBARr","curated_relation":true},{"ids":[{"value":"INSPIRE-00575020","schema":"INSPIRE ID"},{"value":"0000-0002-7328-9154","schema":"ORCID"}],"uuid":"59c7839d-d09c-49c4-97fe-fa94a7b0a22a","record":{"$ref":"https://inspirehep.net/api/authors/1489766"},"full_name":"Barioglio, Luca","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BARAGLl","curated_relation":true},{"ids":[{"value":"INSPIRE-00261490","schema":"INSPIRE ID"}],"uuid":"fb9ada6c-8163-436b-89ee-029db14d92cd","record":{"$ref":"https://inspirehep.net/api/authors/1037832"},"full_name":"Barnafoldi, Gergely Gabor","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"BARNAFALDg"},{"ids":[{"value":"INSPIRE-00064600","schema":"INSPIRE ID"},{"value":"0000-0001-7357-9904","schema":"ORCID"}],"uuid":"3688db5d-8882-4ea0-9ee5-717c43da0644","record":{"$ref":"https://inspirehep.net/api/authors/1017327"},"full_name":"Barnby, Lee Stuart","affiliations":[{"value":"Daresbury","record":{"$ref":"https://inspirehep.net/api/institutions/902763"}}],"signature_block":"BARNBYl","curated_relation":true},{"ids":[{"value":"INSPIRE-00261503","schema":"INSPIRE ID"}],"uuid":"24237fc8-e727-47dd-a3f2-672faa9c10b5","record":{"$ref":"https://inspirehep.net/api/authors/992341"},"full_name":"Ramillien Barret, Valerie","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"BARATv"},{"ids":[{"value":"INSPIRE-00064862","schema":"INSPIRE ID"}],"uuid":"029f8214-874c-4a5e-a0e9-9e087488d250","record":{"$ref":"https://inspirehep.net/api/authors/1017240"},"full_name":"Bartalini, Paolo","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"BARTALANp"},{"ids":[{"value":"INSPIRE-00522252","schema":"INSPIRE ID"}],"uuid":"afe93c4f-7146-4cf6-b856-170a4436bd24","record":{"$ref":"https://inspirehep.net/api/authors/1283534"},"full_name":"Barth, Klaus","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"BARTHk"},{"ids":[{"value":"INSPIRE-00506794","schema":"INSPIRE ID"}],"uuid":"9a0c04dd-24fd-4c64-a91f-04ca37b9183e","record":{"$ref":"https://inspirehep.net/api/authors/1343694"},"full_name":"Bartsch, Esther","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"BARTSe"},{"uuid":"dcce750a-b3f9-4b63-948b-a8d5b0b10162","record":{"$ref":"https://inspirehep.net/api/authors/1891716"},"full_name":"Baruffaldi, Filippo","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"BARAFALDf"},{"ids":[{"value":"INSPIRE-00065071","schema":"INSPIRE ID"}],"uuid":"500f6c0d-be9b-43be-89da-e790a7bbd550","record":{"$ref":"https://inspirehep.net/api/authors/1017162"},"full_name":"Bastid, Nicole","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"BASTADn"},{"ids":[{"value":"INSPIRE-00360931","schema":"INSPIRE ID"}],"uuid":"cc85b63d-d652-4515-bdc1-0d3b5b63d601","record":{"$ref":"https://inspirehep.net/api/authors/1204847"},"full_name":"Basu, Sumit","affiliations":[{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"BASs"},{"ids":[{"value":"INSPIRE-00057450","schema":"INSPIRE ID"},{"value":"0000-0001-8638-6300","schema":"ORCID"}],"uuid":"9c839048-ce18-49d8-9403-550fbfcc8ed2","record":{"$ref":"https://inspirehep.net/api/authors/1019755"},"full_name":"Batigne, Guillaume","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"BATAGNg","curated_relation":true},{"ids":[{"value":"INSPIRE-00180230","schema":"INSPIRE ID"}],"uuid":"95b7e87f-c879-4f1b-9fef-68a9e920a186","record":{"$ref":"https://inspirehep.net/api/authors/1065768"},"full_name":"Batyunya, Boris","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"BATANb"},{"ids":[{"value":"INSPIRE-00382071","schema":"INSPIRE ID"}],"uuid":"ebe0d649-ee49-422b-a898-7d373f560c46","record":{"$ref":"https://inspirehep.net/api/authors/1249481"},"full_name":"Batzing, Paul Christoph","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"BATSANGp"},{"ids":[{"value":"INSPIRE-00664567","schema":"INSPIRE ID"}],"uuid":"2f08d321-22f6-45e5-b883-370537b6edad","record":{"$ref":"https://inspirehep.net/api/authors/1666187"},"full_name":"Bauri, Dibakar","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"BARd"},{"ids":[{"value":"INSPIRE-00047770","schema":"INSPIRE ID"},{"value":"0000-0001-9148-9101","schema":"ORCID"}],"uuid":"6683ed4b-9b93-44bc-86e8-7df9b9bee3d0","record":{"$ref":"https://inspirehep.net/api/authors/1023920"},"full_name":"Bazo Alba, Jose Luis","affiliations":[{"value":"Lima, Pont. U. Catolica","record":{"$ref":"https://inspirehep.net/api/institutions/907096"}}],"signature_block":"BASj","curated_relation":true},{"ids":[{"value":"INSPIRE-00261515","schema":"INSPIRE ID"},{"value":"0000-0003-2784-3094","schema":"ORCID"}],"uuid":"34485e71-93b4-4db2-ac11-f4baa32000e2","record":{"$ref":"https://inspirehep.net/api/authors/1017038"},"full_name":"Bearden, Ian Gardner","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"BARDANi","curated_relation":true},{"ids":[{"value":"INSPIRE-00382119","schema":"INSPIRE ID"}],"uuid":"56cf8714-d785-4731-aacf-47550e9a542c","record":{"$ref":"https://inspirehep.net/api/authors/1249482"},"full_name":"Bedda, Cristina","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"BADc"},{"ids":[{"value":"INSPIRE-00299673","schema":"INSPIRE ID"},{"value":"0000-0002-1999-9876","schema":"ORCID"}],"uuid":"b8d4d0f7-6975-4632-b91b-335ed8132eaf","record":{"$ref":"https://inspirehep.net/api/authors/1073933"},"full_name":"Behera, Nirbhay Kumar","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"BARn","curated_relation":true},{"ids":[{"value":"INSPIRE-00250068","schema":"INSPIRE ID"}],"uuid":"d3c47601-4923-45da-bce7-6ae6cc04e081","record":{"$ref":"https://inspirehep.net/api/authors/1016890"},"full_name":"Belikov, Iouri","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"BALACAVi"},{"ids":[{"value":"INSPIRE-00244351","schema":"INSPIRE ID"},{"value":"0000-0003-3498-4661","schema":"ORCID"}],"uuid":"d75de163-14b2-4e97-bdea-e2d22a29a4ad","record":{"$ref":"https://inspirehep.net/api/authors/1068864"},"full_name":"Bellini, Francesca","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"BALANf","curated_relation":true},{"ids":[{"value":"INSPIRE-00180735","schema":"INSPIRE ID"}],"uuid":"fd77cf19-014d-4cda-9ddd-bd7401de4338","record":{"$ref":"https://inspirehep.net/api/authors/1016839"},"full_name":"Bellwied, Rene","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"BALWADr"},{"ids":[{"value":"INSPIRE-00386131","schema":"INSPIRE ID"}],"uuid":"4a270c98-29e0-4255-8496-973a5a4a0ddc","record":{"$ref":"https://inspirehep.net/api/authors/1249934"},"full_name":"Belyaev, Vladimir","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"BALAFv"},{"ids":[{"value":"INSPIRE-00360943","schema":"INSPIRE ID"},{"value":"0000-0002-9040-5292","schema":"ORCID"}],"uuid":"4a020ee2-f384-4b44-bbab-e0a258b4d611","record":{"$ref":"https://inspirehep.net/api/authors/1091306"},"full_name":"Bencedi, Gyula","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"BANCADg","curated_relation":true},{"ids":[{"value":"INSPIRE-00261543","schema":"INSPIRE ID"},{"value":"0000-0003-4673-8038","schema":"ORCID"}],"uuid":"9292db82-d1a7-4f6b-a66f-83a64d01258a","record":{"$ref":"https://inspirehep.net/api/authors/1016706"},"full_name":"Beole, Stefania","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00261560","schema":"INSPIRE ID"}],"uuid":"d017d383-dfb1-4783-9afa-a7eeda151e61","record":{"$ref":"https://inspirehep.net/api/authors/1038328"},"full_name":"Bercuci, Alexandru","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"BARCACa"},{"ids":[{"value":"INSPIRE-00066204","schema":"INSPIRE ID"}],"uuid":"85881309-7612-48e0-87ff-1d0252ac82f3","record":{"$ref":"https://inspirehep.net/api/authors/1016696"},"full_name":"Berdnikov, Yaroslav","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"BARDNACAVy"},{"ids":[{"value":"INSPIRE-00245794","schema":"INSPIRE ID"},{"value":"0000-0001-6679-5780","schema":"ORCID"}],"uuid":"03cb803f-a2bd-4e8a-9984-bdea0470ce8a","record":{"$ref":"https://inspirehep.net/api/authors/1068957"},"full_name":"Berenyi, Daniel","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"BARANd","curated_relation":true},{"ids":[{"value":"INSPIRE-00382235","schema":"INSPIRE ID"}],"uuid":"c9086d32-2493-4e5b-b8c9-146be651d85b","record":{"$ref":"https://inspirehep.net/api/authors/1249484"},"full_name":"Bertens, Redmer Alexander","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"BARTANr"},{"ids":[{"value":"INSPIRE-00245123","schema":"INSPIRE ID"},{"value":"0000-0003-4390-9321","schema":"ORCID"}],"uuid":"04bd3077-5a38-4924-b628-9086a0f61f69","record":{"$ref":"https://inspirehep.net/api/authors/1069041"},"full_name":"Berzano, Dario","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BARSANd","curated_relation":true},{"uuid":"e574f8e5-b688-4be4-a509-a0feb9498ddf","record":{"$ref":"https://inspirehep.net/api/authors/1891719"},"full_name":"Besoiu, Mihaela Gabriela","affiliations":[{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"BASm"},{"ids":[{"value":"INSPIRE-00250085","schema":"INSPIRE ID"}],"uuid":"b3e5a139-7b30-43bb-9dbd-4737efe29bbe","record":{"$ref":"https://inspirehep.net/api/authors/1016491"},"full_name":"Betev, Latchezar","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"BATAFl"},{"ids":[{"value":"INSPIRE-00180740","schema":"INSPIRE ID"},{"value":"0000-0002-3687-8179","schema":"ORCID"}],"uuid":"6ae64844-6349-4400-9abc-904e64ce9f20","record":{"$ref":"https://inspirehep.net/api/authors/1016445"},"full_name":"Bhasin, Anju","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"BASANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00415990","schema":"INSPIRE ID"}],"uuid":"197bca1e-8d17-4797-9f74-e56c5d4649a2","record":{"$ref":"https://inspirehep.net/api/authors/1299491"},"full_name":"Bhat, Inayat Rasool","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"BATi"},{"ids":[{"value":"INSPIRE-00585216","schema":"INSPIRE ID"}],"uuid":"dc339f2a-bb90-4e0a-bb79-89c0a683f013","record":{"$ref":"https://inspirehep.net/api/authors/1512694"},"full_name":"Bhatt, Himani","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"BATh"},{"ids":[{"value":"INSPIRE-00385476","schema":"INSPIRE ID"},{"value":"0000-0002-3755-0992","schema":"ORCID"}],"uuid":"c467c319-4bfe-4cbd-9cdc-1f8fea0e600c","record":{"$ref":"https://inspirehep.net/api/authors/1249810"},"full_name":"Bhattacharjee, Buddhadeb","affiliations":[{"value":"Gauhati U.","record":{"$ref":"https://inspirehep.net/api/institutions/903780"}}],"signature_block":"BATACARJYb","curated_relation":true},{"ids":[{"value":"INSPIRE-00584065","schema":"INSPIRE ID"},{"value":"0000-0003-0343-7497","schema":"ORCID"}],"uuid":"9e7cfa1a-11a3-41af-9937-2cb90190c6a8","record":{"$ref":"https://inspirehep.net/api/authors/1510841"},"full_name":"Bianchi, Antonio","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BANCa","curated_relation":true},{"ids":[{"value":"INSPIRE-00254651","schema":"INSPIRE ID"},{"value":"0000-0003-1664-8189","schema":"ORCID"}],"uuid":"93d1e595-9f08-4dd0-93c0-350075e31002","record":{"$ref":"https://inspirehep.net/api/authors/1068507"},"full_name":"Bianchi, Livio","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}},{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BANCl","curated_relation":true},{"ids":[{"value":"INSPIRE-00139110","schema":"INSPIRE ID"},{"value":"0000-0001-6861-2810","schema":"ORCID"}],"uuid":"25ce9848-f261-406b-875a-5a0032fec8fd","record":{"$ref":"https://inspirehep.net/api/authors/1016415"},"full_name":"Bianchi, Nicola","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"BANCn","curated_relation":true},{"ids":[{"value":"INSPIRE-00180768","schema":"INSPIRE ID"}],"uuid":"8bdb3776-d312-455d-8771-ce7029686685","record":{"$ref":"https://inspirehep.net/api/authors/1030031"},"full_name":"Bielcik, Jaroslav","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"BALCACj"},{"ids":[{"value":"INSPIRE-00180776","schema":"INSPIRE ID"},{"value":"0000-0003-1659-0394","schema":"ORCID"}],"uuid":"2fe54319-2495-4fb4-a8ae-3c93483251fb","record":{"$ref":"https://inspirehep.net/api/authors/1030032"},"full_name":"Bielcikova, Jana","affiliations":[{"value":"Rez, Nucl. Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903155"}}],"signature_block":"BALCACAVj","curated_relation":true},{"ids":[{"value":"INSPIRE-00261580","schema":"INSPIRE ID"},{"value":"0000-0003-0002-4654","schema":"ORCID"}],"uuid":"65ae6c92-d325-42fd-9acd-c13f5ac87916","record":{"$ref":"https://inspirehep.net/api/authors/1058841"},"full_name":"Bilandzic, Ante","affiliations":[{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}},{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"BALANDSACa","curated_relation":true},{"ids":[{"value":"INSPIRE-00548333","schema":"INSPIRE ID"}],"uuid":"43c42add-1c93-491c-b08a-eaf36971f865","record":{"$ref":"https://inspirehep.net/api/authors/1419000"},"full_name":"Biro, Gabor","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"BARg"},{"ids":[{"value":"INSPIRE-00522421","schema":"INSPIRE ID"}],"uuid":"5623c5e4-2e70-4781-8e3d-e5c3ce9ee0db","record":{"$ref":"https://inspirehep.net/api/authors/1377283"},"full_name":"Biswas, Rathijit","affiliations":[{"value":"Bose Inst., Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/903456"}},{"value":"CAPSS, Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/912381"}}],"signature_block":"BASWr"},{"ids":[{"value":"INSPIRE-00525263","schema":"INSPIRE ID"},{"value":"0000-0003-3578-5373","schema":"ORCID"}],"uuid":"1daa87c9-71d2-4e8b-80f3-9e06db8e5b77","record":{"$ref":"https://inspirehep.net/api/authors/1372030"},"full_name":"Biswas, Saikat","affiliations":[{"value":"Bose Inst., Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/903456"}},{"value":"CAPSS, Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/912381"}}],"signature_block":"BASWs","curated_relation":true},{"ids":[{"value":"INSPIRE-00531266","schema":"INSPIRE ID"},{"value":"0000-0002-4681-3002","schema":"ORCID"}],"uuid":"7c0aa3dd-15b3-4c24-8848-e998a33ad195","record":{"$ref":"https://inspirehep.net/api/authors/1388445"},"full_name":"Blair, Justin Thomas","affiliations":[{"value":"Texas U.","record":{"$ref":"https://inspirehep.net/api/institutions/903264"}}],"signature_block":"BLARj","curated_relation":true},{"ids":[{"value":"INSPIRE-00247320","schema":"INSPIRE ID"},{"value":"0000-0002-4266-8338","schema":"ORCID"}],"uuid":"2626f130-9419-40ee-99aa-5d90676f78b4","record":{"$ref":"https://inspirehep.net/api/authors/1068782"},"full_name":"Blau, Dmitry","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"BLd","curated_relation":true},{"ids":[{"value":"INSPIRE-00067666","schema":"INSPIRE ID"}],"uuid":"adbc0339-35da-42fb-ab61-bc2585d03109","record":{"$ref":"https://inspirehep.net/api/authors/1016087"},"full_name":"Blume, Christoph","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"BLANc"},{"ids":[{"value":"INSPIRE-00067697","schema":"INSPIRE ID"},{"value":"0000-0002-2829-5950","schema":"ORCID"}],"uuid":"24e6edc8-81b6-48f4-a1df-1c4fe4b4f0bd","record":{"$ref":"https://inspirehep.net/api/authors/1016063"},"full_name":"Boca, Gianluigi","affiliations":[{"value":"Pavia U.","record":{"$ref":"https://inspirehep.net/api/institutions/903122"}}],"signature_block":"BACg","curated_relation":true},{"ids":[{"value":"INSPIRE-00246175","schema":"INSPIRE ID"},{"value":"0000-0003-4185-2093","schema":"ORCID"}],"uuid":"a3afdc99-f11e-4cc6-b3a7-1397dfd0a989","record":{"$ref":"https://inspirehep.net/api/authors/1068912"},"full_name":"Bock, Friederike","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}},{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"BACf","curated_relation":true},{"ids":[{"value":"INSPIRE-00261637","schema":"INSPIRE ID"}],"uuid":"efde807e-1cfd-47df-ad45-11fb79f62110","record":{"$ref":"https://inspirehep.net/api/authors/1044852"},"full_name":"Bogdanov, Alexey","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"BAGDANAVa"},{"ids":[{"value":"INSPIRE-00307799","schema":"INSPIRE ID"}],"uuid":"865d7ce1-03bf-4f03-8555-95229a89297d","record":{"$ref":"https://inspirehep.net/api/authors/1064414"},"full_name":"Boldizsar, Laszlo","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"BALDASARl"},{"ids":[{"value":"INSPIRE-00261323","schema":"INSPIRE ID"}],"uuid":"1798c58a-3a32-4f01-a3ff-7686cf398356","record":{"$ref":"https://inspirehep.net/api/authors/1015916"},"full_name":"Bolozdynya, Alexander","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"BALASDANa"},{"ids":[{"value":"INSPIRE-00261642","schema":"INSPIRE ID"},{"value":"0000-0001-7333-224X","schema":"ORCID"}],"uuid":"bff73e14-1ad5-4ea0-b586-5a7f91d33ec2","record":{"$ref":"https://inspirehep.net/api/authors/1046410"},"full_name":"Bombara, Marek","affiliations":[{"value":"Kosice U.","record":{"$ref":"https://inspirehep.net/api/institutions/902936"}}],"signature_block":"BANBARm","curated_relation":true},{"ids":[{"value":"INSPIRE-00068097","schema":"INSPIRE ID"},{"value":"0000-0003-1618-9648","schema":"ORCID"}],"uuid":"3541f10d-d1dd-4445-820d-2e926c82657c","record":{"$ref":"https://inspirehep.net/api/authors/1015838"},"full_name":"Bonomi, Germano","affiliations":[{"value":"U. Brescia","record":{"$ref":"https://inspirehep.net/api/institutions/1192112"}}],"signature_block":"BANANg","curated_relation":true},{"ids":[{"value":"INSPIRE-00068253","schema":"INSPIRE ID"}],"uuid":"a501b44c-0be1-441e-b28f-e5a84bb6d7fc","record":{"$ref":"https://inspirehep.net/api/authors/1015782"},"full_name":"Borel, Herve","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"BARALh"},{"ids":[{"value":"INSPIRE-00254729","schema":"INSPIRE ID"}],"uuid":"1d2fc673-8c76-4f47-85ab-2474c3468439","record":{"$ref":"https://inspirehep.net/api/authors/1015760"},"full_name":"Borissov, Alexander","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}},{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"BARASAVa"},{"ids":[{"value":"INSPIRE-00286268","schema":"INSPIRE ID"}],"uuid":"ea2f42a4-e288-40d7-a1f0-4bfb44bcbed6","record":{"$ref":"https://inspirehep.net/api/authors/1073985"},"full_name":"Borri, Marcello","affiliations":[{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}}],"signature_block":"BARm"},{"uuid":"86ad119c-7bde-42ad-9beb-714278d53619","record":{"$ref":"https://inspirehep.net/api/authors/1756687"},"full_name":"Bossi, Hannah","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"BASh"},{"ids":[{"value":"INSPIRE-00250108","schema":"INSPIRE ID"},{"value":"0000-0002-5054-1521","schema":"ORCID"}],"uuid":"9e09de61-220e-4a79-bfbe-3085e6218a31","record":{"$ref":"https://inspirehep.net/api/authors/1015679"},"full_name":"Botta, Elena","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BATe","curated_relation":true},{"ids":[{"value":"INSPIRE-00537054","schema":"INSPIRE ID"},{"value":"0000-0001-6745-5139","schema":"ORCID"}],"uuid":"479b7ddd-977f-4db5-9826-b7b4b6cadd95","record":{"$ref":"https://inspirehep.net/api/authors/1401473"},"full_name":"Bourjau, Christian","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"BARJc","curated_relation":true},{"ids":[{"value":"INSPIRE-00246212","schema":"INSPIRE ID"}],"uuid":"3c0ea420-f7b8-47b5-b5e7-afbe09783598","record":{"$ref":"https://inspirehep.net/api/authors/1068908"},"full_name":"Bratrud, Lars","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"BRATRADl"},{"ids":[{"value":"INSPIRE-00069060","schema":"INSPIRE ID"},{"value":"0000-0003-2527-0720","schema":"ORCID"}],"uuid":"6183563e-c197-457c-835e-e102a66c69f5","record":{"$ref":"https://inspirehep.net/api/authors/1015402"},"full_name":"Braun-munzinger, Peter","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"BRANp","curated_relation":true},{"ids":[{"value":"INSPIRE-00261672","schema":"INSPIRE ID"},{"value":"0000-0001-9610-5218","schema":"ORCID"}],"uuid":"056b977a-360f-48e2-9537-ec305afecc10","record":{"$ref":"https://inspirehep.net/api/authors/1040269"},"full_name":"Bregant, Marco","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"BRAGADm","curated_relation":true},{"ids":[{"value":"INSPIRE-00382350","schema":"INSPIRE ID"}],"uuid":"b81730c9-c0cc-4399-be55-7d1d80c582f1","record":{"$ref":"https://inspirehep.net/api/authors/1249486"},"full_name":"Broker, Theo Alexander","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"BRACARt"},{"ids":[{"value":"INSPIRE-00246094","schema":"INSPIRE ID"}],"uuid":"6f47aca9-f371-4986-9a02-b44623ee924e","record":{"$ref":"https://inspirehep.net/api/authors/1068923"},"full_name":"Broz, Michal","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"BRm"},{"ids":[{"value":"INSPIRE-00019412","schema":"INSPIRE ID"},{"value":"0000-0001-5926-3516","schema":"ORCID"}],"uuid":"4f91e428-b270-44fb-93d7-3aaff66e4e89","record":{"$ref":"https://inspirehep.net/api/authors/1050669"},"full_name":"Brucken, Jens Erik","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"BRACANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00181319","schema":"INSPIRE ID"},{"value":"0000-0001-5427-1461","schema":"ORCID"}],"uuid":"ce21891d-41d5-4cd1-b1c1-f3b65a01d271","record":{"$ref":"https://inspirehep.net/api/authors/1061277"},"full_name":"Bruna, Elena","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"BRANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00314938","schema":"INSPIRE ID"},{"value":"0000-0001-6247-9633","schema":"ORCID"}],"uuid":"bb02269e-ba72-4556-be5f-64c3ee1cece7","record":{"$ref":"https://inspirehep.net/api/authors/1021426"},"full_name":"Bruno, Giuseppe Eugenio","affiliations":[{"value":"Bari U.","record":{"$ref":"https://inspirehep.net/api/institutions/902660"}},{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}},{"value":"Bari Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/906299"}}],"signature_block":"BRANg","curated_relation":true},{"ids":[{"value":"INSPIRE-00656053","schema":"INSPIRE ID"}],"uuid":"303b6348-08dc-406f-a328-596862786165","record":{"$ref":"https://inspirehep.net/api/authors/1634001"},"full_name":"Buckland, Matthew Daniel","affiliations":[{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}}],"signature_block":"BACLADm"},{"ids":[{"value":"INSPIRE-00249577","schema":"INSPIRE ID"}],"uuid":"b63f3efa-96f3-4599-a281-0163601516fa","record":{"$ref":"https://inspirehep.net/api/authors/1068517"},"full_name":"Budnikov, Dmitry","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"BADNACAVd"},{"ids":[{"value":"INSPIRE-00241182","schema":"INSPIRE ID"}],"uuid":"5e763c68-491c-42c4-b2fb-f2aebdb151fb","record":{"$ref":"https://inspirehep.net/api/authors/1015034"},"full_name":"Buesching, Henner","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"BASANGh"},{"ids":[{"value":"INSPIRE-00289290","schema":"INSPIRE ID"},{"value":"0000-0002-0413-9478","schema":"ORCID"}],"uuid":"54d51ef8-9c63-47c2-86d6-5bdd3e09c297","record":{"$ref":"https://inspirehep.net/api/authors/1040270"},"full_name":"Bufalino, Stefania","affiliations":[{"value":"Turin Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/903296"}}],"signature_block":"BAFALANs","curated_relation":true},{"uuid":"178141ce-ecc5-4d57-9947-8ebc21d7b8bd","record":{"$ref":"https://inspirehep.net/api/authors/1891723"},"full_name":"Bugnon, Ophelie","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"BAGNANo"},{"ids":[{"value":"INSPIRE-00563836","schema":"INSPIRE ID"}],"uuid":"3c3c3e27-30d4-4535-96af-8df16f4f4e70","record":{"$ref":"https://inspirehep.net/api/authors/1067231"},"full_name":"Buhler, Paul Alois","affiliations":[{"value":"Stefan Meyer Inst. Subatomare Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/906553"}}],"signature_block":"BALARp"},{"ids":[{"value":"INSPIRE-00178263","schema":"INSPIRE ID"}],"uuid":"28d71725-d8a7-49e9-b52c-622c71c8d887","record":{"$ref":"https://inspirehep.net/api/authors/1014994"},"full_name":"Buncic, Predrag","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"BANCACp"},{"ids":[{"value":"INSPIRE-00261702","schema":"INSPIRE ID"},{"value":"0000-0002-8880-1608","schema":"ORCID"}],"uuid":"e42cf0fe-b78a-4642-9e34-8b4c124541a9","record":{"$ref":"https://inspirehep.net/api/authors/1063751"},"full_name":"Buthelezi, Edith Zinhle","affiliations":[{"value":"iThemba LABS","record":{"$ref":"https://inspirehep.net/api/institutions/909137"}}],"signature_block":"BATALASe","curated_relation":true},{"ids":[{"value":"INSPIRE-00040297","schema":"INSPIRE ID"}],"uuid":"67b2b225-820e-4ff4-bb5e-27172e72dac0","record":{"$ref":"https://inspirehep.net/api/authors/1029073"},"full_name":"Bashir Butt, Jamila","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"BATj"},{"ids":[{"value":"INSPIRE-00507048","schema":"INSPIRE ID"}],"uuid":"fdad26c6-0cf3-408f-ac72-136472c1d0e2","record":{"$ref":"https://inspirehep.net/api/authors/1343696"},"full_name":"Buxton, Jesse Thomas","affiliations":[{"value":"Ohio State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903092"}}],"signature_block":"BAXTANj"},{"ids":[{"value":"INSPIRE-00249565","schema":"INSPIRE ID"}],"uuid":"76b96306-956a-4ee1-a810-04df9886548b","record":{"$ref":"https://inspirehep.net/api/authors/1068518"},"full_name":"Caffarri, Davide","affiliations":[{"value":"NIKHEF, Amsterdam","record":{"$ref":"https://inspirehep.net/api/institutions/903832"}}],"signature_block":"CAFARd"},{"ids":[{"value":"INSPIRE-00382423","schema":"INSPIRE ID"},{"value":"0000-0002-2543-0336","schema":"ORCID"}],"uuid":"16fa6676-21dc-4139-aeb6-bcf74157636d","record":{"$ref":"https://inspirehep.net/api/authors/1249487"},"full_name":"Caliva, Alberto","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"CALAVa","curated_relation":true},{"ids":[{"value":"INSPIRE-00248154","schema":"INSPIRE ID"}],"uuid":"6d1691ba-8462-41ee-b196-deacc0b73897","record":{"$ref":"https://inspirehep.net/api/authors/1068678"},"full_name":"Calvo Villar, Ernesto","affiliations":[{"value":"Lima, Pont. U. Catolica","record":{"$ref":"https://inspirehep.net/api/institutions/907096"}}],"signature_block":"VALARe"},{"ids":[{"value":"INSPIRE-00644124","schema":"INSPIRE ID"}],"uuid":"5396d23c-7a14-4805-8ca8-2b479cf0ea38","record":{"$ref":"https://inspirehep.net/api/authors/1600172"},"full_name":"Soto Camacho, Rabi","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"SATr"},{"ids":[{"value":"INSPIRE-00070739","schema":"INSPIRE ID"},{"value":"0000-0002-9261-9497","schema":"ORCID"}],"uuid":"d99e0b0a-d188-4e38-98da-19a605d18b10","record":{"$ref":"https://inspirehep.net/api/authors/1014680"},"full_name":"Camerini, Paolo","affiliations":[{"value":"Trieste U.","record":{"$ref":"https://inspirehep.net/api/institutions/903287"}},{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"CANARANp","curated_relation":true},{"ids":[{"value":"INSPIRE-00563959","schema":"INSPIRE ID"}],"uuid":"76e358ae-7d9c-4ccb-abf7-5e5e81d39bbb","record":{"$ref":"https://inspirehep.net/api/authors/1452971"},"full_name":"Capon, Aaron Allan","affiliations":[{"value":"Stefan Meyer Inst. Subatomare Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/906553"}}],"signature_block":"CAPANa"},{"ids":[{"value":"INSPIRE-00531272","schema":"INSPIRE ID"},{"value":"0000-0001-9981-7536","schema":"ORCID"}],"uuid":"fdbe1037-bc28-4dc6-8843-144116939bb4","record":{"$ref":"https://inspirehep.net/api/authors/1388446"},"full_name":"Carnesecchi, Francesca","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}}],"signature_block":"CARNASACf","curated_relation":true},{"ids":[{"value":"INSPIRE-00247261","schema":"INSPIRE ID"},{"value":"0000-0002-5187-2779","schema":"ORCID"}],"uuid":"427b0f2a-1539-48d2-8308-c01639b4dcae","record":{"$ref":"https://inspirehep.net/api/authors/1068790"},"full_name":"Castillo Castellanos, Javier Ernesto","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"CASTALANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00507151","schema":"INSPIRE ID"}],"uuid":"f7d6fb41-44b2-48e2-a4d5-b0d6b89739f2","record":{"$ref":"https://inspirehep.net/api/authors/1343697"},"full_name":"Castro, Andrew John","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"CASTRa"},{"ids":[{"value":"INSPIRE-00360992","schema":"INSPIRE ID"},{"value":"0000-0003-3599-4570","schema":"ORCID"}],"uuid":"affac4e8-4afe-4669-b16f-ce6f091cc38d","record":{"$ref":"https://inspirehep.net/api/authors/1091313"},"full_name":"Casula, Ester Anna Rita","affiliations":[{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"CASALe","curated_relation":true},{"uuid":"2ad948dd-a0c4-4586-848e-38e55ee71130","record":{"$ref":"https://inspirehep.net/api/authors/1762181"},"full_name":"Catalano, Fabio","affiliations":[{"value":"Turin Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/903296"}}],"signature_block":"CATALANf","curated_relation":true},{"ids":[{"value":"INSPIRE-00361004","schema":"INSPIRE ID"}],"uuid":"2b8da874-109e-4972-972f-bf7198a47af4","record":{"$ref":"https://inspirehep.net/api/authors/1204845"},"full_name":"Ceballos Sanchez, Cesar","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"SANCc"},{"ids":[{"value":"INSPIRE-00664789","schema":"INSPIRE ID"}],"uuid":"9e975b88-b401-459c-8dd1-51ab69751818","record":{"$ref":"https://inspirehep.net/api/authors/1667349"},"full_name":"Chakraborty, Pritam","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"CACRABARTYp"},{"ids":[{"value":"INSPIRE-00576517","schema":"INSPIRE ID"},{"value":"0000-0003-4238-2302","schema":"ORCID"}],"uuid":"173808e8-f4f6-413a-9300-de4e3fbb4aee","record":{"$ref":"https://inspirehep.net/api/authors/1492823"},"full_name":"Chandra, Sinjini","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"CANDRs","curated_relation":true},{"ids":[{"value":"INSPIRE-00241230","schema":"INSPIRE ID"}],"uuid":"72b4543b-a422-4f8f-8814-62f056eb7255","record":{"$ref":"https://inspirehep.net/api/authors/1057810"},"full_name":"Chang, Beomsu","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"CANGb"},{"ids":[{"value":"INSPIRE-00651721","schema":"INSPIRE ID"}],"uuid":"620fd0c3-767c-4b84-9da8-059c6b4b767f","record":{"$ref":"https://inspirehep.net/api/authors/1621047"},"full_name":"Chang, Wan","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"CANGw"},{"ids":[{"value":"INSPIRE-00249510","schema":"INSPIRE ID"},{"value":"0000-0003-4511-4784","schema":"ORCID"}],"uuid":"6dc0676a-98e6-45b0-9b39-41f8cc9ae135","record":{"$ref":"https://inspirehep.net/api/authors/1068523"},"full_name":"Chapeland, Sylvain","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CAPALADs","curated_relation":true},{"ids":[{"value":"INSPIRE-00385460","schema":"INSPIRE ID"}],"uuid":"201518bb-6457-4888-a67e-452dfa9b672d","record":{"$ref":"https://inspirehep.net/api/authors/1067199"},"full_name":"Chartier, Marielle","affiliations":[{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}}],"signature_block":"CARTARm","curated_relation":true},{"ids":[{"value":"INSPIRE-00180920","schema":"INSPIRE ID"}],"uuid":"e0326f3b-31af-4c19-83c1-3676b3bc1afe","record":{"$ref":"https://inspirehep.net/api/authors/1116708"},"full_name":"Chattopadhyay, Subhasis","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"CATAPADHAYs"},{"ids":[{"value":"INSPIRE-00207158","schema":"INSPIRE ID"}],"uuid":"b21fe187-8905-4490-9d0c-68a3ba9fcd9c","record":{"$ref":"https://inspirehep.net/api/authors/1065782"},"full_name":"Chattopadhyay, Sukalyan","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"CATAPADHAYs"},{"ids":[{"value":"INSPIRE-00548342","schema":"INSPIRE ID"}],"uuid":"a92efa20-3f6e-4ea4-82ab-b7ff337443ad","record":{"$ref":"https://inspirehep.net/api/authors/1419003"},"full_name":"Chauvin, Alex Henri Jean","affiliations":[{"value":"Cagliari U.","record":{"$ref":"https://inspirehep.net/api/institutions/903454"}},{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"CAVANa"},{"ids":[{"value":"INSPIRE-00261739","schema":"INSPIRE ID"}],"uuid":"7a561a70-c6e6-4381-97e8-06df16a25a70","record":{"$ref":"https://inspirehep.net/api/authors/1038126"},"full_name":"Cheshkov, Cvetan Valeriev","affiliations":[{"value":"Lyon, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/902974"}}],"signature_block":"CASCAVc"},{"ids":[{"value":"INSPIRE-00250110","schema":"INSPIRE ID"}],"uuid":"af2a85c5-529a-42b2-9670-b3152fbf9603","record":{"$ref":"https://inspirehep.net/api/authors/1013758"},"full_name":"Cheynis, Brigitte","affiliations":[{"value":"Lyon, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/902974"}}],"signature_block":"CANb"},{"ids":[{"value":"INSPIRE-00249506","schema":"INSPIRE ID"},{"value":"0000-0001-6837-3362","schema":"ORCID"}],"uuid":"b08e0155-8541-4b50-a562-254ec92daecc","record":{"$ref":"https://inspirehep.net/api/authors/1068524"},"full_name":"Chibante Barroso, Vasco Miguel","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"BARASv","curated_relation":true},{"ids":[{"value":"INSPIRE-00254605","schema":"INSPIRE ID"},{"value":"0000-0002-9982-9577","schema":"ORCID"}],"uuid":"09c34415-a142-434f-af65-60b92c1a578e","record":{"$ref":"https://inspirehep.net/api/authors/1068525"},"full_name":"Dobrigkeit Chinellato, David","affiliations":[{"value":"Campinas State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902714"}}],"signature_block":"CANALATd","curated_relation":true},{"ids":[{"value":"INSPIRE-00537064","schema":"INSPIRE ID"}],"uuid":"cf07dc0e-1a0c-4664-9ee8-299f30395b01","record":{"$ref":"https://inspirehep.net/api/authors/1401474"},"full_name":"Cho, Soyeon","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"Cs"},{"ids":[{"value":"INSPIRE-00186177","schema":"INSPIRE ID"}],"uuid":"46df2ef2-d7a6-4f65-96e7-8f8e8755ab6c","record":{"$ref":"https://inspirehep.net/api/authors/1013653"},"full_name":"Chochula, Peter","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CACALp"},{"ids":[{"value":"INSPIRE-00571970","schema":"INSPIRE ID"}],"uuid":"66114c65-dc80-4c9b-b711-4fc9da8715ee","record":{"$ref":"https://inspirehep.net/api/authors/1481932"},"full_name":"Chowdhury, Tasnuva","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"CAWDARYt","curated_relation":true},{"ids":[{"value":"INSPIRE-00261752","schema":"INSPIRE ID"}],"uuid":"fe80a8b5-78be-4db7-b2d1-121d6768ec7a","record":{"$ref":"https://inspirehep.net/api/authors/1037517"},"full_name":"Christakoglou, Panagiotis","affiliations":[{"value":"NIKHEF, Amsterdam","record":{"$ref":"https://inspirehep.net/api/institutions/903832"}}],"signature_block":"CHRASTACAGLp"},{"ids":[{"value":"INSPIRE-00228862","schema":"INSPIRE ID"},{"value":"0000-0002-1850-0121","schema":"ORCID"}],"uuid":"c3962087-8895-4373-b46c-6aee9595668a","record":{"$ref":"https://inspirehep.net/api/authors/1029161"},"full_name":"Christensen, Christian Holm","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"CHRASTANSANc","curated_relation":true},{"ids":[{"value":"INSPIRE-00254597","schema":"INSPIRE ID"},{"value":"0000-0001-7066-3473","schema":"ORCID"}],"uuid":"ff157b18-8832-40a7-bf58-85c88c3cf949","record":{"$ref":"https://inspirehep.net/api/authors/1068526"},"full_name":"Christiansen, Peter","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"CHRASTANSANp","curated_relation":true},{"ids":[{"value":"INSPIRE-00073415","schema":"INSPIRE ID"}],"uuid":"9f08fb95-9d63-4a95-b894-f154077a5b8f","record":{"$ref":"https://inspirehep.net/api/authors/1013533"},"full_name":"Chujo, Tatsuya","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"CAJt"},{"ids":[{"value":"INSPIRE-00289316","schema":"INSPIRE ID"},{"value":"0000-0001-5129-1723","schema":"ORCID"}],"uuid":"b0e98f50-b7a2-4720-b486-3c57eddff618","record":{"$ref":"https://inspirehep.net/api/authors/1074378"},"full_name":"Cicalo, Corrado","affiliations":[{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"CACALc","curated_relation":true},{"ids":[{"value":"INSPIRE-00172106","schema":"INSPIRE ID"},{"value":"0000-0002-6806-3206","schema":"ORCID"}],"uuid":"2b56b97f-f35f-41aa-8e5c-98834a22c9ce","record":{"$ref":"https://inspirehep.net/api/authors/1013473"},"full_name":"Cifarelli, Luisa","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}},{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"CAFARALl","curated_relation":true},{"ids":[{"value":"INSPIRE-00073552","schema":"INSPIRE ID"},{"value":"0000-0002-4255-7347","schema":"ORCID"}],"uuid":"731336a2-f5d9-430e-a02f-2977f1bd7dda","record":{"$ref":"https://inspirehep.net/api/authors/1013466"},"full_name":"Cindolo, Federico","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"CANDALf","curated_relation":true},{"ids":[{"value":"INSPIRE-00073783","schema":"INSPIRE ID"}],"uuid":"266fe9c2-ee4c-4aba-9355-a56cf3f1f387","record":{"$ref":"https://inspirehep.net/api/authors/1013367"},"full_name":"Cleymans, Jean Willy Andre","affiliations":[{"value":"Cape Town U.","record":{"$ref":"https://inspirehep.net/api/institutions/903460"}}],"signature_block":"CLYNANj"},{"ids":[{"value":"INSPIRE-00246108","schema":"INSPIRE ID"},{"value":"0000-0003-2677-7961","schema":"ORCID"}],"uuid":"b37daa24-96aa-430a-98b7-ec3ae35d4a18","record":{"$ref":"https://inspirehep.net/api/authors/1068921"},"full_name":"Colamaria, Fabio Filippo","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"CALANARf","curated_relation":true},{"ids":[{"value":"INSPIRE-00361034","schema":"INSPIRE ID"},{"value":"0000-0001-9102-9500","schema":"ORCID"}],"uuid":"015058fd-0150-4b05-be1b-858cb9203898","record":{"$ref":"https://inspirehep.net/api/authors/1091315"},"full_name":"Colella, Domenico","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"CALALd","curated_relation":true},{"ids":[{"value":"INSPIRE-00361046","schema":"INSPIRE ID"}],"uuid":"7c84e201-6532-472c-ad4c-0c2d5cd81d69","record":{"$ref":"https://inspirehep.net/api/authors/1204842"},"full_name":"Collu, Alberto","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"CALa"},{"ids":[{"value":"INSPIRE-00382468","schema":"INSPIRE ID"},{"value":"0000-0001-7804-0721","schema":"ORCID"}],"uuid":"ef5cdf44-e8c1-4d60-a890-5515113bc945","record":{"$ref":"https://inspirehep.net/api/authors/1249488"},"full_name":"Colocci, Manuel","affiliations":[{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"CALACm","curated_relation":true},{"ids":[{"value":"INSPIRE-00583454","schema":"INSPIRE ID"}],"uuid":"60d71027-972e-4601-ae28-7174a79b869a","record":{"$ref":"https://inspirehep.net/api/authors/1509844"},"full_name":"Concas, Matteo","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"CANCm"},{"ids":[{"value":"INSPIRE-00247256","schema":"INSPIRE ID"},{"value":"0000-0001-5283-3520","schema":"ORCID"}],"uuid":"344f164d-c6b4-49f7-9cde-eafeabd388fa","record":{"$ref":"https://inspirehep.net/api/authors/1068792"},"full_name":"Conesa Balbastre, Gustavo","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"BALBASTRg","curated_relation":true},{"ids":[{"value":"INSPIRE-00026575","schema":"INSPIRE ID"}],"uuid":"dde19a16-7644-427b-b302-ec7675c0d74e","record":{"$ref":"https://inspirehep.net/api/authors/1045461"},"full_name":"Conesa Del Valle, Zaida","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"VALz"},{"ids":[{"value":"INSPIRE-00249470","schema":"INSPIRE ID"}],"uuid":"45f4d4dd-3da2-4516-b7e5-17ae837b677f","record":{"$ref":"https://inspirehep.net/api/authors/1068529"},"full_name":"Contin, Giacomo","affiliations":[{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}},{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}}],"signature_block":"CANTANg"},{"ids":[{"value":"INSPIRE-00240060","schema":"INSPIRE ID"},{"value":"0000-0002-9677-5294","schema":"ORCID"}],"uuid":"242c2ec5-b151-4a91-be4e-bb4ec5993739","record":{"$ref":"https://inspirehep.net/api/authors/1032419"},"full_name":"Contreras Nuno, Jesus Guillermo","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"NANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00261783","schema":"INSPIRE ID"}],"uuid":"cabdf480-b17b-4103-87fc-51b581b8cc66","record":{"$ref":"https://inspirehep.net/api/authors/1059602"},"full_name":"Cormier, Thomas Michael","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"CARNARt"},{"ids":[{"value":"INSPIRE-00261791","schema":"INSPIRE ID"},{"value":"0000-0003-2363-2652","schema":"ORCID"}],"uuid":"594f6174-89bb-4477-80ab-a6b65c0e3487","record":{"$ref":"https://inspirehep.net/api/authors/1066700"},"full_name":"Corrales Morales, Yasser","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}},{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}}],"signature_block":"MARALy","curated_relation":true},{"ids":[{"value":"INSPIRE-00037929","schema":"INSPIRE ID"},{"value":"0000-0003-2778-6421","schema":"ORCID"}],"uuid":"8607de11-cb97-44c3-ac9d-df847f839f2f","record":{"$ref":"https://inspirehep.net/api/authors/1031735"},"full_name":"Cortese, Pietro","affiliations":[{"value":"Piemonte Orientale U., Alessandria","record":{"$ref":"https://inspirehep.net/api/institutions/907892"}}],"signature_block":"CARTASp","curated_relation":true},{"ids":[{"value":"INSPIRE-00289338","schema":"INSPIRE ID"}],"uuid":"07517537-b438-4a3a-8052-149a15408f0c","record":{"$ref":"https://inspirehep.net/api/authors/1030042"},"full_name":"Cosentino, Mauro Rogerio","affiliations":[{"value":"ABC Federal U.","record":{"$ref":"https://inspirehep.net/api/institutions/910786"}}],"signature_block":"CASANTANm"},{"ids":[{"value":"INSPIRE-00289393","schema":"INSPIRE ID"}],"uuid":"ebc62edb-e0f3-488a-a245-8669b8fea788","record":{"$ref":"https://inspirehep.net/api/authors/1074380"},"full_name":"Costa, Filippo","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CASTf"},{"ids":[{"value":"INSPIRE-00563963","schema":"INSPIRE ID"}],"uuid":"63ce584b-204d-4452-9f8d-be6c227c462a","record":{"$ref":"https://inspirehep.net/api/authors/1452972"},"full_name":"Costanza, Susanna","affiliations":[{"value":"Pavia U.","record":{"$ref":"https://inspirehep.net/api/institutions/903122"}}],"signature_block":"CASTANSs"},{"ids":[{"value":"INSPIRE-00538124","schema":"INSPIRE ID"},{"value":"0000-0002-7946-7580","schema":"ORCID"}],"uuid":"39a81831-728b-4860-b846-a92962bc7a90","record":{"$ref":"https://inspirehep.net/api/authors/1403351"},"full_name":"Crkovska, Jana","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"CRCAVSCj","curated_relation":true},{"ids":[{"value":"INSPIRE-00250128","schema":"INSPIRE ID"},{"value":"0000-0001-7528-6523","schema":"ORCID"}],"uuid":"6b6e5143-740e-4c01-9d8a-107142fafb6c","record":{"$ref":"https://inspirehep.net/api/authors/1012771"},"full_name":"Crochet, Philippe","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"CRACATp","curated_relation":true},{"ids":[{"value":"INSPIRE-00075170","schema":"INSPIRE ID"}],"uuid":"556a79e5-9bf2-40b4-a770-22491ee05617","record":{"$ref":"https://inspirehep.net/api/authors/1012729"},"full_name":"Cuautle Flores, Eleazar","affiliations":[{"value":"Mexico U., ICN","record":{"$ref":"https://inspirehep.net/api/institutions/904287"}}],"signature_block":"FLARe"},{"ids":[{"value":"INSPIRE-00289410","schema":"INSPIRE ID"}],"uuid":"e9135035-0093-4909-b474-25ab98cbecbe","record":{"$ref":"https://inspirehep.net/api/authors/1042424"},"full_name":"Cunqueiro Mendez, Leticia","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"MANDl"},{"ids":[{"value":"INSPIRE-00661444","schema":"INSPIRE ID"}],"uuid":"eef81d23-ba53-4ddc-89d4-432ef028a07c","record":{"$ref":"https://inspirehep.net/api/authors/1652746"},"full_name":"Dabrowski, Daniel","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"DABRASCd"},{"ids":[{"value":"INSPIRE-00039260","schema":"INSPIRE ID"},{"value":"0000-0003-4274-5476","schema":"ORCID"}],"uuid":"a306bde5-f7a9-4813-a9a6-2a3f2ef052aa","record":{"$ref":"https://inspirehep.net/api/authors/1030703"},"full_name":"Dahms, Torsten","affiliations":[{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}},{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"DANt","curated_relation":true},{"ids":[{"value":"INSPIRE-00250006","schema":"INSPIRE ID"},{"value":"0000-0002-2166-1874","schema":"ORCID"}],"uuid":"731e3326-9d42-4d3d-9227-4828f7724b9b","record":{"$ref":"https://inspirehep.net/api/authors/1020528"},"full_name":"Dainese, Andrea","affiliations":[{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"DANASa","curated_relation":true},{"ids":[{"value":"INSPIRE-00656497","schema":"INSPIRE ID"}],"uuid":"efb029ab-aa38-409f-ad01-41ef9c711f1d","record":{"$ref":"https://inspirehep.net/api/authors/1635165"},"full_name":"Damas, Florian Paul Andre","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}},{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"DANf"},{"ids":[{"value":"INSPIRE-00655270","schema":"INSPIRE ID"}],"uuid":"ef1296a9-d0aa-44e0-9aae-87dfefc62a8d","record":{"$ref":"https://inspirehep.net/api/authors/1631286"},"full_name":"Dani, Sanskruti","affiliations":[{"value":"Bhubaneswar, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/902669"}}],"signature_block":"DANs"},{"ids":[{"value":"INSPIRE-00560270","schema":"INSPIRE ID"}],"uuid":"2f5c339b-323a-4bce-b3d2-077f189a5c9a","record":{"$ref":"https://inspirehep.net/api/authors/1428605"},"full_name":"Danisch, Meike Charlotte","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"DANASm"},{"ids":[{"value":"INSPIRE-00249445","schema":"INSPIRE ID"},{"value":"0000-0002-8899-3654","schema":"ORCID"}],"uuid":"d95ee659-c085-4459-930d-5e8f9e8ccc8d","record":{"$ref":"https://inspirehep.net/api/authors/1030043"},"full_name":"Danu, Andrea","affiliations":[{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"DANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00289436","schema":"INSPIRE ID"},{"value":"0000-0002-2685-3111","schema":"ORCID"}],"uuid":"7b1c648d-cbb7-4faf-8a5c-99c811f432db","record":{"$ref":"https://inspirehep.net/api/authors/1071780"},"full_name":"Das, Debasish","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"Dd","curated_relation":true},{"ids":[{"value":"INSPIRE-00249433","schema":"INSPIRE ID"}],"uuid":"a90e839e-8c5b-46c6-bbb1-277ab48026f9","record":{"$ref":"https://inspirehep.net/api/authors/1068532"},"full_name":"Das, Indranil","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"Di"},{"ids":[{"value":"INSPIRE-00058401","schema":"INSPIRE ID"},{"value":"0000-0002-2678-6780","schema":"ORCID"}],"uuid":"5e0e5a2d-5dd8-4914-8d6d-9848eea9617a","record":{"$ref":"https://inspirehep.net/api/authors/1019577"},"full_name":"Das, Supriya","affiliations":[{"value":"Bose Inst., Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/903456"}},{"value":"CAPSS, Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/912381"}}],"signature_block":"Ds","curated_relation":true},{"ids":[{"value":"INSPIRE-00249421","schema":"INSPIRE ID"}],"uuid":"103280d7-2e50-4f8c-a971-df1701c74d61","record":{"$ref":"https://inspirehep.net/api/authors/1068533"},"full_name":"Dash, Ajay Kumar","affiliations":[{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"DASa"},{"ids":[{"value":"INSPIRE-00181086","schema":"INSPIRE ID"}],"uuid":"03620212-3081-4ed6-bb29-be0a0018a4aa","record":{"$ref":"https://inspirehep.net/api/authors/1040399"},"full_name":"Dash, Sadhana","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"DASs"},{"uuid":"fb086c0d-a712-4ea1-bd5f-801d9dfcbded","record":{"$ref":"https://inspirehep.net/api/authors/2194918"},"full_name":"Dashi, Anisa","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"DASa"},{"ids":[{"value":"INSPIRE-00289444","schema":"INSPIRE ID"}],"uuid":"d4125fe0-ce43-425d-bd8d-1b92b979ff5b","record":{"$ref":"https://inspirehep.net/api/authors/1074381"},"full_name":"De, Sudipan","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}},{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"Ds"},{"ids":[{"value":"INSPIRE-00249410","schema":"INSPIRE ID"},{"value":"0000-0002-7865-4202","schema":"ORCID"}],"uuid":"48890701-80c9-4e36-9adf-4bb0590d3bb8","record":{"$ref":"https://inspirehep.net/api/authors/1068534"},"full_name":"De Caro, Annalisa","affiliations":[{"value":"Salerno U.","record":{"$ref":"https://inspirehep.net/api/institutions/903181"}},{"value":"INFN, Salerno","record":{"$ref":"https://inspirehep.net/api/institutions/905497"}}],"signature_block":"CARa","curated_relation":true},{"ids":[{"value":"INSPIRE-00289454","schema":"INSPIRE ID"},{"value":"0000-0002-3220-4505","schema":"ORCID"}],"uuid":"82f8b124-ccbe-4df4-9178-9eefe60efe21","record":{"$ref":"https://inspirehep.net/api/authors/1049231"},"full_name":"De Cataldo, Giacinto","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"CATALDg","curated_relation":true},{"ids":[{"value":"INSPIRE-00537075","schema":"INSPIRE ID"}],"uuid":"efeaf763-bab2-429d-8eae-0f26eecc0567","record":{"$ref":"https://inspirehep.net/api/authors/1071574"},"full_name":"De Conti, Camila","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"CANTc"},{"ids":[{"value":"INSPIRE-00249403","schema":"INSPIRE ID"}],"uuid":"69095c89-5084-40d4-a119-4c8fe2203f1f","record":{"$ref":"https://inspirehep.net/api/authors/1068535"},"full_name":"De Cuveland, Jan","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"CAVALADj"},{"ids":[{"value":"INSPIRE-00080339","schema":"INSPIRE ID"},{"value":"0000-0002-0830-4872","schema":"ORCID"}],"uuid":"632ad732-2132-4597-99e2-2682115c816c","record":{"$ref":"https://inspirehep.net/api/authors/1010406"},"full_name":"De Falco, Alessandro","affiliations":[{"value":"Cagliari U.","record":{"$ref":"https://inspirehep.net/api/institutions/903454"}},{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"FALCa","curated_relation":true},{"ids":[{"value":"INSPIRE-00249391","schema":"INSPIRE ID"},{"value":"0000-0002-7055-6181","schema":"ORCID"}],"uuid":"ca6e7a41-f008-4cc3-b94b-ce6f66636183","record":{"$ref":"https://inspirehep.net/api/authors/1068536"},"full_name":"De Gruttola, Daniele","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}}],"signature_block":"GRATALd","curated_relation":true},{"ids":[{"value":"INSPIRE-00254814","schema":"INSPIRE ID"},{"value":"0000-0002-5884-4404","schema":"ORCID"}],"uuid":"ecc9126f-d01f-4e80-9789-b21e58369ac9","record":{"$ref":"https://inspirehep.net/api/authors/998839"},"full_name":"De Marco, Nora","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"MARCn","curated_relation":true},{"ids":[{"value":"INSPIRE-00114896","schema":"INSPIRE ID"},{"value":"0000-0001-9236-0748","schema":"ORCID"}],"uuid":"1f5b0d39-1d52-4ea5-8646-c680508f30ec","record":{"$ref":"https://inspirehep.net/api/authors/994127"},"full_name":"De Pasquale, Salvatore","affiliations":[{"value":"Salerno U.","record":{"$ref":"https://inspirehep.net/api/institutions/903181"}},{"value":"INFN, Salerno","record":{"$ref":"https://inspirehep.net/api/institutions/905497"}}],"signature_block":"PASGALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00181156","schema":"INSPIRE ID"},{"value":"0000-0002-2084-7001","schema":"ORCID"}],"uuid":"88274345-6a93-4106-87cd-a8aab55ca46c","record":{"$ref":"https://inspirehep.net/api/authors/1054197"},"full_name":"Derradi De Souza, Rafael","affiliations":[{"value":"Campinas State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902714"}}],"signature_block":"SASr","curated_relation":true},{"uuid":"c3248e80-07ee-4453-80ad-e610704c1d98","record":{"$ref":"https://inspirehep.net/api/authors/1757389"},"full_name":"Deb, Suman","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"DABs"},{"ids":[{"value":"INSPIRE-00564005","schema":"INSPIRE ID"}],"uuid":"ec26d9dd-9004-43e5-92b5-8d8cfedf7f10","record":{"$ref":"https://inspirehep.net/api/authors/1453955"},"full_name":"Franz Degenhardt, Hermann","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"DAGANARDh"},{"uuid":"d8c3b578-e0f8-4b84-a8e6-dc9433808cd0","record":{"$ref":"https://inspirehep.net/api/authors/1891731"},"full_name":"Deja, Kamil Rafal","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"DAJk"},{"ids":[{"value":"INSPIRE-00189124","schema":"INSPIRE ID"}],"uuid":"c0df4b9d-573e-4055-92d4-efba5e0407c2","record":{"$ref":"https://inspirehep.net/api/authors/1012097"},"full_name":"Deloff, Andrzej","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"DALAFa"},{"ids":[{"value":"INSPIRE-00657196","schema":"INSPIRE ID"}],"uuid":"f51a5cb4-9c5a-4825-9a33-ab7330ee1b0d","record":{"$ref":"https://inspirehep.net/api/authors/1636100"},"full_name":"Delsanto, Silvia","affiliations":[{"value":"Witwatersrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/904948"}},{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"DALSANTs"},{"ids":[{"value":"INSPIRE-00531295","schema":"INSPIRE ID"}],"uuid":"0dbc6049-6059-46dd-86d9-b98ff9c97b3b","record":{"$ref":"https://inspirehep.net/api/authors/1388448"},"full_name":"Dhankher, Preeti","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"DANCARp"},{"ids":[{"value":"INSPIRE-00064510","schema":"INSPIRE ID"},{"value":"0000-0002-5559-8906","schema":"ORCID"}],"uuid":"474b94a9-aa0e-4f1d-87fc-b41acba696c8","record":{"$ref":"https://inspirehep.net/api/authors/1017358"},"full_name":"Di Bari, Domenico","affiliations":[{"value":"Bari U.","record":{"$ref":"https://inspirehep.net/api/institutions/902660"}},{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"BARd","curated_relation":true},{"ids":[{"value":"INSPIRE-00105894","schema":"INSPIRE ID"}],"uuid":"2c102842-a823-4c52-908d-ada2c185373e","record":{"$ref":"https://inspirehep.net/api/authors/998219"},"full_name":"Di Mauro, Antonio","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MARa"},{"ids":[{"value":"INSPIRE-00646030","schema":"INSPIRE ID"}],"uuid":"c8a1dd6c-09ea-45d5-b872-316d7cee0d1a","record":{"$ref":"https://inspirehep.net/api/authors/1603981"},"full_name":"Arteche Diaz, Raul","affiliations":[{"value":"Havana, CEADEN","record":{"$ref":"https://inspirehep.net/api/institutions/908601"}}],"signature_block":"Dr"},{"ids":[{"value":"INSPIRE-00262178","schema":"INSPIRE ID"},{"value":"0000-0002-2065-6256","schema":"ORCID"}],"uuid":"2fcbb24d-2259-492f-b66e-dfde5cc0ce39","record":{"$ref":"https://inspirehep.net/api/authors/1030050"},"full_name":"Dietel, Thomas","affiliations":[{"value":"Cape Town U.","record":{"$ref":"https://inspirehep.net/api/institutions/903460"}}],"signature_block":"DATALt","curated_relation":true},{"ids":[{"value":"INSPIRE-00416124","schema":"INSPIRE ID"}],"uuid":"52893e3c-f3d5-4405-8b2e-8eac4ea0bd5a","record":{"$ref":"https://inspirehep.net/api/authors/1299604"},"full_name":"Dillenseger, Pascal","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"DALANSAGARp"},{"ids":[{"value":"INSPIRE-00651736","schema":"INSPIRE ID"}],"uuid":"0c1f4c19-4296-4482-9a92-f9e002bd9569","record":{"$ref":"https://inspirehep.net/api/authors/1621048"},"full_name":"Ding, Yanchun","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"DANGy"},{"ids":[{"value":"INSPIRE-00262189","schema":"INSPIRE ID"},{"value":"0000-0002-6357-7857","schema":"ORCID"}],"uuid":"bc656495-3a6c-422b-8bf3-ee99289b4668","record":{"$ref":"https://inspirehep.net/api/authors/1011704"},"full_name":"Divia, Roberto","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"DAVr","curated_relation":true},{"ids":[{"value":"INSPIRE-00249457","schema":"INSPIRE ID"}],"uuid":"cf669a64-da1d-4ebf-94bb-b7850d8aa52e","record":{"$ref":"https://inspirehep.net/api/authors/1068531"},"full_name":"Djuvsland, Oeystein","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"DJAVSLADo"},{"uuid":"7f8c1167-1896-4d04-a3f5-9ad45bcab5e7","record":{"$ref":"https://inspirehep.net/api/authors/1838022"},"full_name":"Dmitrieva, Uliana","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"DNATRAFu"},{"ids":[{"value":"INSPIRE-00247195","schema":"INSPIRE ID"},{"value":"0000-0003-4432-4026","schema":"ORCID"}],"uuid":"e63a40e0-497c-44ba-a840-9b086b93f4f5","record":{"$ref":"https://inspirehep.net/api/authors/1068798"},"full_name":"Dobrin, Alexandru Florin","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}},{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"DABRANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00249342","schema":"INSPIRE ID"}],"uuid":"28284664-bf67-4041-864d-2ca8f0ca6bea","record":{"$ref":"https://inspirehep.net/api/authors/1068541"},"full_name":"Donigus, Benjamin","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"DANAGb"},{"ids":[{"value":"INSPIRE-00249337","schema":"INSPIRE ID"}],"uuid":"663cc68d-3edf-4258-8888-af88b7d06cda","record":{"$ref":"https://inspirehep.net/api/authors/1068543"},"full_name":"Dordic, Olja","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"DARDACo"},{"ids":[{"value":"INSPIRE-00241469","schema":"INSPIRE ID"}],"uuid":"7e55d640-e90b-4879-a467-78d8832a17a0","record":{"$ref":"https://inspirehep.net/api/authors/1068386"},"full_name":"Dubey, Anand Kumar","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"DABYa"},{"ids":[{"value":"INSPIRE-00361083","schema":"INSPIRE ID"},{"value":"0000-0002-9582-8948","schema":"ORCID"}],"uuid":"bfbdad6b-6303-443c-b992-a5de2ef049ca","record":{"$ref":"https://inspirehep.net/api/authors/1204840"},"full_name":"Dubla, Andrea","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"DABLa","curated_relation":true},{"ids":[{"value":"INSPIRE-00639917","schema":"INSPIRE ID"}],"uuid":"3291988a-929e-444b-b033-27b3bd5e0bcd","record":{"$ref":"https://inspirehep.net/api/authors/1518305"},"full_name":"Dudi, Sandeep","affiliations":[{"value":"Panjab U.","record":{"$ref":"https://inspirehep.net/api/institutions/903467"}}],"signature_block":"DADs"},{"ids":[{"value":"INSPIRE-00585858","schema":"INSPIRE ID"}],"uuid":"240943ed-ffc1-4180-9438-a207cc2a56db","record":{"$ref":"https://inspirehep.net/api/authors/1867623"},"full_name":"Mallick, Dukhishyam","affiliations":[{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"MALACd"},{"ids":[{"value":"INSPIRE-00078560","schema":"INSPIRE ID"}],"uuid":"35ac9b51-357a-4035-ae9f-e3332d255d9c","record":{"$ref":"https://inspirehep.net/api/authors/1011197"},"full_name":"Dupieux, Pascal","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"DAPAXp"},{"ids":[{"value":"INSPIRE-00382746","schema":"INSPIRE ID"},{"value":"0000-0002-3897-0876","schema":"ORCID"}],"uuid":"1ffaee90-b461-4b62-93ee-cf20396ba471","record":{"$ref":"https://inspirehep.net/api/authors/1249493"},"full_name":"Ehlers, Raymond James","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"EHLARr","curated_relation":true},{"ids":[{"value":"INSPIRE-00079305","schema":"INSPIRE ID"},{"value":"0000-0001-6351-2378","schema":"ORCID"}],"uuid":"9ba9616e-6fa9-4848-9322-70d72bdffdb2","record":{"$ref":"https://inspirehep.net/api/authors/1010851"},"full_name":"Elia, Domenico","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"ELd","curated_relation":true},{"ids":[{"value":"INSPIRE-00246250","schema":"INSPIRE ID"},{"value":"0000-0001-8642-2180","schema":"ORCID"}],"uuid":"7b192364-3ce7-406c-8c4f-ac003c6dc68f","record":{"$ref":"https://inspirehep.net/api/authors/1068904"},"full_name":"Engel, Heiko","affiliations":[{"value":"Goethe U., Frankfurt, Inst. Inform.","record":{"$ref":"https://inspirehep.net/api/institutions/1392563"}}],"signature_block":"ENGALh","curated_relation":true},{"ids":[{"value":"INSPIRE-00476843","schema":"INSPIRE ID"}],"uuid":"27f28b2a-5d2a-40f3-914b-d396a1c10dbf","record":{"$ref":"https://inspirehep.net/api/authors/1072662"},"full_name":"Epple, Eliane","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"EPLe"},{"ids":[{"value":"INSPIRE-00183847","schema":"INSPIRE ID"}],"uuid":"a0d1f517-234d-47d3-866a-44419e8f1468","record":{"$ref":"https://inspirehep.net/api/authors/1010678"},"full_name":"Erazmus, Barbara Ewa","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"ERASNb"},{"ids":[{"value":"INSPIRE-00507377","schema":"INSPIRE ID"},{"value":"0000-0001-9410-246X","schema":"ORCID"}],"uuid":"c1dac1a1-09a9-4780-ac33-f0a5db87cf67","record":{"$ref":"https://inspirehep.net/api/authors/1343699"},"full_name":"Erhardt, Filip","affiliations":[{"value":"Zagreb U.","record":{"$ref":"https://inspirehep.net/api/institutions/903367"}}],"signature_block":"ERARDf","curated_relation":true},{"uuid":"440c5028-2e54-4c52-b8b9-f763605df05b","record":{"$ref":"https://inspirehep.net/api/authors/1891738"},"full_name":"Erokhin, Andrey","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"ERACANa"},{"ids":[{"value":"INSPIRE-00659808","schema":"INSPIRE ID"}],"uuid":"c1a1ad35-982b-4e4a-aeeb-2ad6058cd76a","record":{"$ref":"https://inspirehep.net/api/authors/1647503"},"full_name":"Ersdal, Magnus Rentsch","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"ERSDALm"},{"ids":[{"value":"INSPIRE-00262220","schema":"INSPIRE ID"}],"uuid":"b19595f8-38a3-4b1f-a1db-e985e85f9cb4","record":{"$ref":"https://inspirehep.net/api/authors/1057820"},"full_name":"Espagnon, Bruno","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"ESPAGNANb"},{"ids":[{"value":"INSPIRE-00006913","schema":"INSPIRE ID"}],"uuid":"0cbfc0f7-fe8d-468f-bc8e-3d4cbf90d471","record":{"$ref":"https://inspirehep.net/api/authors/1055409"},"full_name":"Eulisse, Giulio","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"EALASg"},{"ids":[{"value":"INSPIRE-00507489","schema":"INSPIRE ID"}],"uuid":"1490c733-c0a2-4a85-9143-6a14870c2cfc","record":{"$ref":"https://inspirehep.net/api/authors/1343935"},"full_name":"Eum, Jongsik","affiliations":[{"value":"Pusan Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905898"}}],"signature_block":"EANj"},{"ids":[{"value":"INSPIRE-00162820","schema":"INSPIRE ID"},{"value":"0000-0002-8427-322X","schema":"ORCID"}],"uuid":"e391cb13-01a5-407f-9653-89c038785699","record":{"$ref":"https://inspirehep.net/api/authors/1010539"},"full_name":"Evans, David","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"EVANd","curated_relation":true},{"ids":[{"value":"INSPIRE-00382834","schema":"INSPIRE ID"}],"uuid":"a218beed-679f-45cb-b172-4b66a3de1617","record":{"$ref":"https://inspirehep.net/api/authors/1249496"},"full_name":"Evdokimov, Sergey","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"EVDACANAVs"},{"ids":[{"value":"INSPIRE-00164656","schema":"INSPIRE ID"}],"uuid":"6a98e144-c490-4743-b7a9-0cf7aeb8ee02","record":{"$ref":"https://inspirehep.net/api/authors/1058299"},"full_name":"Fabbietti, Laura","affiliations":[{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}},{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"FABATl"},{"ids":[{"value":"INSPIRE-00657200","schema":"INSPIRE ID"}],"uuid":"6711bfdb-d033-4c61-862b-ab02bf9bb632","record":{"$ref":"https://inspirehep.net/api/authors/1636101"},"full_name":"Faggin, Mattia","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"FAGANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00243836","schema":"INSPIRE ID"}],"uuid":"d87e6b26-baae-422c-8d67-9632036b49df","record":{"$ref":"https://inspirehep.net/api/authors/1068545"},"full_name":"Faivre, Julien","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"FAVRj"},{"ids":[{"value":"INSPIRE-00139125","schema":"INSPIRE ID"},{"value":"0000-0001-6270-9283","schema":"ORCID"}],"uuid":"5340e485-5211-428a-95ef-fa3c5dc8205f","record":{"$ref":"https://inspirehep.net/api/authors/1057610"},"full_name":"Fantoni, Alessandra","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"FANTANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00249303","schema":"INSPIRE ID"}],"uuid":"f8e55a19-eec6-4791-9e9a-e014e4ac2827","record":{"$ref":"https://inspirehep.net/api/authors/1068546"},"full_name":"Fasel, Markus","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"FASALm"},{"uuid":"f68713f4-a7f3-460c-b515-f5bce5d063df","record":{"$ref":"https://inspirehep.net/api/authors/1891437"},"full_name":"Fecchio, Pietro","affiliations":[{"value":"Turin Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/903296"}}],"signature_block":"FACp"},{"ids":[{"value":"INSPIRE-00361095","schema":"INSPIRE ID"},{"value":"0000-0002-0207-9504","schema":"ORCID"}],"uuid":"fef193f1-c332-412b-84f1-41c8cb87352c","record":{"$ref":"https://inspirehep.net/api/authors/1091321"},"full_name":"Feldkamp, Linus","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"FALDCANPl","curated_relation":true},{"ids":[{"value":"INSPIRE-00080709","schema":"INSPIRE ID"},{"value":"0000-0001-5823-9733","schema":"ORCID"}],"uuid":"bb38bc45-c78b-467d-a063-bf04be14ca2c","record":{"$ref":"https://inspirehep.net/api/authors/1010196"},"full_name":"Feliciello, Alessandro","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"FALACALa","curated_relation":true},{"ids":[{"value":"INSPIRE-00243848","schema":"INSPIRE ID"},{"value":"0000-0003-3700-8623","schema":"ORCID"}],"uuid":"5973a573-db8a-48d1-a13b-fbd0a20b442a","record":{"$ref":"https://inspirehep.net/api/authors/1010165"},"full_name":"Feofilov, Grigorii","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"FAFALAVg","curated_relation":true},{"ids":[{"value":"INSPIRE-00247175","schema":"INSPIRE ID"},{"value":"0000-0003-0152-4220","schema":"ORCID"}],"uuid":"1e11169f-5e79-4384-9b5f-8db5cdec9d49","record":{"$ref":"https://inspirehep.net/api/authors/1010138"},"full_name":"Fernandez Tellez, Arturo","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"TALa","curated_relation":true},{"ids":[{"value":"INSPIRE-00653574","schema":"INSPIRE ID"}],"uuid":"54ccb135-052e-4010-81dd-560e38fa867b","record":{"$ref":"https://inspirehep.net/api/authors/1627738"},"full_name":"Ferrero, Andrea","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"FARARa"},{"ids":[{"value":"INSPIRE-00033003","schema":"INSPIRE ID"},{"value":"0000-0001-9084-5784","schema":"ORCID"}],"uuid":"5c1d3e0b-f17b-4c60-9141-cf8b7e74c5c1","record":{"$ref":"https://inspirehep.net/api/authors/1037679"},"full_name":"Ferretti, Alessandro","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"FARATa","curated_relation":true},{"ids":[{"value":"INSPIRE-00361107","schema":"INSPIRE ID"},{"value":"0000-0001-8478-8904","schema":"ORCID"}],"uuid":"da9df1fb-670c-4f12-87a7-3f2ba72584bc","record":{"$ref":"https://inspirehep.net/api/authors/1204839"},"full_name":"Festanti, Andrea","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"FASTANTa","curated_relation":true},{"ids":[{"value":"INSPIRE-00522324","schema":"INSPIRE ID"}],"uuid":"5f5c9bad-7cbb-4e9d-a0f3-38c8a4ee952b","record":{"$ref":"https://inspirehep.net/api/authors/1246276"},"full_name":"Feuillard, Victor Jose Gaston","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"FALADv"},{"ids":[{"value":"INSPIRE-00172410","schema":"INSPIRE ID"}],"uuid":"125b24e3-3df3-4ce1-b02c-e9c36f368eee","record":{"$ref":"https://inspirehep.net/api/authors/1029761"},"full_name":"Figiel, Jan","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"FAGALj"},{"ids":[{"value":"INSPIRE-00249256","schema":"INSPIRE ID"}],"uuid":"ef98d63a-dffe-4ece-9fe2-ef1d1e073425","record":{"$ref":"https://inspirehep.net/api/authors/1068552"},"full_name":"Filchagin, Sergey","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"FALCAGANs"},{"ids":[{"value":"INSPIRE-00262286","schema":"INSPIRE ID"}],"uuid":"54d81ef4-6c86-4274-92dc-79cf1fbe2750","record":{"$ref":"https://inspirehep.net/api/authors/1058676"},"full_name":"Finogeev, Dmitry","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"FANAGAFd"},{"ids":[{"value":"INSPIRE-00249244","schema":"INSPIRE ID"},{"value":"0000-0002-8632-5580","schema":"ORCID"}],"uuid":"a4b35d53-9590-4dc8-bf56-fdf4e7391c9c","record":{"$ref":"https://inspirehep.net/api/authors/1068553"},"full_name":"Fionda, Fiorella","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"FANDf","curated_relation":true},{"ids":[{"value":"INSPIRE-00651745","schema":"INSPIRE ID"}],"uuid":"ab128e31-3938-44b7-afdb-ed7f9b6561a8","record":{"$ref":"https://inspirehep.net/api/authors/1423678"},"full_name":"Fiorenza, Gabriele","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"FARANSg"},{"ids":[{"value":"INSPIRE-00655289","schema":"INSPIRE ID"},{"value":"0000-0002-0194-1318","schema":"ORCID"}],"uuid":"165c208b-7066-462d-b6f6-1883045baa9a","record":{"$ref":"https://inspirehep.net/api/authors/1631287"},"full_name":"Flor, Fernando Antonio","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"FLARf","curated_relation":true},{"ids":[{"value":"INSPIRE-00249232","schema":"INSPIRE ID"}],"uuid":"292a0cc9-72c7-4b4b-ab78-afecdc5db8b1","record":{"$ref":"https://inspirehep.net/api/authors/1068554"},"full_name":"Foertsch, Siegfried Valentin","affiliations":[{"value":"iThemba LABS","record":{"$ref":"https://inspirehep.net/api/institutions/909137"}}],"signature_block":"FARTSs"},{"ids":[{"value":"INSPIRE-00250159","schema":"INSPIRE ID"}],"uuid":"4abedadd-ea57-4050-9b7d-7986d3d26f99","record":{"$ref":"https://inspirehep.net/api/authors/1009755"},"full_name":"Foka, Panagiota","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"FACp"},{"ids":[{"value":"INSPIRE-00241560","schema":"INSPIRE ID"}],"uuid":"d6061fa4-c648-4243-b0c3-bc6475bea328","record":{"$ref":"https://inspirehep.net/api/authors/1057821"},"full_name":"Fokin, Sergey","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"FACANs"},{"ids":[{"value":"INSPIRE-00250163","schema":"INSPIRE ID"},{"value":"0000-0001-8216-396X","schema":"ORCID"}],"uuid":"bb563774-0f4c-48ac-942b-490e76c1aa5f","record":{"$ref":"https://inspirehep.net/api/authors/1009598"},"full_name":"Fragiacomo, Enrico","affiliations":[{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"FRAGACANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00249193","schema":"INSPIRE ID"}],"uuid":"4c93c4d4-e6f8-46bc-9798-3e8ab99f49d4","record":{"$ref":"https://inspirehep.net/api/authors/1068558"},"full_name":"Frankenfeld, Ulrich Michael","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"FRANCANFALDu"},{"ids":[{"value":"INSPIRE-00548353","schema":"INSPIRE ID"},{"value":"0000-0003-0966-4279","schema":"ORCID"}],"uuid":"dd7a1e25-9239-4401-8b74-7233dbfeb9a5","record":{"$ref":"https://inspirehep.net/api/authors/1419004"},"full_name":"Fronze', Gabriele Gaetano","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"FRANSg","curated_relation":true},{"ids":[{"value":"INSPIRE-00289521","schema":"INSPIRE ID"}],"uuid":"c8a93c06-f126-4830-84f6-c36c20967bf3","record":{"$ref":"https://inspirehep.net/api/authors/1043480"},"full_name":"Fuchs, Ulrich","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"FACHu"},{"ids":[{"value":"INSPIRE-00179002","schema":"INSPIRE ID"}],"uuid":"963d5dd8-5513-447a-93c9-3ba8e9604345","record":{"$ref":"https://inspirehep.net/api/authors/1047780"},"full_name":"Furget, Christophe","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"FARGATc"},{"ids":[{"value":"INSPIRE-00419390","schema":"INSPIRE ID"}],"uuid":"2c6e05e0-97bd-426e-8592-db54125e6f38","record":{"$ref":"https://inspirehep.net/api/authors/1305557"},"full_name":"Furs, Artur","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"FARa"},{"ids":[{"value":"INSPIRE-00249181","schema":"INSPIRE ID"},{"value":"0000-0003-3531-1290","schema":"ORCID"}],"uuid":"3f693b34-7fd1-4ef0-a65c-8fb610f07192","record":{"$ref":"https://inspirehep.net/api/authors/1068559"},"full_name":"Fusco Girard, Mario","affiliations":[{"value":"Salerno U.","record":{"$ref":"https://inspirehep.net/api/institutions/903181"}},{"value":"INFN, Salerno","record":{"$ref":"https://inspirehep.net/api/institutions/905497"}}],"signature_block":"GARADm","curated_relation":true},{"ids":[{"value":"INSPIRE-00243865","schema":"INSPIRE ID"},{"value":"0000-0001-6122-4698","schema":"ORCID"}],"uuid":"ff3437b9-a08d-450b-95ec-48b31f379ffd","record":{"$ref":"https://inspirehep.net/api/authors/1009141"},"full_name":"Gaardhoeje, Jens Joergen","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"GARDAJj","curated_relation":true},{"ids":[{"value":"INSPIRE-00247151","schema":"INSPIRE ID"},{"value":"0000-0002-6314-7419","schema":"ORCID"}],"uuid":"3317dca1-e616-472d-8e51-636270b93bb4","record":{"$ref":"https://inspirehep.net/api/authors/1068802"},"full_name":"Gagliardi, Martino","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"GAGLARDm","curated_relation":true},{"ids":[{"value":"INSPIRE-00083116","schema":"INSPIRE ID"},{"value":"0000-0002-0019-9692","schema":"ORCID"}],"uuid":"811fa004-c82e-4bde-b00a-4c70437809d1","record":{"$ref":"https://inspirehep.net/api/authors/1009095"},"full_name":"Gago Medina, Alberto Martin","affiliations":[{"value":"Lima, Pont. U. Catolica","record":{"$ref":"https://inspirehep.net/api/institutions/907096"}}],"signature_block":"MADANa","curated_relation":true},{"uuid":"cbab9127-ca7c-461f-bb2f-c0bbafd862ac","record":{"$ref":"https://inspirehep.net/api/authors/1891740"},"full_name":"Gal, Arthur Willem Jean","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"GALa"},{"ids":[{"value":"INSPIRE-00563971","schema":"INSPIRE ID"},{"value":"0000-0001-5496-8533","schema":"ORCID"}],"uuid":"547f1289-2fd9-48ec-b764-6cf771070e4a","record":{"$ref":"https://inspirehep.net/api/authors/1453235"},"full_name":"Duarte Galvan, Carlos","affiliations":[{"value":"Sinaloa U.","record":{"$ref":"https://inspirehep.net/api/institutions/906916"}}],"signature_block":"GALVANc","curated_relation":true},{"ids":[{"value":"INSPIRE-00249171","schema":"INSPIRE ID"}],"uuid":"1f1f3bfd-7a6f-4925-9aa2-64b81afbb94d","record":{"$ref":"https://inspirehep.net/api/authors/1068560"},"full_name":"Ganoti, Paraskevi","affiliations":[{"value":"Athens U.","record":{"$ref":"https://inspirehep.net/api/institutions/902653"}}],"signature_block":"GANATp"},{"ids":[{"value":"INSPIRE-00247140","schema":"INSPIRE ID"}],"uuid":"3e21cf14-7800-4d4a-90ec-6570673216e6","record":{"$ref":"https://inspirehep.net/api/authors/1068803"},"full_name":"Garabatos Cuadrado, Jose","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"CADRADj"},{"ids":[{"value":"INSPIRE-00319408","schema":"INSPIRE ID"},{"value":"0000-0002-6847-8671","schema":"ORCID"}],"uuid":"f1281dcf-e661-47b3-b7db-d199b6330b97","record":{"$ref":"https://inspirehep.net/api/authors/1046469"},"full_name":"Garcia-solis, Edmundo Javier","affiliations":[{"value":"Chicago State U.","record":{"$ref":"https://inspirehep.net/api/institutions/910664"}}],"signature_block":"SALe","curated_relation":true},{"ids":[{"value":"INSPIRE-00564023","schema":"INSPIRE ID"},{"value":"0000-0002-8512-8219","schema":"ORCID"}],"uuid":"b9d8be48-d70a-4b7b-8bd7-bdd394e5e883","record":{"$ref":"https://inspirehep.net/api/authors/1453957"},"full_name":"Garg, Kunal","affiliations":[{"value":"Catania U.","record":{"$ref":"https://inspirehep.net/api/institutions/902721"}},{"value":"INFN, Catania","record":{"$ref":"https://inspirehep.net/api/institutions/902879"}}],"signature_block":"GARGk","curated_relation":true},{"ids":[{"value":"INSPIRE-00304950","schema":"INSPIRE ID"}],"uuid":"e17474de-7e3f-44f2-9730-f06a91041fa8","record":{"$ref":"https://inspirehep.net/api/authors/1062197"},"full_name":"Gargiulo, Corrado","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"GARGALc"},{"uuid":"6caf468e-cba4-4012-ba87-33b301efd379","record":{"$ref":"https://inspirehep.net/api/authors/2334521"},"full_name":"Garner, Katharina","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"GARNARk"},{"ids":[{"value":"INSPIRE-00386209","schema":"INSPIRE ID"},{"value":"0000-0001-9840-6460","schema":"ORCID"}],"uuid":"7f26c54a-1912-4e14-b81c-c69fdcd68ca7","record":{"$ref":"https://inspirehep.net/api/authors/1061723"},"full_name":"Gasik, Piotr Jan","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}},{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}}],"signature_block":"GASACp","curated_relation":true},{"ids":[{"value":"INSPIRE-00531301","schema":"INSPIRE ID"},{"value":"0000-0002-0015-6713","schema":"ORCID"}],"uuid":"b0de1e79-e23e-4392-8645-bc1180bd5f91","record":{"$ref":"https://inspirehep.net/api/authors/1388450"},"full_name":"Gauger, Erin Frances","affiliations":[{"value":"Texas U.","record":{"$ref":"https://inspirehep.net/api/institutions/903264"}}],"signature_block":"GAGARe","curated_relation":true},{"ids":[{"value":"INSPIRE-00227970","schema":"INSPIRE ID"}],"uuid":"01e37898-b96f-4473-b417-418d89739131","record":{"$ref":"https://inspirehep.net/api/authors/1008734"},"full_name":"De Leone Gay, Maria Beatriz","affiliations":[{"value":"Rio Grande do Sul U.","record":{"$ref":"https://inspirehep.net/api/institutions/903161"}}],"signature_block":"LANm"},{"ids":[{"value":"INSPIRE-00046404","schema":"INSPIRE ID"},{"value":"0000-0001-7382-1609","schema":"ORCID"}],"uuid":"c32aac69-0cca-4f3b-9022-adaa035ec4eb","record":{"$ref":"https://inspirehep.net/api/authors/1024093"},"full_name":"Germain, Marie","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"GARNANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00574434","schema":"INSPIRE ID"}],"uuid":"54ebf1df-62e0-4121-b78d-3b4803403f96","record":{"$ref":"https://inspirehep.net/api/authors/1488526"},"full_name":"Ghosh, Jhuma","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"GASj"},{"ids":[{"value":"INSPIRE-00181669","schema":"INSPIRE ID"}],"uuid":"fb4000fc-1005-4bd6-8847-44701a113c68","record":{"$ref":"https://inspirehep.net/api/authors/1065795"},"full_name":"Ghosh, Premomoy","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"GASp"},{"ids":[{"value":"INSPIRE-00385559","schema":"INSPIRE ID"}],"uuid":"4fe234f2-c945-43c7-8402-d0e8ef51a895","record":{"$ref":"https://inspirehep.net/api/authors/1008481"},"full_name":"Ghosh, Sanjay Kumar","affiliations":[{"value":"Bose Inst., Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/903456"}},{"value":"CAPSS, Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/912381"}}],"signature_block":"GASs"},{"ids":[{"value":"INSPIRE-00084690","schema":"INSPIRE ID"},{"value":"0000-0003-4167-7176","schema":"ORCID"}],"uuid":"8a7643a7-0d7f-4f25-8b7d-acd7f431ed27","record":{"$ref":"https://inspirehep.net/api/authors/1008440"},"full_name":"Gianotti, Paola","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"GANATp","curated_relation":true},{"ids":[{"value":"INSPIRE-00085080","schema":"INSPIRE ID"},{"value":"0000-0002-1383-6160","schema":"ORCID"}],"uuid":"16b85c2c-90f1-4acd-a1bb-32ccf440e003","record":{"$ref":"https://inspirehep.net/api/authors/1008273"},"full_name":"Giubellino, Paolo","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"GABALANp","curated_relation":true},{"ids":[{"value":"INSPIRE-00017284","schema":"INSPIRE ID"},{"value":"0000-0003-4358-5355","schema":"ORCID"}],"uuid":"9b4973c2-6629-4d5f-960e-dd4f8f7bb0cb","record":{"$ref":"https://inspirehep.net/api/authors/1052766"},"full_name":"Giubilato, Piero","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"GABALATp","curated_relation":true},{"ids":[{"value":"INSPIRE-00262357","schema":"INSPIRE ID"}],"uuid":"a4877407-86aa-42f7-8281-f0aa0e02ec7d","record":{"$ref":"https://inspirehep.net/api/authors/1008231"},"full_name":"Glassel, Peter","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"GLASALp"},{"ids":[{"value":"INSPIRE-00531313","schema":"INSPIRE ID"}],"uuid":"25e99696-a413-49b6-a8ac-4deb874f8482","record":{"$ref":"https://inspirehep.net/api/authors/1388453"},"full_name":"Gomez Coral, Diego Mauricio","affiliations":[{"value":"Mexico U.","record":{"$ref":"https://inspirehep.net/api/institutions/903003"}}],"signature_block":"CARALd"},{"ids":[{"value":"INSPIRE-00416173","schema":"INSPIRE ID"},{"value":"0000-0003-1529-4614","schema":"ORCID"}],"uuid":"c6c99393-0454-428c-afe4-9f65c6082ca5","record":{"$ref":"https://inspirehep.net/api/authors/1299606"},"full_name":"Gomez Ramirez, Andres","affiliations":[{"value":"Goethe U., Frankfurt, Inst. Inform.","record":{"$ref":"https://inspirehep.net/api/institutions/1392563"}}],"signature_block":"RANARa","curated_relation":true},{"ids":[{"value":"INSPIRE-00537090","schema":"INSPIRE ID"},{"value":"0000-0002-7607-3965","schema":"ORCID"}],"uuid":"1d7b1610-cc3d-46f5-9ec4-4ae3f0301517","record":{"$ref":"https://inspirehep.net/api/authors/1401476"},"full_name":"Gonzalez, Victor","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"GANSALv","curated_relation":true},{"ids":[{"value":"INSPIRE-00249119","schema":"INSPIRE ID"}],"uuid":"f6ed522c-8ca3-4d3a-ab81-c093e2281248","record":{"$ref":"https://inspirehep.net/api/authors/1068566"},"full_name":"Gonzalez Zamora, Pedro","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"GANSALp"},{"ids":[{"value":"INSPIRE-00262379","schema":"INSPIRE ID"}],"uuid":"9a233bad-9555-4d28-9554-aa70949d1f85","record":{"$ref":"https://inspirehep.net/api/authors/1071798"},"full_name":"Gorbunov, Sergey","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"GARBANAVs"},{"ids":[{"value":"INSPIRE-00185075","schema":"INSPIRE ID"}],"uuid":"155adca1-e043-406a-bca1-2e5246efe1b1","record":{"$ref":"https://inspirehep.net/api/authors/1032436"},"full_name":"Gorlich, Lidia Maria","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"GARLACHl"},{"ids":[{"value":"INSPIRE-00249102","schema":"INSPIRE ID"}],"uuid":"93f79382-b955-4e24-82e1-9c820adbd958","record":{"$ref":"https://inspirehep.net/api/authors/1068567"},"full_name":"Gotovac, Sven","affiliations":[{"value":"Split Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/909932"}}],"signature_block":"GATAVACs"},{"ids":[{"value":"INSPIRE-00086274","schema":"INSPIRE ID"}],"uuid":"044e425f-5fff-43ee-a5ac-c949aeb4ddc5","record":{"$ref":"https://inspirehep.net/api/authors/1007788"},"full_name":"Grabski, Varlen","affiliations":[{"value":"Mexico U.","record":{"$ref":"https://inspirehep.net/api/institutions/903003"}}],"signature_block":"GRABSCv"},{"ids":[{"value":"INSPIRE-00245450","schema":"INSPIRE ID"}],"uuid":"8cf9a1e5-c52b-42fb-8c71-6b40da12da85","record":{"$ref":"https://inspirehep.net/api/authors/1069001"},"full_name":"Graczykowski, Lukasz Kamil","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"GRACSACASCl"},{"ids":[{"value":"INSPIRE-00522271","schema":"INSPIRE ID"}],"uuid":"9baa6aa3-24c3-448e-8cad-7571b2b270f2","record":{"$ref":"https://inspirehep.net/api/authors/1377132"},"full_name":"Graham, Katie Leanne","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"GRANk"},{"ids":[{"value":"INSPIRE-00544164","schema":"INSPIRE ID"}],"uuid":"0ff08e8f-2288-4df4-a576-5359c99afcf0","record":{"$ref":"https://inspirehep.net/api/authors/1052789"},"full_name":"Greiner, Leo Clifford","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"GRANARl"},{"ids":[{"value":"INSPIRE-00247138","schema":"INSPIRE ID"},{"value":"0000-0003-0562-9820","schema":"ORCID"}],"uuid":"3cb167e7-9a18-4299-9ff4-ef1d262cfb4b","record":{"$ref":"https://inspirehep.net/api/authors/1068804"},"full_name":"Grelli, Alessandro","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"GRALa","curated_relation":true},{"ids":[{"value":"INSPIRE-00249065","schema":"INSPIRE ID"}],"uuid":"b178c56f-e97f-4d1e-bfa6-ee9ffa7e05a2","record":{"$ref":"https://inspirehep.net/api/authors/1068571"},"full_name":"Grigoras, Costin","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"GRAGARc"},{"ids":[{"value":"INSPIRE-00262389","schema":"INSPIRE ID"}],"uuid":"f4103a68-eaf7-4d46-b8ca-4b80ac356af0","record":{"$ref":"https://inspirehep.net/api/authors/1007532"},"full_name":"Grigoryev, Vladislav","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"GRAGARAFv"},{"ids":[{"value":"INSPIRE-00249053","schema":"INSPIRE ID"}],"uuid":"feaaf791-4f65-457c-95e4-1ec4ac0b3add","record":{"$ref":"https://inspirehep.net/api/authors/1068572"},"full_name":"Grigoryan, Ara","affiliations":[{"value":"Yerevan Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903361"}}],"signature_block":"GRAGARANa"},{"ids":[{"value":"INSPIRE-00262398","schema":"INSPIRE ID"},{"value":"0000-0002-0658-5949","schema":"ORCID"}],"uuid":"552d4066-a150-405d-844c-c17da76d9fca","record":{"$ref":"https://inspirehep.net/api/authors/1007530"},"full_name":"Grigoryan, Smbat","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"GRAGARANs","curated_relation":true},{"uuid":"e1a56a09-dc16-4837-9edf-936a52a758b0","record":{"$ref":"https://inspirehep.net/api/authors/1891745"},"full_name":"Groettvik, Ola Slettevoll","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"GRATVACo"},{"ids":[{"value":"INSPIRE-00537113","schema":"INSPIRE ID"}],"uuid":"ab1890d0-e1d0-487b-bc7a-cd7f837ef42f","record":{"$ref":"https://inspirehep.net/api/authors/1401479"},"full_name":"Gronefeld, Julius Maximilian","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"GRANAFALDj"},{"ids":[{"value":"INSPIRE-00577566","schema":"INSPIRE ID"},{"value":"0000-0002-1469-9022","schema":"ORCID"}],"uuid":"e7b96ce8-813c-4593-9a67-53c01dd0de2f","record":{"$ref":"https://inspirehep.net/api/authors/1495667"},"full_name":"Grosa, Fabrizio","affiliations":[{"value":"Turin Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/903296"}}],"signature_block":"GRASf","curated_relation":true},{"ids":[{"value":"INSPIRE-00247126","schema":"INSPIRE ID"},{"value":"0000-0001-8372-5135","schema":"ORCID"}],"uuid":"38c6054a-b191-4c67-95b7-488d5df323d8","record":{"$ref":"https://inspirehep.net/api/authors/1068805"},"full_name":"Grosse-oetringhaus, Jan Fiete","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"GRASj","curated_relation":true},{"ids":[{"value":"INSPIRE-00262426","schema":"INSPIRE ID"}],"uuid":"bd93993c-8c66-4ba2-a2ee-8072340d941e","record":{"$ref":"https://inspirehep.net/api/authors/1071801"},"full_name":"Grosso, Raffaele","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"GRASr"},{"ids":[{"value":"INSPIRE-00262443","schema":"INSPIRE ID"}],"uuid":"45a2468c-18c9-48a4-a9e5-03b3619aa157","record":{"$ref":"https://inspirehep.net/api/authors/1048534"},"full_name":"Guernane, Rachid","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"GARNANr"},{"ids":[{"value":"INSPIRE-00249016","schema":"INSPIRE ID"},{"value":"0000-0003-3187-7051","schema":"ORCID"}],"uuid":"9afdf38f-9baa-47dc-99ad-6c6e597d4c5f","record":{"$ref":"https://inspirehep.net/api/authors/1068576"},"full_name":"Guerzoni, Barbara","affiliations":[{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"GARSANb","curated_relation":true},{"ids":[{"value":"INSPIRE-00650352","schema":"INSPIRE ID"}],"uuid":"1dc16e57-7268-4f01-b656-a22dfbf35973","record":{"$ref":"https://inspirehep.net/api/authors/1615561"},"full_name":"Guittiere, Manuel","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"GATARm"},{"ids":[{"value":"INSPIRE-00039494","schema":"INSPIRE ID"}],"uuid":"3e5a91d8-4b4f-4261-942e-20607d58787a","record":{"$ref":"https://inspirehep.net/api/authors/1030275"},"full_name":"Gulbrandsen, Kristjan Herlache","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"GALBRANDSANk"},{"ids":[{"value":"INSPIRE-00033137","schema":"INSPIRE ID"},{"value":"0000-0002-6769-599X","schema":"ORCID"}],"uuid":"dc10b430-e9e5-4fed-b237-b13354b5e4fd","record":{"$ref":"https://inspirehep.net/api/authors/1037590"},"full_name":"Gunji, Taku","affiliations":[{"value":"Tokyo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903273"}}],"signature_block":"GANJt","curated_relation":true},{"ids":[{"value":"INSPIRE-00181730","schema":"INSPIRE ID"},{"value":"0000-0001-6178-648X","schema":"ORCID"}],"uuid":"e9fc389e-815f-44fe-a915-dd5f23aaab8f","record":{"$ref":"https://inspirehep.net/api/authors/1233226"},"full_name":"Gupta, Anik","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"GAPTa","curated_relation":true},{"ids":[{"value":"INSPIRE-00254573","schema":"INSPIRE ID"},{"value":"0000-0001-7474-0755","schema":"ORCID"}],"uuid":"1b91c40b-06a5-405f-88d7-42d46213ba42","record":{"$ref":"https://inspirehep.net/api/authors/1068577"},"full_name":"Gupta, Ramni","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"GAPTr","curated_relation":true},{"ids":[{"value":"INSPIRE-00563805","schema":"INSPIRE ID"}],"uuid":"8c562df0-66b3-4926-bc35-2fddb9023cfd","record":{"$ref":"https://inspirehep.net/api/authors/1072805"},"full_name":"Bautista Guzman, Irais","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"GASNANi"},{"ids":[{"value":"INSPIRE-00382877","schema":"INSPIRE ID"},{"value":"0000-0003-3497-3938","schema":"ORCID"}],"uuid":"73cb09e3-3c1b-45e2-b92f-efdd06c7801d","record":{"$ref":"https://inspirehep.net/api/authors/1249497"},"full_name":"Haake, Rudiger","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}},{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"HACr","curated_relation":true},{"ids":[{"value":"INSPIRE-00658586","schema":"INSPIRE ID"}],"uuid":"666065a5-f579-4e1d-8357-caf01654646f","record":{"$ref":"https://inspirehep.net/api/authors/1643519"},"full_name":"Habib, Michael Karim","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"HABABm"},{"ids":[{"value":"INSPIRE-00244486","schema":"INSPIRE ID"},{"value":"0000-0002-9336-5169","schema":"ORCID"}],"uuid":"3b3a0703-8c0d-46d4-a685-4ecad1b9d3f9","record":{"$ref":"https://inspirehep.net/api/authors/1068806"},"full_name":"Hadjidakis, Cynthia Marie","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"HADJADACc","curated_relation":true},{"ids":[{"value":"INSPIRE-00088248","schema":"INSPIRE ID"},{"value":"0000-0003-3808-7917","schema":"ORCID"}],"uuid":"1a4a71ef-a4f1-4dc0-98d1-37a722549463","record":{"$ref":"https://inspirehep.net/api/authors/1006881"},"full_name":"Hamagaki, Hideki","affiliations":[{"value":"Nagasaki Inst. Appl. Sci.","record":{"$ref":"https://inspirehep.net/api/institutions/906626"}}],"signature_block":"HANAGACh","curated_relation":true},{"ids":[{"value":"INSPIRE-00262460","schema":"INSPIRE ID"},{"value":"0000-0002-2268-7830","schema":"ORCID"}],"uuid":"4b8d5bb9-017f-405b-9185-43bb5970d1a9","record":{"$ref":"https://inspirehep.net/api/authors/1052239"},"full_name":"Hamar, Gergoe","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"HANARg","curated_relation":true},{"ids":[{"value":"INSPIRE-00655672","schema":"INSPIRE ID"}],"uuid":"8de4d2d7-b319-41cf-b18a-123a3b1af277","record":{"$ref":"https://inspirehep.net/api/authors/1632410"},"full_name":"Hamid, Mohammed","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"HANADm"},{"ids":[{"value":"INSPIRE-00653583","schema":"INSPIRE ID"},{"value":"0000-0003-4518-3528","schema":"ORCID"}],"uuid":"1f5ec95d-a2c7-4788-8e7c-03e51a3eec7f","record":{"$ref":"https://inspirehep.net/api/authors/1627739"},"full_name":"Hannigan, Ryan Patrick","affiliations":[{"value":"Texas U.","record":{"$ref":"https://inspirehep.net/api/institutions/903264"}}],"signature_block":"HANAGANr","curated_relation":true},{"ids":[{"value":"INSPIRE-00539842","schema":"INSPIRE ID"}],"uuid":"57c3c819-ccc5-45dc-a323-0a6e642aa6fd","record":{"$ref":"https://inspirehep.net/api/authors/1259282"},"full_name":"Haque, Md Rihan","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"HAGm"},{"ids":[{"value":"INSPIRE-00649693","schema":"INSPIRE ID"}],"uuid":"bab41857-4eb4-4088-ab0a-fc7639be6ccc","record":{"$ref":"https://inspirehep.net/api/authors/1614237"},"full_name":"Harlenderova, Alena","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"HARLANDARAVa"},{"ids":[{"value":"INSPIRE-00301628","schema":"INSPIRE ID"},{"value":"0000-0002-8535-3061","schema":"ORCID"}],"uuid":"aa02fb77-a1cc-499c-b275-bc79d42c53f3","record":{"$ref":"https://inspirehep.net/api/authors/1006644"},"full_name":"Harris, John William","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"HARj","curated_relation":true},{"ids":[{"value":"INSPIRE-00245718","schema":"INSPIRE ID"}],"uuid":"17c297cc-71fa-4650-b163-7a649f4fa51b","record":{"$ref":"https://inspirehep.net/api/authors/1068968"},"full_name":"Harton, Austin Vincent","affiliations":[{"value":"Chicago State U.","record":{"$ref":"https://inspirehep.net/api/institutions/910664"}}],"signature_block":"HARTANa"},{"uuid":"bf04e32e-d895-480f-8774-6a9eca28b5e7","record":{"$ref":"https://inspirehep.net/api/authors/1891746"},"full_name":"Hasenbichler, Jan Anton","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"HASANBACHLARj"},{"ids":[{"value":"INSPIRE-00572743","schema":"INSPIRE ID"}],"uuid":"d09f3d92-33d0-4562-b95e-097892550008","record":{"$ref":"https://inspirehep.net/api/authors/1484784"},"full_name":"Hassan, Hadi","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"HASANh"},{"ids":[{"value":"INSPIRE-00244493","schema":"INSPIRE ID"},{"value":"0000-0002-7638-2047","schema":"ORCID"}],"uuid":"6cf56a28-5535-4951-9007-3b8fb3328939","record":{"$ref":"https://inspirehep.net/api/authors/1006492"},"full_name":"Hatzifotiadou, Despina","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"HATSAFATADd","curated_relation":true},{"uuid":"66d12c04-7726-48bd-bfd5-f1ae8e01e447","record":{"$ref":"https://inspirehep.net/api/authors/1891747"},"full_name":"Hauer, Philip","affiliations":[{"value":"Bonn U., HISKP","record":{"$ref":"https://inspirehep.net/api/institutions/908572"}}],"signature_block":"HARp"},{"ids":[{"value":"INSPIRE-00361149","schema":"INSPIRE ID"}],"uuid":"177c19bc-07b3-4884-b4db-8c7e62f3ec75","record":{"$ref":"https://inspirehep.net/api/authors/1204835"},"full_name":"Hayashi, Shinichi","affiliations":[{"value":"Tokyo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903273"}}],"signature_block":"HYASs"},{"ids":[{"value":"INSPIRE-00245584","schema":"INSPIRE ID"},{"value":"0000-0002-9083-4484","schema":"ORCID"}],"uuid":"1aa4ea54-2ac0-44b0-aafc-bf211bef14f7","record":{"$ref":"https://inspirehep.net/api/authors/1068984"},"full_name":"Heckel, Stefan Thomas","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"HACALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00560290","schema":"INSPIRE ID"}],"uuid":"19ebb8d7-67d4-4be2-b507-47543437c8cf","record":{"$ref":"https://inspirehep.net/api/authors/1428607"},"full_name":"Hellbar, Ernst","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"HALBARe"},{"ids":[{"value":"INSPIRE-00089682","schema":"INSPIRE ID"},{"value":"0000-0002-9335-9076","schema":"ORCID"}],"uuid":"cadc17b0-8ea5-451c-a937-dd8928a58934","record":{"$ref":"https://inspirehep.net/api/authors/1006250"},"full_name":"Helstrup, Haavard","affiliations":[{"value":"Bergen Coll. Higher Educ.","record":{"$ref":"https://inspirehep.net/api/institutions/907515"}}],"signature_block":"HALSTRAPh","curated_relation":true},{"ids":[{"value":"INSPIRE-00248972","schema":"INSPIRE ID"}],"uuid":"a2721490-f503-4a20-b485-34e1d22ffc3c","record":{"$ref":"https://inspirehep.net/api/authors/1068583"},"full_name":"Herghelegiu, Andrei Ionut","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"HARGALAGa"},{"ids":[{"value":"INSPIRE-00649608","schema":"INSPIRE ID"}],"uuid":"dac463a9-5068-45a0-901b-30029e9afd7a","record":{"$ref":"https://inspirehep.net/api/authors/1614231"},"full_name":"Gonzalez Hernandez, Emma","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"GANSALe"},{"ids":[{"value":"INSPIRE-00089895","schema":"INSPIRE ID"}],"uuid":"d01c3a87-7c02-447e-8d6e-dbdc72027299","record":{"$ref":"https://inspirehep.net/api/authors/1006138"},"full_name":"Herrera Corral, Gerardo Antonio","affiliations":[{"value":"CINVESTAV, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903002"}}],"signature_block":"CARALg"},{"ids":[{"value":"INSPIRE-00564065","schema":"INSPIRE ID"}],"uuid":"39e4f407-eb45-453e-a25b-194c850eb1b3","record":{"$ref":"https://inspirehep.net/api/authors/1453960"},"full_name":"Herrmann, Florian","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"HARNANf"},{"ids":[{"value":"INSPIRE-00080364","schema":"INSPIRE ID"}],"uuid":"c41bc06c-20a4-48b7-8e64-682a900ce058","record":{"$ref":"https://inspirehep.net/api/authors/1010374"},"full_name":"Hetland, Kristin Fanebust","affiliations":[{"value":"Bergen Coll. Higher Educ.","record":{"$ref":"https://inspirehep.net/api/institutions/907515"}}],"signature_block":"HATLADk"},{"ids":[{"value":"INSPIRE-00271127","schema":"INSPIRE ID"},{"value":"0000-0002-5822-9356","schema":"ORCID"}],"uuid":"737ddfff-0da0-45b4-8889-242decb0e06b","record":{"$ref":"https://inspirehep.net/api/authors/1029867"},"full_name":"Hilden, Timo Eero","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"HALDANt","curated_relation":true},{"ids":[{"value":"INSPIRE-00507591","schema":"INSPIRE ID"}],"uuid":"ec62892c-3afe-49b3-922b-2d340869b7a0","record":{"$ref":"https://inspirehep.net/api/authors/1005994"},"full_name":"Hillemanns, Hartmut","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"HALANANh"},{"ids":[{"value":"INSPIRE-00575031","schema":"INSPIRE ID"},{"value":"0000-0003-4647-4159","schema":"ORCID"}],"uuid":"435e1ec0-263e-4d6b-afc9-5d6fbaf73cb8","record":{"$ref":"https://inspirehep.net/api/authors/1489768"},"full_name":"Hills, Christopher","affiliations":[{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}}],"signature_block":"HALc","curated_relation":true},{"ids":[{"value":"INSPIRE-00262496","schema":"INSPIRE ID"},{"value":"0000-0003-4562-2922","schema":"ORCID"}],"uuid":"8a037031-9548-4620-a5bb-9f5245278be4","record":{"$ref":"https://inspirehep.net/api/authors/1030077"},"full_name":"Hippolyte, Boris","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"HAPALATb","curated_relation":true},{"ids":[{"value":"INSPIRE-00580270","schema":"INSPIRE ID"}],"uuid":"f97766f8-97ad-48a7-bf7c-eabbfb42fcd6","record":{"$ref":"https://inspirehep.net/api/authors/1502527"},"full_name":"Hohlweger, Bernhard","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"HALWAGARb","curated_relation":true},{"ids":[{"value":"INSPIRE-00548374","schema":"INSPIRE ID"}],"uuid":"b03d19d3-f035-4f28-809e-4b4be9b4f407","record":{"$ref":"https://inspirehep.net/api/authors/1419007"},"full_name":"Horak, David","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"HARACd"},{"ids":[{"value":"INSPIRE-00584070","schema":"INSPIRE ID"}],"uuid":"76213fbc-4d33-4869-b1b7-0e9ea080ba4d","record":{"$ref":"https://inspirehep.net/api/authors/1510842"},"full_name":"Hornung, Sebastian","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"HARNANGs"},{"ids":[{"value":"INSPIRE-00522280","schema":"INSPIRE ID"}],"uuid":"fd3ebacf-35e6-4777-8fcf-a2a87e4745a9","record":{"$ref":"https://inspirehep.net/api/authors/1377133"},"full_name":"Hosokawa, Ritsuya","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"HASACr"},{"ids":[{"value":"INSPIRE-00091290","schema":"INSPIRE ID"}],"uuid":"50d64c09-9efb-49c1-98c1-c70bd3671872","record":{"$ref":"https://inspirehep.net/api/authors/1233263"},"full_name":"Hristov, Peter Zahariev","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"HRASTAVp"},{"ids":[{"value":"INSPIRE-00655302","schema":"INSPIRE ID"}],"uuid":"c5e02e09-9b2f-453c-9091-b54250c24a52","record":{"$ref":"https://inspirehep.net/api/authors/1631289"},"full_name":"Huang, Chun-lu","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"HANGc"},{"ids":[{"value":"INSPIRE-00564077","schema":"INSPIRE ID"}],"uuid":"e8e09420-d67b-48da-8f66-7f7f89f43e35","record":{"$ref":"https://inspirehep.net/api/authors/1453961"},"full_name":"Hughes, Charles","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"HAGc","curated_relation":true},{"ids":[{"value":"INSPIRE-00658596","schema":"INSPIRE ID"}],"uuid":"05370009-2df7-43e0-9139-2637f2261dcd","record":{"$ref":"https://inspirehep.net/api/authors/1643520"},"full_name":"Huhn, Patrick","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"HANp"},{"ids":[{"value":"INSPIRE-00091603","schema":"INSPIRE ID"},{"value":"0000-0003-1008-5119","schema":"ORCID"}],"uuid":"66a009b5-2e36-4186-917c-76c74d1ae1d3","record":{"$ref":"https://inspirehep.net/api/authors/1005285"},"full_name":"Humanic, Thomas","affiliations":[{"value":"Ohio State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903092"}}],"signature_block":"HANANACt","curated_relation":true},{"ids":[{"value":"INSPIRE-00579961","schema":"INSPIRE ID"}],"uuid":"628f72d8-02fd-42c6-a188-b8e8c7beb7a3","record":{"$ref":"https://inspirehep.net/api/authors/1501364"},"full_name":"Hushnud, Hushnud","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"HASNADh"},{"uuid":"97436eac-1511-45ee-b1a5-bf9d2be6b6a5","record":{"$ref":"https://inspirehep.net/api/authors/1891750"},"full_name":"Husova, Lucia Anna","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"HASAVl"},{"ids":[{"value":"INSPIRE-00416277","schema":"INSPIRE ID"}],"uuid":"038db321-8a89-4429-8dbe-11e5c473af97","record":{"$ref":"https://inspirehep.net/api/authors/1299608"},"full_name":"Hussain, Nur","affiliations":[{"value":"Gauhati U.","record":{"$ref":"https://inspirehep.net/api/institutions/903780"}}],"signature_block":"HASANn"},{"ids":[{"value":"INSPIRE-00657490","schema":"INSPIRE ID"}],"uuid":"7b6c3f59-304f-43da-be0d-6cd2fd0810c0","record":{"$ref":"https://inspirehep.net/api/authors/1637309"},"full_name":"Hussain, Syed Asad","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"HASANs"},{"ids":[{"value":"INSPIRE-00507708","schema":"INSPIRE ID"},{"value":"0000-0002-4951-5756","schema":"ORCID"}],"uuid":"9e598d27-f34f-4f92-a02c-4ac80d63b386","record":{"$ref":"https://inspirehep.net/api/authors/1343704"},"full_name":"Hussain, Tahir","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"HASANt","curated_relation":true},{"ids":[{"value":"INSPIRE-00382970","schema":"INSPIRE ID"},{"value":"0000-0002-1488-4009","schema":"ORCID"}],"uuid":"7ecf04ee-9cb9-4d80-a6d0-5bf6a567f51d","record":{"$ref":"https://inspirehep.net/api/authors/1249499"},"full_name":"Hutter, Dirk","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"HATARd","curated_relation":true},{"ids":[{"value":"INSPIRE-00091772","schema":"INSPIRE ID"}],"uuid":"bcf5713a-ca89-46ce-8b57-d358634f8f48","record":{"$ref":"https://inspirehep.net/api/authors/1005203"},"full_name":"Hwang, Dae Sung","affiliations":[{"value":"Sejong U.","record":{"$ref":"https://inspirehep.net/api/institutions/906653"}}],"signature_block":"HWANGd"},{"ids":[{"value":"INSPIRE-00651329","schema":"INSPIRE ID"}],"uuid":"efa3536b-4de4-4957-a368-c5479e9bed0d","record":{"$ref":"https://inspirehep.net/api/authors/1618293"},"full_name":"Iddon, James Philip","affiliations":[{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}},{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"IDANj"},{"ids":[{"value":"INSPIRE-00248935","schema":"INSPIRE ID"}],"uuid":"2b15306b-e844-4269-84c5-71832587b901","record":{"$ref":"https://inspirehep.net/api/authors/1068589"},"full_name":"Ilkaev, Radiy","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"ILCAFr"},{"ids":[{"value":"INSPIRE-00241821","schema":"INSPIRE ID"}],"uuid":"19310c41-787b-4ca8-a01d-44809b3318b1","record":{"$ref":"https://inspirehep.net/api/authors/1068395"},"full_name":"Inaba, Motoi","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"INABm"},{"ids":[{"value":"INSPIRE-00250300","schema":"INSPIRE ID"}],"uuid":"2cb6a08b-5785-4e5c-a3be-16f6f207fba9","record":{"$ref":"https://inspirehep.net/api/authors/1004915"},"full_name":"Ippolitov, Mikhail","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"IPALATAVm"},{"ids":[{"value":"INSPIRE-00564099","schema":"INSPIRE ID"}],"uuid":"af525216-804b-43ac-985a-db2c44af9d92","record":{"$ref":"https://inspirehep.net/api/authors/2012172"},"full_name":"Islam, Md Samsul","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"ISLANm"},{"ids":[{"value":"INSPIRE-00262538","schema":"INSPIRE ID"}],"uuid":"bc318124-05e7-4bb7-89d9-5c4adf0f9e0d","record":{"$ref":"https://inspirehep.net/api/authors/1004743"},"full_name":"Ivanov, Marian","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"IVANAVm"},{"ids":[{"value":"INSPIRE-00262542","schema":"INSPIRE ID"}],"uuid":"b85182c9-111e-42e7-9bb5-990d6a74a79f","record":{"$ref":"https://inspirehep.net/api/authors/1004628"},"full_name":"Ivanov, Vladimir","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"IVANAVv"},{"ids":[{"value":"INSPIRE-00506818","schema":"INSPIRE ID"}],"uuid":"f201f74c-901a-46a5-b91a-f5a4b40d36e1","record":{"$ref":"https://inspirehep.net/api/authors/1343705"},"full_name":"Izucheev, Vladimir","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"ISACAFv"},{"ids":[{"value":"INSPIRE-00155696","schema":"INSPIRE ID"}],"uuid":"5efce8de-0734-4a69-9a5a-78e4fca1e316","record":{"$ref":"https://inspirehep.net/api/authors/1004664"},"full_name":"Jacak, Barbara","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"JACACb"},{"ids":[{"value":"INSPIRE-00548380","schema":"INSPIRE ID"},{"value":"0000-0002-3066-855X","schema":"ORCID"}],"uuid":"4e2ffe71-1ff5-4511-89e0-2cba29161bc6","record":{"$ref":"https://inspirehep.net/api/authors/1419008"},"full_name":"Jacazio, Nicolo","affiliations":[{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"JACASn","curated_relation":true},{"ids":[{"value":"INSPIRE-00181871","schema":"INSPIRE ID"},{"value":"0000-0001-9980-5199","schema":"ORCID"}],"uuid":"4b859ae4-189f-43a9-99c1-b00a6c77e88f","record":{"$ref":"https://inspirehep.net/api/authors/1233264"},"full_name":"Jacobs, Peter Martin","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"JACABp","curated_relation":true},{"ids":[{"value":"INSPIRE-00531323","schema":"INSPIRE ID"},{"value":"0000-0002-5225-2803","schema":"ORCID"}],"uuid":"480da811-b939-4dd1-8bb4-27c41482d220","record":{"$ref":"https://inspirehep.net/api/authors/1388454"},"full_name":"Jadhav, Manoj Bhanudas","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"JADAVm","curated_relation":true},{"ids":[{"value":"INSPIRE-00522452","schema":"INSPIRE ID"}],"uuid":"f13a7401-ee40-424d-a3c4-381ba244209c","record":{"$ref":"https://inspirehep.net/api/authors/1377290"},"full_name":"Jadlovska, Slavka","affiliations":[{"value":"Kosice Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905007"}}],"signature_block":"JADLAVSCs"},{"ids":[{"value":"INSPIRE-00537120","schema":"INSPIRE ID"}],"uuid":"90f189c9-3ade-4200-8695-22bdc9212673","record":{"$ref":"https://inspirehep.net/api/authors/1401480"},"full_name":"Jadlovsky, Jan","affiliations":[{"value":"Kosice Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905007"}}],"signature_block":"JADLAVSCYj"},{"ids":[{"value":"INSPIRE-00581977","schema":"INSPIRE ID"}],"uuid":"0a524917-22df-4675-86a1-97ddd7543ebe","record":{"$ref":"https://inspirehep.net/api/authors/1507943"},"full_name":"Jaelani, Syaefudin","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"JALANs"},{"ids":[{"value":"INSPIRE-00383021","schema":"INSPIRE ID"}],"uuid":"463e4b21-ac5c-416a-92bc-0e312742f61c","record":{"$ref":"https://inspirehep.net/api/authors/1075154"},"full_name":"Jahnke, Cristiane","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"JANCc"},{"ids":[{"value":"INSPIRE-00537133","schema":"INSPIRE ID"}],"uuid":"9ea51390-444f-42bc-a84e-b65960d6c8cc","record":{"$ref":"https://inspirehep.net/api/authors/1401481"},"full_name":"Jakubowska, Monika Joanna","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"JACABASCm"},{"ids":[{"value":"INSPIRE-00244548","schema":"INSPIRE ID"}],"uuid":"4c5ef02e-0c58-470c-93a7-05580cfa394d","record":{"$ref":"https://inspirehep.net/api/authors/1069013"},"full_name":"Janik, Malgorzata Anna","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"JANACm"},{"ids":[{"value":"INSPIRE-00578879","schema":"INSPIRE ID"}],"uuid":"62cdb806-cf16-4455-bc33-d788c45169b5","record":{"$ref":"https://inspirehep.net/api/authors/1498422"},"full_name":"Jercic, Marko","affiliations":[{"value":"Zagreb U.","record":{"$ref":"https://inspirehep.net/api/institutions/903367"}}],"signature_block":"JARCACm"},{"ids":[{"value":"INSPIRE-00655687","schema":"INSPIRE ID"}],"uuid":"4020a99d-c2fd-4889-9599-ad0689cc5638","record":{"$ref":"https://inspirehep.net/api/authors/1933539"},"full_name":"Jevons, Oliver Thomas","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"JAFANo"},{"ids":[{"value":"INSPIRE-00355862","schema":"INSPIRE ID"}],"uuid":"7026e50d-d3d4-45a1-a773-0a11ff59903d","record":{"$ref":"https://inspirehep.net/api/authors/1091328"},"full_name":"Jimenez Bustamante, Raul Tonatiuh","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"BASTANANTr"},{"ids":[{"value":"INSPIRE-00651754","schema":"INSPIRE ID"}],"uuid":"23e26fcc-188e-4b41-814b-7db4507f9233","record":{"$ref":"https://inspirehep.net/api/authors/1621049"},"full_name":"Jin, Muqing","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"JANm"},{"uuid":"859d4f70-197a-42b1-9370-01281b9d9f2a","record":{"$ref":"https://inspirehep.net/api/authors/1891754"},"full_name":"Jonas, Florian","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}},{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"JANf"},{"ids":[{"value":"INSPIRE-00181937","schema":"INSPIRE ID"}],"uuid":"e2aa13ca-a2cd-416e-becd-3669cde24558","record":{"$ref":"https://inspirehep.net/api/authors/1233267"},"full_name":"Jones, Peter Graham","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"JANp"},{"ids":[{"value":"INSPIRE-00250331","schema":"INSPIRE ID"}],"uuid":"d363fdf5-fc12-4fa3-ad9b-a8835b326121","record":{"$ref":"https://inspirehep.net/api/authors/1004012"},"full_name":"Jusko, Anton","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"JASCa"},{"ids":[{"value":"INSPIRE-00247100","schema":"INSPIRE ID"},{"value":"0000-0002-0559-6697","schema":"ORCID"}],"uuid":"01fc763c-6a28-47f1-b128-84eedf92a19a","record":{"$ref":"https://inspirehep.net/api/authors/1068809"},"full_name":"Kalinak, Peter","affiliations":[{"value":"Kosice, IEF","record":{"$ref":"https://inspirehep.net/api/institutions/902935"}}],"signature_block":"CALANACp","curated_relation":true},{"ids":[{"value":"INSPIRE-00248849","schema":"INSPIRE ID"},{"value":"0000-0001-6907-0486","schema":"ORCID"}],"uuid":"1751d5e2-00e9-44d2-a28b-23fed4df1e6d","record":{"$ref":"https://inspirehep.net/api/authors/1068600"},"full_name":"Kalweit, Alexander Philipp","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CALWATa","curated_relation":true},{"ids":[{"value":"INSPIRE-00241999","schema":"INSPIRE ID"}],"uuid":"aee01d04-098b-4142-a2a7-85d7a378feef","record":{"$ref":"https://inspirehep.net/api/authors/1003732"},"full_name":"Kang, Ju Hwan","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANGj"},{"ids":[{"value":"INSPIRE-00248837","schema":"INSPIRE ID"}],"uuid":"e626fd8d-0328-44c1-8f7d-e66234c4492a","record":{"$ref":"https://inspirehep.net/api/authors/1068601"},"full_name":"Kaplin, Vladimir","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"CAPLANv"},{"ids":[{"value":"INSPIRE-00383167","schema":"INSPIRE ID"}],"uuid":"3bd6ee84-6036-494d-982f-8ef557fe37f1","record":{"$ref":"https://inspirehep.net/api/authors/1249529"},"full_name":"Kar, Somnath","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"CARs"},{"ids":[{"value":"INSPIRE-00245978","schema":"INSPIRE ID"},{"value":"0000-0001-6297-2532","schema":"ORCID"}],"uuid":"c5eaf5ec-20ba-4ea4-a795-eae3278cef47","record":{"$ref":"https://inspirehep.net/api/authors/1068938"},"full_name":"Karasu Uysal, Ayben","affiliations":[{"value":"Karatay U.","record":{"$ref":"https://inspirehep.net/api/institutions/1208779"}}],"signature_block":"USALa","curated_relation":true},{"ids":[{"value":"INSPIRE-00262581","schema":"INSPIRE ID"}],"uuid":"57eebe5c-7ef6-4c61-b39c-d87d68aa4343","record":{"$ref":"https://inspirehep.net/api/authors/1052826"},"full_name":"Karavichev, Oleg","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"CARAVACAVo"},{"ids":[{"value":"INSPIRE-00262593","schema":"INSPIRE ID"},{"value":"0000-0002-9355-6379","schema":"ORCID"}],"uuid":"e3a19764-7647-4541-bd8b-4c49caa44ec4","record":{"$ref":"https://inspirehep.net/api/authors/1052827"},"full_name":"Karavicheva, Tatiana","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"CARAVACAVt","curated_relation":true},{"ids":[{"value":"INSPIRE-00577574","schema":"INSPIRE ID"},{"value":"0000-0002-9057-9719","schema":"ORCID"}],"uuid":"31278809-16c0-4a0f-9436-6d3ea8a7e845","record":{"$ref":"https://inspirehep.net/api/authors/1495669"},"full_name":"Karczmarczyk, Przemyslaw","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CARCSNARCSACp","curated_relation":true},{"ids":[{"value":"INSPIRE-00248813","schema":"INSPIRE ID"}],"uuid":"262b3022-1b7c-4c37-a7ff-5b31f5793175","record":{"$ref":"https://inspirehep.net/api/authors/1068603"},"full_name":"Karpechev, Evgeny","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"CARPACAVe"},{"ids":[{"value":"INSPIRE-00248807","schema":"INSPIRE ID"}],"uuid":"618b7210-b6a0-47a5-b70f-5226fcb38145","record":{"$ref":"https://inspirehep.net/api/authors/1068604"},"full_name":"Kebschull, Udo Wolfgang","affiliations":[{"value":"Goethe U., Frankfurt, Inst. Inform.","record":{"$ref":"https://inspirehep.net/api/institutions/1392563"}}],"signature_block":"CABSALu"},{"ids":[{"value":"INSPIRE-00248795","schema":"INSPIRE ID"}],"uuid":"3b09fa16-4dba-400e-8b8d-ee7f59248efc","record":{"$ref":"https://inspirehep.net/api/authors/1068605"},"full_name":"Keidel, Ralf","affiliations":[{"value":"Fachhochsch., Worms","record":{"$ref":"https://inspirehep.net/api/institutions/911296"}}],"signature_block":"CADALr"},{"ids":[{"value":"INSPIRE-00216636","schema":"INSPIRE ID"}],"uuid":"bf6f4d0d-37bc-466e-bc95-f51149d60e12","record":{"$ref":"https://inspirehep.net/api/authors/1070566"},"full_name":"Keil, Markus","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CALm"},{"ids":[{"value":"INSPIRE-00095813","schema":"INSPIRE ID"}],"uuid":"7ba6e5a5-3a5e-4270-ae49-8516193d988b","record":{"$ref":"https://inspirehep.net/api/authors/1003144"},"full_name":"Ketzer, Bernhard Franz","affiliations":[{"value":"Bonn U., HISKP","record":{"$ref":"https://inspirehep.net/api/institutions/908572"}}],"signature_block":"CATSARb"},{"ids":[{"value":"INSPIRE-00539181","schema":"INSPIRE ID"}],"uuid":"a5914769-32a4-4955-8c73-a3438021698f","record":{"$ref":"https://inspirehep.net/api/authors/1403457"},"full_name":"Khabanova, Zhanna","affiliations":[{"value":"NIKHEF, Amsterdam","record":{"$ref":"https://inspirehep.net/api/institutions/903832"}}],"signature_block":"CABANAVz"},{"ids":[{"value":"INSPIRE-00655313","schema":"INSPIRE ID"}],"uuid":"a31dc4a0-aad8-4b14-9c92-dfa2fba21104","record":{"$ref":"https://inspirehep.net/api/authors/1631291"},"full_name":"Khan, Ahsan Mehmood","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"CANa"},{"ids":[{"value":"INSPIRE-00641195","schema":"INSPIRE ID"}],"uuid":"a9c644b3-7045-4d0d-b741-2503077471ea","record":{"$ref":"https://inspirehep.net/api/authors/1589958"},"full_name":"Khan, Shaista","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"CANs"},{"ids":[{"value":"INSPIRE-00243963","schema":"INSPIRE ID"}],"uuid":"8eb7dea1-b833-481a-9bde-58046063b37e","record":{"$ref":"https://inspirehep.net/api/authors/1068606"},"full_name":"Khan, Shuaib Ahmad","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"CANs"},{"ids":[{"value":"INSPIRE-00242036","schema":"INSPIRE ID"}],"uuid":"b88a0061-1e2a-40c8-ba7b-776556385719","record":{"$ref":"https://inspirehep.net/api/authors/1057836"},"full_name":"Khanzadeev, Alexei","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"CANSADAFa"},{"ids":[{"value":"INSPIRE-00095925","schema":"INSPIRE ID"}],"uuid":"6c707869-b24a-403c-89b0-2f3655573f2b","record":{"$ref":"https://inspirehep.net/api/authors/1003100"},"full_name":"Kharlov, Yury","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"CARLAVy"},{"ids":[{"value":"INSPIRE-00564120","schema":"INSPIRE ID"},{"value":"0000-0002-2724-668X","schema":"ORCID"}],"uuid":"a5dd4edd-62b0-49fd-9b2c-d4c51bc4a74e","record":{"$ref":"https://inspirehep.net/api/authors/1453966"},"full_name":"Khatun, Anisa","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"CATANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00564138","schema":"INSPIRE ID"},{"value":"0000-0003-0996-8547","schema":"ORCID"}],"uuid":"57b43e26-2f74-4888-9e88-8f11542b1be4","record":{"$ref":"https://inspirehep.net/api/authors/1453968"},"full_name":"Khuntia, Arvind","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}},{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"CANTa","curated_relation":true},{"ids":[{"value":"INSPIRE-00262606","schema":"INSPIRE ID"}],"uuid":"9fb61ec0-b48a-4abf-8d0e-e40cbedecb5c","record":{"$ref":"https://inspirehep.net/api/authors/1002996"},"full_name":"Kileng, Bjarte","affiliations":[{"value":"Bergen Coll. Higher Educ.","record":{"$ref":"https://inspirehep.net/api/institutions/907515"}}],"signature_block":"CALANGb"},{"ids":[{"value":"INSPIRE-00289772","schema":"INSPIRE ID"}],"uuid":"645f7d35-dfa0-4bb5-ba37-ff26207b96bd","record":{"$ref":"https://inspirehep.net/api/authors/1074394"},"full_name":"Kim, Beomkyu","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"CANb"},{"ids":[{"value":"INSPIRE-00645347","schema":"INSPIRE ID"}],"uuid":"0f58b56f-bd2a-4ac9-a115-317a6d98ec36","record":{"$ref":"https://inspirehep.net/api/authors/1602366"},"full_name":"Kim, Byungchul","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"CANb"},{"ids":[{"value":"INSPIRE-00548392","schema":"INSPIRE ID"}],"uuid":"c2c8d877-4c85-49d5-9ea5-a0c5c96a0340","record":{"$ref":"https://inspirehep.net/api/authors/1419009"},"full_name":"Kim, Daehyeok","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANd"},{"ids":[{"value":"INSPIRE-00242076","schema":"INSPIRE ID"}],"uuid":"f74cb0b8-21e3-4a21-a7ec-6d2a921305e9","record":{"$ref":"https://inspirehep.net/api/authors/1233218"},"full_name":"Kim, Dong Jo","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"CANd"},{"ids":[{"value":"INSPIRE-00256188","schema":"INSPIRE ID"},{"value":"0000-0003-1433-6018","schema":"ORCID"}],"uuid":"085c3733-f6eb-4ec3-a517-47419b09263c","record":{"$ref":"https://inspirehep.net/api/authors/1029167"},"full_name":"Kim, Eun Joo","affiliations":[{"value":"Chonbuk Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/908093"}}],"signature_block":"CANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00410042","schema":"INSPIRE ID"},{"value":"0000-0003-3746-5760","schema":"ORCID"}],"uuid":"c84c4a67-b383-481f-ae4c-5dac7a4721a1","record":{"$ref":"https://inspirehep.net/api/authors/1292946"},"full_name":"Kim, Hyeonjoong","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANh","curated_relation":true},{"uuid":"b0f73b49-a586-41b0-bddc-c969820e3bcc","record":{"$ref":"https://inspirehep.net/api/authors/1891462"},"full_name":"Kim, Jaehyun","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANj"},{"ids":[{"value":"INSPIRE-00243973","schema":"INSPIRE ID"}],"uuid":"5a6784b0-40bd-44a7-8cc9-dcd60bcef19f","record":{"$ref":"https://inspirehep.net/api/authors/1068607"},"full_name":"Kim, Jinsook","affiliations":[{"value":"Gangneung-Wonju Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/911966"}}],"signature_block":"CANj"},{"ids":[{"value":"INSPIRE-00564110","schema":"INSPIRE ID"}],"uuid":"90e9ca2f-f29a-4716-830b-91d1dd634435","record":{"$ref":"https://inspirehep.net/api/authors/1453965"},"full_name":"Kim, Jiyoung","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"CANj"},{"uuid":"129ca48c-bcfb-41b5-ae4e-6d6e4d83b4cd","record":{"$ref":"https://inspirehep.net/api/authors/1891759"},"full_name":"Kim, Jungeol","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANj"},{"ids":[{"value":"INSPIRE-00660670","schema":"INSPIRE ID"}],"uuid":"e71f89b4-3dbf-4945-8219-89665300d034","record":{"$ref":"https://inspirehep.net/api/authors/1648718"},"full_name":"Kim, Junlee","affiliations":[{"value":"Chonbuk Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/908093"}}],"signature_block":"CANj"},{"ids":[{"value":"INSPIRE-00568892","schema":"INSPIRE ID"},{"value":"0000-0002-0906-062X","schema":"ORCID"}],"uuid":"d5603662-cac0-4451-9c39-1773a63b9489","record":{"$ref":"https://inspirehep.net/api/authors/1471785"},"full_name":"Kim, Minjung","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"CANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00254770","schema":"INSPIRE ID"}],"uuid":"1360e9f1-2cb4-4409-ad66-aa57de62eaa5","record":{"$ref":"https://inspirehep.net/api/authors/1002926"},"full_name":"Kim, Se Yong","affiliations":[{"value":"Sejong U.","record":{"$ref":"https://inspirehep.net/api/institutions/906653"}}],"signature_block":"CANs"},{"ids":[{"value":"INSPIRE-00649356","schema":"INSPIRE ID"}],"uuid":"fbfd03f6-6b6b-4232-a545-1ae1528c3e09","record":{"$ref":"https://inspirehep.net/api/authors/1611765"},"full_name":"Kim, Taejun","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANt"},{"ids":[{"value":"INSPIRE-00361198","schema":"INSPIRE ID"}],"uuid":"6fe1a006-145e-4090-9dbe-e1c565d71a6f","record":{"$ref":"https://inspirehep.net/api/authors/1204920"},"full_name":"Kim, Taesoo","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CANt"},{"ids":[{"value":"INSPIRE-00250347","schema":"INSPIRE ID"}],"uuid":"923c52ee-c4b9-46fb-83fa-53644a9bc99b","record":{"$ref":"https://inspirehep.net/api/authors/1233271"},"full_name":"Kirsch, Stefan","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"CARSs"},{"ids":[{"value":"INSPIRE-00262045","schema":"INSPIRE ID"},{"value":"0000-0002-4808-419X","schema":"ORCID"}],"uuid":"2361c0a3-7ffd-4a9c-9f33-6083777ddd47","record":{"$ref":"https://inspirehep.net/api/authors/1233251"},"full_name":"Kisel, Ivan","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"CASALi","curated_relation":true},{"ids":[{"value":"INSPIRE-00262051","schema":"INSPIRE ID"},{"value":"0000-0002-8354-7786","schema":"ORCID"}],"uuid":"6580b0c7-0e47-4760-9970-626932ea5c96","record":{"$ref":"https://inspirehep.net/api/authors/1002778"},"full_name":"Kiselev, Sergey","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"CASALAFs","curated_relation":true},{"ids":[{"value":"INSPIRE-00182054","schema":"INSPIRE ID"}],"uuid":"410c5da4-d6d4-40b7-8157-35184c547eca","record":{"$ref":"https://inspirehep.net/api/authors/1029591"},"full_name":"Kisiel, Adam Ryszard","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"CASALa"},{"ids":[{"value":"INSPIRE-00050656","schema":"INSPIRE ID"},{"value":"0000-0002-5592-0758","schema":"ORCID"}],"uuid":"58832589-d02f-4e39-b641-a07015c39026","record":{"$ref":"https://inspirehep.net/api/authors/1021922"},"full_name":"Klay, Jennifer Lynn","affiliations":[{"value":"Cal. Poly.","record":{"$ref":"https://inspirehep.net/api/institutions/902706"}}],"signature_block":"CLYj","curated_relation":true},{"ids":[{"value":"INSPIRE-00506923","schema":"INSPIRE ID"}],"uuid":"55e05c7d-abdc-4d1e-a385-a45ce7bb12f9","record":{"$ref":"https://inspirehep.net/api/authors/1343706"},"full_name":"Klein, Carsten","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"CLANc"},{"ids":[{"value":"INSPIRE-00262064","schema":"INSPIRE ID"}],"uuid":"68a9ad70-07ed-4ee3-a24f-cb47397766f5","record":{"$ref":"https://inspirehep.net/api/authors/1037523"},"full_name":"Klein, Jochen","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"CLANj"},{"ids":[{"value":"INSPIRE-00325444","schema":"INSPIRE ID"},{"value":"0000-0003-2841-6553","schema":"ORCID"}],"uuid":"91cae35b-86c2-4a0e-a13a-d3e84d24a1ce","record":{"$ref":"https://inspirehep.net/api/authors/1002668"},"full_name":"Klein, Spencer Robert","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"CLANs","curated_relation":true},{"ids":[{"value":"INSPIRE-00003561","schema":"INSPIRE ID"},{"value":"0000-0002-7285-3411","schema":"ORCID"}],"uuid":"8dfef008-4d90-43bf-acca-becf56420c6b","record":{"$ref":"https://inspirehep.net/api/authors/1057838"},"full_name":"Klein-boesing, Christian","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"CLANc","curated_relation":true},{"ids":[{"value":"INSPIRE-00537149","schema":"INSPIRE ID"}],"uuid":"475210ce-bcf8-4b3a-8b9b-76b68eda9193","record":{"$ref":"https://inspirehep.net/api/authors/1401482"},"full_name":"Klewin, Sebastian","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"CLANs"},{"ids":[{"value":"INSPIRE-00250353","schema":"INSPIRE ID"}],"uuid":"02514c21-282a-4228-8d34-9918896f40d2","record":{"$ref":"https://inspirehep.net/api/authors/1002597"},"full_name":"Kluge, Alexander","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CLAGa"},{"ids":[{"value":"INSPIRE-00245547","schema":"INSPIRE ID"},{"value":"0000-0003-2471-9688","schema":"ORCID"}],"uuid":"bab9f8a4-e191-4318-b047-cb060a280a1f","record":{"$ref":"https://inspirehep.net/api/authors/1068990"},"full_name":"Knichel, Michael Linus","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"NACALm","curated_relation":true},{"ids":[{"value":"INSPIRE-00182064","schema":"INSPIRE ID"}],"uuid":"b4aa10a8-60c5-4f02-882c-6e454f85f493","record":{"$ref":"https://inspirehep.net/api/authors/1046517"},"full_name":"Knospe, Anders Garritt","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"NASPa"},{"ids":[{"value":"INSPIRE-00227795","schema":"INSPIRE ID"},{"value":"0000-0001-7296-5248","schema":"ORCID"}],"uuid":"94b3cbf5-d89c-4f51-b979-349fd9bd9c0d","record":{"$ref":"https://inspirehep.net/api/authors/1002494"},"full_name":"Kobdaj, Chinorat","affiliations":[{"value":"Suranaree U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/907220"}}],"signature_block":"CABDAJc","curated_relation":true},{"ids":[{"value":"INSPIRE-00244603","schema":"INSPIRE ID"}],"uuid":"d1ef513e-12df-4be3-856c-db373c5f45bc","record":{"$ref":"https://inspirehep.net/api/authors/1068987"},"full_name":"Kohler, Markus Konrad","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"CALARm"},{"ids":[{"value":"INSPIRE-00182076","schema":"INSPIRE ID"}],"uuid":"6dbcd254-64a1-43cd-97d1-61c182cd8e69","record":{"$ref":"https://inspirehep.net/api/authors/1030088"},"full_name":"Kollegger, Thorsten Sven","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"CALAGARt"},{"uuid":"6ade28af-8483-4bd3-816a-fa8a284fc62a","record":{"$ref":"https://inspirehep.net/api/authors/1891466"},"full_name":"Kondratyev, Andrey","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"CANDRATAFa"},{"ids":[{"value":"INSPIRE-00262112","schema":"INSPIRE ID"}],"uuid":"6ab3bbee-8252-4b00-b7c7-eab8d5edbca5","record":{"$ref":"https://inspirehep.net/api/authors/1037526"},"full_name":"Kondratyeva, Natalia","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"CANDRATAFn"},{"ids":[{"value":"INSPIRE-00507275","schema":"INSPIRE ID"}],"uuid":"a4943237-a1ab-4e59-9d30-1d22c856b514","record":{"$ref":"https://inspirehep.net/api/authors/1343708"},"full_name":"Kondratyuk, Evgeny","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"CANDRATACe"},{"ids":[{"value":"INSPIRE-00656066","schema":"INSPIRE ID"},{"value":"0000-0001-8738-7268","schema":"ORCID"}],"uuid":"6ee46dbc-01a7-45dc-bcc1-24a614611d73","record":{"$ref":"https://inspirehep.net/api/authors/1634005"},"full_name":"Konopka, Piotr Jan","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"CANAPCp","curated_relation":true},{"ids":[{"value":"INSPIRE-00657217","schema":"INSPIRE ID"}],"uuid":"3154e07c-4c74-476f-88b6-b2f971316a25","record":{"$ref":"https://inspirehep.net/api/authors/1636102"},"full_name":"Koska, Lukas","affiliations":[{"value":"Kosice Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905007"}}],"signature_block":"CASCl"},{"ids":[{"value":"INSPIRE-00507510","schema":"INSPIRE ID"}],"uuid":"605cdf32-3802-46d6-9fb7-c4862e7132e5","record":{"$ref":"https://inspirehep.net/api/authors/1343710"},"full_name":"Kovalenko, Oleksandr","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"CAVALANCo"},{"ids":[{"value":"INSPIRE-00361228","schema":"INSPIRE ID"},{"value":"0000-0001-6012-6615","schema":"ORCID"}],"uuid":"fcb03bb8-dd7e-4737-b102-9852da3e9567","record":{"$ref":"https://inspirehep.net/api/authors/1204919"},"full_name":"Kovalenko, Vladimir","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"CAVALANCv","curated_relation":true},{"ids":[{"value":"INSPIRE-00262137","schema":"INSPIRE ID"}],"uuid":"149daee9-6382-49b5-871f-d5e368d4b464","record":{"$ref":"https://inspirehep.net/api/authors/1068084"},"full_name":"Kowalski, Marek","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"CALSCm"},{"ids":[{"value":"INSPIRE-00098249","schema":"INSPIRE ID"},{"value":"0000-0001-6441-9300","schema":"ORCID"}],"uuid":"eed361cc-0ae7-404d-9890-838ca9dd8391","record":{"$ref":"https://inspirehep.net/api/authors/1001925"},"full_name":"Kralik, Ivan","affiliations":[{"value":"Kosice, IEF","record":{"$ref":"https://inspirehep.net/api/institutions/902935"}}],"signature_block":"CRALACi","curated_relation":true},{"ids":[{"value":"INSPIRE-00248740","schema":"INSPIRE ID"}],"uuid":"75a94a77-cd5e-4664-8d63-2b9e38a11030","record":{"$ref":"https://inspirehep.net/api/authors/1068613"},"full_name":"Kravcakova, Adela","affiliations":[{"value":"Kosice U.","record":{"$ref":"https://inspirehep.net/api/institutions/902936"}}],"signature_block":"CRAVCACAVa"},{"ids":[{"value":"INSPIRE-00649614","schema":"INSPIRE ID"}],"uuid":"17a7c8a6-b1dd-4533-a6e5-bf94b0e438f3","record":{"$ref":"https://inspirehep.net/api/authors/1614232"},"full_name":"Kreis, Lukas","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"CRl"},{"ids":[{"value":"INSPIRE-00248727","schema":"INSPIRE ID"}],"uuid":"6e991743-ea18-40ce-80d4-94337469329a","record":{"$ref":"https://inspirehep.net/api/authors/1068615"},"full_name":"Krivda, Marian","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}},{"value":"Kosice, IEF","record":{"$ref":"https://inspirehep.net/api/institutions/902935"}}],"signature_block":"CRAVDm"},{"ids":[{"value":"INSPIRE-00262142","schema":"INSPIRE ID"},{"value":"0000-0001-6593-4574","schema":"ORCID"}],"uuid":"72af09be-fd4f-4431-9c29-8ebd47aedb5f","record":{"$ref":"https://inspirehep.net/api/authors/1058316"},"full_name":"Krizek, Filip","affiliations":[{"value":"Rez, Nucl. Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903155"}}],"signature_block":"CRASACf","curated_relation":true},{"ids":[{"value":"INSPIRE-00538159","schema":"INSPIRE ID"}],"uuid":"51029646-6ceb-491b-a7f9-e881bed55165","record":{"$ref":"https://inspirehep.net/api/authors/1403354"},"full_name":"Krizkova Gajdosova, Katarina","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"GAJDASAVk"},{"ids":[{"value":"INSPIRE-00657504","schema":"INSPIRE ID"}],"uuid":"201ce6c7-970e-40f8-b165-e91843a3ca0d","record":{"$ref":"https://inspirehep.net/api/authors/1637310"},"full_name":"Kruger, Mario","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"CRAGARm"},{"ids":[{"value":"INSPIRE-00262643","schema":"INSPIRE ID"}],"uuid":"fd2317bb-b621-44a9-961d-343e6d6f5b6c","record":{"$ref":"https://inspirehep.net/api/authors/1056584"},"full_name":"Kryshen, Evgeny","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"CRASANe"},{"ids":[{"value":"INSPIRE-00248715","schema":"INSPIRE ID"}],"uuid":"abe4183b-c948-4c12-b8fb-edf8c14991d4","record":{"$ref":"https://inspirehep.net/api/authors/1068616"},"full_name":"Krzewicki, Mikolaj","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"CRSACm"},{"ids":[{"value":"INSPIRE-00507630","schema":"INSPIRE ID"},{"value":"0000-0002-1851-2739","schema":"ORCID"}],"uuid":"57c9fcf3-459c-4e22-8e10-905cbd581a41","record":{"$ref":"https://inspirehep.net/api/authors/1343711"},"full_name":"Kubera, Andrew Michael","affiliations":[{"value":"Ohio State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903092"}}],"signature_block":"CABARa","curated_relation":true},{"ids":[{"value":"INSPIRE-00383170","schema":"INSPIRE ID"}],"uuid":"37524562-9e8b-4f61-afca-4c87b8887ccf","record":{"$ref":"https://inspirehep.net/api/authors/1249530"},"full_name":"Kucera, Vit","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"CACARv"},{"ids":[{"value":"INSPIRE-00244002","schema":"INSPIRE ID"}],"uuid":"66645ef3-8a11-454a-9546-4f4a9610f1e1","record":{"$ref":"https://inspirehep.net/api/authors/1001618"},"full_name":"Kuhn, Christian Claude","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"CANc"},{"ids":[{"value":"INSPIRE-00098956","schema":"INSPIRE ID"},{"value":"0000-0002-6987-2048","schema":"ORCID"}],"uuid":"2dfbedcb-6fcb-4893-96dd-d8f52124ff96","record":{"$ref":"https://inspirehep.net/api/authors/1117470"},"full_name":"Kuijer, Paulus Gerardus","affiliations":[{"value":"NIKHEF, Amsterdam","record":{"$ref":"https://inspirehep.net/api/institutions/903832"}}],"signature_block":"CAJARp","curated_relation":true},{"ids":[{"value":"INSPIRE-00182175","schema":"INSPIRE ID"},{"value":"0000-0002-2746-9840","schema":"ORCID"}],"uuid":"5433ec25-2749-4970-bf48-6333ed332bf8","record":{"$ref":"https://inspirehep.net/api/authors/1057789"},"full_name":"Kumar, Lokesh","affiliations":[{"value":"Panjab U.","record":{"$ref":"https://inspirehep.net/api/institutions/903467"}}],"signature_block":"CANARl","curated_relation":true},{"ids":[{"value":"INSPIRE-00531331","schema":"INSPIRE ID"}],"uuid":"9538576d-1339-4a09-89cb-61d8793a7683","record":{"$ref":"https://inspirehep.net/api/authors/1388455"},"full_name":"Kumar, Shyam","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"CANARs"},{"ids":[{"value":"INSPIRE-00564145","schema":"INSPIRE ID"}],"uuid":"0c223673-78a6-49cc-973a-bb0448df533c","record":{"$ref":"https://inspirehep.net/api/authors/1453969"},"full_name":"Kundu, Sourav","affiliations":[{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"CANDs"},{"ids":[{"value":"INSPIRE-00247073","schema":"INSPIRE ID"}],"uuid":"598774c3-c10d-47e1-8029-da30833cf87c","record":{"$ref":"https://inspirehep.net/api/authors/1068815"},"full_name":"Kurashvili, Podist","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"CARASVALp"},{"ids":[{"value":"INSPIRE-00244630","schema":"INSPIRE ID"}],"uuid":"8a50a034-0171-46b6-b715-b63c7343d1dd","record":{"$ref":"https://inspirehep.net/api/authors/1069909"},"full_name":"Kurepin, Alexander","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"CARAPANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00244643","schema":"INSPIRE ID"},{"value":"0000-0002-1851-4136","schema":"ORCID"}],"uuid":"022a0007-5501-44a6-9b95-29d55af31e6f","record":{"$ref":"https://inspirehep.net/api/authors/1001499"},"full_name":"Kurepin, Alexey","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"CARAPANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00262657","schema":"INSPIRE ID"},{"value":"0000-0001-9289-2840","schema":"ORCID"}],"uuid":"aa661c22-15fc-4fc5-888a-74b7c7f5cc7f","record":{"$ref":"https://inspirehep.net/api/authors/1066836"},"full_name":"Kushpil, Svetlana","affiliations":[{"value":"Rez, Nucl. Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903155"}}],"signature_block":"CASPALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00538162","schema":"INSPIRE ID"}],"uuid":"9ed3c955-f202-4f8c-8fea-22280f3dd9a5","record":{"$ref":"https://inspirehep.net/api/authors/1403355"},"full_name":"Kvapil, Jakub","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"CVAPALj"},{"ids":[{"value":"INSPIRE-00242248","schema":"INSPIRE ID"}],"uuid":"5028fb8d-6ff0-4ef9-bb1f-a7dbb2104470","record":{"$ref":"https://inspirehep.net/api/authors/1057842"},"full_name":"Kweon, Min Jung","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"CWANm"},{"uuid":"accf919e-7bdb-475a-b5db-8ce944118a5e","record":{"$ref":"https://inspirehep.net/api/authors/1890281"},"full_name":"Kwon, Jiyeon","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"CWANj"},{"ids":[{"value":"INSPIRE-00242258","schema":"INSPIRE ID"}],"uuid":"13c35b44-44d5-4f4f-a527-5ddc31a7a0e1","record":{"$ref":"https://inspirehep.net/api/authors/1001383"},"full_name":"Kwon, Youngil","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"CWANy"},{"ids":[{"value":"INSPIRE-00182214","schema":"INSPIRE ID"},{"value":"0000-0002-5267-0140","schema":"ORCID"}],"uuid":"cc8fadf8-8f78-4c45-81f9-e6c56e8068bd","record":{"$ref":"https://inspirehep.net/api/authors/1037780"},"full_name":"La Pointe, Sarah Louise","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"PANTs","curated_relation":true},{"ids":[{"value":"INSPIRE-00247061","schema":"INSPIRE ID"},{"value":"0000-0002-7291-8166","schema":"ORCID"}],"uuid":"755ee649-d898-4da3-9200-37830b5bf3cd","record":{"$ref":"https://inspirehep.net/api/authors/1068816"},"full_name":"La Rocca, Paola","affiliations":[{"value":"Catania U.","record":{"$ref":"https://inspirehep.net/api/institutions/902721"}},{"value":"INFN, Catania","record":{"$ref":"https://inspirehep.net/api/institutions/902879"}}],"signature_block":"RACp","curated_relation":true},{"ids":[{"value":"INSPIRE-00003558","schema":"INSPIRE ID"}],"uuid":"38accc3d-f12e-4fe4-820a-c528cdf618dc","record":{"$ref":"https://inspirehep.net/api/authors/1057843"},"full_name":"Lai, Yue Shi","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"Ly"},{"ids":[{"value":"INSPIRE-00361289","schema":"INSPIRE ID"}],"uuid":"18d32b2e-ea20-437a-a2d0-a09033e417c8","record":{"$ref":"https://inspirehep.net/api/authors/1091333"},"full_name":"Langoy, Rune","affiliations":[{"value":"Vestfold U. Coll., Tonsberg","record":{"$ref":"https://inspirehep.net/api/institutions/1226031"}}],"signature_block":"LANGYr"},{"ids":[{"value":"INSPIRE-00560319","schema":"INSPIRE ID"}],"uuid":"32373807-649b-4aac-b2ce-f126fbe55fa6","record":{"$ref":"https://inspirehep.net/api/authors/1058317"},"full_name":"Lapidus, Kirill","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}},{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"LAPADk"},{"ids":[{"value":"INSPIRE-00262675","schema":"INSPIRE ID"}],"uuid":"3599f48c-b55f-44dd-af34-023bfd44f88c","record":{"$ref":"https://inspirehep.net/api/authors/1071806"},"full_name":"Lardeux, Antoine Xavier","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"LARDAXa"},{"ids":[{"value":"INSPIRE-00579750","schema":"INSPIRE ID"}],"uuid":"03a67aa5-c6f6-4ebf-8b94-9526623d4bb1","record":{"$ref":"https://inspirehep.net/api/authors/1500450"},"full_name":"Larionov, Pavel","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"LARANAVp"},{"ids":[{"value":"INSPIRE-00506820","schema":"INSPIRE ID"}],"uuid":"744a2d39-2fe8-4267-a1be-dc1d13003080","record":{"$ref":"https://inspirehep.net/api/authors/1343712"},"full_name":"Laudi, Elisa","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"LADe"},{"ids":[{"value":"INSPIRE-00575828","schema":"INSPIRE ID"},{"value":"0000-0002-8384-0384","schema":"ORCID"}],"uuid":"8bfb7ab7-2e8d-4977-ac68-72fb7dd96054","record":{"$ref":"https://inspirehep.net/api/authors/1492033"},"full_name":"Lavicka, Roman","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"LAVACr","curated_relation":true},{"uuid":"bf80140a-682c-40ff-a620-2126089a1f70","record":{"$ref":"https://inspirehep.net/api/authors/1732180"},"full_name":"Lazareva, Tatiana","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"LASARAFt"},{"ids":[{"value":"INSPIRE-00244658","schema":"INSPIRE ID"},{"value":"0000-0001-5955-0769","schema":"ORCID"}],"uuid":"f22fcabc-1fa5-4cf5-8883-f2179c4ced43","record":{"$ref":"https://inspirehep.net/api/authors/1068922"},"full_name":"Lea, Ramona","affiliations":[{"value":"Trieste U.","record":{"$ref":"https://inspirehep.net/api/institutions/903287"}},{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"Lr","curated_relation":true},{"ids":[{"value":"INSPIRE-00416390","schema":"INSPIRE ID"}],"uuid":"6d2bb3d4-b557-4d94-bc3a-64cc3573e78c","record":{"$ref":"https://inspirehep.net/api/authors/1299610"},"full_name":"Leardini, Lucia","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"LARDANl"},{"ids":[{"value":"INSPIRE-00506940","schema":"INSPIRE ID"}],"uuid":"ff81e943-a243-4f2e-9987-1db1be001ef1","record":{"$ref":"https://inspirehep.net/api/authors/1343713"},"full_name":"Lee, Seongjoo","affiliations":[{"value":"Yonsei U.","record":{"$ref":"https://inspirehep.net/api/institutions/903829"}}],"signature_block":"LYs"},{"ids":[{"value":"INSPIRE-00522311","schema":"INSPIRE ID"}],"uuid":"73fa9af0-2891-497f-8210-476dc3eca544","record":{"$ref":"https://inspirehep.net/api/authors/1377136"},"full_name":"Lehas, Fatiha","affiliations":[{"value":"NIKHEF, Amsterdam","record":{"$ref":"https://inspirehep.net/api/institutions/903832"}}],"signature_block":"Lf"},{"ids":[{"value":"INSPIRE-00560343","schema":"INSPIRE ID"}],"uuid":"1e7e9cca-ea9b-49d1-b412-fc148fc2e703","record":{"$ref":"https://inspirehep.net/api/authors/1428609"},"full_name":"Lehner, Sebastian","affiliations":[{"value":"Stefan Meyer Inst. Subatomare Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/906553"}}],"signature_block":"LANARs"},{"ids":[{"value":"INSPIRE-00567842","schema":"INSPIRE ID"}],"uuid":"521de8a8-27b2-4514-8e96-1ae05f7fd94a","record":{"$ref":"https://inspirehep.net/api/authors/1468947"},"full_name":"Lehrbach, Johannes","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"LARBACHj"},{"ids":[{"value":"INSPIRE-00385690","schema":"INSPIRE ID"},{"value":"0000-0002-1259-979X","schema":"ORCID"}],"uuid":"9797c473-fd28-4063-a2aa-1c191e599d3b","record":{"$ref":"https://inspirehep.net/api/authors/1049313"},"full_name":"Lemmon, Roy Crawford","affiliations":[{"value":"Daresbury","record":{"$ref":"https://inspirehep.net/api/institutions/902763"}}],"signature_block":"LANANr","curated_relation":true},{"ids":[{"value":"INSPIRE-00248605","schema":"INSPIRE ID"},{"value":"0000-0002-7919-2150","schema":"ORCID"}],"uuid":"3946cb82-b201-4579-8e7c-2561976b451b","record":{"$ref":"https://inspirehep.net/api/authors/1068630"},"full_name":"Leon Monzon, Ildefonso","affiliations":[{"value":"Sinaloa U.","record":{"$ref":"https://inspirehep.net/api/institutions/906916"}}],"signature_block":"LANi","curated_relation":true},{"uuid":"cb4ccb65-aa70-4f08-8084-ab5fb414f437","record":{"$ref":"https://inspirehep.net/api/authors/1891479"},"full_name":"Lesser, Ezra Douglas","affiliations":[{"value":"UC, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/903299"}}],"signature_block":"LASARe","curated_relation":true},{"uuid":"f29d1b29-7e21-48e9-afdc-8b0a80654b45","record":{"$ref":"https://inspirehep.net/api/authors/1625217"},"full_name":"Lettrich, Michael","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"LATRACHm"},{"ids":[{"value":"INSPIRE-00162508","schema":"INSPIRE ID"}],"uuid":"d4569807-c011-4f9d-bbca-5e0244686289","record":{"$ref":"https://inspirehep.net/api/authors/1000457"},"full_name":"Levai, Peter","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"LAFp"},{"ids":[{"value":"INSPIRE-00242399","schema":"INSPIRE ID"}],"uuid":"f7ab3c52-0c67-4824-8a93-6e51938a0d78","record":{"$ref":"https://inspirehep.net/api/authors/1030209"},"full_name":"Li, Xiaomei","affiliations":[{"value":"Beijing, Inst. Atomic Energy","record":{"$ref":"https://inspirehep.net/api/institutions/903920"}}],"signature_block":"Lx"},{"ids":[{"value":"INSPIRE-00653591","schema":"INSPIRE ID"}],"uuid":"c849bff6-e3f5-4b8e-8867-43483e830f59","record":{"$ref":"https://inspirehep.net/api/authors/1382834"},"full_name":"Li, Xing Long","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"Lx"},{"ids":[{"value":"INSPIRE-00101774","schema":"INSPIRE ID"}],"uuid":"c1d35bb6-18e7-4e8e-a54a-b09555f432a0","record":{"$ref":"https://inspirehep.net/api/authors/1000258"},"full_name":"Lien, Jorgen Andre","affiliations":[{"value":"Vestfold U. Coll., Tonsberg","record":{"$ref":"https://inspirehep.net/api/institutions/1226031"}}],"signature_block":"LANj"},{"ids":[{"value":"INSPIRE-00206588","schema":"INSPIRE ID"}],"uuid":"353fa8d9-2321-4617-8487-3decdc3036da","record":{"$ref":"https://inspirehep.net/api/authors/1000252"},"full_name":"Lietava, Roman","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"LATAVr"},{"ids":[{"value":"INSPIRE-00585228","schema":"INSPIRE ID"}],"uuid":"43197916-1ef4-456d-a943-7f0764bb2ef6","record":{"$ref":"https://inspirehep.net/api/authors/1512695"},"full_name":"Lim, Bong-hwi","affiliations":[{"value":"Pusan Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905898"}}],"signature_block":"LANb"},{"ids":[{"value":"INSPIRE-00262704","schema":"INSPIRE ID"}],"uuid":"dca36eb5-eec2-47b9-9bc2-c87a0cca183b","record":{"$ref":"https://inspirehep.net/api/authors/1029171"},"full_name":"Lindal, Svein","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"LANDALs"},{"ids":[{"value":"INSPIRE-00171460","schema":"INSPIRE ID"}],"uuid":"e77b250e-447d-4a8d-9bab-ee4eecd9a907","record":{"$ref":"https://inspirehep.net/api/authors/1000154"},"full_name":"Lindenstruth, Volker","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"LANDANSTRATHv"},{"ids":[{"value":"INSPIRE-00261912","schema":"INSPIRE ID"}],"uuid":"c7aa8f46-a65a-488b-92bf-9b7d0e9d14fd","record":{"$ref":"https://inspirehep.net/api/authors/1070732"},"full_name":"Lindsay, Scott William","affiliations":[{"value":"Liverpool U.","record":{"$ref":"https://inspirehep.net/api/institutions/902964"}}],"signature_block":"LANDSYs"},{"ids":[{"value":"INSPIRE-00247046","schema":"INSPIRE ID"}],"uuid":"e7a787bf-860b-48e9-9618-d7518a995779","record":{"$ref":"https://inspirehep.net/api/authors/1068819"},"full_name":"Lippmann, Christian","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"LAPNANc"},{"ids":[{"value":"INSPIRE-00182345","schema":"INSPIRE ID"}],"uuid":"6d10f7e5-69f3-4bec-a575-55bb2dae85bc","record":{"$ref":"https://inspirehep.net/api/authors/1000073"},"full_name":"Lisa, Michael Annan","affiliations":[{"value":"Ohio State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903092"}}],"signature_block":"LASm"},{"ids":[{"value":"INSPIRE-00564223","schema":"INSPIRE ID"}],"uuid":"906d2473-0730-45c5-b01e-e8156b39e755","record":{"$ref":"https://inspirehep.net/api/authors/1454130"},"full_name":"Litichevskyi, Vladyslav","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"LATACAVSCv"},{"ids":[{"value":"INSPIRE-00642235","schema":"INSPIRE ID"}],"uuid":"29d1f69e-399e-4b54-89e3-0a8913c7dc6b","record":{"$ref":"https://inspirehep.net/api/authors/1933662"},"full_name":"Liu, Alwina Ruixin","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"La"},{"uuid":"07af3d57-34cc-4f7e-a290-ae857a99b317","record":{"$ref":"https://inspirehep.net/api/authors/2035569"},"full_name":"Liu, Suyuan","affiliations":[{"value":"Ohio State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903092"}}],"signature_block":"Ls"},{"ids":[{"value":"INSPIRE-00102341","schema":"INSPIRE ID"},{"value":"0000-0001-8635-5643","schema":"ORCID"}],"uuid":"e2389d99-1e87-4724-b832-54c1ac9fdfa4","record":{"$ref":"https://inspirehep.net/api/authors/999963"},"full_name":"Llope, William Joseph","affiliations":[{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"LAPw","curated_relation":true},{"uuid":"15e7a5bb-787e-47f8-915b-ffc791a2bd43","record":{"$ref":"https://inspirehep.net/api/authors/1882186"},"full_name":"Lofnes, Ingrid Mckibben","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"LAFNi","curated_relation":true},{"ids":[{"value":"INSPIRE-00262733","schema":"INSPIRE ID"}],"uuid":"0e6fbcf3-5d35-4264-8bfd-420fa88b57b3","record":{"$ref":"https://inspirehep.net/api/authors/999915"},"full_name":"Loginov, Vitaly","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"LAGANAVv"},{"ids":[{"value":"INSPIRE-00052306","schema":"INSPIRE ID"},{"value":"0000-0001-8635-8465","schema":"ORCID"}],"uuid":"0b4bcf96-0bbe-4f31-acf9-840932491e7a","record":{"$ref":"https://inspirehep.net/api/authors/1021169"},"full_name":"Loizides, Constantinos","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"LASADc","curated_relation":true},{"ids":[{"value":"INSPIRE-00565737","schema":"INSPIRE ID"}],"uuid":"cae111f7-ab31-4595-8b46-4ffeb5a00b14","record":{"$ref":"https://inspirehep.net/api/authors/1458202"},"full_name":"Loncar, Petra","affiliations":[{"value":"Split Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/909932"}}],"signature_block":"LANCARp"},{"ids":[{"value":"INSPIRE-00244058","schema":"INSPIRE ID"},{"value":"0000-0001-8159-8603","schema":"ORCID"}],"uuid":"d54e3e97-2d05-41b8-8c21-dafea0b09566","record":{"$ref":"https://inspirehep.net/api/authors/1068634"},"full_name":"Lopez, Xavier Bernard","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"LAPx","curated_relation":true},{"ids":[{"value":"INSPIRE-00248566","schema":"INSPIRE ID"},{"value":"0000-0002-2850-4222","schema":"ORCID"}],"uuid":"24b58e74-5298-429e-a448-340683976121","record":{"$ref":"https://inspirehep.net/api/authors/1068635"},"full_name":"Lopez Torres, Ernesto","affiliations":[{"value":"Havana, CEADEN","record":{"$ref":"https://inspirehep.net/api/institutions/908601"}}],"signature_block":"LAPe","curated_relation":true},{"ids":[{"value":"INSPIRE-00246111","schema":"INSPIRE ID"}],"uuid":"cdc70fa0-bf34-4480-8a3b-f7040d85410b","record":{"$ref":"https://inspirehep.net/api/authors/1068919"},"full_name":"Luettig, Philipp Johannes","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"LATAGp"},{"ids":[{"value":"INSPIRE-00581494","schema":"INSPIRE ID"}],"uuid":"5962d3a4-1f7b-4e7d-9e60-7d4461af1cac","record":{"$ref":"https://inspirehep.net/api/authors/1505524"},"full_name":"Luhder, Jens Robert","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"LADARj"},{"ids":[{"value":"INSPIRE-00289820","schema":"INSPIRE ID"},{"value":"0000-0002-6027-0024","schema":"ORCID"}],"uuid":"e32a0a88-24fb-4e8a-8217-d0f5222574bd","record":{"$ref":"https://inspirehep.net/api/authors/1028628"},"full_name":"Lunardon, Marcello","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"LANARDANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00248554","schema":"INSPIRE ID"},{"value":"0000-0002-9901-2014","schema":"ORCID"}],"uuid":"4bf0851f-49cd-47a6-bb81-35a60dd8f351","record":{"$ref":"https://inspirehep.net/api/authors/1068636"},"full_name":"Luparello, Grazia","affiliations":[{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"LAPARALg","curated_relation":true},{"ids":[{"value":"INSPIRE-00564238","schema":"INSPIRE ID"},{"value":"0000-0001-9770-6197","schema":"ORCID"}],"uuid":"e4ce1bf2-7147-4784-a926-da10398a818e","record":{"$ref":"https://inspirehep.net/api/authors/1454131"},"full_name":"Lupi, Matteo","affiliations":[{"value":"Goethe U., Frankfurt, Inst. Inform.","record":{"$ref":"https://inspirehep.net/api/institutions/1392563"}}],"signature_block":"LAPm","curated_relation":true},{"ids":[{"value":"INSPIRE-00248542","schema":"INSPIRE ID"}],"uuid":"c50f9f00-4eba-46c0-b0d2-4ee1f80ccbb4","record":{"$ref":"https://inspirehep.net/api/authors/1068637"},"full_name":"Maevskaya, Alla","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"MAFSCYa"},{"ids":[{"value":"INSPIRE-00248536","schema":"INSPIRE ID"}],"uuid":"8de52fa1-f108-4f64-a29d-d86eb92b82d5","record":{"$ref":"https://inspirehep.net/api/authors/1068638"},"full_name":"Mager, Magnus","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MAGARm"},{"ids":[{"value":"INSPIRE-00416518","schema":"INSPIRE ID"}],"uuid":"63c9ea16-bedd-4f1b-94ff-d6acda304ed7","record":{"$ref":"https://inspirehep.net/api/authors/1299612"},"full_name":"Mahmood, Sohail Musa","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"MANADs"},{"ids":[{"value":"INSPIRE-00655322","schema":"INSPIRE ID"}],"uuid":"dc0b44ba-4ec3-449b-9d98-41d7abe3b10f","record":{"$ref":"https://inspirehep.net/api/authors/1631292"},"full_name":"Mahmoud, Tariq","affiliations":[{"value":"Bonn U., HISKP","record":{"$ref":"https://inspirehep.net/api/institutions/908572"}}],"signature_block":"MANADt"},{"ids":[{"value":"INSPIRE-00248522","schema":"INSPIRE ID"},{"value":"0000-0002-4831-2367","schema":"ORCID"}],"uuid":"f9fc01f7-8ed7-4806-ad86-a87e7cb65a05","record":{"$ref":"https://inspirehep.net/api/authors/1068640"},"full_name":"Maire, Antonin","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"MARa","curated_relation":true},{"ids":[{"value":"INSPIRE-00182435","schema":"INSPIRE ID"}],"uuid":"dc7c1e1e-70d4-4efa-a235-40e2846724e5","record":{"$ref":"https://inspirehep.net/api/authors/999162"},"full_name":"Majka, Richard Daniel","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"MAJCr"},{"ids":[{"value":"INSPIRE-00247010","schema":"INSPIRE ID"}],"uuid":"d8d5e1be-9e6d-4767-8d4a-ef5f09a01351","record":{"$ref":"https://inspirehep.net/api/authors/1068822"},"full_name":"Malaev, Mikhail","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"MALAFm"},{"ids":[{"value":"INSPIRE-00655695","schema":"INSPIRE ID"}],"uuid":"06ba6649-461c-424b-aaa7-ad1df51f8795","record":{"$ref":"https://inspirehep.net/api/authors/1632414"},"full_name":"Malik, Qasim Waheed","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"MALACq"},{"ids":[{"value":"INSPIRE-00361332","schema":"INSPIRE ID"},{"value":"0000-0003-1723-4121","schema":"ORCID"}],"uuid":"49fe8d82-eb0a-4b16-9204-027da6e29667","record":{"$ref":"https://inspirehep.net/api/authors/1041392"},"full_name":"Malinina, Liudmila","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"MALANANl","curated_relation":true},{"ids":[{"value":"INSPIRE-00289856","schema":"INSPIRE ID"}],"uuid":"b4c1e624-c712-4be8-9402-013b1adaa834","record":{"$ref":"https://inspirehep.net/api/authors/1037613"},"full_name":"Mal Kevich, Dmitry","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"CAFACHd"},{"ids":[{"value":"INSPIRE-00248471","schema":"INSPIRE ID"}],"uuid":"12f1a53b-f70d-4416-ac35-8999c6093254","record":{"$ref":"https://inspirehep.net/api/authors/1068645"},"full_name":"Malzacher, Peter","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"MALSACARp"},{"ids":[{"value":"INSPIRE-00247009","schema":"INSPIRE ID"}],"uuid":"d2fadd33-6b6f-48ea-8ca8-e0adf240a226","record":{"$ref":"https://inspirehep.net/api/authors/1068823"},"full_name":"Mamonov, Alexander","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"MANANAVa"},{"ids":[{"value":"INSPIRE-00242429","schema":"INSPIRE ID"},{"value":"0000-0002-4772-3615","schema":"ORCID"}],"uuid":"a5c1b68d-f1f9-45c5-ae23-f87a09ce50ad","record":{"$ref":"https://inspirehep.net/api/authors/1068418"},"full_name":"Manko, Vladislav","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"MANCv","curated_relation":true},{"ids":[{"value":"INSPIRE-00250406","schema":"INSPIRE ID"}],"uuid":"7440230b-b48d-466f-9cb3-47530cbf9499","record":{"$ref":"https://inspirehep.net/api/authors/998924"},"full_name":"Manso, Franck","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"MANSf"},{"ids":[{"value":"INSPIRE-00104539","schema":"INSPIRE ID"},{"value":"0000-0002-3102-1504","schema":"ORCID"}],"uuid":"02dde025-cb3c-4b3b-b12f-d01322922bfb","record":{"$ref":"https://inspirehep.net/api/authors/998900"},"full_name":"Manzari, Vito","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"MANSARv","curated_relation":true},{"ids":[{"value":"INSPIRE-00261802","schema":"INSPIRE ID"}],"uuid":"0980041c-6a50-4cdc-a88f-cd80b7fd8af7","record":{"$ref":"https://inspirehep.net/api/authors/1071783"},"full_name":"Mao, Yaxian","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"My"},{"ids":[{"value":"INSPIRE-00245991","schema":"INSPIRE ID"},{"value":"0000-0001-7838-4110","schema":"ORCID"}],"uuid":"0796624c-eef6-4c02-9892-727c943bdd3f","record":{"$ref":"https://inspirehep.net/api/authors/1068936"},"full_name":"Marchisone, Massimiliano","affiliations":[{"value":"Lyon, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/902974"}}],"signature_block":"MARCASANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00289864","schema":"INSPIRE ID"}],"uuid":"eebca5b1-197b-4ac8-b914-c2f84da42221","record":{"$ref":"https://inspirehep.net/api/authors/1074398"},"full_name":"Mares, Jiri","affiliations":[{"value":"Prague, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/903135"}}],"signature_block":"MARj"},{"ids":[{"value":"INSPIRE-00104694","schema":"INSPIRE ID"},{"value":"0000-0003-1965-7953","schema":"ORCID"}],"uuid":"849ea12c-3262-41f1-8e7e-631b92b23e98","record":{"$ref":"https://inspirehep.net/api/authors/998824"},"full_name":"Margagliotti, Giacomo Vito","affiliations":[{"value":"Trieste U.","record":{"$ref":"https://inspirehep.net/api/institutions/903287"}},{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"MARGAGLATg","curated_relation":true},{"ids":[{"value":"INSPIRE-00172043","schema":"INSPIRE ID"},{"value":"0000-0003-2146-0391","schema":"ORCID"}],"uuid":"658fae76-3dcc-4dbe-b64a-7593f326fd46","record":{"$ref":"https://inspirehep.net/api/authors/998817"},"full_name":"Margotti, Anselmo","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"MARGATa","curated_relation":true},{"ids":[{"value":"INSPIRE-00507060","schema":"INSPIRE ID"},{"value":"0000-0003-4365-8614","schema":"ORCID"}],"uuid":"3c2ea02b-53c2-4e17-9795-f60b950c0ffa","record":{"$ref":"https://inspirehep.net/api/authors/1343714"},"full_name":"Margutti, Jacopo","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"MARGATj","curated_relation":true},{"ids":[{"value":"INSPIRE-00244688","schema":"INSPIRE ID"},{"value":"0000-0002-9069-0353","schema":"ORCID"}],"uuid":"c3a33fec-a923-485f-a42c-58102115ba06","record":{"$ref":"https://inspirehep.net/api/authors/1068825"},"full_name":"Marin, Ana Maria","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"MARANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00104805","schema":"INSPIRE ID"},{"value":"0000-0001-9675-4322","schema":"ORCID"}],"uuid":"09389fe9-477e-4543-ab1a-2ff3ee9807d6","record":{"$ref":"https://inspirehep.net/api/authors/998771"},"full_name":"Markert, Christina","affiliations":[{"value":"Texas U.","record":{"$ref":"https://inspirehep.net/api/institutions/903264"}}],"signature_block":"MARCADc","curated_relation":true},{"ids":[{"value":"INSPIRE-00361344","schema":"INSPIRE ID"}],"uuid":"2c309775-d72d-4f59-b0d4-3541ce238b16","record":{"$ref":"https://inspirehep.net/api/authors/1204913"},"full_name":"Marquard, Marco","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"MARGADm"},{"ids":[{"value":"INSPIRE-00361356","schema":"INSPIRE ID"}],"uuid":"2e2cdd17-a629-4c82-b979-9b7c0cc62b35","record":{"$ref":"https://inspirehep.net/api/authors/1204912"},"full_name":"Martin, Nicole Alice","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"MARTANn"},{"ids":[{"value":"INSPIRE-00254826","schema":"INSPIRE ID"}],"uuid":"ca5655f7-a6c0-4524-a49f-c6fd4ca7069d","record":{"$ref":"https://inspirehep.net/api/authors/998605"},"full_name":"Martinengo, Paolo","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MARTANANGp"},{"ids":[{"value":"INSPIRE-00655336","schema":"INSPIRE ID"}],"uuid":"95cc18b3-76e4-4602-a40a-03a7e765d820","record":{"$ref":"https://inspirehep.net/api/authors/1631293"},"full_name":"Martinez, Jacobb Lee","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"MARTANj"},{"ids":[{"value":"INSPIRE-00300172","schema":"INSPIRE ID"}],"uuid":"421a0f4f-1bf1-4b52-a03e-427e6d68db0b","record":{"$ref":"https://inspirehep.net/api/authors/998585"},"full_name":"Martinez Hernandez, Mario Ivan","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"MARTANm"},{"ids":[{"value":"INSPIRE-00105190","schema":"INSPIRE ID"},{"value":"0000-0002-8657-6742","schema":"ORCID"}],"uuid":"1847b26f-2493-4fe9-bf31-888d3d0d8f2b","record":{"$ref":"https://inspirehep.net/api/authors/1233274"},"full_name":"Martinez-garcia, Gines","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"MARTANg","curated_relation":true},{"ids":[{"value":"INSPIRE-00507190","schema":"INSPIRE ID"}],"uuid":"fcdc23ba-3c3a-497b-b380-ccb83ed460a8","record":{"$ref":"https://inspirehep.net/api/authors/1343715"},"full_name":"Martinez Pedreira, Miguel","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MARTANm"},{"ids":[{"value":"INSPIRE-00272436","schema":"INSPIRE ID"},{"value":"0000-0002-2064-6517","schema":"ORCID"}],"uuid":"81beb2db-8d03-49b0-bbb2-dc29431e33f6","record":{"$ref":"https://inspirehep.net/api/authors/998513"},"full_name":"Masciocchi, Silvia","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"MASCACs","curated_relation":true},{"ids":[{"value":"INSPIRE-00105418","schema":"INSPIRE ID"},{"value":"0000-0003-1880-5467","schema":"ORCID"}],"uuid":"01db2af5-3ee7-48ba-8aba-2187106c8b54","record":{"$ref":"https://inspirehep.net/api/authors/998508"},"full_name":"Masera, Massimo","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"MASARm","curated_relation":true},{"ids":[{"value":"INSPIRE-00289880","schema":"INSPIRE ID"},{"value":"0000-0002-2699-1522","schema":"ORCID"}],"uuid":"d79bb910-5bcc-4515-8781-85d3a15f2ef8","record":{"$ref":"https://inspirehep.net/api/authors/998481"},"full_name":"Masoni, Alberto","affiliations":[{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"MASANa","curated_relation":true},{"ids":[{"value":"INSPIRE-00246982","schema":"INSPIRE ID"},{"value":"0000-0002-5475-5092","schema":"ORCID"}],"uuid":"e102d85a-9376-49de-a5f9-2eaaa7e85698","record":{"$ref":"https://inspirehep.net/api/authors/1068826"},"full_name":"Massacrier, Laure Marie","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"MASACRARl","curated_relation":true},{"ids":[{"value":"INSPIRE-00575832","schema":"INSPIRE ID"},{"value":"0000-0002-5628-8926","schema":"ORCID"}],"uuid":"b371d2e0-e0ab-48d6-8847-6b1ea1d907ac","record":{"$ref":"https://inspirehep.net/api/authors/1492034"},"full_name":"Masson, Erwann","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"MASANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00248428","schema":"INSPIRE ID"},{"value":"0000-0003-3711-8902","schema":"ORCID"}],"uuid":"f4d2f2cb-01df-40a5-a082-dfe7cb15cfd3","record":{"$ref":"https://inspirehep.net/api/authors/1068649"},"full_name":"Mastroserio, Annalisa","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}},{"value":"Foggia U.","record":{"$ref":"https://inspirehep.net/api/institutions/1693601"}}],"signature_block":"MASTRASARa","curated_relation":true},{"ids":[{"value":"INSPIRE-00574444","schema":"INSPIRE ID"},{"value":"0000-0001-7604-9116","schema":"ORCID"}],"uuid":"1401e59e-95aa-437c-9945-affb4efaa083","record":{"$ref":"https://inspirehep.net/api/authors/1488527"},"full_name":"Mathis, Andreas Michael","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}},{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}}],"signature_block":"MATa","curated_relation":true},{"ids":[{"value":"INSPIRE-00586302","schema":"INSPIRE ID"}],"uuid":"3a2c7507-ce3b-4d84-aabc-d8bed6deef5c","record":{"$ref":"https://inspirehep.net/api/authors/1514506"},"full_name":"Toledo Matuoka, Paula Fernanda","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"TALADp"},{"ids":[{"value":"INSPIRE-00244090","schema":"INSPIRE ID"}],"uuid":"ee7e1e5e-c31f-42f6-bd86-e6ad9beb788b","record":{"$ref":"https://inspirehep.net/api/authors/1023673"},"full_name":"Matyja, Adam Tomasz","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"MATAJa"},{"ids":[{"value":"INSPIRE-00361368","schema":"INSPIRE ID"}],"uuid":"00efbac0-fd59-442c-a16c-19aedf9f2824","record":{"$ref":"https://inspirehep.net/api/authors/1065035"},"full_name":"Mayer, Christoph","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"MYARc"},{"ids":[{"value":"INSPIRE-00564260","schema":"INSPIRE ID"}],"uuid":"6cca9122-32b4-4fd0-9c8f-90c41dd7424c","record":{"$ref":"https://inspirehep.net/api/authors/1454134"},"full_name":"Mazzilli, Marianna","affiliations":[{"value":"Bari U.","record":{"$ref":"https://inspirehep.net/api/institutions/902660"}},{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"MASALm"},{"ids":[{"value":"INSPIRE-00106051","schema":"INSPIRE ID"},{"value":"0000-0003-3558-6446","schema":"ORCID"}],"uuid":"167d9cae-4510-4e0b-85d7-c0c95bf6b768","record":{"$ref":"https://inspirehep.net/api/authors/998152"},"full_name":"Mazzoni, Alessandra Maria","affiliations":[{"value":"INFN, Rome","record":{"$ref":"https://inspirehep.net/api/institutions/902887"}}],"signature_block":"MASANa","curated_relation":true},{"uuid":"7dc0ec40-0b60-473e-82ad-1d8f986bcea9","record":{"$ref":"https://inspirehep.net/api/authors/1891775"},"full_name":"Mechler, Adrian Florin","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"MACHLARa"},{"ids":[{"value":"INSPIRE-00250415","schema":"INSPIRE ID"},{"value":"0000-0002-8117-9721","schema":"ORCID"}],"uuid":"0b94119c-8514-4d0d-a8a2-7fe31106fc1b","record":{"$ref":"https://inspirehep.net/api/authors/997948"},"full_name":"Meddi, Franco","affiliations":[{"value":"Rome U.","record":{"$ref":"https://inspirehep.net/api/institutions/903168"}},{"value":"INFN, Rome","record":{"$ref":"https://inspirehep.net/api/institutions/902887"}}],"signature_block":"MADf","curated_relation":true},{"ids":[{"value":"INSPIRE-00531341","schema":"INSPIRE ID"},{"value":"0000-0002-4165-505X","schema":"ORCID"}],"uuid":"b140eeb4-a501-401d-bc02-0ed974af08fc","record":{"$ref":"https://inspirehep.net/api/authors/1388456"},"full_name":"Melikyan, Yury","affiliations":[{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"MALACANy","curated_relation":true},{"ids":[{"value":"INSPIRE-00244703","schema":"INSPIRE ID"}],"uuid":"61160808-c6a5-479e-b521-9af19c00c664","record":{"$ref":"https://inspirehep.net/api/authors/1068829"},"full_name":"Menchaca-rocha, Arturo Alejandro","affiliations":[{"value":"Mexico U.","record":{"$ref":"https://inspirehep.net/api/institutions/903003"}}],"signature_block":"RACa"},{"ids":[{"value":"INSPIRE-00507326","schema":"INSPIRE ID"},{"value":"0000-0003-4389-7711","schema":"ORCID"}],"uuid":"544b240c-74a4-4a42-9f56-46431e5a56c8","record":{"$ref":"https://inspirehep.net/api/authors/1343716"},"full_name":"Meninno, Elisa","affiliations":[{"value":"Salerno U.","record":{"$ref":"https://inspirehep.net/api/institutions/903181"}},{"value":"INFN, Salerno","record":{"$ref":"https://inspirehep.net/api/institutions/905497"}}],"signature_block":"MANANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00245096","schema":"INSPIRE ID"}],"uuid":"7d7c5bb0-f213-4fde-93f7-bda189c79943","record":{"$ref":"https://inspirehep.net/api/authors/1069045"},"full_name":"Meres, Michal","affiliations":[{"value":"Comenius U.","record":{"$ref":"https://inspirehep.net/api/institutions/902750"}}],"signature_block":"MARm"},{"ids":[{"value":"INSPIRE-00564240","schema":"INSPIRE ID"}],"uuid":"c99e28f3-68d8-4104-b6dc-f7211a134935","record":{"$ref":"https://inspirehep.net/api/authors/1454132"},"full_name":"Mhlanga, Sibaliso","affiliations":[{"value":"Cape Town U.","record":{"$ref":"https://inspirehep.net/api/institutions/903460"}}],"signature_block":"MHLANGs"},{"ids":[{"value":"INSPIRE-00242486","schema":"INSPIRE ID"}],"uuid":"bd503046-5919-41af-a743-749d924ef416","record":{"$ref":"https://inspirehep.net/api/authors/997605"},"full_name":"Miake, Yasuo","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"MACy"},{"ids":[{"value":"INSPIRE-00658610","schema":"INSPIRE ID"}],"uuid":"9a666d3e-50ea-4844-823d-4371f2730125","record":{"$ref":"https://inspirehep.net/api/authors/1643522"},"full_name":"Micheletti, Luca","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"MACALATl"},{"ids":[{"value":"INSPIRE-00507452","schema":"INSPIRE ID"}],"uuid":"0411d599-1b5d-486b-a979-6d25c1c58a45","record":{"$ref":"https://inspirehep.net/api/authors/1343717"},"full_name":"Mieskolainen, Matti Mikael","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"MASCALANANm"},{"ids":[{"value":"INSPIRE-00580281","schema":"INSPIRE ID"}],"uuid":"ff74a3d5-d754-4013-a53b-00decc5d6852","record":{"$ref":"https://inspirehep.net/api/authors/1502528"},"full_name":"Mihaylov, Dimitar Lubomirov","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"MAYLAVd"},{"ids":[{"value":"INSPIRE-00245462","schema":"INSPIRE ID"},{"value":"0000-0002-6726-6407","schema":"ORCID"}],"uuid":"7788aff1-a1ab-4535-90ed-855d9bb152e1","record":{"$ref":"https://inspirehep.net/api/authors/1069000"},"full_name":"Mikhaylov, Konstantin","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}},{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"MACALAVk","curated_relation":true},{"ids":[{"value":"INSPIRE-00182548","schema":"INSPIRE ID"},{"value":"0000-0003-0078-4522","schema":"ORCID"}],"uuid":"ee8e3405-ece4-4924-8532-e680ddad9682","record":{"$ref":"https://inspirehep.net/api/authors/1030107"},"full_name":"Mischke, Andre","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"MASCa","curated_relation":true},{"ids":[{"value":"INSPIRE-00361381","schema":"INSPIRE ID"}],"uuid":"b64ecf28-1c48-4af9-a75d-e510bbe2e176","record":{"$ref":"https://inspirehep.net/api/authors/1091338"},"full_name":"Mishra, Aditya Nath","affiliations":[{"value":"Mexico U., ICN","record":{"$ref":"https://inspirehep.net/api/institutions/904287"}}],"signature_block":"MASRa"},{"ids":[{"value":"INSPIRE-00108019","schema":"INSPIRE ID"},{"value":"0000-0002-8627-9721","schema":"ORCID"}],"uuid":"a2ba0e95-a08b-4775-890d-161abb351455","record":{"$ref":"https://inspirehep.net/api/authors/997279"},"full_name":"Miskowiec, Dariusz Czeslaw","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"MASCACd","curated_relation":true},{"ids":[{"value":"INSPIRE-00248369","schema":"INSPIRE ID"}],"uuid":"a938871f-bdd0-40aa-81ef-88617c0e8952","record":{"$ref":"https://inspirehep.net/api/authors/1068655"},"full_name":"Mitu, Ciprian Mihai","affiliations":[{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"MATc"},{"ids":[{"value":"INSPIRE-00416653","schema":"INSPIRE ID"}],"uuid":"ae54227a-3da5-4b63-8c5e-d92a9f4f4d39","record":{"$ref":"https://inspirehep.net/api/authors/1299614"},"full_name":"Mohammadi, Naghmeh","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MANADn"},{"ids":[{"value":"INSPIRE-00639292","schema":"INSPIRE ID"}],"uuid":"f382b563-d5af-43ae-aee7-d95296790323","record":{"$ref":"https://inspirehep.net/api/authors/1516650"},"full_name":"Mohanty, Auro Prasad","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"MANTYa"},{"ids":[{"value":"INSPIRE-00146508","schema":"INSPIRE ID"},{"value":"0000-0001-9610-2914","schema":"ORCID"}],"uuid":"bc19cabc-dd8d-4a13-9732-3396974bdb10","record":{"$ref":"https://inspirehep.net/api/authors/1516650"},"full_name":"Mohanty, Bedangadas","affiliations":[{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"MANTYb","curated_relation":true},{"ids":[{"value":"INSPIRE-00244581","schema":"INSPIRE ID"}],"uuid":"cf55bbb2-a19f-4f07-82a6-b0d74bb91cd9","record":{"$ref":"https://inspirehep.net/api/authors/1068811"},"full_name":"Khan, Mohammed Mohisin","affiliations":[{"value":"Aligarh Muslim U.","record":{"$ref":"https://inspirehep.net/api/institutions/903423"}}],"signature_block":"CANm"},{"uuid":"7d99ab11-0e3c-452e-bb04-37af16b1a80d","record":{"$ref":"https://inspirehep.net/api/authors/2058263"},"full_name":"Mondal, Mitali","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"MANDALm"},{"ids":[{"value":"INSPIRE-00182550","schema":"INSPIRE ID"}],"uuid":"3e4c5675-5310-4b3b-b215-ce8cdaf962da","record":{"$ref":"https://inspirehep.net/api/authors/1065879"},"full_name":"Mondal, Mriganka Mouli","affiliations":[{"value":"Bhubaneswar, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/902669"}}],"signature_block":"MANDALm"},{"ids":[{"value":"INSPIRE-00663780","schema":"INSPIRE ID"}],"uuid":"43acd58e-ee12-4b82-934d-0098ee044d58","record":{"$ref":"https://inspirehep.net/api/authors/1663527"},"full_name":"Mordasini, Cindy","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"MARDASANc","curated_relation":true},{"ids":[{"value":"INSPIRE-00245954","schema":"INSPIRE ID"}],"uuid":"cbda7f14-52d2-48a5-baff-45285123dcac","record":{"$ref":"https://inspirehep.net/api/authors/1068940"},"full_name":"Moreira De Godoy, Denise Aparecida","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"GADYd"},{"ids":[{"value":"INSPIRE-00531356","schema":"INSPIRE ID"}],"uuid":"d577592a-f6c7-4331-821a-2b19649e96d2","record":{"$ref":"https://inspirehep.net/api/authors/1388457"},"full_name":"Perez Moreno, Luis Alberto","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"MARANl"},{"ids":[{"value":"INSPIRE-00289922","schema":"INSPIRE ID"},{"value":"0000-0002-3136-1736","schema":"ORCID"}],"uuid":"0f103f00-b18a-47b8-bf61-5861222e627a","record":{"$ref":"https://inspirehep.net/api/authors/1028629"},"full_name":"Moretto, Sandra","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"MARATs","curated_relation":true},{"ids":[{"value":"INSPIRE-00142798","schema":"INSPIRE ID"}],"uuid":"da0e5692-554b-4a65-82a4-1bdecb064a52","record":{"$ref":"https://inspirehep.net/api/authors/1031736"},"full_name":"Morreale, Astrid","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"MARALa"},{"ids":[{"value":"INSPIRE-00289930","schema":"INSPIRE ID"}],"uuid":"cd9ecf62-d824-4145-baa1-f8573c743a9b","record":{"$ref":"https://inspirehep.net/api/authors/996736"},"full_name":"Morsch, Andreas","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MARSa"},{"ids":[{"value":"INSPIRE-00644116","schema":"INSPIRE ID"}],"uuid":"39b47cfc-491c-47ad-980f-92e279d15cee","record":{"$ref":"https://inspirehep.net/api/authors/1600171"},"full_name":"Mrnjavac, Teo","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MRNJAVACt"},{"ids":[{"value":"INSPIRE-00139164","schema":"INSPIRE ID"},{"value":"0000-0002-5624-6486","schema":"ORCID"}],"uuid":"b95fcf77-79f2-4692-ad13-1f96bdb72183","record":{"$ref":"https://inspirehep.net/api/authors/996601"},"full_name":"Muccifora, Valeria","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"MACAFARv","curated_relation":true},{"ids":[{"value":"INSPIRE-00248333","schema":"INSPIRE ID"}],"uuid":"b29a0e4b-77f7-48c4-bc6e-ce356abf849f","record":{"$ref":"https://inspirehep.net/api/authors/1068658"},"full_name":"Mudnic, Eugen","affiliations":[{"value":"Split Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/909932"}}],"signature_block":"MADNACe"},{"ids":[{"value":"INSPIRE-00416728","schema":"INSPIRE ID"},{"value":"0000-0002-9760-7508","schema":"ORCID"}],"uuid":"dacb61a5-1cde-490e-ba06-e588462b1a7a","record":{"$ref":"https://inspirehep.net/api/authors/1299615"},"full_name":"Muhlheim, Daniel Michael","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"MALANd","curated_relation":true},{"ids":[{"value":"INSPIRE-00248321","schema":"INSPIRE ID"}],"uuid":"4bfdc31f-632e-4b47-b8ab-82b2232bd287","record":{"$ref":"https://inspirehep.net/api/authors/1068659"},"full_name":"Muhuri, Sanjib","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"MARs"},{"ids":[{"value":"INSPIRE-00507724","schema":"INSPIRE ID"},{"value":"0000-0002-6905-4352","schema":"ORCID"}],"uuid":"9844d094-8336-4acf-b5e4-9b88145fc843","record":{"$ref":"https://inspirehep.net/api/authors/1343719"},"full_name":"Mulligan, James Declan","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}},{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"MALAGANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00182574","schema":"INSPIRE ID"},{"value":"0000-0003-3695-3180","schema":"ORCID"}],"uuid":"90498beb-7a55-4797-8084-acdb04195dd0","record":{"$ref":"https://inspirehep.net/api/authors/1030109"},"full_name":"Gameiro Munhoz, Marcelo","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"MANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00564280","schema":"INSPIRE ID"}],"uuid":"2637ab1b-bbe0-41f3-8cc5-3e5bb4117f78","record":{"$ref":"https://inspirehep.net/api/authors/1454136"},"full_name":"Munning, Konstantin","affiliations":[{"value":"Bonn U., HISKP","record":{"$ref":"https://inspirehep.net/api/institutions/908572"}}],"signature_block":"MANANGk"},{"ids":[{"value":"INSPIRE-00531366","schema":"INSPIRE ID"},{"value":"0000-0002-8334-6933","schema":"ORCID"}],"uuid":"b98e2a46-d0c6-40fe-af63-9159a195c7c2","record":{"$ref":"https://inspirehep.net/api/authors/1261695"},"full_name":"Munzer, Robert Helmut","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"MANSARr","curated_relation":true},{"ids":[{"value":"INSPIRE-00548414","schema":"INSPIRE ID"}],"uuid":"f6084630-986c-4b93-98d3-78c9f772b4ad","record":{"$ref":"https://inspirehep.net/api/authors/1419012"},"full_name":"Murakami, Hikari","affiliations":[{"value":"Tokyo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903273"}}],"signature_block":"MARACANh"},{"ids":[{"value":"INSPIRE-00383510","schema":"INSPIRE ID"},{"value":"0000-0003-0548-588X","schema":"ORCID"}],"uuid":"46d59efb-9c41-4c1d-b6a5-6e98998545de","record":{"$ref":"https://inspirehep.net/api/authors/1249777"},"full_name":"Murray, Sean","affiliations":[{"value":"iThemba LABS","record":{"$ref":"https://inspirehep.net/api/institutions/909137"}}],"signature_block":"MARYs","curated_relation":true},{"ids":[{"value":"INSPIRE-00250444","schema":"INSPIRE ID"}],"uuid":"f569ffd6-3516-4572-aba5-b9ca6a9efd43","record":{"$ref":"https://inspirehep.net/api/authors/996402"},"full_name":"Musa, Luciano","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"MASl"},{"ids":[{"value":"INSPIRE-00385520","schema":"INSPIRE ID"}],"uuid":"78566cd9-0f19-4e5b-ab90-dfb80b13f083","record":{"$ref":"https://inspirehep.net/api/authors/1249924"},"full_name":"Musinsky, Jan","affiliations":[{"value":"Kosice, IEF","record":{"$ref":"https://inspirehep.net/api/institutions/902935"}}],"signature_block":"MASANSCYj"},{"ids":[{"value":"INSPIRE-00564256","schema":"INSPIRE ID"}],"uuid":"e2818bf3-fd3a-48e2-bb03-cadb5ab1d9a6","record":{"$ref":"https://inspirehep.net/api/authors/1454133"},"full_name":"Myers, Corey James","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"MARc"},{"ids":[{"value":"INSPIRE-00564291","schema":"INSPIRE ID"}],"uuid":"61f1e0ac-f843-4fad-b17b-9c062fcdd0cd","record":{"$ref":"https://inspirehep.net/api/authors/1454137"},"full_name":"Myrcha, Julian Wojciech","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"MARCj"},{"ids":[{"value":"INSPIRE-00531375","schema":"INSPIRE ID"}],"uuid":"6b94c458-df52-4ee7-9ce6-a22515edb05f","record":{"$ref":"https://inspirehep.net/api/authors/1388458"},"full_name":"Naik, Bharati","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"NACb"},{"ids":[{"value":"INSPIRE-00531380","schema":"INSPIRE ID"},{"value":"0000-0001-8326-9846","schema":"ORCID"}],"uuid":"15a255c1-b5a4-413b-ad93-0f19b35fb976","record":{"$ref":"https://inspirehep.net/api/authors/1388459"},"full_name":"Nair, Rahul Ramachandran","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"NARr","curated_relation":true},{"ids":[{"value":"INSPIRE-00182588","schema":"INSPIRE ID"}],"uuid":"843d3a4b-6c94-4d9e-af93-ef188ddd64d3","record":{"$ref":"https://inspirehep.net/api/authors/996101"},"full_name":"Nandi, Basanta Kumar","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"NANDb"},{"ids":[{"value":"INSPIRE-00172055","schema":"INSPIRE ID"},{"value":"0000-0002-6039-190X","schema":"ORCID"}],"uuid":"560fecdb-b985-4859-914b-977f2501b949","record":{"$ref":"https://inspirehep.net/api/authors/996096"},"full_name":"Nania, Rosario","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}},{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}}],"signature_block":"NANr","curated_relation":true},{"ids":[{"value":"INSPIRE-00110416","schema":"INSPIRE ID"},{"value":"0000-0003-2080-9010","schema":"ORCID"}],"uuid":"7719f55f-7cca-4550-85b3-a6d5ae967be3","record":{"$ref":"https://inspirehep.net/api/authors/996079"},"full_name":"Nappi, Eugenio","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"NAPe","curated_relation":true},{"ids":[{"value":"INSPIRE-00507883","schema":"INSPIRE ID"},{"value":"0000-0001-6489-0784","schema":"ORCID"}],"uuid":"c108da1e-002c-42e6-8d74-b43f03b89e13","record":{"$ref":"https://inspirehep.net/api/authors/1343720"},"full_name":"Naru, Muhammad Umair","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"NARm","curated_relation":true},{"ids":[{"value":"INSPIRE-00664110","schema":"INSPIRE ID"}],"uuid":"bf36847f-9ba9-49b9-9e64-e83a0c92c869","record":{"$ref":"https://inspirehep.net/api/authors/1664296"},"full_name":"Nassirpour, Adrian Fereydon","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"NASARPARa"},{"ids":[{"value":"INSPIRE-00511516","schema":"INSPIRE ID"}],"uuid":"5f1eec32-67c5-48e7-b04f-506b953a7734","record":{"$ref":"https://inspirehep.net/api/authors/1353494"},"full_name":"Ferreira Natal Da Luz, Pedro Hugo","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"FARARp"},{"ids":[{"value":"INSPIRE-00301613","schema":"INSPIRE ID"},{"value":"0000-0002-8768-6468","schema":"ORCID"}],"uuid":"94b5fdc9-a346-4f70-ac14-836a9a1e0efe","record":{"$ref":"https://inspirehep.net/api/authors/1037781"},"full_name":"Nattrass, Christine","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"NATRc","curated_relation":true},{"ids":[{"value":"INSPIRE-00548439","schema":"INSPIRE ID"},{"value":"0000-0001-6988-0606","schema":"ORCID"}],"uuid":"91cb2a3f-556c-48f3-be5d-bebcc35a7e42","record":{"$ref":"https://inspirehep.net/api/authors/1419013"},"full_name":"Nayak, Ranjit","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"NYACr","curated_relation":true},{"ids":[{"value":"INSPIRE-00182590","schema":"INSPIRE ID"},{"value":"0000-0001-8941-8961","schema":"ORCID"}],"uuid":"a1230c38-8e98-4f1c-bbc4-1dadb7b53040","record":{"$ref":"https://inspirehep.net/api/authors/995966"},"full_name":"Nayak, Tapan Kumar","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}},{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"NYACt","curated_relation":true},{"ids":[{"value":"INSPIRE-00289965","schema":"INSPIRE ID"}],"uuid":"e71c6d41-24ea-4be2-9824-c90e885abe59","record":{"$ref":"https://inspirehep.net/api/authors/1074400"},"full_name":"Nazarenko, Sergey","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"NASARANCs"},{"ids":[{"value":"INSPIRE-00564311","schema":"INSPIRE ID"}],"uuid":"24e03dc8-3e01-44fb-8646-bcb28804d3ec","record":{"$ref":"https://inspirehep.net/api/authors/1454140"},"full_name":"Negrao De Oliveira, Renato Aparecido","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"OLAVARr"},{"ids":[{"value":"INSPIRE-00110793","schema":"INSPIRE ID"},{"value":"0000-0003-1059-8731","schema":"ORCID"}],"uuid":"f78c0c61-e057-4ca5-b91d-94866a8fd555","record":{"$ref":"https://inspirehep.net/api/authors/995905"},"full_name":"Nellen, Lukas","affiliations":[{"value":"Mexico U., ICN","record":{"$ref":"https://inspirehep.net/api/institutions/904287"}}],"signature_block":"NALANl","curated_relation":true},{"ids":[{"value":"INSPIRE-00564307","schema":"INSPIRE ID"}],"uuid":"f22da8b8-063d-4e5b-8549-09c2a7a61c74","record":{"$ref":"https://inspirehep.net/api/authors/1454138"},"full_name":"Nesbo, Simon Voigt","affiliations":[{"value":"Bergen Coll. Higher Educ.","record":{"$ref":"https://inspirehep.net/api/institutions/907515"}}],"signature_block":"NASBs"},{"ids":[{"value":"INSPIRE-00641208","schema":"INSPIRE ID"}],"uuid":"f6fa9390-e592-4ee4-b7e8-cd879a57cc03","record":{"$ref":"https://inspirehep.net/api/authors/1589959"},"full_name":"Neskovic, Gvozden","affiliations":[{"value":"Frankfurt U., FIAS","record":{"$ref":"https://inspirehep.net/api/institutions/909678"}}],"signature_block":"NASCAVACg"},{"ids":[{"value":"INSPIRE-00111394","schema":"INSPIRE ID"},{"value":"0000-0002-0091-1934","schema":"ORCID"}],"uuid":"c135d293-433e-484c-8d36-83a4fb8c5851","record":{"$ref":"https://inspirehep.net/api/authors/995681"},"full_name":"Nielsen, Borge Svane","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"NALSANb","curated_relation":true},{"ids":[{"value":"INSPIRE-00111550","schema":"INSPIRE ID"}],"uuid":"0a0a3f5a-39d9-4bc2-877a-2a11e3701518","record":{"$ref":"https://inspirehep.net/api/authors/995613"},"full_name":"Nikolaev, Sergey","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"NACALAFs"},{"ids":[{"value":"INSPIRE-00248281","schema":"INSPIRE ID"}],"uuid":"77fdb4d8-8401-49bc-97d2-34e9491aac08","record":{"$ref":"https://inspirehep.net/api/authors/1068663"},"full_name":"Nikulin, Sergey","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"NACALANs"},{"ids":[{"value":"INSPIRE-00248270","schema":"INSPIRE ID"}],"uuid":"26202334-dfd4-46e3-9d3e-3a1d7b06886d","record":{"$ref":"https://inspirehep.net/api/authors/1068664"},"full_name":"Nikulin, Vladimir","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"NACALANv"},{"ids":[{"value":"INSPIRE-00248268","schema":"INSPIRE ID"},{"value":"0000-0002-6704-0256","schema":"ORCID"}],"uuid":"bafaa0a3-818a-4f57-90a2-abf8434e8e6c","record":{"$ref":"https://inspirehep.net/api/authors/1068665"},"full_name":"Noferini, Francesco","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"NAFARANf","curated_relation":true},{"ids":[{"value":"INSPIRE-00246900","schema":"INSPIRE ID"}],"uuid":"70607f95-3ce1-44df-a151-9015c589e09b","record":{"$ref":"https://inspirehep.net/api/authors/1068836"},"full_name":"Nomokonov, Petr","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"NANACANAVp"},{"ids":[{"value":"INSPIRE-00248256","schema":"INSPIRE ID"}],"uuid":"b8ecb119-bf1c-4e89-9af2-df5edb4c5b1b","record":{"$ref":"https://inspirehep.net/api/authors/1068666"},"full_name":"Nooren, Gerardus","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"NARANg"},{"ids":[{"value":"INSPIRE-00416828","schema":"INSPIRE ID"}],"uuid":"e8d0bf7f-1254-48f5-96d5-f25f51f77fcc","record":{"$ref":"https://inspirehep.net/api/authors/1299617"},"full_name":"Norman, Jaime","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"NARNANj"},{"uuid":"19f416e7-e206-4194-93dd-1a6ed0e4161b","record":{"$ref":"https://inspirehep.net/api/authors/1891781"},"full_name":"Nowakowski, Piotr","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"NACASCp"},{"ids":[{"value":"INSPIRE-00242683","schema":"INSPIRE ID"}],"uuid":"117b7c5b-8562-43ae-b1f0-6035c7245978","record":{"$ref":"https://inspirehep.net/api/authors/1057857"},"full_name":"Nyanin, Alexander","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"NANANa"},{"ids":[{"value":"INSPIRE-00244103","schema":"INSPIRE ID"}],"uuid":"89953356-05c2-4776-a744-f70bba390ce8","record":{"$ref":"https://inspirehep.net/api/authors/995303"},"full_name":"Nystrand, Joakim Ingemar","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"NASTRADj"},{"uuid":"3c50573b-eb80-469b-8f9b-4b96ba103055","record":{"$ref":"https://inspirehep.net/api/authors/2159320"},"full_name":"Ogino, Masanori","affiliations":[{"value":"Nagasaki Inst. Appl. Sci.","record":{"$ref":"https://inspirehep.net/api/institutions/906626"}}],"signature_block":"OGANm"},{"ids":[{"value":"INSPIRE-00254942","schema":"INSPIRE ID"}],"uuid":"fadd8756-21f2-4149-877f-418d1763c5c3","record":{"$ref":"https://inspirehep.net/api/authors/1070048"},"full_name":"Ohlson, Alice Elisabeth","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"OHLSANa"},{"ids":[{"value":"INSPIRE-00248235","schema":"INSPIRE ID"}],"uuid":"3dd60b6f-cf42-4040-836b-a0da6e71999d","record":{"$ref":"https://inspirehep.net/api/authors/1068670"},"full_name":"Oleniacz, Janusz","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"OLANACj"},{"ids":[{"value":"INSPIRE-00361460","schema":"INSPIRE ID"}],"uuid":"d7f9c682-8789-438a-91f6-fb77dbe01580","record":{"$ref":"https://inspirehep.net/api/authors/1204907"},"full_name":"Oliveira Da Silva, Antonio Carlos","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"OLAVARa"},{"ids":[{"value":"INSPIRE-00508240","schema":"INSPIRE ID"}],"uuid":"4eb30a6a-26b4-4083-9638-c3f1a634dc95","record":{"$ref":"https://inspirehep.net/api/authors/1343876"},"full_name":"Oliver, Michael Henry","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"OLAVARm"},{"ids":[{"value":"INSPIRE-00290024","schema":"INSPIRE ID"},{"value":"0000-0001-6194-4601","schema":"ORCID"}],"uuid":"52f34f39-5c7c-46cc-976a-1a9e31861388","record":{"$ref":"https://inspirehep.net/api/authors/1037684"},"full_name":"Oppedisano, Chiara","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"OPADASANc","curated_relation":true},{"ids":[{"value":"INSPIRE-00113286","schema":"INSPIRE ID"}],"uuid":"9ed9d738-6ee4-4ac1-bfaa-215684759e2a","record":{"$ref":"https://inspirehep.net/api/authors/994817"},"full_name":"Orava, Risto","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"ORAVr"},{"ids":[{"value":"INSPIRE-00248229","schema":"INSPIRE ID"},{"value":"0000-0002-4788-7943","schema":"ORCID"}],"uuid":"05ab1af4-814b-4382-8fd5-990e8a02bf5d","record":{"$ref":"https://inspirehep.net/api/authors/1068671"},"full_name":"Ortiz Velasquez, Antonio","affiliations":[{"value":"Mexico U., ICN","record":{"$ref":"https://inspirehep.net/api/institutions/904287"}}],"signature_block":"VALASGa","curated_relation":true},{"ids":[{"value":"INSPIRE-00242747","schema":"INSPIRE ID"}],"uuid":"77911882-10ae-4bca-9737-11802c6a3c0c","record":{"$ref":"https://inspirehep.net/api/authors/994719"},"full_name":"Oskarsson, Anders Nils Erik","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"OSCARSANa"},{"ids":[{"value":"INSPIRE-00244142","schema":"INSPIRE ID"}],"uuid":"00115406-1794-447a-ac92-83bf080de1b7","record":{"$ref":"https://inspirehep.net/api/authors/1058324"},"full_name":"Otwinowski, Jacek Tomasz","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"OTWANASCj"},{"ids":[{"value":"INSPIRE-00113667","schema":"INSPIRE ID"}],"uuid":"af8d03f2-8a9a-4068-af7f-738e1c9c8299","record":{"$ref":"https://inspirehep.net/api/authors/994602"},"full_name":"Oyama, Ken","affiliations":[{"value":"Nagasaki Inst. Appl. Sci.","record":{"$ref":"https://inspirehep.net/api/institutions/906626"}}],"signature_block":"OANk"},{"ids":[{"value":"INSPIRE-00290030","schema":"INSPIRE ID"},{"value":"0000-0001-6142-1528","schema":"ORCID"}],"uuid":"6e0c0797-9bd4-452e-aa71-b1d4dbae990a","record":{"$ref":"https://inspirehep.net/api/authors/1058229"},"full_name":"Pachmayer, Yvonne Chiara","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"PACHNYARy","curated_relation":true},{"ids":[{"value":"INSPIRE-00573414","schema":"INSPIRE ID"}],"uuid":"e7349ddd-4f6b-4fcb-ad12-4279e80cd322","record":{"$ref":"https://inspirehep.net/api/authors/1485820"},"full_name":"Pacik, Vojtech","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"PACACv"},{"ids":[{"value":"INSPIRE-00313673","schema":"INSPIRE ID"},{"value":"0000-0003-0333-448X","schema":"ORCID"}],"uuid":"832d7eec-2c5e-4910-aaed-143e6c191ed5","record":{"$ref":"https://inspirehep.net/api/authors/1061412"},"full_name":"Pagano, Davide","affiliations":[{"value":"U. Brescia","record":{"$ref":"https://inspirehep.net/api/institutions/1192112"}}],"signature_block":"PAGANd","curated_relation":true},{"ids":[{"value":"INSPIRE-00113938","schema":"INSPIRE ID"}],"uuid":"3da92126-6040-40cc-ab26-1a194d64952e","record":{"$ref":"https://inspirehep.net/api/authors/994505"},"full_name":"Paic, Guy","affiliations":[{"value":"Mexico U., ICN","record":{"$ref":"https://inspirehep.net/api/institutions/904287"}}],"signature_block":"PACg"},{"ids":[{"value":"INSPIRE-00265540","schema":"INSPIRE ID"},{"value":"0000-0001-6201-2785","schema":"ORCID"}],"uuid":"97a0f338-ac72-4900-8fff-f138a8279553","record":{"$ref":"https://inspirehep.net/api/authors/1074779"},"full_name":"Palni, Prabhakar","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"PALNp","curated_relation":true},{"ids":[{"value":"INSPIRE-00508257","schema":"INSPIRE ID"},{"value":"0000-0002-1061-5581","schema":"ORCID"}],"uuid":"4305d1bf-be99-405b-8e52-fe3f43d9fe49","record":{"$ref":"https://inspirehep.net/api/authors/1343877"},"full_name":"Pan, Jinjin","affiliations":[{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"PANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00522482","schema":"INSPIRE ID"},{"value":"0000-0003-4420-7874","schema":"ORCID"}],"uuid":"60079bfd-ad59-41ad-af30-a41f0b8c5785","record":{"$ref":"https://inspirehep.net/api/authors/1377293"},"full_name":"Pandey, Ashutosh Kumar","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"PANDYa","curated_relation":true},{"ids":[{"value":"INSPIRE-00521498","schema":"INSPIRE ID"},{"value":"0000-0002-0343-2082","schema":"ORCID"}],"uuid":"90dc1cce-62bb-46af-8883-d14a7256ca0c","record":{"$ref":"https://inspirehep.net/api/authors/994382"},"full_name":"Panebianco, Stefano","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"PANABANCs","curated_relation":true},{"ids":[{"value":"INSPIRE-00246268","schema":"INSPIRE ID"}],"uuid":"241b9eab-de60-4e31-a61a-09a969e82422","record":{"$ref":"https://inspirehep.net/api/authors/1068902"},"full_name":"Papikyan, Vardanush","affiliations":[{"value":"Yerevan Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903361"}}],"signature_block":"PAPACANv"},{"ids":[{"value":"INSPIRE-00383898","schema":"INSPIRE ID"},{"value":"0000-0002-1244-0340","schema":"ORCID"}],"uuid":"bb528b1f-97d4-4d8a-b8bb-8a753e3811a8","record":{"$ref":"https://inspirehep.net/api/authors/1249782"},"full_name":"Pareek, Pooja","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"PARACp","curated_relation":true},{"ids":[{"value":"INSPIRE-00568414","schema":"INSPIRE ID"}],"uuid":"609d3602-a5b2-46aa-8edd-f0d55af7105b","record":{"$ref":"https://inspirehep.net/api/authors/1471216"},"full_name":"Park, Jonghan","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"PARCj"},{"ids":[{"value":"INSPIRE-00651338","schema":"INSPIRE ID"},{"value":"0000-0002-5166-5788","schema":"ORCID"}],"uuid":"b9700522-4518-4ac8-9bd5-17ab517b60f0","record":{"$ref":"https://inspirehep.net/api/authors/1618294"},"full_name":"Parkkila, Jasper Elias","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"PARCALj","curated_relation":true},{"ids":[{"value":"INSPIRE-00416870","schema":"INSPIRE ID"}],"uuid":"5a9a91fe-d501-4ac1-9d6f-6f6186c0734f","record":{"$ref":"https://inspirehep.net/api/authors/1299618"},"full_name":"Parmar, Sonia","affiliations":[{"value":"Panjab U.","record":{"$ref":"https://inspirehep.net/api/institutions/903467"}}],"signature_block":"PARNARs"},{"ids":[{"value":"INSPIRE-00361472","schema":"INSPIRE ID"}],"uuid":"214b56a5-f6e8-4685-a5a2-84cc277d78d7","record":{"$ref":"https://inspirehep.net/api/authors/1091345"},"full_name":"Passfeld, Annika","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"PASFALDa"},{"ids":[{"value":"INSPIRE-00320809","schema":"INSPIRE ID"}],"uuid":"9c054633-dcd9-451b-9905-a3f871ca275f","record":{"$ref":"https://inspirehep.net/api/authors/1064707"},"full_name":"Pathak, Surya Prakash","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"PATACs"},{"ids":[{"value":"INSPIRE-00522505","schema":"INSPIRE ID"}],"uuid":"b0358b5b-2419-4496-b77a-760b3510fe9a","record":{"$ref":"https://inspirehep.net/api/authors/1377295"},"full_name":"Patra, Rajendra Nath","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"PATRr"},{"ids":[{"value":"INSPIRE-00361484","schema":"INSPIRE ID"},{"value":"0000-0002-1461-3743","schema":"ORCID"}],"uuid":"5da0e855-40fd-4c2e-bfed-2423d074e416","record":{"$ref":"https://inspirehep.net/api/authors/1204906"},"full_name":"Paul, Biswarup","affiliations":[{"value":"Cagliari U.","record":{"$ref":"https://inspirehep.net/api/institutions/903454"}},{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"PALb","curated_relation":true},{"ids":[{"value":"INSPIRE-00242789","schema":"INSPIRE ID"}],"uuid":"9c5fc79d-e951-45b8-9b97-58017227847d","record":{"$ref":"https://inspirehep.net/api/authors/1057861"},"full_name":"Pei, Hua","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"Ph","curated_relation":true},{"ids":[{"value":"INSPIRE-00182726","schema":"INSPIRE ID"},{"value":"0000-0002-7116-899X","schema":"ORCID"}],"uuid":"5f4f5599-f839-4cf7-a41e-9bb7a75eff97","record":{"$ref":"https://inspirehep.net/api/authors/993930"},"full_name":"Peitzmann, Thomas","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"PATSNANt","curated_relation":true},{"ids":[{"value":"INSPIRE-00564353","schema":"INSPIRE ID"}],"uuid":"b893fc0b-66ef-4ce7-8b7e-5fe5dac59465","record":{"$ref":"https://inspirehep.net/api/authors/1454144"},"full_name":"Peng, Xinye","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"PANGx","curated_relation":true},{"ids":[{"value":"INSPIRE-00564361","schema":"INSPIRE ID"}],"uuid":"9a7c1e47-d4f8-4699-938c-d11b2aae0880","record":{"$ref":"https://inspirehep.net/api/authors/1454145"},"full_name":"Pereira, Luis Gustavo","affiliations":[{"value":"Rio Grande do Sul U.","record":{"$ref":"https://inspirehep.net/api/institutions/903161"}}],"signature_block":"PARARl"},{"ids":[{"value":"INSPIRE-00242790","schema":"INSPIRE ID"}],"uuid":"09674429-d7ae-49ee-8ebe-b168f55478bc","record":{"$ref":"https://inspirehep.net/api/authors/1057862"},"full_name":"Pereira Da Costa, Hugo Denis Antonio","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"PARARh"},{"ids":[{"value":"INSPIRE-00246415","schema":"INSPIRE ID"}],"uuid":"76cc5733-2bc6-48af-9ad8-822d04ee4557","record":{"$ref":"https://inspirehep.net/api/authors/1068885"},"full_name":"Peresunko, Dmitry Yurevich","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"PARASANCd"},{"ids":[{"value":"INSPIRE-00665222","schema":"INSPIRE ID"}],"uuid":"961cb9e6-97df-48ab-bb0b-ac029cfc9380","record":{"$ref":"https://inspirehep.net/api/authors/1668829"},"full_name":"Mesa Perez, Guillermo","affiliations":[{"value":"Havana, CEADEN","record":{"$ref":"https://inspirehep.net/api/institutions/908601"}}],"signature_block":"MASg"},{"ids":[{"value":"INSPIRE-00433111","schema":"INSPIRE ID"}],"uuid":"70fa4b27-697e-4606-9547-42e6a79d33de","record":{"$ref":"https://inspirehep.net/api/authors/1091346"},"full_name":"Perez Lezama, Edgar","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"LASANe"},{"ids":[{"value":"INSPIRE-00115907","schema":"INSPIRE ID"}],"uuid":"48ef5e1b-135d-4e4f-97da-ca64ba56ee1a","record":{"$ref":"https://inspirehep.net/api/authors/993664"},"full_name":"Peskov, Vladimir","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"PASCAVv"},{"ids":[{"value":"INSPIRE-00248095","schema":"INSPIRE ID"}],"uuid":"1838f48e-7fd6-42c2-9201-1b530e31be94","record":{"$ref":"https://inspirehep.net/api/authors/1068684"},"full_name":"Pestov, Yury","affiliations":[{"value":"Novosibirsk, IYF","record":{"$ref":"https://inspirehep.net/api/institutions/903088"}}],"signature_block":"PASTAVy"},{"ids":[{"value":"INSPIRE-00250478","schema":"INSPIRE ID"}],"uuid":"6b538ea6-6b25-427c-bcb6-cc8656b012aa","record":{"$ref":"https://inspirehep.net/api/authors/993597"},"full_name":"Petracek, Vojtech","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}}],"signature_block":"PATRACACv"},{"ids":[{"value":"INSPIRE-00290111","schema":"INSPIRE ID"}],"uuid":"8997c3eb-3359-4047-b1b4-e0aa868c169e","record":{"$ref":"https://inspirehep.net/api/authors/1042556"},"full_name":"Petrovici, Mihai","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"PATRAVACm"},{"ids":[{"value":"INSPIRE-00564375","schema":"INSPIRE ID"},{"value":"0000-0002-0452-3103","schema":"ORCID"}],"uuid":"d8a1e0d7-7446-41f8-ba17-35f125cc1129","record":{"$ref":"https://inspirehep.net/api/authors/1454146"},"full_name":"Peretti Pezzi, Rafael","affiliations":[{"value":"Rio Grande do Sul U.","record":{"$ref":"https://inspirehep.net/api/institutions/903161"}}],"signature_block":"PASr","curated_relation":true},{"ids":[{"value":"INSPIRE-00249971","schema":"INSPIRE ID"},{"value":"0000-0003-4903-9865","schema":"ORCID"}],"uuid":"6687c574-16c7-4697-9b2e-6f76860a45da","record":{"$ref":"https://inspirehep.net/api/authors/1040287"},"full_name":"Piano, Stefano","affiliations":[{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"PANs","curated_relation":true},{"ids":[{"value":"INSPIRE-00116456","schema":"INSPIRE ID"}],"uuid":"cdf35ec3-504e-4c23-be32-c63ffe24a514","record":{"$ref":"https://inspirehep.net/api/authors/993360"},"full_name":"Pikna, Miroslav","affiliations":[{"value":"Comenius U.","record":{"$ref":"https://inspirehep.net/api/institutions/902750"}}],"signature_block":"PANm"},{"ids":[{"value":"INSPIRE-00290120","schema":"INSPIRE ID"}],"uuid":"fafbf0e1-fc17-4112-904c-b2ca63177e44","record":{"$ref":"https://inspirehep.net/api/authors/1037686"},"full_name":"Pillot, Philippe","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"PALATp"},{"ids":[{"value":"INSPIRE-00548449","schema":"INSPIRE ID"}],"uuid":"64dbe38f-5f8a-4b21-b2e6-a281868e469d","record":{"$ref":"https://inspirehep.net/api/authors/1419014"},"full_name":"Ozelin De Lima Pimentel, Lais","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"PANANTALl"},{"ids":[{"value":"INSPIRE-00290138","schema":"INSPIRE ID"},{"value":"0000-0001-8923-4003","schema":"ORCID"}],"uuid":"7ba51dfc-9e07-4fb6-884f-5a392547f650","record":{"$ref":"https://inspirehep.net/api/authors/1059522"},"full_name":"Pinazza, Ombretta","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}},{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"PANASo","curated_relation":true},{"ids":[{"value":"INSPIRE-00116547","schema":"INSPIRE ID"}],"uuid":"aeb53b57-dec1-4f0e-a577-c23647abe213","record":{"$ref":"https://inspirehep.net/api/authors/993310"},"full_name":"Pinsky, Lawrence","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"PANSCYl"},{"ids":[{"value":"INSPIRE-00580342","schema":"INSPIRE ID"}],"uuid":"cb82f03b-3417-4b5d-abe3-de295027cdbf","record":{"$ref":"https://inspirehep.net/api/authors/1039823"},"full_name":"Pisano, Silvia","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"PASANs"},{"ids":[{"value":"INSPIRE-00246340","schema":"INSPIRE ID"}],"uuid":"b4123a80-3e72-4467-a564-a8b2121f5dc5","record":{"$ref":"https://inspirehep.net/api/authors/1068893"},"full_name":"Piyarathna, Danthasinghe","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"PYARATHNd"},{"ids":[{"value":"INSPIRE-00248071","schema":"INSPIRE ID"}],"uuid":"df475484-26d0-41b9-862f-69a140950a43","record":{"$ref":"https://inspirehep.net/api/authors/1042179"},"full_name":"Ploskon, Mateusz Andrzej","affiliations":[{"value":"LBL, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/902953"}}],"signature_block":"PLASCANm"},{"ids":[{"value":"INSPIRE-00182770","schema":"INSPIRE ID"}],"uuid":"333dc113-7cb2-4d5f-a19b-21b77d968ee4","record":{"$ref":"https://inspirehep.net/api/authors/1020693"},"full_name":"Planinic, Mirko","affiliations":[{"value":"Zagreb U.","record":{"$ref":"https://inspirehep.net/api/institutions/903367"}}],"signature_block":"PLANANACm"},{"ids":[{"value":"INSPIRE-00584629","schema":"INSPIRE ID"}],"uuid":"6a38523f-1f52-4125-886c-fe329c8e71cd","record":{"$ref":"https://inspirehep.net/api/authors/1511805"},"full_name":"Pliquett, Fabian","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"PLAGATf"},{"ids":[{"value":"INSPIRE-00182781","schema":"INSPIRE ID"}],"uuid":"c6cb2bec-1e95-4a4e-b134-6ca47cbdc78a","record":{"$ref":"https://inspirehep.net/api/authors/993146"},"full_name":"Pluta, Jan Marian","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"PLATj"},{"ids":[{"value":"INSPIRE-00248060","schema":"INSPIRE ID"}],"uuid":"c6864f22-59f4-4d4d-a8df-daabc12e5c9e","record":{"$ref":"https://inspirehep.net/api/authors/1068688"},"full_name":"Pochybova, Sona","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"PACHABAVs"},{"ids":[{"value":"INSPIRE-00249924","schema":"INSPIRE ID"}],"uuid":"7e0e4f4d-1aa3-459f-8309-468e2f0f7acb","record":{"$ref":"https://inspirehep.net/api/authors/1062981"},"full_name":"Poghosyan, Martin","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"PAGASANm"},{"ids":[{"value":"INSPIRE-00248058","schema":"INSPIRE ID"}],"uuid":"83013079-b27b-4403-9e19-1c7e29427b47","record":{"$ref":"https://inspirehep.net/api/authors/1068689"},"full_name":"Polishchuk, Boris","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"PALASCACb"},{"ids":[{"value":"INSPIRE-00182793","schema":"INSPIRE ID"},{"value":"0000-0002-4512-9620","schema":"ORCID"}],"uuid":"812d1a9a-7949-4161-b353-b17a035d7e09","record":{"$ref":"https://inspirehep.net/api/authors/1037782"},"full_name":"Poljak, Nikola","affiliations":[{"value":"Zagreb U.","record":{"$ref":"https://inspirehep.net/api/institutions/903367"}}],"signature_block":"PALJACn","curated_relation":true},{"ids":[{"value":"INSPIRE-00508526","schema":"INSPIRE ID"}],"uuid":"d354d22d-99b6-4f2f-b6c9-28eb914eec76","record":{"$ref":"https://inspirehep.net/api/authors/1343879"},"full_name":"Poonsawat, Wanchaloem","affiliations":[{"value":"Suranaree U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/907220"}}],"signature_block":"PANSATw"},{"ids":[{"value":"INSPIRE-00290166","schema":"INSPIRE ID"}],"uuid":"4364890c-47c8-4b0e-a3d1-3f4c09e41bbf","record":{"$ref":"https://inspirehep.net/api/authors/1042778"},"full_name":"Pop, Amalia","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"PAPa"},{"ids":[{"value":"INSPIRE-00564335","schema":"INSPIRE ID"}],"uuid":"93936bfc-8b71-4490-afdb-4ca61302f957","record":{"$ref":"https://inspirehep.net/api/authors/1454142"},"full_name":"Poppenborg, Hendrik","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"PAPANBARGh"},{"ids":[{"value":"INSPIRE-00207321","schema":"INSPIRE ID"},{"value":"0000-0002-2646-6189","schema":"ORCID"}],"uuid":"1da30aba-b2e5-4e85-b3d6-bd6337d1caff","record":{"$ref":"https://inspirehep.net/api/authors/1114797"},"full_name":"Porteboeuf, Sarah Julie","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"PARTABAFs","curated_relation":true},{"ids":[{"value":"INSPIRE-00237200","schema":"INSPIRE ID"}],"uuid":"2152dc7a-9660-4dec-9d30-9a1101afd092","record":{"$ref":"https://inspirehep.net/api/authors/1072998"},"full_name":"Pozdniakov, Valeriy","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"PASDNACAVv"},{"ids":[{"value":"INSPIRE-00244190","schema":"INSPIRE ID"}],"uuid":"67a2718b-c71c-4036-b1b3-5ca5a913c065","record":{"$ref":"https://inspirehep.net/api/authors/1068690"},"full_name":"Prasad, Sidharth Kumar","affiliations":[{"value":"Bose Inst., Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/903456"}},{"value":"CAPSS, Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/912381"}}],"signature_block":"PRASADs"},{"ids":[{"value":"INSPIRE-00246857","schema":"INSPIRE ID"},{"value":"0000-0002-1539-9275","schema":"ORCID"}],"uuid":"40c35dbe-5b24-427a-b7e4-d94a476a22c3","record":{"$ref":"https://inspirehep.net/api/authors/1068841"},"full_name":"Preghenella, Roberto","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"PRAGANALr","curated_relation":true},{"ids":[{"value":"INSPIRE-00270661","schema":"INSPIRE ID"},{"value":"0000-0002-6179-150X","schema":"ORCID"}],"uuid":"f7da88b7-3de2-4349-918c-1be1ae6adc86","record":{"$ref":"https://inspirehep.net/api/authors/1050220"},"full_name":"Prino, Francesco","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"PRANf","curated_relation":true},{"ids":[{"value":"INSPIRE-00182834","schema":"INSPIRE ID"}],"uuid":"aa82507b-b7ad-4eb1-a6e7-cdf12d5f6ff3","record":{"$ref":"https://inspirehep.net/api/authors/992685"},"full_name":"Pruneau, Claude Andre","affiliations":[{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"PRANc"},{"ids":[{"value":"INSPIRE-00117975","schema":"INSPIRE ID"},{"value":"0000-0003-1752-4524","schema":"ORCID"}],"uuid":"95620e07-f90f-496c-9072-91290249a66d","record":{"$ref":"https://inspirehep.net/api/authors/992665"},"full_name":"Pshenichnov, Igor","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"PSANACHNAVi","curated_relation":true},{"ids":[{"value":"INSPIRE-00508690","schema":"INSPIRE ID"},{"value":"0000-0002-8118-9049","schema":"ORCID"}],"uuid":"faab4cf7-cfdf-4c73-a962-2992f677b8b4","record":{"$ref":"https://inspirehep.net/api/authors/1343881"},"full_name":"Puccio, Maximiliano","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}},{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"PACm","curated_relation":true},{"ids":[{"value":"INSPIRE-00248029","schema":"INSPIRE ID"}],"uuid":"ee389258-5be2-43f7-b18d-fc5a74410ca5","record":{"$ref":"https://inspirehep.net/api/authors/1068693"},"full_name":"Punin, Valery","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"PANANv"},{"ids":[{"value":"INSPIRE-00659818","schema":"INSPIRE ID"}],"uuid":"b053a165-fb38-4f69-9ca8-ae5c317632a3","record":{"$ref":"https://inspirehep.net/api/authors/1647505"},"full_name":"Puranapanda, Kalyana","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"PARANAPANDk"},{"ids":[{"value":"INSPIRE-00001210","schema":"INSPIRE ID"}],"uuid":"5fca2c06-e3a4-429f-a395-2a15c4d29df7","record":{"$ref":"https://inspirehep.net/api/authors/1060581"},"full_name":"Putschke, Jorn Henning","affiliations":[{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"PATSCj"},{"ids":[{"value":"INSPIRE-00411481","schema":"INSPIRE ID"}],"uuid":"829c9aa2-8835-456e-9325-da6f2258b77b","record":{"$ref":"https://inspirehep.net/api/authors/1294722"},"full_name":"Quishpe, Raquel Estefania","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"QASPr"},{"uuid":"e7a4a4b4-cae4-4d75-a707-a4b04595cc55","record":{"$ref":"https://inspirehep.net/api/authors/1891789"},"full_name":"Ragoni, Simone","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"RAGANs"},{"ids":[{"value":"INSPIRE-00360571","schema":"INSPIRE ID"}],"uuid":"d4b8a8fd-aea9-4901-83a9-916356e53f96","record":{"$ref":"https://inspirehep.net/api/authors/992428"},"full_name":"Raha, Sibaji","affiliations":[{"value":"Bose Inst., Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/903456"}},{"value":"CAPSS, Kolkata","record":{"$ref":"https://inspirehep.net/api/institutions/912381"}}],"signature_block":"Rs"},{"ids":[{"value":"INSPIRE-00508791","schema":"INSPIRE ID"}],"uuid":"01cce23a-7f09-4ff5-aabd-ef92dd69d6de","record":{"$ref":"https://inspirehep.net/api/authors/1343882"},"full_name":"Rajput, Sonia","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"RAJPATs"},{"ids":[{"value":"INSPIRE-00242842","schema":"INSPIRE ID"}],"uuid":"e9b373d6-c47a-4eca-80bb-d45778793232","record":{"$ref":"https://inspirehep.net/api/authors/992382"},"full_name":"Rak, Jan","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"RACj"},{"ids":[{"value":"INSPIRE-00030930","schema":"INSPIRE ID"}],"uuid":"4a6bb4ef-198e-4601-916d-9ed9387a1cda","record":{"$ref":"https://inspirehep.net/api/authors/1040376"},"full_name":"Rakotozafindrabe, Andry Malala","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"RACATASAFANDRABa","curated_relation":true},{"ids":[{"value":"INSPIRE-00118788","schema":"INSPIRE ID"},{"value":"0000-0003-2325-8680","schema":"ORCID"}],"uuid":"9a03d958-a3ce-4730-9c0f-a990f2be1be6","record":{"$ref":"https://inspirehep.net/api/authors/992345"},"full_name":"Ramello, Luciano","affiliations":[{"value":"Piemonte Orientale U., Alessandria","record":{"$ref":"https://inspirehep.net/api/institutions/907892"}}],"signature_block":"RANALl","curated_relation":true},{"ids":[{"value":"INSPIRE-00531399","schema":"INSPIRE ID"}],"uuid":"5d2c9f27-bb47-4912-95f0-46499f77d4b4","record":{"$ref":"https://inspirehep.net/api/authors/1388461"},"full_name":"Rami, Fouad","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"RANf"},{"ids":[{"value":"INSPIRE-00182881","schema":"INSPIRE ID"}],"uuid":"18371c73-625a-4e43-9472-202fd64bbf25","record":{"$ref":"https://inspirehep.net/api/authors/1030121"},"full_name":"Raniwala, Rashmi","affiliations":[{"value":"Rajasthan U.","record":{"$ref":"https://inspirehep.net/api/institutions/903503"}}],"signature_block":"RANALr"},{"ids":[{"value":"INSPIRE-00182870","schema":"INSPIRE ID"}],"uuid":"80651a6d-af73-49ef-90c9-100515f47da2","record":{"$ref":"https://inspirehep.net/api/authors/992300"},"full_name":"Raniwala, Sudhir","affiliations":[{"value":"Rajasthan U.","record":{"$ref":"https://inspirehep.net/api/institutions/903503"}}],"signature_block":"RANALs"},{"ids":[{"value":"INSPIRE-00290180","schema":"INSPIRE ID"},{"value":"0000-0001-6792-7773","schema":"ORCID"}],"uuid":"23896fa9-407e-4f70-8cd6-6270d65f10a4","record":{"$ref":"https://inspirehep.net/api/authors/1042383"},"full_name":"Rasanen, Sami Sakari","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"RASANANs","curated_relation":true},{"ids":[{"value":"INSPIRE-00361496","schema":"INSPIRE ID"}],"uuid":"109ba388-57f8-484b-b0b1-0704b9139d4d","record":{"$ref":"https://inspirehep.net/api/authors/1091351"},"full_name":"Rascanu, Bogdan Theodor","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"RASCANb"},{"ids":[{"value":"INSPIRE-00657512","schema":"INSPIRE ID"}],"uuid":"2e055a32-a288-4eef-b272-579f56b0da59","record":{"$ref":"https://inspirehep.net/api/authors/1637311"},"full_name":"Rath, Rutuparna","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"RATHr","curated_relation":true},{"ids":[{"value":"INSPIRE-00564641","schema":"INSPIRE ID"}],"uuid":"82cdcb32-ac00-4d51-bb55-60dfbe506243","record":{"$ref":"https://inspirehep.net/api/authors/1454329"},"full_name":"Ratza, Viktor","affiliations":[{"value":"Bonn U., HISKP","record":{"$ref":"https://inspirehep.net/api/institutions/908572"}}],"signature_block":"RATSv"},{"ids":[{"value":"INSPIRE-00564657","schema":"INSPIRE ID"},{"value":"0000-0001-6120-4726","schema":"ORCID"}],"uuid":"0cbc4fb5-b975-40ad-8641-1b9c15272a53","record":{"$ref":"https://inspirehep.net/api/authors/1454330"},"full_name":"Ravasenga, Ivan","affiliations":[{"value":"Turin Polytechnic","record":{"$ref":"https://inspirehep.net/api/institutions/903296"}}],"signature_block":"RAVASANGi","curated_relation":true},{"ids":[{"value":"INSPIRE-00119330","schema":"INSPIRE ID"},{"value":"0000-0002-3358-7667","schema":"ORCID"}],"uuid":"6c0fc335-ce30-48bc-82c6-cb1bfe918f72","record":{"$ref":"https://inspirehep.net/api/authors/992150"},"full_name":"Read, Kenneth Francis","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}},{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"RADk","curated_relation":true},{"ids":[{"value":"INSPIRE-00119427","schema":"INSPIRE ID"}],"uuid":"eaba1e5f-fc18-45a1-a30e-330e3dc3e3e0","record":{"$ref":"https://inspirehep.net/api/authors/992109"},"full_name":"Redlich, Krzysztof","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"RADLACHk"},{"ids":[{"value":"INSPIRE-00244772","schema":"INSPIRE ID"}],"uuid":"4918118d-d672-4e24-b0c4-36a717008cb7","record":{"$ref":"https://inspirehep.net/api/authors/1068872"},"full_name":"Rehman, Attiq Ur","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"RANANa"},{"ids":[{"value":"INSPIRE-00245747","schema":"INSPIRE ID"}],"uuid":"e09f9ff6-6f7e-441e-afeb-396ab5eb5193","record":{"$ref":"https://inspirehep.net/api/authors/1068964"},"full_name":"Reichelt, Patrick Simon","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"RACALTp"},{"ids":[{"value":"INSPIRE-00246160","schema":"INSPIRE ID"},{"value":"0000-0002-5263-3593","schema":"ORCID"}],"uuid":"022c97da-f1e1-4181-95f0-23d5b566f84b","record":{"$ref":"https://inspirehep.net/api/authors/1068914"},"full_name":"Reidt, Felix","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"RADf","curated_relation":true},{"ids":[{"value":"INSPIRE-00508864","schema":"INSPIRE ID"}],"uuid":"d09cee92-2df2-41f5-8244-298c25da86e3","record":{"$ref":"https://inspirehep.net/api/authors/1343883"},"full_name":"Ren, Xiaowen","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"RANx"},{"ids":[{"value":"INSPIRE-00119620","schema":"INSPIRE ID"}],"uuid":"221927c9-e4e2-4c05-b191-b889de2e25dd","record":{"$ref":"https://inspirehep.net/api/authors/991969"},"full_name":"Renfordt, Rainer Arno Ernst","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"RANFARDr"},{"ids":[{"value":"INSPIRE-00119738","schema":"INSPIRE ID"}],"uuid":"702095e5-74b0-45b4-bc85-d5d252226ef5","record":{"$ref":"https://inspirehep.net/api/authors/991927"},"full_name":"Reshetin, Andrey","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"RASATANa"},{"ids":[{"value":"INSPIRE-00143495","schema":"INSPIRE ID"}],"uuid":"502dc254-7331-44c3-9128-0052ea99e0ec","record":{"$ref":"https://inspirehep.net/api/authors/991903"},"full_name":"Revol, Jean-pierre","affiliations":[{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}}],"signature_block":"RAFALj"},{"ids":[{"value":"INSPIRE-00242889","schema":"INSPIRE ID"},{"value":"0000-0001-9808-1811","schema":"ORCID"}],"uuid":"89bc0133-53f9-474d-aa8f-9f86a2fd4889","record":{"$ref":"https://inspirehep.net/api/authors/991893"},"full_name":"Reygers, Klaus Johannes","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"RYGARk","curated_relation":true},{"ids":[{"value":"INSPIRE-00242892","schema":"INSPIRE ID"}],"uuid":"ff66388e-833c-46a1-91d8-6da3cbd9ff17","record":{"$ref":"https://inspirehep.net/api/authors/1057867"},"full_name":"Riabov, Viktor","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"RABAVv"},{"ids":[{"value":"INSPIRE-00361510","schema":"INSPIRE ID"}],"uuid":"d476fdd6-5cd7-4eb7-85b0-b7ddf6617d4c","record":{"$ref":"https://inspirehep.net/api/authors/1091352"},"full_name":"Richert, Tuva Ora Herenui","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}},{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"RACADt"},{"ids":[{"value":"INSPIRE-00244201","schema":"INSPIRE ID"}],"uuid":"6ffa8181-e21f-4c49-85ec-b1e44a1f0b45","record":{"$ref":"https://inspirehep.net/api/authors/1068700"},"full_name":"Richter, Matthias Rudolph","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"RACHTARm"},{"ids":[{"value":"INSPIRE-00120095","schema":"INSPIRE ID"}],"uuid":"82e4e014-54dc-4158-acc1-7477cc5bdd7f","record":{"$ref":"https://inspirehep.net/api/authors/991764"},"full_name":"Riedler, Petra","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"RADLARp"},{"ids":[{"value":"INSPIRE-00250574","schema":"INSPIRE ID"}],"uuid":"e820be72-1436-4b68-9491-c08ef4aacfbf","record":{"$ref":"https://inspirehep.net/api/authors/991756"},"full_name":"Riegler, Werner","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"RAGLARw"},{"ids":[{"value":"INSPIRE-00290213","schema":"INSPIRE ID"},{"value":"0000-0002-0030-8377","schema":"ORCID"}],"uuid":"f2cb39df-2b21-4ffd-8526-ab37578df3bb","record":{"$ref":"https://inspirehep.net/api/authors/991725"},"full_name":"Riggi, Francesco","affiliations":[{"value":"Catania U.","record":{"$ref":"https://inspirehep.net/api/institutions/902721"}},{"value":"INFN, Catania","record":{"$ref":"https://inspirehep.net/api/institutions/902879"}}],"signature_block":"RAGf","curated_relation":true},{"ids":[{"value":"INSPIRE-00508900","schema":"INSPIRE ID"}],"uuid":"68185a3f-8139-49be-8a59-f2f64564b8fd","record":{"$ref":"https://inspirehep.net/api/authors/1343884"},"full_name":"Ristea, Catalin-lucian","affiliations":[{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"RASTc"},{"ids":[{"value":"INSPIRE-00653601","schema":"INSPIRE ID"}],"uuid":"1a778097-4b79-40cd-813f-68dc29019d46","record":{"$ref":"https://inspirehep.net/api/authors/1627741"},"full_name":"Rode, Sudhir Pandurang","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"RADs","curated_relation":true},{"ids":[{"value":"INSPIRE-00247954","schema":"INSPIRE ID"},{"value":"0000-0002-9596-1060","schema":"ORCID"}],"uuid":"bf60ff8a-1c1d-42e8-850b-60e56f9d5a17","record":{"$ref":"https://inspirehep.net/api/authors/1068701"},"full_name":"Rodriguez Cahuantzi, Mario","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"CANTSm","curated_relation":true},{"ids":[{"value":"INSPIRE-00247948","schema":"INSPIRE ID"}],"uuid":"86ff5dbf-e541-4d12-a834-72290f1afc95","record":{"$ref":"https://inspirehep.net/api/authors/1068702"},"full_name":"Roeed, Ketil","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"RADk"},{"ids":[{"value":"INSPIRE-00574457","schema":"INSPIRE ID"}],"uuid":"69ba4831-6267-460e-bd8b-f67b8808c915","record":{"$ref":"https://inspirehep.net/api/authors/1020843"},"full_name":"Rogalev, Roman","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"RAGALAFr"},{"ids":[{"value":"INSPIRE-00385804","schema":"INSPIRE ID"},{"value":"0000-0002-4278-5999","schema":"ORCID"}],"uuid":"08bf55dd-640d-40f0-b5a5-036dd0ecdcd2","record":{"$ref":"https://inspirehep.net/api/authors/1056426"},"full_name":"Rogochaya, Elena","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"RAGACe","curated_relation":true},{"ids":[{"value":"INSPIRE-00248142","schema":"INSPIRE ID"},{"value":"0000-0003-4101-0160","schema":"ORCID"}],"uuid":"6888abbd-3fe4-472a-9ebe-ca6c222273b6","record":{"$ref":"https://inspirehep.net/api/authors/1068679"},"full_name":"Rohr, David Michael","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"RARd","curated_relation":true},{"ids":[{"value":"INSPIRE-00250583","schema":"INSPIRE ID"}],"uuid":"3e8d0410-5903-44e5-adb1-f19c72217a61","record":{"$ref":"https://inspirehep.net/api/authors/991469"},"full_name":"Roehrich, Dieter","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"RARACHd"},{"ids":[{"value":"INSPIRE-00564661","schema":"INSPIRE ID"}],"uuid":"45ebd358-c941-432d-b665-959234e11f91","record":{"$ref":"https://inspirehep.net/api/authors/1454331"},"full_name":"Rokita, Przemyslaw Stefan","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"RACATp"},{"ids":[{"value":"INSPIRE-00139171","schema":"INSPIRE ID"},{"value":"0000-0001-5245-8441","schema":"ORCID"}],"uuid":"9a47aa66-29a6-4b61-98fd-3680e22e5734","record":{"$ref":"https://inspirehep.net/api/authors/1055926"},"full_name":"Ronchetti, Federico","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"RANCATf","curated_relation":true},{"ids":[{"value":"INSPIRE-00576935","schema":"INSPIRE ID"}],"uuid":"41d76c91-6e63-4db7-a2f4-2b995b7a837a","record":{"$ref":"https://inspirehep.net/api/authors/1494946"},"full_name":"Dominguez Rosas, Edgar","affiliations":[{"value":"Mexico U., ICN","record":{"$ref":"https://inspirehep.net/api/institutions/904287"}}],"signature_block":"RASe"},{"ids":[{"value":"INSPIRE-00639920","schema":"INSPIRE ID"}],"uuid":"41920f1f-6751-4df5-968b-c970451eaa0b","record":{"$ref":"https://inspirehep.net/api/authors/1518306"},"full_name":"Roslon, Krystian","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"RASLANk"},{"ids":[{"value":"INSPIRE-00121285","schema":"INSPIRE ID"}],"uuid":"177e6383-d8be-4a0f-acfa-0576bf1da1ed","record":{"$ref":"https://inspirehep.net/api/authors/991223"},"full_name":"Rosnet, Philippe","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"RASNATp"},{"ids":[{"value":"INSPIRE-00290284","schema":"INSPIRE ID"},{"value":"0000-0002-6067-6294","schema":"ORCID"}],"uuid":"9bc23a6e-2737-4474-9bc1-926e689d5625","record":{"$ref":"https://inspirehep.net/api/authors/1074410"},"full_name":"Rossi, Andrea","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"RASa","curated_relation":true},{"ids":[{"value":"INSPIRE-00121413","schema":"INSPIRE ID"},{"value":"0000-0003-1921-6808","schema":"ORCID"}],"uuid":"6ba664b7-337b-4537-a7ec-19f0611787f0","record":{"$ref":"https://inspirehep.net/api/authors/991139"},"full_name":"Rotondi, Alberto","affiliations":[{"value":"Pavia U.","record":{"$ref":"https://inspirehep.net/api/institutions/903122"}}],"signature_block":"RATANDa","curated_relation":true},{"ids":[{"value":"INSPIRE-00247900","schema":"INSPIRE ID"}],"uuid":"828462ff-285c-46a4-9757-4f1ab2d58cbd","record":{"$ref":"https://inspirehep.net/api/authors/1068706"},"full_name":"Roukoutakis, Filimon","affiliations":[{"value":"Athens U.","record":{"$ref":"https://inspirehep.net/api/institutions/902653"}}],"signature_block":"RACATACf"},{"ids":[{"value":"INSPIRE-00385891","schema":"INSPIRE ID"}],"uuid":"f38ec879-4b3d-4846-8b2c-f765e53b621e","record":{"$ref":"https://inspirehep.net/api/authors/1249927"},"full_name":"Roy, Ankhi","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"RYa"},{"ids":[{"value":"INSPIRE-00290300","schema":"INSPIRE ID"}],"uuid":"339b2b3e-c400-4320-9b45-f8b82283feea","record":{"$ref":"https://inspirehep.net/api/authors/1056067"},"full_name":"Roy, Pradip Kumar","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"RYp"},{"ids":[{"value":"INSPIRE-00570190","schema":"INSPIRE ID"}],"uuid":"66cb173d-029c-4fff-9652-3dc88d79a3c3","record":{"$ref":"https://inspirehep.net/api/authors/1476961"},"full_name":"Vazquez Rueda, Omar","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"RADo"},{"ids":[{"value":"INSPIRE-00121777","schema":"INSPIRE ID"},{"value":"0000-0002-6993-0332","schema":"ORCID"}],"uuid":"afd496cf-8636-4a9d-8f77-832f2a951cd9","record":{"$ref":"https://inspirehep.net/api/authors/990962"},"full_name":"Rui, Rinaldo","affiliations":[{"value":"Trieste U.","record":{"$ref":"https://inspirehep.net/api/institutions/903287"}},{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"Rr","curated_relation":true},{"ids":[{"value":"INSPIRE-00578882","schema":"INSPIRE ID"}],"uuid":"a5541a4f-a5d2-4a45-aecd-2a6f0d1ace00","record":{"$ref":"https://inspirehep.net/api/authors/1498423"},"full_name":"Rumyantsev, Boris","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"RANANTSAFb"},{"ids":[{"value":"INSPIRE-00227304","schema":"INSPIRE ID"}],"uuid":"5714b26a-23c5-4264-a996-46baf2ac73ef","record":{"$ref":"https://inspirehep.net/api/authors/1058331"},"full_name":"Rustamov, Anar","affiliations":[{"value":"NNRC, Baku","record":{"$ref":"https://inspirehep.net/api/institutions/1398513"}}],"signature_block":"RASTANAVa"},{"ids":[{"value":"INSPIRE-00246815","schema":"INSPIRE ID"}],"uuid":"28bf6474-e1ba-4268-b485-99f2616e65cf","record":{"$ref":"https://inspirehep.net/api/authors/1068844"},"full_name":"Ryabinkin, Evgeny","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"RABANCANe"},{"ids":[{"value":"INSPIRE-00306193","schema":"INSPIRE ID"}],"uuid":"bd4277f1-02ae-49a8-9780-a71b507b038e","record":{"$ref":"https://inspirehep.net/api/authors/1062400"},"full_name":"Ryabov, Yury","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"RABAVy"},{"ids":[{"value":"INSPIRE-00250603","schema":"INSPIRE ID"}],"uuid":"71d4adcf-e750-4523-8afc-d73957ac2a1b","record":{"$ref":"https://inspirehep.net/api/authors/990868"},"full_name":"Rybicki, Andrzej","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"RABACa"},{"uuid":"15193c0a-2133-4ad4-863d-0ed2f0646493","record":{"$ref":"https://inspirehep.net/api/authors/1891796"},"full_name":"Rytkonen, Heidi Maria","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"RATCANANh"},{"ids":[{"value":"INSPIRE-00560357","schema":"INSPIRE ID"}],"uuid":"6bc9e6fe-bc4b-44de-8891-5ccb60cbe66b","record":{"$ref":"https://inspirehep.net/api/authors/1994795"},"full_name":"Saarinen, Sampo","affiliations":[{"value":"Helsinki Inst. of Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/907484"}}],"signature_block":"SARANANs"},{"ids":[{"value":"INSPIRE-00560369","schema":"INSPIRE ID"}],"uuid":"38b66d8c-f560-4db5-b3f2-b28d3525826e","record":{"$ref":"https://inspirehep.net/api/authors/1428611"},"full_name":"Sadhu, Samrangy","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"SADs"},{"ids":[{"value":"INSPIRE-00247897","schema":"INSPIRE ID"}],"uuid":"6c4a1603-136b-4219-9e64-4d53079ab264","record":{"$ref":"https://inspirehep.net/api/authors/1068708"},"full_name":"Sadovskiy, Sergey","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"SADAVSCYs"},{"ids":[{"value":"INSPIRE-00290327","schema":"INSPIRE ID"}],"uuid":"8a79c3a0-65b3-4b11-bf6e-858c96eb1f43","record":{"$ref":"https://inspirehep.net/api/authors/990753"},"full_name":"Safarik, Karel","affiliations":[{"value":"Prague, Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/903611"}},{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"SAFARACk"},{"ids":[{"value":"INSPIRE-00568429","schema":"INSPIRE ID"}],"uuid":"672670ac-20e9-4885-8c88-76e3ffe248e2","record":{"$ref":"https://inspirehep.net/api/authors/1471217"},"full_name":"Saha, Sumit Kumar","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"Ss"},{"ids":[{"value":"INSPIRE-00564677","schema":"INSPIRE ID"},{"value":"0000-0001-7383-4418","schema":"ORCID"}],"uuid":"20f00388-93b0-466c-8bdf-3c22af8eda3a","record":{"$ref":"https://inspirehep.net/api/authors/1454332"},"full_name":"Sahoo, Baidyanath","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"Sb","curated_relation":true},{"ids":[{"value":"INSPIRE-00384329","schema":"INSPIRE ID"}],"uuid":"83c68f4e-0362-42ba-904e-68d788a0fa52","record":{"$ref":"https://inspirehep.net/api/authors/1249786"},"full_name":"Sahoo, Pragati","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"Sp"},{"ids":[{"value":"INSPIRE-00182966","schema":"INSPIRE ID"},{"value":"0000-0003-3334-0661","schema":"ORCID"}],"uuid":"e65b1b91-2134-4118-83bc-79527dea4d76","record":{"$ref":"https://inspirehep.net/api/authors/1030129"},"full_name":"Sahoo, Raghunath","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"Sr","curated_relation":true},{"ids":[{"value":"INSPIRE-00508953","schema":"INSPIRE ID"}],"uuid":"373545ef-01f5-4c24-9bea-e55b8807e56e","record":{"$ref":"https://inspirehep.net/api/authors/1343909"},"full_name":"Sahoo, Sarita","affiliations":[{"value":"Bhubaneswar, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/902669"}}],"signature_block":"Ss"},{"ids":[{"value":"INSPIRE-00122421","schema":"INSPIRE ID"}],"uuid":"8b189669-fcf1-4b15-8cc7-3864e0660bf3","record":{"$ref":"https://inspirehep.net/api/authors/990718"},"full_name":"Sahu, Pradip Kumar","affiliations":[{"value":"Bhubaneswar, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/902669"}}],"signature_block":"Sp"},{"ids":[{"value":"INSPIRE-00246803","schema":"INSPIRE ID"}],"uuid":"93891819-7319-4338-aee6-84be19c6fc43","record":{"$ref":"https://inspirehep.net/api/authors/1068845"},"full_name":"Saini, Jogender","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"SANj"},{"ids":[{"value":"INSPIRE-00182972","schema":"INSPIRE ID"}],"uuid":"3ce1361c-55d7-4def-9bdf-3b79d10bcf27","record":{"$ref":"https://inspirehep.net/api/authors/990649"},"full_name":"Sakai, Shingo","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"SACs"},{"ids":[{"value":"INSPIRE-00247865","schema":"INSPIRE ID"},{"value":"0000-0002-5018-6902","schema":"ORCID"}],"uuid":"a8beb26d-ccd0-4d96-9a9c-40bcf8374458","record":{"$ref":"https://inspirehep.net/api/authors/1068711"},"full_name":"Sambyal, Sanjeev Singh","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"SANBALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00242999","schema":"INSPIRE ID"},{"value":"0000-0002-8848-9781","schema":"ORCID"}],"uuid":"5f4614d5-3a45-4344-8088-928aae39837f","record":{"$ref":"https://inspirehep.net/api/authors/990475"},"full_name":"Samsonov, Vladimir","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}},{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"SANSANAVv","curated_relation":true},{"ids":[{"value":"INSPIRE-00123048","schema":"INSPIRE ID"}],"uuid":"3843f274-5aec-44d8-ae83-f7bb7a12c408","record":{"$ref":"https://inspirehep.net/api/authors/990416"},"full_name":"Sandoval, Andres","affiliations":[{"value":"Mexico U.","record":{"$ref":"https://inspirehep.net/api/institutions/903003"}}],"signature_block":"SANDAVALa"},{"ids":[{"value":"INSPIRE-00538259","schema":"INSPIRE ID"}],"uuid":"01cd0b9d-d534-49fe-b746-236dec8e5d0d","record":{"$ref":"https://inspirehep.net/api/authors/1403364"},"full_name":"Sarkar, Amal","affiliations":[{"value":"iThemba LABS","record":{"$ref":"https://inspirehep.net/api/institutions/909137"}}],"signature_block":"SARCARa"},{"ids":[{"value":"INSPIRE-00384381","schema":"INSPIRE ID"}],"uuid":"c7d3018b-c275-4ee3-96f6-0b544b885b01","record":{"$ref":"https://inspirehep.net/api/authors/1249788"},"full_name":"Sarkar, Debojit","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}},{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"SARCARd"},{"ids":[{"value":"INSPIRE-00560376","schema":"INSPIRE ID"}],"uuid":"0b0b53f7-209b-44c5-8d97-42a25e31d6f2","record":{"$ref":"https://inspirehep.net/api/authors/1428612"},"full_name":"Sarkar, Nachiketa","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"SARCARn"},{"ids":[{"value":"INSPIRE-00548452","schema":"INSPIRE ID"}],"uuid":"96602f4d-0f2d-4764-a6e3-5d35f3830546","record":{"$ref":"https://inspirehep.net/api/authors/1419015"},"full_name":"Sarma, Pranjal","affiliations":[{"value":"Gauhati U.","record":{"$ref":"https://inspirehep.net/api/institutions/903780"}}],"signature_block":"SARNp"},{"ids":[{"value":"INSPIRE-00476324","schema":"INSPIRE ID"}],"uuid":"d5a0e412-e756-40c2-bca4-dafafdc98acd","record":{"$ref":"https://inspirehep.net/api/authors/1274411"},"full_name":"Mantovani Sarti, Valentina","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"SARTv"},{"ids":[{"value":"INSPIRE-00572407","schema":"INSPIRE ID"},{"value":"0000-0003-1419-2085","schema":"ORCID"}],"uuid":"64b440d2-a107-4403-aca1-3c7ada01d23c","record":{"$ref":"https://inspirehep.net/api/authors/1483081"},"full_name":"Sas, Mike Henry Petrus","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"Sm","curated_relation":true},{"ids":[{"value":"INSPIRE-00250631","schema":"INSPIRE ID"},{"value":"0000-0001-5960-6734","schema":"ORCID"}],"uuid":"a61c4e81-c06a-4950-ae04-6771cc55d510","record":{"$ref":"https://inspirehep.net/api/authors/990081"},"full_name":"Scapparone, Eugenio","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"SCAPARANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00570938","schema":"INSPIRE ID"}],"uuid":"788e0d1d-d233-459c-9954-ff57b1cbd52e","record":{"$ref":"https://inspirehep.net/api/authors/1478447"},"full_name":"Schaefer, Brennan","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"SAFARb"},{"ids":[{"value":"INSPIRE-00123834","schema":"INSPIRE ID"}],"uuid":"6d94e268-994b-435d-92da-6ca20433d7af","record":{"$ref":"https://inspirehep.net/api/authors/990026"},"full_name":"Schambach, Joachim","affiliations":[{"value":"Texas U.","record":{"$ref":"https://inspirehep.net/api/institutions/903264"}}],"signature_block":"SANBACHj"},{"ids":[{"value":"INSPIRE-00580969","schema":"INSPIRE ID"}],"uuid":"8762084d-b3cb-495b-b2c8-6a5258095032","record":{"$ref":"https://inspirehep.net/api/authors/1504009"},"full_name":"Scheid, Horst Sebastian","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"SADh"},{"ids":[{"value":"INSPIRE-00247838","schema":"INSPIRE ID"}],"uuid":"a273e2c5-51d5-4615-b4f6-528cd0b6343b","record":{"$ref":"https://inspirehep.net/api/authors/1068714"},"full_name":"Schiaua, Claudiu Cornel","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"Sc"},{"ids":[{"value":"INSPIRE-00244227","schema":"INSPIRE ID"}],"uuid":"568f8d2d-73de-48d9-b8d4-da0c4562db59","record":{"$ref":"https://inspirehep.net/api/authors/1068715"},"full_name":"Schicker, Rainer Martin","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"SACARr"},{"ids":[{"value":"INSPIRE-00254956","schema":"INSPIRE ID"}],"uuid":"1347c930-05dd-48aa-ad69-91b19c8b8134","record":{"$ref":"https://inspirehep.net/api/authors/1058333"},"full_name":"Schmah, Alexander","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"SNa"},{"ids":[{"value":"INSPIRE-00244248","schema":"INSPIRE ID"}],"uuid":"1b9654f3-2d72-4403-811f-1939deeea073","record":{"$ref":"https://inspirehep.net/api/authors/1068716"},"full_name":"Schmidt, Christian Joachim","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"SNADc"},{"ids":[{"value":"INSPIRE-00290373","schema":"INSPIRE ID"}],"uuid":"dd32dd18-48b7-42be-b579-69f4ceaf0380","record":{"$ref":"https://inspirehep.net/api/authors/989834"},"full_name":"Schmidt, Hans Rudolf","affiliations":[{"value":"U. Tubingen","record":{"$ref":"https://inspirehep.net/api/institutions/946376"}}],"signature_block":"SNADh"},{"ids":[{"value":"INSPIRE-00571169","schema":"INSPIRE ID"},{"value":"0000-0001-5335-1515","schema":"ORCID"}],"uuid":"915e82ad-e64a-4578-b1d7-155d3a0fdb7a","record":{"$ref":"https://inspirehep.net/api/authors/1479595"},"full_name":"Schmidt, Marten Ole","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"SNADm","curated_relation":true},{"ids":[{"value":"INSPIRE-00560380","schema":"INSPIRE ID"}],"uuid":"7539979e-6e3e-4f24-aeba-3a94b2e8d4a4","record":{"$ref":"https://inspirehep.net/api/authors/989822"},"full_name":"Schmidt, Martin","affiliations":[{"value":"U. Tubingen","record":{"$ref":"https://inspirehep.net/api/institutions/946376"}}],"signature_block":"SNADm"},{"ids":[{"value":"INSPIRE-00640513","schema":"INSPIRE ID"},{"value":"0000-0002-5795-4871","schema":"ORCID"}],"uuid":"4e4c0e7f-0928-4ef7-bf03-ed21a4a7601a","record":{"$ref":"https://inspirehep.net/api/authors/1520782"},"full_name":"Schmidt, Nicolas","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}},{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"SNADn","curated_relation":true},{"uuid":"6d178e47-6222-4395-955a-cf437e24e608","record":{"$ref":"https://inspirehep.net/api/authors/1891517"},"full_name":"Schmier, Austin Robert","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"SNARa"},{"ids":[{"value":"INSPIRE-00290390","schema":"INSPIRE ID"},{"value":"0000-0002-6638-2932","schema":"ORCID"}],"uuid":"20d5b0cf-62d6-450b-84a9-fead1e817434","record":{"$ref":"https://inspirehep.net/api/authors/989655"},"full_name":"Schukraft, Jurgen","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}},{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"SACRAFTj","curated_relation":true},{"ids":[{"value":"INSPIRE-00174514","schema":"INSPIRE ID"}],"uuid":"da654a7f-6464-402e-a80e-19b4822536f7","record":{"$ref":"https://inspirehep.net/api/authors/1055895"},"full_name":"Schutz, Yves Roland","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}},{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"SATy"},{"ids":[{"value":"INSPIRE-00247800","schema":"INSPIRE ID"}],"uuid":"779cf427-d511-44a7-8b0f-191970dbcc6e","record":{"$ref":"https://inspirehep.net/api/authors/1068719"},"full_name":"Schwarz, Kilian Eberhard","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"SWARk"},{"ids":[{"value":"INSPIRE-00244251","schema":"INSPIRE ID"}],"uuid":"6362496b-1639-479d-8a43-ff8c514ee41c","record":{"$ref":"https://inspirehep.net/api/authors/1068720"},"full_name":"Schweda, Kai Oliver","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"SWADk"},{"ids":[{"value":"INSPIRE-00247797","schema":"INSPIRE ID"},{"value":"0000-0003-0144-0713","schema":"ORCID"}],"uuid":"48665db2-b66a-49b7-aa70-7b225260c6b4","record":{"$ref":"https://inspirehep.net/api/authors/1068721"},"full_name":"Scioli, Gilda","affiliations":[{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"SCALg","curated_relation":true},{"ids":[{"value":"INSPIRE-00291684","schema":"INSPIRE ID"},{"value":"0000-0001-9015-9610","schema":"ORCID"}],"uuid":"a24dc1c9-9dc4-4006-a61c-713c3589756f","record":{"$ref":"https://inspirehep.net/api/authors/989524"},"full_name":"Scomparin, Enrico","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"SCANPARANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00537153","schema":"INSPIRE ID"}],"uuid":"7310f38e-46f3-40cd-89d1-f61894ea6c3d","record":{"$ref":"https://inspirehep.net/api/authors/1401483"},"full_name":"Sefcik, Michal","affiliations":[{"value":"Kosice U.","record":{"$ref":"https://inspirehep.net/api/institutions/902936"}}],"signature_block":"SAFCACm"},{"ids":[{"value":"INSPIRE-00124982","schema":"INSPIRE ID"},{"value":"0000-0003-1423-6973","schema":"ORCID"}],"uuid":"58cb1fd3-6231-4cec-8274-5521d0967490","record":{"$ref":"https://inspirehep.net/api/authors/989451"},"full_name":"Seger, Janet Elizabeth","affiliations":[{"value":"Creighton U.","record":{"$ref":"https://inspirehep.net/api/institutions/905904"}}],"signature_block":"SAGARj","curated_relation":true},{"ids":[{"value":"INSPIRE-00411670","schema":"INSPIRE ID"}],"uuid":"0dc01272-ac72-42da-8d27-c2ed8ce171e9","record":{"$ref":"https://inspirehep.net/api/authors/1294877"},"full_name":"Sekiguchi, Yuko","affiliations":[{"value":"Tokyo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903273"}}],"signature_block":"SACAGACy"},{"ids":[{"value":"INSPIRE-00522342","schema":"INSPIRE ID"}],"uuid":"a86cda29-d7ca-41cb-b606-1c5377f339b7","record":{"$ref":"https://inspirehep.net/api/authors/1909744"},"full_name":"Sekihata, Daiki","affiliations":[{"value":"Hiroshima U.","record":{"$ref":"https://inspirehep.net/api/institutions/902851"}}],"signature_block":"SACATd"},{"ids":[{"value":"INSPIRE-00049715","schema":"INSPIRE ID"}],"uuid":"903a5e88-d9f2-4efd-8b0c-3649940a6107","record":{"$ref":"https://inspirehep.net/api/authors/1023453"},"full_name":"Selyuzhenkov, Ilya","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}},{"value":"Moscow Phys. Eng. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903032"}}],"signature_block":"SALASANCAVi"},{"ids":[{"value":"INSPIRE-00270653","schema":"INSPIRE ID"},{"value":"0000-0003-1907-9786","schema":"ORCID"}],"uuid":"b318b424-14a3-4951-9b1b-7506b9b3480c","record":{"$ref":"https://inspirehep.net/api/authors/1066506"},"full_name":"Senyukov, Serhiy","affiliations":[{"value":"Strasbourg, IPHC","record":{"$ref":"https://inspirehep.net/api/institutions/911366"}}],"signature_block":"SANACAVs","curated_relation":true},{"ids":[{"value":"INSPIRE-00663473","schema":"INSPIRE ID"}],"uuid":"3db910d4-f006-4d2d-ac16-f10d7ca54cd8","record":{"$ref":"https://inspirehep.net/api/authors/1662554"},"full_name":"Serebryakov, Dmitry","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"SARABRACAVd"},{"ids":[{"value":"INSPIRE-00247783","schema":"INSPIRE ID"}],"uuid":"cc07a037-6292-4f6d-87c5-13f10018990f","record":{"$ref":"https://inspirehep.net/api/authors/1068723"},"full_name":"Serradilla Rodriguez, Eulogio","affiliations":[{"value":"Mexico U.","record":{"$ref":"https://inspirehep.net/api/institutions/903003"}}],"signature_block":"RADRAGe"},{"ids":[{"value":"INSPIRE-00411711","schema":"INSPIRE ID"}],"uuid":"aeb28632-c91d-48a3-9876-bb4f9bbfd353","record":{"$ref":"https://inspirehep.net/api/authors/1257919"},"full_name":"Sett, Priyanka","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"SATp"},{"ids":[{"value":"INSPIRE-00247771","schema":"INSPIRE ID"},{"value":"0000-0002-4151-1056","schema":"ORCID"}],"uuid":"3fd0208b-06b3-4ef1-9f84-9492a0aabb51","record":{"$ref":"https://inspirehep.net/api/authors/1068724"},"full_name":"Sevcenco, Adrian","affiliations":[{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"SAFCANCa","curated_relation":true},{"ids":[{"value":"INSPIRE-00509394","schema":"INSPIRE ID"}],"uuid":"a9f2227b-0af0-44df-8bbc-cb92abd8ea49","record":{"$ref":"https://inspirehep.net/api/authors/1343913"},"full_name":"Shabanov, Arseniy","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"SABANAVa"},{"ids":[{"value":"INSPIRE-00361563","schema":"INSPIRE ID"}],"uuid":"4ca95853-579b-4dee-a985-c714baa8c916","record":{"$ref":"https://inspirehep.net/api/authors/1037783"},"full_name":"Shabetai, Alexandre","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"SABATa"},{"ids":[{"value":"INSPIRE-00125510","schema":"INSPIRE ID"}],"uuid":"c056b4ee-93b6-4304-afdd-60a34a7c0577","record":{"$ref":"https://inspirehep.net/api/authors/1231779"},"full_name":"Shahoyan, Ruben","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"SAYANr"},{"ids":[{"value":"INSPIRE-00574466","schema":"INSPIRE ID"}],"uuid":"f31ea57b-05ee-445f-ae6c-5b72ae9d3de3","record":{"$ref":"https://inspirehep.net/api/authors/1488528"},"full_name":"Shaikh, Wadut","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"SACHw"},{"ids":[{"value":"INSPIRE-00384482","schema":"INSPIRE ID"}],"uuid":"523a5ce9-574e-4576-ac80-015161de174f","record":{"$ref":"https://inspirehep.net/api/authors/1249790"},"full_name":"Shangaraev, Artem","affiliations":[{"value":"Serpukhov, IHEP","record":{"$ref":"https://inspirehep.net/api/institutions/903194"}}],"signature_block":"SANGARAFa"},{"ids":[{"value":"INSPIRE-00564690","schema":"INSPIRE ID"}],"uuid":"6d134398-02da-4cdb-894e-b11d1624d58b","record":{"$ref":"https://inspirehep.net/api/authors/1454336"},"full_name":"Sharma, Anjali","affiliations":[{"value":"Panjab U.","record":{"$ref":"https://inspirehep.net/api/institutions/903467"}}],"signature_block":"SARNa"},{"ids":[{"value":"INSPIRE-00509560","schema":"INSPIRE ID"}],"uuid":"59feed5b-1c74-4a0c-9aaa-eebdc086bbd9","record":{"$ref":"https://inspirehep.net/api/authors/1343916"},"full_name":"Sharma, Ankita","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"SARNa"},{"ids":[{"value":"INSPIRE-00653610","schema":"INSPIRE ID"}],"uuid":"791a780a-9d56-41e7-8d0a-a2af988062c0","record":{"$ref":"https://inspirehep.net/api/authors/1627742"},"full_name":"Sharma, Meenakshi","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"SARNm"},{"ids":[{"value":"INSPIRE-00291700","schema":"INSPIRE ID"}],"uuid":"767f2941-7f64-4917-8a57-5706af275f2c","record":{"$ref":"https://inspirehep.net/api/authors/1074414"},"full_name":"Sharma, Natasha","affiliations":[{"value":"Panjab U.","record":{"$ref":"https://inspirehep.net/api/institutions/903467"}}],"signature_block":"SARNn"},{"ids":[{"value":"INSPIRE-00560398","schema":"INSPIRE ID"}],"uuid":"cfa581c0-4c79-4805-a004-c1a8cdd730ce","record":{"$ref":"https://inspirehep.net/api/authors/1428615"},"full_name":"Sheikh, Ashik Ikbal","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"SACHa"},{"ids":[{"value":"INSPIRE-00125910","schema":"INSPIRE ID"}],"uuid":"f69887e6-e450-4b3c-850f-cbab523dd107","record":{"$ref":"https://inspirehep.net/api/authors/988992"},"full_name":"Shigaki, Kenta","affiliations":[{"value":"Hiroshima U.","record":{"$ref":"https://inspirehep.net/api/institutions/902851"}}],"signature_block":"SAGACk"},{"ids":[{"value":"INSPIRE-00243055","schema":"INSPIRE ID"}],"uuid":"92aa6663-3446-433c-850d-f02192a7f7dc","record":{"$ref":"https://inspirehep.net/api/authors/1057873"},"full_name":"Hachiya Shimomura, Maya","affiliations":[{"value":"Nara Women's U.","record":{"$ref":"https://inspirehep.net/api/institutions/903046"}}],"signature_block":"HACm"},{"ids":[{"value":"INSPIRE-00577580","schema":"INSPIRE ID"}],"uuid":"26ea3c9d-0c98-42ee-b981-132f5227b9c0","record":{"$ref":"https://inspirehep.net/api/authors/1495670"},"full_name":"Shirinkin, Sergey","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"SARANCANs"},{"ids":[{"value":"INSPIRE-00565745","schema":"INSPIRE ID"}],"uuid":"0ef4427e-4572-42f9-9cdb-a9d6cd155789","record":{"$ref":"https://inspirehep.net/api/authors/1403408"},"full_name":"Shou, Qiye","affiliations":[{"value":"SINAP, Shanghai","record":{"$ref":"https://inspirehep.net/api/institutions/909502"}}],"signature_block":"Sq"},{"ids":[{"value":"INSPIRE-00250642","schema":"INSPIRE ID"}],"uuid":"28f56f76-9bd8-4873-8e40-e467d4faea71","record":{"$ref":"https://inspirehep.net/api/authors/988789"},"full_name":"Sibiryak, Yury","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"SABARACy"},{"ids":[{"value":"INSPIRE-00245363","schema":"INSPIRE ID"},{"value":"0000-0002-0543-9245","schema":"ORCID"}],"uuid":"4b99779e-7b7d-445f-95cd-7a1ba24fdc47","record":{"$ref":"https://inspirehep.net/api/authors/1069010"},"full_name":"Siddhanta, Sabyasachi","affiliations":[{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"SADANTs","curated_relation":true},{"ids":[{"value":"INSPIRE-00291730","schema":"INSPIRE ID"}],"uuid":"abecf561-ce8d-4fbe-a7e3-ed43da8f0042","record":{"$ref":"https://inspirehep.net/api/authors/988746"},"full_name":"Siemiarczuk, Teodor","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"SANARCSACt"},{"ids":[{"value":"INSPIRE-00003534","schema":"INSPIRE ID"},{"value":"0000-0002-0526-5791","schema":"ORCID"}],"uuid":"c5927564-dcf7-4b33-96ba-d545ac2e0788","record":{"$ref":"https://inspirehep.net/api/authors/1057874"},"full_name":"Silvermyr, David Olle Rickard","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"SALVARNARd","curated_relation":true},{"ids":[{"value":"INSPIRE-00243076","schema":"INSPIRE ID"}],"uuid":"c44257c4-275b-4106-afa4-3bf55c5f70d4","record":{"$ref":"https://inspirehep.net/api/authors/1057875"},"full_name":"Silvestre, Catherine Micaela","affiliations":[{"value":"LPSC, Grenoble","record":{"$ref":"https://inspirehep.net/api/institutions/902828"}}],"signature_block":"SALVASTRc"},{"ids":[{"value":"INSPIRE-00361587","schema":"INSPIRE ID"}],"uuid":"b7f057ac-e04d-4270-bab5-62732b973699","record":{"$ref":"https://inspirehep.net/api/authors/1204901"},"full_name":"Simatovic, Goran","affiliations":[{"value":"NIKHEF, Amsterdam","record":{"$ref":"https://inspirehep.net/api/institutions/903832"}}],"signature_block":"SANATAVACg"},{"ids":[{"value":"INSPIRE-00291749","schema":"INSPIRE ID"}],"uuid":"d7aa52b8-1696-4e83-9f76-c3fc1b926264","record":{"$ref":"https://inspirehep.net/api/authors/1040288"},"full_name":"Simonetti, Giuseppe","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}},{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"SANANATg"},{"ids":[{"value":"INSPIRE-00291757","schema":"INSPIRE ID"}],"uuid":"4d3f73e2-91b9-427d-bf99-6ac3c544ffea","record":{"$ref":"https://inspirehep.net/api/authors/1054098"},"full_name":"Singh, Ranbir","affiliations":[{"value":"NISER, Jatni","record":{"$ref":"https://inspirehep.net/api/institutions/1388778"}}],"signature_block":"SANGHr"},{"ids":[{"value":"INSPIRE-00653628","schema":"INSPIRE ID"}],"uuid":"fe75340f-bf71-42f3-b5fa-6d3c0bc139e7","record":{"$ref":"https://inspirehep.net/api/authors/1627744"},"full_name":"Singh, Randhir","affiliations":[{"value":"Jammu U.","record":{"$ref":"https://inspirehep.net/api/institutions/902898"}}],"signature_block":"SANGHr","curated_relation":true},{"uuid":"fd91da57-f1ba-461a-93ed-e175253f064a","record":{"$ref":"https://inspirehep.net/api/authors/2620896"},"full_name":"Singh, Vivek Kumar","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"SANGHv"},{"ids":[{"value":"INSPIRE-00246754","schema":"INSPIRE ID"}],"uuid":"289b942c-629c-41fe-896c-a4244a7d87d7","record":{"$ref":"https://inspirehep.net/api/authors/1068849"},"full_name":"Singhal, Vikas","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"SANGALv"},{"ids":[{"value":"INSPIRE-00244281","schema":"INSPIRE ID"}],"uuid":"06d7622d-7c5b-4c3a-b79f-ea79f6f136a1","record":{"$ref":"https://inspirehep.net/api/authors/1068731"},"full_name":"Sarkar - Sinha, Tinku","affiliations":[{"value":"Saha Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903178"}}],"signature_block":"SARCARt"},{"ids":[{"value":"INSPIRE-00244846","schema":"INSPIRE ID"}],"uuid":"4d7cc776-87ca-4bd3-b77e-ef40d40b0e18","record":{"$ref":"https://inspirehep.net/api/authors/988513"},"full_name":"Sitar, Branislav","affiliations":[{"value":"Comenius U.","record":{"$ref":"https://inspirehep.net/api/institutions/902750"}}],"signature_block":"SATARb"},{"ids":[{"value":"INSPIRE-00291781","schema":"INSPIRE ID"},{"value":"0000-0002-4175-148X","schema":"ORCID"}],"uuid":"0dc2b9ae-5516-4821-bfcc-6d41c47d2d31","record":{"$ref":"https://inspirehep.net/api/authors/1066492"},"full_name":"Sitta, Mario","affiliations":[{"value":"Piemonte Orientale U., Alessandria","record":{"$ref":"https://inspirehep.net/api/institutions/907892"}}],"signature_block":"SATm","curated_relation":true},{"ids":[{"value":"INSPIRE-00250655","schema":"INSPIRE ID"}],"uuid":"f984dd41-28fb-4dbb-8f6c-1ea804cd83f6","record":{"$ref":"https://inspirehep.net/api/authors/988489"},"full_name":"Skaali, Bernhard","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"SCALb"},{"ids":[{"value":"INSPIRE-00245476","schema":"INSPIRE ID"}],"uuid":"5ade6e1b-edcc-4754-ac83-1f29c6b55e52","record":{"$ref":"https://inspirehep.net/api/authors/1068998"},"full_name":"Slupecki, Maciej","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"SLAPACm"},{"ids":[{"value":"INSPIRE-00183105","schema":"INSPIRE ID"}],"uuid":"fe4694d4-9aa4-4383-8dd3-e3cd448e2b39","record":{"$ref":"https://inspirehep.net/api/authors/988368"},"full_name":"Smirnov, Nikolai","affiliations":[{"value":"Yale U.","record":{"$ref":"https://inspirehep.net/api/institutions/903357"}}],"signature_block":"SNARNAVn"},{"ids":[{"value":"INSPIRE-00127370","schema":"INSPIRE ID"},{"value":"0000-0001-9720-0604","schema":"ORCID"}],"uuid":"39173b48-5006-49cf-9ba9-0d460449e5dd","record":{"$ref":"https://inspirehep.net/api/authors/988251"},"full_name":"Snellings, Raimond","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"SNALANGr","curated_relation":true},{"ids":[{"value":"INSPIRE-00509620","schema":"INSPIRE ID"}],"uuid":"18cb0c71-ea2e-4c94-97ab-d45741f3e222","record":{"$ref":"https://inspirehep.net/api/authors/1343917"},"full_name":"Snellman, Tomas Wilhelm","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"SNALNANt"},{"ids":[{"value":"INSPIRE-00657221","schema":"INSPIRE ID"}],"uuid":"fc53e5d9-648c-4aae-a097-433de7014a3e","record":{"$ref":"https://inspirehep.net/api/authors/1636103"},"full_name":"Sochan, Jaroslav","affiliations":[{"value":"Kosice Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905007"}}],"signature_block":"SACANj"},{"ids":[{"value":"INSPIRE-00649051","schema":"INSPIRE ID"}],"uuid":"e424f3d8-535c-47ca-9f5c-7f1ce2fd75e2","record":{"$ref":"https://inspirehep.net/api/authors/1610777"},"full_name":"Soncco Meza, Carlos","affiliations":[{"value":"Lima, Pont. U. Catolica","record":{"$ref":"https://inspirehep.net/api/institutions/907096"}}],"signature_block":"SANCc"},{"ids":[{"value":"INSPIRE-00291808","schema":"INSPIRE ID"}],"uuid":"018af595-c79f-48ca-9d13-64a707c7477a","record":{"$ref":"https://inspirehep.net/api/authors/1074416"},"full_name":"Song, Jihye","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}},{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"SANGj"},{"ids":[{"value":"INSPIRE-00657857","schema":"INSPIRE ID"}],"uuid":"66673168-c609-4682-8f7e-dcd043af78d5","record":{"$ref":"https://inspirehep.net/api/authors/1639659"},"full_name":"Songmoolnak, Arnon","affiliations":[{"value":"Suranaree U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/907220"}}],"signature_block":"SANGNALNACa"},{"ids":[{"value":"INSPIRE-00247643","schema":"INSPIRE ID"},{"value":"0000-0002-1018-0987","schema":"ORCID"}],"uuid":"bf2c62b8-7433-460a-9b7d-e0d89b2a4d91","record":{"$ref":"https://inspirehep.net/api/authors/1068738"},"full_name":"Soramel, Francesca","affiliations":[{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"SARANALf","curated_relation":true},{"ids":[{"value":"INSPIRE-00243132","schema":"INSPIRE ID"},{"value":"0000-0002-5595-5643","schema":"ORCID"}],"uuid":"da1edf75-baf9-4a22-99da-35d442edbf91","record":{"$ref":"https://inspirehep.net/api/authors/1027690"},"full_name":"Sorensen, Soren Pontoppidan","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"SARANSANs","curated_relation":true},{"ids":[{"value":"INSPIRE-00361599","schema":"INSPIRE ID"}],"uuid":"ebbd7694-d16b-455c-963c-3a1a21ea7bde","record":{"$ref":"https://inspirehep.net/api/authors/1091359"},"full_name":"Sputowska, Iwona Anna","affiliations":[{"value":"Cracow, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902756"}}],"signature_block":"SPATASCi"},{"ids":[{"value":"INSPIRE-00128299","schema":"INSPIRE ID"},{"value":"0000-0003-0750-6664","schema":"ORCID"}],"uuid":"039f5c1d-e7ac-4a69-9d28-1e3ecd6c2fad","record":{"$ref":"https://inspirehep.net/api/authors/987800"},"full_name":"Stachel, Johanna","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"STACALj","curated_relation":true},{"ids":[{"value":"INSPIRE-00434447","schema":"INSPIRE ID"}],"uuid":"fe5413b4-c9ae-425a-9e0a-6f1513fc6023","record":{"$ref":"https://inspirehep.net/api/authors/1032566"},"full_name":"Stan, Ionel","affiliations":[{"value":"Bucharest, Inst. Space Science","record":{"$ref":"https://inspirehep.net/api/institutions/906570"}}],"signature_block":"STANi"},{"ids":[{"value":"INSPIRE-00243169","schema":"INSPIRE ID"}],"uuid":"9fa3f1db-fa4b-44fa-a4ac-e40859e60a66","record":{"$ref":"https://inspirehep.net/api/authors/987729"},"full_name":"Stankus, Paul William","affiliations":[{"value":"Oak Ridge","record":{"$ref":"https://inspirehep.net/api/institutions/903091"}}],"signature_block":"STANCp"},{"uuid":"8bad0293-8953-46de-a940-bfbb78165ae6","record":{"$ref":"https://inspirehep.net/api/authors/1891810"},"full_name":"Steffanic, Patrick John","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"STAFANACp"},{"ids":[{"value":"INSPIRE-00243170","schema":"INSPIRE ID"}],"uuid":"004dfb14-553e-451e-8c40-ad4ed08371ac","record":{"$ref":"https://inspirehep.net/api/authors/987580"},"full_name":"Stenlund, Evert Anders","affiliations":[{"value":"Lund U.","record":{"$ref":"https://inspirehep.net/api/institutions/902973"}}],"signature_block":"STANLADe"},{"ids":[{"value":"INSPIRE-00249962","schema":"INSPIRE ID"},{"value":"0000-0002-5377-5163","schema":"ORCID"}],"uuid":"545151d0-96d4-4a5b-b249-0742947a94b1","record":{"$ref":"https://inspirehep.net/api/authors/1062541"},"full_name":"Stocco, Diego","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"STACd","curated_relation":true},{"ids":[{"value":"INSPIRE-00646043","schema":"INSPIRE ID"}],"uuid":"13a4666a-351b-4980-a72c-4ad905424cbf","record":{"$ref":"https://inspirehep.net/api/authors/1603982"},"full_name":"Storetvedt, Maksim Melnik","affiliations":[{"value":"Bergen Coll. Higher Educ.","record":{"$ref":"https://inspirehep.net/api/institutions/907515"}}],"signature_block":"STARATVADm"},{"ids":[{"value":"INSPIRE-00196247","schema":"INSPIRE ID"}],"uuid":"d3492342-baec-475a-8aa2-4e133c4dba6f","record":{"$ref":"https://inspirehep.net/api/authors/987352"},"full_name":"Strmen, Peter","affiliations":[{"value":"Comenius U.","record":{"$ref":"https://inspirehep.net/api/institutions/902750"}}],"signature_block":"STRNANp"},{"ids":[{"value":"INSPIRE-00183172","schema":"INSPIRE ID"},{"value":"0000-0003-2847-6556","schema":"ORCID"}],"uuid":"7990ecfd-966d-495f-a849-d8ace9b44b31","record":{"$ref":"https://inspirehep.net/api/authors/1062767"},"full_name":"Alarcon Do Passo Suaide, Alexandre","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"SADa","curated_relation":true},{"ids":[{"value":"INSPIRE-00129590","schema":"INSPIRE ID"}],"uuid":"260e3337-082d-4a88-b1a2-1d5380d26148","record":{"$ref":"https://inspirehep.net/api/authors/987214"},"full_name":"Sugitate, Toru","affiliations":[{"value":"Hiroshima U.","record":{"$ref":"https://inspirehep.net/api/institutions/902851"}}],"signature_block":"SAGATATt"},{"ids":[{"value":"INSPIRE-00243206","schema":"INSPIRE ID"}],"uuid":"23461d6a-0010-47ec-82d3-939586d1272d","record":{"$ref":"https://inspirehep.net/api/authors/1041626"},"full_name":"Suire, Christophe Pierre","affiliations":[{"value":"Orsay, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/903099"}}],"signature_block":"SARc"},{"ids":[{"value":"INSPIRE-00357683","schema":"INSPIRE ID"}],"uuid":"f67eb24d-5864-4654-96e2-6255359e0936","record":{"$ref":"https://inspirehep.net/api/authors/987185"},"full_name":"Suleymanov, Mais Kazim Oglu","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"SALYNANAVm"},{"ids":[{"value":"INSPIRE-00531401","schema":"INSPIRE ID"},{"value":"0000-0002-4490-1930","schema":"ORCID"}],"uuid":"99cf61a0-6823-4724-bb10-a51291e4ae4a","record":{"$ref":"https://inspirehep.net/api/authors/1388462"},"full_name":"Suljic, Miljenko","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"SALJACm","curated_relation":true},{"ids":[{"value":"INSPIRE-00361629","schema":"INSPIRE ID"}],"uuid":"b0fa0e16-c24a-47c5-84b4-bd1ac9e839f2","record":{"$ref":"https://inspirehep.net/api/authors/1091361"},"full_name":"Sultanov, Rishat","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"SALTANAVr"},{"ids":[{"value":"INSPIRE-00183200","schema":"INSPIRE ID"}],"uuid":"174451b8-e127-4126-95ba-a1464d33a1d5","record":{"$ref":"https://inspirehep.net/api/authors/987167"},"full_name":"Sumbera, Michal","affiliations":[{"value":"Rez, Nucl. Phys. Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/903155"}}],"signature_block":"SANBARm"},{"ids":[{"value":"INSPIRE-00129750","schema":"INSPIRE ID"},{"value":"0000-0003-4252-8877","schema":"ORCID"}],"uuid":"cb0c8064-40ff-4d87-b742-c399040df973","record":{"$ref":"https://inspirehep.net/api/authors/987149"},"full_name":"Sumowidagdo, Suharyo","affiliations":[{"value":"Jakarta LIPI, Indonesian Inst. Sci.","record":{"$ref":"https://inspirehep.net/api/institutions/1120893"}}],"signature_block":"SANADAGDs","curated_relation":true},{"ids":[{"value":"INSPIRE-00565759","schema":"INSPIRE ID"}],"uuid":"10dbf093-9616-4d85-a3be-0b5959e045bf","record":{"$ref":"https://inspirehep.net/api/authors/1458204"},"full_name":"Suzuki, Ken","affiliations":[{"value":"Stefan Meyer Inst. Subatomare Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/906553"}}],"signature_block":"SASACk"},{"ids":[{"value":"INSPIRE-00564717","schema":"INSPIRE ID"}],"uuid":"87998148-242f-48ac-a970-3fb2824dc398","record":{"$ref":"https://inspirehep.net/api/authors/1454345"},"full_name":"Swain, Sagarika","affiliations":[{"value":"Bhubaneswar, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/902669"}}],"signature_block":"SWANs"},{"ids":[{"value":"INSPIRE-00416943","schema":"INSPIRE ID"}],"uuid":"73664eab-b36b-4162-87ba-b6e27a8702c8","record":{"$ref":"https://inspirehep.net/api/authors/1299620"},"full_name":"Szabo, Alexander","affiliations":[{"value":"Comenius U.","record":{"$ref":"https://inspirehep.net/api/institutions/902750"}}],"signature_block":"SABa"},{"ids":[{"value":"INSPIRE-00290465","schema":"INSPIRE ID"}],"uuid":"5f667edf-a8e9-48a2-bb39-b7464b0872ca","record":{"$ref":"https://inspirehep.net/api/authors/986952"},"full_name":"Szarka, Imrich","affiliations":[{"value":"Comenius U.","record":{"$ref":"https://inspirehep.net/api/institutions/902750"}}],"signature_block":"SARCi"},{"ids":[{"value":"INSPIRE-00531415","schema":"INSPIRE ID"}],"uuid":"c57845cc-aacf-4234-8cdf-ae58ee07efbe","record":{"$ref":"https://inspirehep.net/api/authors/1388463"},"full_name":"Tabassam, Uzma","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"TABASANu"},{"uuid":"44a8dddf-2531-41e4-b80e-b112b300b863","record":{"$ref":"https://inspirehep.net/api/authors/1755032"},"full_name":"Taillepied, Guillaume","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"TALAPADg"},{"ids":[{"value":"INSPIRE-00183279","schema":"INSPIRE ID"},{"value":"0000-0002-4091-1779","schema":"ORCID"}],"uuid":"59c6ae83-9c2d-46cb-ba39-f517052ba29a","record":{"$ref":"https://inspirehep.net/api/authors/1030144"},"full_name":"Takahashi, Jun","affiliations":[{"value":"Campinas State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902714"}}],"signature_block":"TACASj","curated_relation":true},{"ids":[{"value":"INSPIRE-00529619","schema":"INSPIRE ID"},{"value":"0000-0001-7174-3379","schema":"ORCID"}],"uuid":"3ae90eae-165c-4f91-a552-5094c27e946d","record":{"$ref":"https://inspirehep.net/api/authors/1385805"},"full_name":"Tambave, Ganesh Jagannath","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"TANBAVg","curated_relation":true},{"uuid":"908069db-337c-4f55-8a05-b16e664106be","record":{"$ref":"https://inspirehep.net/api/authors/1891814"},"full_name":"Tang, Siyu","affiliations":[{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}},{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"TANGs"},{"ids":[{"value":"INSPIRE-00522518","schema":"INSPIRE ID"}],"uuid":"2ac6edd6-61a3-429c-834f-f7bc5aab8dc4","record":{"$ref":"https://inspirehep.net/api/authors/1377296"},"full_name":"Tarhini, Mohamad","affiliations":[{"value":"SUBATECH, Nantes","record":{"$ref":"https://inspirehep.net/api/institutions/906885"}}],"signature_block":"TARANm"},{"ids":[{"value":"INSPIRE-00416999","schema":"INSPIRE ID"}],"uuid":"57eaf35f-39d8-45ff-8bbe-907e86a1639d","record":{"$ref":"https://inspirehep.net/api/authors/1299621"},"full_name":"Tarzila, Madalina-gabriela","affiliations":[{"value":"Bucharest, IFIN-HH","record":{"$ref":"https://inspirehep.net/api/institutions/902697"}}],"signature_block":"TARSALm"},{"ids":[{"value":"INSPIRE-00247582","schema":"INSPIRE ID"}],"uuid":"6f1f60cc-e54f-4514-b55d-4e0f32ce9814","record":{"$ref":"https://inspirehep.net/api/authors/1068746"},"full_name":"Tauro, Arturo","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"TARa"},{"ids":[{"value":"INSPIRE-00247570","schema":"INSPIRE ID"},{"value":"0000-0003-2184-3106","schema":"ORCID"}],"uuid":"67e83fbd-0734-44b9-aeb2-1c3e2ac3197b","record":{"$ref":"https://inspirehep.net/api/authors/1068747"},"full_name":"Tejeda Munoz, Guillermo","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"MANg","curated_relation":true},{"ids":[{"value":"INSPIRE-00247569","schema":"INSPIRE ID"},{"value":"0000-0002-6783-7230","schema":"ORCID"}],"uuid":"7e92135d-3f5d-4a97-8bc4-c074ea9a21c4","record":{"$ref":"https://inspirehep.net/api/authors/1068748"},"full_name":"Telesca, Adriana","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"TALASCa","curated_relation":true},{"ids":[{"value":"INSPIRE-00246722","schema":"INSPIRE ID"},{"value":"0000-0002-1318-684X","schema":"ORCID"}],"uuid":"dce44907-a126-4699-834b-5b9166ba6ec1","record":{"$ref":"https://inspirehep.net/api/authors/1231778"},"full_name":"Terrevoli, Cristina","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}},{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"TARAFALc","curated_relation":true},{"ids":[{"value":"INSPIRE-00560404","schema":"INSPIRE ID"},{"value":"0000-0001-7719-5238","schema":"ORCID"}],"uuid":"be05cfeb-f670-408f-aea4-a22e380bff9a","record":{"$ref":"https://inspirehep.net/api/authors/1428616"},"full_name":"Thakur, Dhananjaya","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"TACARd","curated_relation":true},{"ids":[{"value":"INSPIRE-00568433","schema":"INSPIRE ID"}],"uuid":"cffbacec-98a9-4b7f-8826-71326770172e","record":{"$ref":"https://inspirehep.net/api/authors/1471218"},"full_name":"Thakur, Sanchari","affiliations":[{"value":"Calcutta, VECC","record":{"$ref":"https://inspirehep.net/api/institutions/906175"}}],"signature_block":"TACARs"},{"ids":[{"value":"INSPIRE-00290473","schema":"INSPIRE ID"},{"value":"0000-0003-3408-3097","schema":"ORCID"}],"uuid":"bd50e6b6-2ba2-4ff5-8d24-815f1ad99915","record":{"$ref":"https://inspirehep.net/api/authors/1074419"},"full_name":"Thomas, Deepa","affiliations":[{"value":"Texas U.","record":{"$ref":"https://inspirehep.net/api/institutions/903264"}}],"signature_block":"TANd","curated_relation":true},{"ids":[{"value":"INSPIRE-00578196","schema":"INSPIRE ID"}],"uuid":"e6516909-b8c2-4086-b2cb-e14ef0b19791","record":{"$ref":"https://inspirehep.net/api/authors/1496942"},"full_name":"Thoresen, Freja","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"TARASANf"},{"ids":[{"value":"INSPIRE-00244918","schema":"INSPIRE ID"},{"value":"0000-0002-2106-5415","schema":"ORCID"}],"uuid":"6ac520c2-1544-4927-aedc-81753b8b1cef","record":{"$ref":"https://inspirehep.net/api/authors/1068750"},"full_name":"Tieulent, Raphael Noel","affiliations":[{"value":"Lyon, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/902974"}}],"signature_block":"TALADr","curated_relation":true},{"ids":[{"value":"INSPIRE-00560412","schema":"INSPIRE ID"}],"uuid":"f662d507-6e2f-40b8-9aa6-c19b196134da","record":{"$ref":"https://inspirehep.net/api/authors/1428617"},"full_name":"Tikhonov, Anatoly","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"TACANAVa"},{"ids":[{"value":"INSPIRE-00183330","schema":"INSPIRE ID"}],"uuid":"23a84c31-ab80-4c67-9e22-f4687e73dd28","record":{"$ref":"https://inspirehep.net/api/authors/1030146"},"full_name":"Timmins, Anthony Robert","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"TANANa"},{"ids":[{"value":"INSPIRE-00020233","schema":"INSPIRE ID"}],"uuid":"e70f74c0-316b-415e-96bc-7016ac70211d","record":{"$ref":"https://inspirehep.net/api/authors/1050311"},"full_name":"Toia, Alberica","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"Ta"},{"ids":[{"value":"INSPIRE-00585230","schema":"INSPIRE ID"}],"uuid":"f361d482-a538-4abf-b51e-b56c8de01b2f","record":{"$ref":"https://inspirehep.net/api/authors/1512696"},"full_name":"Topilskaya, Nataliya","affiliations":[{"value":"Moscow, INR","record":{"$ref":"https://inspirehep.net/api/institutions/903030"}}],"signature_block":"TAPALSCYn"},{"ids":[{"value":"INSPIRE-00575047","schema":"INSPIRE ID"}],"uuid":"7b71c9d2-4a77-4e6f-b5e2-3ddd17ffc69e","record":{"$ref":"https://inspirehep.net/api/authors/1489769"},"full_name":"Toppi, Marco","affiliations":[{"value":"Frascati","record":{"$ref":"https://inspirehep.net/api/institutions/902807"}}],"signature_block":"TAPm"},{"ids":[{"value":"INSPIRE-00721639","schema":"INSPIRE ID"}],"uuid":"e1087e0e-74fb-41d3-86fb-f11e11c9d9d1","record":{"$ref":"https://inspirehep.net/api/authors/1600449"},"full_name":"Torales Acosta, Fernando","affiliations":[{"value":"UC, Berkeley","record":{"$ref":"https://inspirehep.net/api/institutions/903299"}}],"signature_block":"ACASTf"},{"ids":[{"value":"INSPIRE-00648200","schema":"INSPIRE ID"}],"uuid":"cfe9b15b-703c-492d-b609-7afa823a04a9","record":{"$ref":"https://inspirehep.net/api/authors/1609727"},"full_name":"Rojas Torres, Solangel","affiliations":[{"value":"Sinaloa U.","record":{"$ref":"https://inspirehep.net/api/institutions/906916"}}],"signature_block":"TARs"},{"ids":[{"value":"INSPIRE-00564720","schema":"INSPIRE ID"},{"value":"0000-0002-0061-5107","schema":"ORCID"}],"uuid":"39a6107e-d44d-411c-8306-82d68c4b2c2d","record":{"$ref":"https://inspirehep.net/api/authors/1454346"},"full_name":"Tripathy, Sushanta","affiliations":[{"value":"Indian Inst. Tech., Indore","record":{"$ref":"https://inspirehep.net/api/institutions/912310"}}],"signature_block":"TRAPATHYs","curated_relation":true},{"ids":[{"value":"INSPIRE-00664575","schema":"INSPIRE ID"}],"uuid":"81b3cb2f-0e39-4276-9ee0-2bf1e6458a2f","record":{"$ref":"https://inspirehep.net/api/authors/1666188"},"full_name":"Tripathy, Tulika","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"TRAPATHYt"},{"ids":[{"value":"INSPIRE-00509971","schema":"INSPIRE ID"},{"value":"0000-0001-7474-5361","schema":"ORCID"}],"uuid":"c48c6d9e-43ae-43bb-879e-fc5a8e7ae4a2","record":{"$ref":"https://inspirehep.net/api/authors/1343923"},"full_name":"Trogolo, Stefano","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}},{"value":"Padua U.","record":{"$ref":"https://inspirehep.net/api/institutions/903113"}},{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"TRAGALs","curated_relation":true},{"ids":[{"value":"INSPIRE-00537162","schema":"INSPIRE ID"}],"uuid":"d86e2f80-24da-4ab5-a8ac-6ffea674f2af","record":{"$ref":"https://inspirehep.net/api/authors/1401484"},"full_name":"Trombetta, Giuseppe","affiliations":[{"value":"Bari U.","record":{"$ref":"https://inspirehep.net/api/institutions/902660"}},{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"TRANBATg"},{"ids":[{"value":"INSPIRE-00573683","schema":"INSPIRE ID"}],"uuid":"3b769def-0ea7-421e-9030-5a18757d0d1c","record":{"$ref":"https://inspirehep.net/api/authors/1486732"},"full_name":"Tropp, Lukas","affiliations":[{"value":"Kosice U.","record":{"$ref":"https://inspirehep.net/api/institutions/902936"}}],"signature_block":"TRAPl"},{"ids":[{"value":"INSPIRE-00361654","schema":"INSPIRE ID"}],"uuid":"7ab98369-c039-48d5-aefa-bf99520e9166","record":{"$ref":"https://inspirehep.net/api/authors/1037538"},"full_name":"Trubnikov, Victor","affiliations":[{"value":"BITP, Kiev","record":{"$ref":"https://inspirehep.net/api/institutions/902926"}}],"signature_block":"TRABNACAVv"},{"ids":[{"value":"INSPIRE-00244937","schema":"INSPIRE ID"}],"uuid":"a17bd9ae-431f-49e0-a7a4-0b7493b60ed5","record":{"$ref":"https://inspirehep.net/api/authors/985580"},"full_name":"Trzaska, Wladyslaw Henryk","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"TRSASCw"},{"ids":[{"value":"INSPIRE-00579762","schema":"INSPIRE ID"}],"uuid":"416ada11-3dfa-4def-861b-d4970fd588ef","record":{"$ref":"https://inspirehep.net/api/authors/1500451"},"full_name":"Trzcinski, Tomasz Piotr","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"TRSCANSCt"},{"ids":[{"value":"INSPIRE-00518562","schema":"INSPIRE ID"},{"value":"0000-0002-8672-2295","schema":"ORCID"}],"uuid":"22a54631-7c97-43dc-a96f-fd1de0830ca3","record":{"$ref":"https://inspirehep.net/api/authors/1078724"},"full_name":"Trzeciak, Barbara Antonina","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"TRSACACb","curated_relation":true},{"ids":[{"value":"INSPIRE-00290495","schema":"INSPIRE ID"}],"uuid":"09460937-ae36-4c87-9263-f7c87a954107","record":{"$ref":"https://inspirehep.net/api/authors/1074420"},"full_name":"Tsuji, Tomoya","affiliations":[{"value":"Tokyo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903273"}}],"signature_block":"TSAJt"},{"ids":[{"value":"INSPIRE-00246709","schema":"INSPIRE ID"}],"uuid":"d26f06fa-4d21-49ac-97dc-06bab6e581cb","record":{"$ref":"https://inspirehep.net/api/authors/1068854"},"full_name":"Tumkin, Alexandr","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"TANCANa"},{"ids":[{"value":"INSPIRE-00247492","schema":"INSPIRE ID"},{"value":"0000-0002-5272-337X","schema":"ORCID"}],"uuid":"f329d7be-62ed-4e78-ae61-88b825e5e6aa","record":{"$ref":"https://inspirehep.net/api/authors/1068759"},"full_name":"Turrisi, Rosario","affiliations":[{"value":"INFN, Padua","record":{"$ref":"https://inspirehep.net/api/institutions/902884"}}],"signature_block":"TARASr","curated_relation":true},{"ids":[{"value":"INSPIRE-00285490","schema":"INSPIRE ID"}],"uuid":"fc4a4e74-8caa-4a2f-ae66-549d81e73936","record":{"$ref":"https://inspirehep.net/api/authors/1029181"},"full_name":"Tveter, Trine Spedstad","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"TVATARt"},{"ids":[{"value":"INSPIRE-00246697","schema":"INSPIRE ID"}],"uuid":"77fb0fca-cafe-46f7-85c0-7a6f97f97d08","record":{"$ref":"https://inspirehep.net/api/authors/1068855"},"full_name":"Ullaland, Kjetil","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"ULALADk"},{"ids":[{"value":"INSPIRE-00564738","schema":"INSPIRE ID"}],"uuid":"0565ae1e-ed14-4fc1-9139-b16f3b828b0c","record":{"$ref":"https://inspirehep.net/api/authors/1454351"},"full_name":"Umaka, Ejiro Naomi","affiliations":[{"value":"Houston U.","record":{"$ref":"https://inspirehep.net/api/institutions/902856"}}],"signature_block":"UNACe"},{"ids":[{"value":"INSPIRE-00247480","schema":"INSPIRE ID"},{"value":"0000-0001-7552-0228","schema":"ORCID"}],"uuid":"54f3b236-5be3-498e-8754-a8140baa80e4","record":{"$ref":"https://inspirehep.net/api/authors/1068760"},"full_name":"Uras, Antonio","affiliations":[{"value":"Lyon, IPN","record":{"$ref":"https://inspirehep.net/api/institutions/902974"}}],"signature_block":"URa","curated_relation":true},{"ids":[{"value":"INSPIRE-00250690","schema":"INSPIRE ID"},{"value":"0000-0002-8659-8378","schema":"ORCID"}],"uuid":"e0c09811-f50c-4b61-9b72-95c161f32091","record":{"$ref":"https://inspirehep.net/api/authors/985175"},"full_name":"Usai, Gianluca","affiliations":[{"value":"Cagliari U.","record":{"$ref":"https://inspirehep.net/api/institutions/903454"}},{"value":"INFN, Cagliari","record":{"$ref":"https://inspirehep.net/api/institutions/904735"}}],"signature_block":"USg","curated_relation":true},{"ids":[{"value":"INSPIRE-00510032","schema":"INSPIRE ID"}],"uuid":"0d9f0cc6-6116-4cc3-996d-90cc66eb19e5","record":{"$ref":"https://inspirehep.net/api/authors/1343924"},"full_name":"Utrobicic, Antonija","affiliations":[{"value":"Zagreb U.","record":{"$ref":"https://inspirehep.net/api/institutions/903367"}}],"signature_block":"UTRABACACa"},{"ids":[{"value":"INSPIRE-00246641","schema":"INSPIRE ID"}],"uuid":"9810ff59-87b3-4de1-b3a5-4cf5b6e18cab","record":{"$ref":"https://inspirehep.net/api/authors/1068860"},"full_name":"Vala, Martin","affiliations":[{"value":"Kosice Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905007"}},{"value":"Kosice U.","record":{"$ref":"https://inspirehep.net/api/institutions/902936"}}],"signature_block":"VALm"},{"ids":[{"value":"INSPIRE-00658628","schema":"INSPIRE ID"}],"uuid":"89b9787d-bf0e-46c1-9f33-f7ec17417a0e","record":{"$ref":"https://inspirehep.net/api/authors/1643523"},"full_name":"Valle, Nicolo'","affiliations":[{"value":"Pavia U.","record":{"$ref":"https://inspirehep.net/api/institutions/903122"}}],"signature_block":"VALn"},{"ids":[{"value":"INSPIRE-00290520","schema":"INSPIRE ID"},{"value":"0000-0003-1264-9651","schema":"ORCID"}],"uuid":"2a9de974-343b-4748-930e-b3c835717909","record":{"$ref":"https://inspirehep.net/api/authors/1066390"},"full_name":"Vallero, Sara","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"VALARs","curated_relation":true},{"ids":[{"value":"INSPIRE-00290589","schema":"INSPIRE ID"},{"value":"0000-0002-8670-0408","schema":"ORCID"}],"uuid":"2717055c-7b1c-4ee6-a67f-0d748adb3445","record":{"$ref":"https://inspirehep.net/api/authors/1030149"},"full_name":"Van Der Kolk, Naomi","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"CALCn","curated_relation":true},{"ids":[{"value":"INSPIRE-00585870","schema":"INSPIRE ID"}],"uuid":"bb4bfa87-eafd-4fab-93c9-1a7138436a3e","record":{"$ref":"https://inspirehep.net/api/authors/1513744"},"full_name":"Van Doremalen, Lennart","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"DARANALANl"},{"ids":[{"value":"INSPIRE-00183392","schema":"INSPIRE ID"},{"value":"0000-0002-5222-4888","schema":"ORCID"}],"uuid":"880de69b-4b39-4ce2-a8c0-1d759cc02c62","record":{"$ref":"https://inspirehep.net/api/authors/1020637"},"full_name":"Van Leeuwen, Marco","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"LANm","curated_relation":true},{"ids":[{"value":"INSPIRE-00250736","schema":"INSPIRE ID"},{"value":"0000-0001-7277-7706","schema":"ORCID"}],"uuid":"ca66b9fe-bdf8-47f4-a614-30e97584b3a9","record":{"$ref":"https://inspirehep.net/api/authors/984365"},"full_name":"Vande Vyvre, Pierre","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"VAVRp","curated_relation":true},{"ids":[{"value":"INSPIRE-00510156","schema":"INSPIRE ID"},{"value":"0000-0002-2450-1331","schema":"ORCID"}],"uuid":"01a19bfa-ab29-4745-92ce-75a046923ea2","record":{"$ref":"https://inspirehep.net/api/authors/1343926"},"full_name":"Varga, Dezso","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"VARGd","curated_relation":true},{"ids":[{"value":"INSPIRE-00410392","schema":"INSPIRE ID"},{"value":"0000-0002-5638-4440","schema":"ORCID"}],"uuid":"4ea94de1-20f8-4810-aa10-569535867329","record":{"$ref":"https://inspirehep.net/api/authors/1073609"},"full_name":"Varga-kofarago, Monika","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"VARGm","curated_relation":true},{"ids":[{"value":"INSPIRE-00244960","schema":"INSPIRE ID"}],"uuid":"dd1e4bb5-4563-4958-b7df-9f58e95e5a87","record":{"$ref":"https://inspirehep.net/api/authors/1068763"},"full_name":"Diozcora Vargas Trevino, Aurora","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"TRAFANa"},{"ids":[{"value":"INSPIRE-00267907","schema":"INSPIRE ID"}],"uuid":"0f60ef3c-174f-4cf7-931a-972c262b228b","record":{"$ref":"https://inspirehep.net/api/authors/1270158"},"full_name":"Vargyas, Marton","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"VARGm"},{"ids":[{"value":"INSPIRE-00183420","schema":"INSPIRE ID"}],"uuid":"bdb35dab-9bfa-41af-8ea7-e4fb8aeeafac","record":{"$ref":"https://inspirehep.net/api/authors/984946"},"full_name":"Varma, Raghava","affiliations":[{"value":"Indian Inst. Tech., Mumbai","record":{"$ref":"https://inspirehep.net/api/institutions/902869"}}],"signature_block":"VARNr"},{"ids":[{"value":"INSPIRE-00246199","schema":"INSPIRE ID"},{"value":"0000-0002-3160-8524","schema":"ORCID"}],"uuid":"4031cc1e-acd0-4b37-9ff8-0b0b996978b3","record":{"$ref":"https://inspirehep.net/api/authors/1068910"},"full_name":"Vasileiou, Maria","affiliations":[{"value":"Athens U.","record":{"$ref":"https://inspirehep.net/api/institutions/902653"}}],"signature_block":"VASALm","curated_relation":true},{"ids":[{"value":"INSPIRE-00261815","schema":"INSPIRE ID"}],"uuid":"44d8e87f-84e9-4aea-8a33-d667a9117d3f","record":{"$ref":"https://inspirehep.net/api/authors/1071784"},"full_name":"Vasiliev, Andrey","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"VASALAFa"},{"ids":[{"value":"INSPIRE-00560426","schema":"INSPIRE ID"},{"value":"0000-0001-6459-8134","schema":"ORCID"}],"uuid":"00ba5f43-ffc1-4a71-90f2-aa0fa9b487c1","record":{"$ref":"https://inspirehep.net/api/authors/1259103"},"full_name":"Vazquez Doce, Oton","affiliations":[{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}},{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}}],"signature_block":"DACo","curated_relation":true},{"ids":[{"value":"INSPIRE-00283701","schema":"INSPIRE ID"},{"value":"0000-0003-1458-8055","schema":"ORCID"}],"uuid":"1a4f833b-eb79-4b67-b061-24065d1b06b9","record":{"$ref":"https://inspirehep.net/api/authors/984875"},"full_name":"Vechernin, Vladimir","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"VACARNANv","curated_relation":true},{"ids":[{"value":"INSPIRE-00510276","schema":"INSPIRE ID"}],"uuid":"3252124d-980e-416d-9fbe-6be3f56c5dea","record":{"$ref":"https://inspirehep.net/api/authors/1343928"},"full_name":"Veen, Annelies Marianne","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"VANa"},{"ids":[{"value":"INSPIRE-00250700","schema":"INSPIRE ID"},{"value":"0000-0002-9030-5347","schema":"ORCID"}],"uuid":"aac520b0-d40a-4adc-b382-dc9c5bd85384","record":{"$ref":"https://inspirehep.net/api/authors/984800"},"full_name":"Vercellin, Ermanno","affiliations":[{"value":"Turin U.","record":{"$ref":"https://inspirehep.net/api/institutions/903297"}},{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}}],"signature_block":"VARCALANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00247455","schema":"INSPIRE ID"}],"uuid":"df39fe62-d4f3-43d3-9515-d7f2cb613e88","record":{"$ref":"https://inspirehep.net/api/authors/1068765"},"full_name":"Vergara Limon, Sergio","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"LANANs"},{"ids":[{"value":"INSPIRE-00651340","schema":"INSPIRE ID"}],"uuid":"3e935407-3703-4520-bf8a-a4a0c8ea8dcd","record":{"$ref":"https://inspirehep.net/api/authors/1618295"},"full_name":"Vermunt, Lucas Anne","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"VARNADl"},{"ids":[{"value":"INSPIRE-00290617","schema":"INSPIRE ID"}],"uuid":"3a761f1b-7be0-426b-9014-b43c85d4b59c","record":{"$ref":"https://inspirehep.net/api/authors/1030152"},"full_name":"Vernet, Renaud","affiliations":[{"value":"CC, Villeurbanne","record":{"$ref":"https://inspirehep.net/api/institutions/907607"}}],"signature_block":"VARNATr"},{"ids":[{"value":"INSPIRE-00243380","schema":"INSPIRE ID"},{"value":"0000-0003-3706-5265","schema":"ORCID"}],"uuid":"65466312-289c-4287-a750-cc1e72fb1236","record":{"$ref":"https://inspirehep.net/api/authors/1057885"},"full_name":"Vertesi, Robert","affiliations":[{"value":"Wigner RCP, Budapest","record":{"$ref":"https://inspirehep.net/api/institutions/1090092"}}],"signature_block":"VARTASr","curated_relation":true},{"ids":[{"value":"INSPIRE-00247431","schema":"INSPIRE ID"}],"uuid":"95aea5c1-9345-44b7-a533-2856961cb65e","record":{"$ref":"https://inspirehep.net/api/authors/1068766"},"full_name":"Vickovic, Linda","affiliations":[{"value":"Split Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/909932"}}],"signature_block":"VACAVACl"},{"ids":[{"value":"INSPIRE-00245314","schema":"INSPIRE ID"},{"value":"0000-0003-2530-4265","schema":"ORCID"}],"uuid":"556a11e1-fb3f-4435-aaf1-73b42702fb55","record":{"$ref":"https://inspirehep.net/api/authors/1069018"},"full_name":"Viinikainen, Jussi Samuli","affiliations":[{"value":"Jyvaskyla U.","record":{"$ref":"https://inspirehep.net/api/institutions/902902"}}],"signature_block":"VANACANANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00217131","schema":"INSPIRE ID"}],"uuid":"f987466b-6210-4ab7-b43d-2f2187519684","record":{"$ref":"https://inspirehep.net/api/authors/984667"},"full_name":"Vilakazi, Zabulon","affiliations":[{"value":"Witwatersrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/904948"}}],"signature_block":"VALACASz"},{"ids":[{"value":"INSPIRE-00063894","schema":"INSPIRE ID"}],"uuid":"f0a7c1e1-c588-4a3f-a13b-e7ac7ce7a219","record":{"$ref":"https://inspirehep.net/api/authors/1017632"},"full_name":"Villalobos Baillie, Orlando","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"BALYo"},{"ids":[{"value":"INSPIRE-00531420","schema":"INSPIRE ID"}],"uuid":"57cab6b1-6ef9-475d-9bee-b89f01975478","record":{"$ref":"https://inspirehep.net/api/authors/1388464"},"full_name":"Villatoro Tello, Abraham","affiliations":[{"value":"Puebla U., Mexico","record":{"$ref":"https://inspirehep.net/api/institutions/904394"}}],"signature_block":"TALa"},{"ids":[{"value":"INSPIRE-00662516","schema":"INSPIRE ID"}],"uuid":"ef99ef3b-ae95-419b-87f1-b0cc9bb727d2","record":{"$ref":"https://inspirehep.net/api/authors/1933708"},"full_name":"Vino, Gioacchino","affiliations":[{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"VANg"},{"ids":[{"value":"INSPIRE-00140395","schema":"INSPIRE ID"}],"uuid":"fe9d8f4e-3f23-46ef-b7cd-be3e5102d84f","record":{"$ref":"https://inspirehep.net/api/authors/984628"},"full_name":"Vinogradov, Alexander","affiliations":[{"value":"Kurchatov Inst., Moscow","record":{"$ref":"https://inspirehep.net/api/institutions/902938"}}],"signature_block":"VANAGRADAVa"},{"ids":[{"value":"INSPIRE-00140087","schema":"INSPIRE ID"},{"value":"0000-0003-0471-7052","schema":"ORCID"}],"uuid":"17c80a02-5663-4181-8dda-3721f84a543f","record":{"$ref":"https://inspirehep.net/api/authors/984604"},"full_name":"Virgili, Tiziano","affiliations":[{"value":"Salerno U.","record":{"$ref":"https://inspirehep.net/api/institutions/903181"}},{"value":"INFN, Salerno","record":{"$ref":"https://inspirehep.net/api/institutions/905497"}}],"signature_block":"VARGALt","curated_relation":true},{"ids":[{"value":"INSPIRE-00510339","schema":"INSPIRE ID"}],"uuid":"4000020f-b7ae-4331-8c47-9ff5d4e6e059","record":{"$ref":"https://inspirehep.net/api/authors/1343929"},"full_name":"Vislavicius, Vytautas","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"VASLAVACv"},{"ids":[{"value":"INSPIRE-00244970","schema":"INSPIRE ID"}],"uuid":"84515e14-cca9-45f3-8f32-0bb0cbe33ae1","record":{"$ref":"https://inspirehep.net/api/authors/984527"},"full_name":"Vodopyanov, Alexander","affiliations":[{"value":"Dubna, JINR","record":{"$ref":"https://inspirehep.net/api/institutions/902780"}}],"signature_block":"VADAPANAVa"},{"ids":[{"value":"INSPIRE-00661456","schema":"INSPIRE ID"}],"uuid":"d4da4d13-95d3-4cce-98a3-b54ec6e6ba88","record":{"$ref":"https://inspirehep.net/api/authors/1652747"},"full_name":"Volkel, Benedikt","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"VALCALb"},{"ids":[{"value":"INSPIRE-00384877","schema":"INSPIRE ID"}],"uuid":"4d914138-32ad-4dbd-9eec-8592e771e6cc","record":{"$ref":"https://inspirehep.net/api/authors/1249796"},"full_name":"Volkl, Martin Andreas","affiliations":[{"value":"U. Tubingen","record":{"$ref":"https://inspirehep.net/api/institutions/946376"}}],"signature_block":"VALCLm"},{"ids":[{"value":"INSPIRE-00290650","schema":"INSPIRE ID"}],"uuid":"803bcd6a-9b67-446d-904b-c393b915321f","record":{"$ref":"https://inspirehep.net/api/authors/984470"},"full_name":"Voloshin, Kirill","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"VALASANk"},{"ids":[{"value":"INSPIRE-00134264","schema":"INSPIRE ID"}],"uuid":"de78b286-d760-470e-984d-38f9480f08c8","record":{"$ref":"https://inspirehep.net/api/authors/984468"},"full_name":"Voloshin, Sergey","affiliations":[{"value":"Wayne State U.","record":{"$ref":"https://inspirehep.net/api/institutions/903341"}}],"signature_block":"VALASANs"},{"ids":[{"value":"INSPIRE-00247428","schema":"INSPIRE ID"},{"value":"0000-0002-2921-2475","schema":"ORCID"}],"uuid":"2a7885f6-d1ea-4640-8e86-94fb7027c2d0","record":{"$ref":"https://inspirehep.net/api/authors/1068767"},"full_name":"Volpe, Giacomo","affiliations":[{"value":"Bari U.","record":{"$ref":"https://inspirehep.net/api/institutions/902660"}},{"value":"INFN, Bari","record":{"$ref":"https://inspirehep.net/api/institutions/902877"}}],"signature_block":"VALPg","curated_relation":true},{"ids":[{"value":"INSPIRE-00247416","schema":"INSPIRE ID"},{"value":"0000-0002-3422-4585","schema":"ORCID"}],"uuid":"d85bc13a-cf6b-4ae3-aafb-a5fbfd47b0c3","record":{"$ref":"https://inspirehep.net/api/authors/1068768"},"full_name":"Von Haller, Barthelemy","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"HALARb","curated_relation":true},{"ids":[{"value":"INSPIRE-00361666","schema":"INSPIRE ID"},{"value":"0000-0002-2218-6905","schema":"ORCID"}],"uuid":"6ff05efc-ffc6-4583-b9a1-e5fe2bde6841","record":{"$ref":"https://inspirehep.net/api/authors/1204899"},"full_name":"Vorobyev, Ivan","affiliations":[{"value":"Tech. U., Munich (main)","record":{"$ref":"https://inspirehep.net/api/institutions/939599"}},{"value":"Munich, Tech. U., Universe","record":{"$ref":"https://inspirehep.net/api/institutions/911565"}}],"signature_block":"VARABAFi","curated_relation":true},{"ids":[{"value":"INSPIRE-00564764","schema":"INSPIRE ID"}],"uuid":"b027c9a0-943d-477c-be51-cb38aef9f780","record":{"$ref":"https://inspirehep.net/api/authors/1454354"},"full_name":"Voscek, Dominik","affiliations":[{"value":"Kosice Tech. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905007"}}],"signature_block":"VASCACd"},{"ids":[{"value":"INSPIRE-00244985","schema":"INSPIRE ID"}],"uuid":"0e0d589c-cb5c-4b94-aa76-60c366b1f66e","record":{"$ref":"https://inspirehep.net/api/authors/984396"},"full_name":"Vrlakova, Janka","affiliations":[{"value":"Kosice U.","record":{"$ref":"https://inspirehep.net/api/institutions/902936"}}],"signature_block":"VRLACAVj"},{"ids":[{"value":"INSPIRE-00244999","schema":"INSPIRE ID"}],"uuid":"afc231d8-2cc5-46c8-b0f0-78293f4b0a4e","record":{"$ref":"https://inspirehep.net/api/authors/1068770"},"full_name":"Wagner, Boris","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"WAGNARb"},{"ids":[{"value":"INSPIRE-00412045","schema":"INSPIRE ID"},{"value":"0000-0001-5643-3516","schema":"ORCID"}],"uuid":"be70a06b-0fec-4990-806a-c724747fc35a","record":{"$ref":"https://inspirehep.net/api/authors/1295035"},"full_name":"Watanabe, Yosuke","affiliations":[{"value":"Tsukuba U.","record":{"$ref":"https://inspirehep.net/api/institutions/903293"}}],"signature_block":"WATANABy","curated_relation":true},{"ids":[{"value":"INSPIRE-00349115","schema":"INSPIRE ID"},{"value":"0000-0001-5742-294X","schema":"ORCID"}],"uuid":"ce00ee95-011f-43d1-864d-7ce31745331b","record":{"$ref":"https://inspirehep.net/api/authors/1114382"},"full_name":"Weber, Michael","affiliations":[{"value":"Stefan Meyer Inst. Subatomare Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/906553"}}],"signature_block":"WABARm","curated_relation":true},{"ids":[{"value":"INSPIRE-00510469","schema":"INSPIRE ID"}],"uuid":"15ff55ad-cdc1-46a3-be35-f186f7c860ae","record":{"$ref":"https://inspirehep.net/api/authors/1343931"},"full_name":"Weber, Steffen Georg","affiliations":[{"value":"Darmstadt, EMMI","record":{"$ref":"https://inspirehep.net/api/institutions/911632"}}],"signature_block":"WABARs"},{"ids":[{"value":"INSPIRE-00572414","schema":"INSPIRE ID"},{"value":"0000-0002-3155-0887","schema":"ORCID"}],"uuid":"b988244b-2010-485c-8437-db495e5e7370","record":{"$ref":"https://inspirehep.net/api/authors/1483082"},"full_name":"Wegrzynek, Adam Tadeusz","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"WAGRSANACa","curated_relation":true},{"ids":[{"value":"INSPIRE-00537176","schema":"INSPIRE ID"}],"uuid":"5b0e6cdb-3515-4d52-a371-aa23fee573fc","record":{"$ref":"https://inspirehep.net/api/authors/1401486"},"full_name":"Weiser, Dennis Franz","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"WASARd"},{"ids":[{"value":"INSPIRE-00287872","schema":"INSPIRE ID"}],"uuid":"f7d6be52-e05f-4763-8ef4-c3710d9e92a5","record":{"$ref":"https://inspirehep.net/api/authors/1053601"},"full_name":"Wenzel, Sandro Christian","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"WANSALs"},{"ids":[{"value":"INSPIRE-00178848","schema":"INSPIRE ID"},{"value":"0000-0003-1339-286X","schema":"ORCID"}],"uuid":"86575c13-9680-475c-b822-99ddd4df7c53","record":{"$ref":"https://inspirehep.net/api/authors/983745"},"full_name":"Wessels, Johannes Peter","affiliations":[{"value":"Munster U.","record":{"$ref":"https://inspirehep.net/api/institutions/903039"}}],"signature_block":"WASALj","curated_relation":true},{"ids":[{"value":"INSPIRE-00451567","schema":"INSPIRE ID"},{"value":"0000-0003-0486-6023","schema":"ORCID"}],"uuid":"58310461-bf2b-440a-ada7-a70aee2399cd","record":{"$ref":"https://inspirehep.net/api/authors/983618"},"full_name":"Widmann, Eberhard","affiliations":[{"value":"Stefan Meyer Inst. Subatomare Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/906553"}}],"signature_block":"WADNANe","curated_relation":true},{"ids":[{"value":"INSPIRE-00290727","schema":"INSPIRE ID"}],"uuid":"417c0938-258a-4066-88f8-1a28b4cc34ad","record":{"$ref":"https://inspirehep.net/api/authors/1045238"},"full_name":"Wiechula, Jens","affiliations":[{"value":"Frankfurt U., Inst. Kernphys.","record":{"$ref":"https://inspirehep.net/api/institutions/909193"}}],"signature_block":"WACALj"},{"ids":[{"value":"INSPIRE-00250749","schema":"INSPIRE ID"}],"uuid":"95631acb-8683-4850-ab15-9ec735152f3e","record":{"$ref":"https://inspirehep.net/api/authors/983573"},"full_name":"Wikne, Jon","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"WANj"},{"ids":[{"value":"INSPIRE-00135952","schema":"INSPIRE ID"}],"uuid":"c8339bf9-efac-44ce-b128-326542704dee","record":{"$ref":"https://inspirehep.net/api/authors/983540"},"full_name":"Wilk, Grzegorz Andrzej","affiliations":[{"value":"Warsaw, Inst. Nucl. Studies","record":{"$ref":"https://inspirehep.net/api/institutions/903333"}}],"signature_block":"WALCg"},{"ids":[{"value":"INSPIRE-00385005","schema":"INSPIRE ID"},{"value":"0000-0003-0689-2858","schema":"ORCID"}],"uuid":"3874a3b0-8397-421e-8a33-1d4b2b18a8d3","record":{"$ref":"https://inspirehep.net/api/authors/1249798"},"full_name":"Wilkinson, Jeremy John","affiliations":[{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}}],"signature_block":"WALCANSANj","curated_relation":true},{"ids":[{"value":"INSPIRE-00564789","schema":"INSPIRE ID"}],"uuid":"bd04f007-04a7-4c21-90b3-9f40059e72d1","record":{"$ref":"https://inspirehep.net/api/authors/1454358"},"full_name":"Willems, Guido Alexander","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"WALANg"},{"ids":[{"value":"INSPIRE-00574082","schema":"INSPIRE ID"}],"uuid":"9b2cd3d2-34d3-4bab-8f41-a3cec362dd3c","record":{"$ref":"https://inspirehep.net/api/authors/1487655"},"full_name":"Willsher, Emily Jade","affiliations":[{"value":"Birmingham U.","record":{"$ref":"https://inspirehep.net/api/institutions/902671"}}],"signature_block":"WALSARe"},{"ids":[{"value":"INSPIRE-00246650","schema":"INSPIRE ID"}],"uuid":"22be4621-5010-4202-80a2-256f211382e5","record":{"$ref":"https://inspirehep.net/api/authors/1233215"},"full_name":"Windelband, Bernd Stefan","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"WANDALBADb"},{"ids":[{"value":"INSPIRE-00564770","schema":"INSPIRE ID"}],"uuid":"d030cfd4-894b-4e63-9d8c-579c9940e8cf","record":{"$ref":"https://inspirehep.net/api/authors/1454357"},"full_name":"Witt, William Edward","affiliations":[{"value":"Tennessee U.","record":{"$ref":"https://inspirehep.net/api/institutions/903261"}}],"signature_block":"WATw"},{"ids":[{"value":"INSPIRE-00663184","schema":"INSPIRE ID"}],"uuid":"a28d4eb3-3f5d-405c-9677-4fb3298ad1e9","record":{"$ref":"https://inspirehep.net/api/authors/1659043"},"full_name":"Wu, Yitao","affiliations":[{"value":"Hefei, CUST","record":{"$ref":"https://inspirehep.net/api/institutions/903800"}}],"signature_block":"Wy"},{"ids":[{"value":"INSPIRE-00651767","schema":"INSPIRE ID"}],"uuid":"8836f54b-6a6b-47c9-a715-d5f8f5334707","record":{"$ref":"https://inspirehep.net/api/authors/1621050"},"full_name":"Xu, Ran","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"Xr"},{"ids":[{"value":"INSPIRE-00412449","schema":"INSPIRE ID"}],"uuid":"88922cf7-03a5-4d81-83d1-569c963bf70b","record":{"$ref":"https://inspirehep.net/api/authors/1295038"},"full_name":"Yalcin Kuzu, Serpil","affiliations":[{"value":"Karatay U.","record":{"$ref":"https://inspirehep.net/api/institutions/1208779"}}],"signature_block":"CASs","curated_relation":true},{"ids":[{"value":"INSPIRE-00639310","schema":"INSPIRE ID"}],"uuid":"9d0fe0ab-24e0-465f-a7c9-0341f6aea7d1","record":{"$ref":"https://inspirehep.net/api/authors/2054684"},"full_name":"Yamakawa, Kosei","affiliations":[{"value":"Hiroshima U.","record":{"$ref":"https://inspirehep.net/api/institutions/902851"}}],"signature_block":"YANACk"},{"ids":[{"value":"INSPIRE-00361678","schema":"INSPIRE ID"}],"uuid":"d5af0732-4b0a-412d-a715-b755013df8ce","record":{"$ref":"https://inspirehep.net/api/authors/1204898"},"full_name":"Yang, Shiming","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"YANGs"},{"ids":[{"value":"INSPIRE-00385135","schema":"INSPIRE ID"}],"uuid":"44772e03-7856-4775-a27a-ce5f87248640","record":{"$ref":"https://inspirehep.net/api/authors/1249802"},"full_name":"Yano, Satoshi","affiliations":[{"value":"IRFU, Saclay","record":{"$ref":"https://inspirehep.net/api/institutions/912490"}}],"signature_block":"YANs"},{"ids":[{"value":"INSPIRE-00245030","schema":"INSPIRE ID"},{"value":"0000-0003-4532-7544","schema":"ORCID"}],"uuid":"4056d6dd-ad2c-4d1a-a725-82d9ebea48d5","record":{"$ref":"https://inspirehep.net/api/authors/1068773"},"full_name":"Yin, Zhongbao","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"YANz","curated_relation":true},{"ids":[{"value":"INSPIRE-00245044","schema":"INSPIRE ID"}],"uuid":"33a9d537-15fc-4f97-9ce5-797ab42980c1","record":{"$ref":"https://inspirehep.net/api/authors/1068859"},"full_name":"Yokoyama, Hiroki","affiliations":[{"value":"Utrecht U.","record":{"$ref":"https://inspirehep.net/api/institutions/903317"}}],"signature_block":"YACYANh"},{"ids":[{"value":"INSPIRE-00183678","schema":"INSPIRE ID"}],"uuid":"e3c8d8f1-8e27-40eb-bf0e-8820ae6a127b","record":{"$ref":"https://inspirehep.net/api/authors/1019472"},"full_name":"Yoo, In Kwon","affiliations":[{"value":"Pusan Natl. U.","record":{"$ref":"https://inspirehep.net/api/institutions/905898"}}],"signature_block":"Yi"},{"ids":[{"value":"INSPIRE-00537195","schema":"INSPIRE ID"}],"uuid":"018183c8-dbc5-4e30-b34e-81aaefb9d54b","record":{"$ref":"https://inspirehep.net/api/authors/1401488"},"full_name":"Yoon, Jin Hee","affiliations":[{"value":"Inha U.","record":{"$ref":"https://inspirehep.net/api/institutions/907206"}}],"signature_block":"YANj"},{"ids":[{"value":"INSPIRE-00661140","schema":"INSPIRE ID"}],"uuid":"47874abe-c29c-46f6-aef7-df7be38e0cff","record":{"$ref":"https://inspirehep.net/api/authors/2032926"},"full_name":"Yuan, Shiming","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"YANs"},{"uuid":"56b44418-c228-4fd2-828e-c624880ace48","record":{"$ref":"https://inspirehep.net/api/authors/1325265"},"full_name":"Yuncu, Alperen","affiliations":[{"value":"Heidelberg U.","record":{"$ref":"https://inspirehep.net/api/institutions/902842"}}],"signature_block":"YANCa"},{"ids":[{"value":"INSPIRE-00510512","schema":"INSPIRE ID"}],"uuid":"5259f564-1bcc-476a-bcbb-bc8d854f50a2","record":{"$ref":"https://inspirehep.net/api/authors/1343932"},"full_name":"Yurchenko, Volodymyr","affiliations":[{"value":"BITP, Kiev","record":{"$ref":"https://inspirehep.net/api/institutions/902926"}}],"signature_block":"YARCANCv"},{"ids":[{"value":"INSPIRE-00361691","schema":"INSPIRE ID"},{"value":"0000-0003-3128-3157","schema":"ORCID"}],"uuid":"8f944b86-3655-4969-9b10-8fc90f21d355","record":{"$ref":"https://inspirehep.net/api/authors/1204896"},"full_name":"Zaccolo, Valentina","affiliations":[{"value":"INFN, Turin","record":{"$ref":"https://inspirehep.net/api/institutions/902889"}},{"value":"Trieste U.","record":{"$ref":"https://inspirehep.net/api/institutions/903287"}},{"value":"INFN, Trieste","record":{"$ref":"https://inspirehep.net/api/institutions/902888"}}],"signature_block":"ZACALv","curated_relation":true},{"ids":[{"value":"INSPIRE-00385199","schema":"INSPIRE ID"}],"uuid":"20a58779-2c5e-419c-b4bd-3c7b8eeec5a4","record":{"$ref":"https://inspirehep.net/api/authors/1073434"},"full_name":"Zaman, Ali","affiliations":[{"value":"COMSATS, Islamabad","record":{"$ref":"https://inspirehep.net/api/institutions/910007"}}],"signature_block":"ZANANa"},{"ids":[{"value":"INSPIRE-00247387","schema":"INSPIRE ID"},{"value":"0000-0002-2608-4834","schema":"ORCID"}],"uuid":"265f3364-e0eb-40fe-92e2-44a28c94772d","record":{"$ref":"https://inspirehep.net/api/authors/1068774"},"full_name":"Zampolli, Chiara","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"ZANPALc","curated_relation":true},{"ids":[{"value":"INSPIRE-00510636","schema":"INSPIRE ID"}],"uuid":"677ba54f-4c7f-4508-b769-835ab733da0b","record":{"$ref":"https://inspirehep.net/api/authors/1343934"},"full_name":"Correia Zanoli, Henrique Jose","affiliations":[{"value":"Sao Paulo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903186"}}],"signature_block":"CARh"},{"ids":[{"value":"INSPIRE-00522360","schema":"INSPIRE ID"}],"uuid":"34a3ecbc-27b2-41ed-9039-b136d1c6a1e7","record":{"$ref":"https://inspirehep.net/api/authors/1377142"},"full_name":"Zardoshti, Nima","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"ZARDASTn"},{"ids":[{"value":"INSPIRE-00246638","schema":"INSPIRE ID"},{"value":"0000-0002-3502-8084","schema":"ORCID"}],"uuid":"7f4d069c-9d30-431a-b46f-254271c862eb","record":{"$ref":"https://inspirehep.net/api/authors/1068861"},"full_name":"Zarochentsev, Andrey","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"ZARACANTSAFa","curated_relation":true},{"ids":[{"value":"INSPIRE-00138107","schema":"INSPIRE ID"}],"uuid":"b5dc8f6d-4dc7-48f8-842d-9d6056022527","record":{"$ref":"https://inspirehep.net/api/authors/982316"},"full_name":"Zavada, Petr","affiliations":[{"value":"Prague, Inst. Phys.","record":{"$ref":"https://inspirehep.net/api/institutions/903135"}}],"signature_block":"ZAVADp"},{"ids":[{"value":"INSPIRE-00290800","schema":"INSPIRE ID"}],"uuid":"c6d74e5b-70f6-42e3-aea1-e21666af8c52","record":{"$ref":"https://inspirehep.net/api/authors/1074429"},"full_name":"Zavyalov, Nikolay","affiliations":[{"value":"RFNC-VNIIEF, Sarov","record":{"$ref":"https://inspirehep.net/api/institutions/910141"}}],"signature_block":"ZAVALAVn"},{"ids":[{"value":"INSPIRE-00183708","schema":"INSPIRE ID"}],"uuid":"9e759592-89d7-43b1-b90b-c4be1131e4e6","record":{"$ref":"https://inspirehep.net/api/authors/1057796"},"full_name":"Zbroszczyk, Hanna Paulina","affiliations":[{"value":"Warsaw U. of Tech.","record":{"$ref":"https://inspirehep.net/api/institutions/903334"}}],"signature_block":"ZBRASCSACh"},{"ids":[{"value":"INSPIRE-00254612","schema":"INSPIRE ID"}],"uuid":"495a78f9-03c3-4c2b-a8c5-d152bd3fb266","record":{"$ref":"https://inspirehep.net/api/authors/982234"},"full_name":"Zhalov, Mikhail","affiliations":[{"value":"St. Petersburg, INP","record":{"$ref":"https://inspirehep.net/api/institutions/902960"}}],"signature_block":"ZALAVm"},{"ids":[{"value":"INSPIRE-00290818","schema":"INSPIRE ID"}],"uuid":"a58fa1f9-c7c1-40a3-8a8d-254b3a5e6639","record":{"$ref":"https://inspirehep.net/api/authors/1074430"},"full_name":"Zhang, Xiaoming","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"ZANGx","curated_relation":true},{"ids":[{"value":"INSPIRE-00531444","schema":"INSPIRE ID"}],"uuid":"a3e71a6a-1417-4e99-b934-875e3ff9f84f","record":{"$ref":"https://inspirehep.net/api/authors/1388466"},"full_name":"Zhang, Zuman","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}},{"value":"Clermont-Ferrand U.","record":{"$ref":"https://inspirehep.net/api/institutions/902740"}}],"signature_block":"ZANGz"},{"ids":[{"value":"INSPIRE-00385310","schema":"INSPIRE ID"}],"uuid":"d0eed5b1-8b90-45e7-b0b4-23ca2d7a1256","record":{"$ref":"https://inspirehep.net/api/authors/1249804"},"full_name":"Zhao, Chengxin","affiliations":[{"value":"Oslo U.","record":{"$ref":"https://inspirehep.net/api/institutions/903110"}}],"signature_block":"Zc"},{"ids":[{"value":"INSPIRE-00639969","schema":"INSPIRE ID"}],"uuid":"64cf0d4d-78dc-4fc5-aad1-5162c63c08c0","record":{"$ref":"https://inspirehep.net/api/authors/1933717"},"full_name":"Zherebchevskii, Vladimir","affiliations":[{"value":"St. Petersburg State U.","record":{"$ref":"https://inspirehep.net/api/institutions/902961"}}],"signature_block":"ZARABCAVSCv"},{"ids":[{"value":"INSPIRE-00385354","schema":"INSPIRE ID"}],"uuid":"f281e8fc-c48d-48fb-8ba6-a6b413a49738","record":{"$ref":"https://inspirehep.net/api/authors/1249805"},"full_name":"Zhigareva, Natalia","affiliations":[{"value":"Moscow, ITEP","record":{"$ref":"https://inspirehep.net/api/institutions/903031"}}],"signature_block":"ZAGARAFn"},{"ids":[{"value":"INSPIRE-00290834","schema":"INSPIRE ID"}],"uuid":"6002611e-18ef-44d0-8ccd-c1dd0b277d10","record":{"$ref":"https://inspirehep.net/api/authors/982102"},"full_name":"Zhou, Daicui","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"Zd"},{"ids":[{"value":"INSPIRE-00290856","schema":"INSPIRE ID"},{"value":"0000-0002-7868-6706","schema":"ORCID"}],"uuid":"fb22de68-a75a-4b37-b4e6-ae5804c40282","record":{"$ref":"https://inspirehep.net/api/authors/1074432"},"full_name":"Zhou, You","affiliations":[{"value":"Bohr Inst.","record":{"$ref":"https://inspirehep.net/api/institutions/902672"}}],"signature_block":"Zy","curated_relation":true},{"ids":[{"value":"INSPIRE-00417116","schema":"INSPIRE ID"}],"uuid":"a55b73dd-7070-40aa-b7b1-5cb12182ae57","record":{"$ref":"https://inspirehep.net/api/authors/1284100"},"full_name":"Zhou, Zhuo","affiliations":[{"value":"Bergen U.","record":{"$ref":"https://inspirehep.net/api/institutions/902665"}}],"signature_block":"Zz"},{"ids":[{"value":"INSPIRE-00361715","schema":"INSPIRE ID"}],"uuid":"7f0e9d5a-ac6e-465a-9ef8-575e1ff74399","record":{"$ref":"https://inspirehep.net/api/authors/1204894"},"full_name":"Zhu, Jianhui","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"Zj"},{"ids":[{"value":"INSPIRE-00651777","schema":"INSPIRE ID"}],"uuid":"d93e19a2-4dbf-4a20-a69e-4a836791da90","record":{"$ref":"https://inspirehep.net/api/authors/1621053"},"full_name":"Zhu, Ya","affiliations":[{"value":"Hua-Zhong Normal U.","record":{"$ref":"https://inspirehep.net/api/institutions/904023"}}],"signature_block":"Zy"},{"ids":[{"value":"INSPIRE-00172134","schema":"INSPIRE ID"}],"uuid":"98f3241b-8056-479d-8ad5-032ee750ed6e","record":{"$ref":"https://inspirehep.net/api/authors/1062046"},"full_name":"Zichichi, Antonino","affiliations":[{"value":"Bologna U.","record":{"$ref":"https://inspirehep.net/api/institutions/902674"}},{"value":"INFN, Bologna","record":{"$ref":"https://inspirehep.net/api/institutions/902878"}},{"value":"Enrico Fermi Ctr., Rome","record":{"$ref":"https://inspirehep.net/api/institutions/909421"}}],"signature_block":"ZACACa"},{"ids":[{"value":"INSPIRE-00385420","schema":"INSPIRE ID"}],"uuid":"498f7b65-b795-43a7-9f69-40b642747032","record":{"$ref":"https://inspirehep.net/api/authors/1249806"},"full_name":"Zimmermann, Markus Bernhard","affiliations":[{"value":"CERN","record":{"$ref":"https://inspirehep.net/api/institutions/902725"}}],"signature_block":"ZANARNANm"},{"ids":[{"value":"INSPIRE-00290880","schema":"INSPIRE ID"}],"uuid":"ac40ebf1-c07f-4c21-bbbf-301548f7b552","record":{"$ref":"https://inspirehep.net/api/authors/1031181"},"full_name":"Zinovjev, Gennady","affiliations":[{"value":"BITP, Kiev","record":{"$ref":"https://inspirehep.net/api/institutions/902926"}}],"signature_block":"ZANAVJAFg"},{"ids":[{"value":"INSPIRE-02700471","schema":"INSPIRE ID"}],"uuid":"449d83df-1c2e-4a8d-a8eb-8ae19eb35711","record":{"$ref":"https://inspirehep.net/api/authors/1060422"},"full_name":"Zurlo, Nicola","affiliations":[{"value":"U. Brescia","record":{"$ref":"https://inspirehep.net/api/institutions/1192112"}}],"signature_block":"ZARLn"}],"curated":true,"figures":[{"key":"85b1b41c2c285d2f2fe5502ea1fba516","url":"https://inspirehep.net/files/85b1b41c2c285d2f2fe5502ea1fba516","source":"arxiv","caption":"The detector response for spherocity for two track multiplicity classes: $\\langle {\\rm d}N_{\\rm m}/{\\rm d}\\eta \\rangle=3.12$ (left) and $\\langle {\\rm d}N_{\\rm m}/{\\rm d}\\eta\\rangle=25$ (right). Proton-proton collisions were simulated using PYTHIA~6. The simulations include the particle transport performed via a GEANT~3 simulation of the ALICE detector. The markers (boxes around the points) indicate the average (RMS) of the measured spherocity distributions for each bin of spherocity at generator level. The spherocity binning varies with ${\\rm d}N_{\\rm m}/{\\rm d}\\eta$,  because in this way, it allows the analysis of ten event sub-classes of equal size.  The probability that an event with spherocity $S_{0}$ be reconstructed with spherocity $S_{\\rm m}$ is represented by ${\\rm P}(S_{\\rm m})$.","filename":"SoRM5.png"},{"key":"2a360543895f25d3b5393f9e838f8388","url":"https://inspirehep.net/files/2a360543895f25d3b5393f9e838f8388","source":"arxiv","caption":"The detector response for spherocity for two track multiplicity classes: $\\langle {\\rm d}N_{\\rm m}/{\\rm d}\\eta \\rangle=3.12$ (left) and $\\langle {\\rm d}N_{\\rm m}/{\\rm d}\\eta\\rangle=25$ (right). Proton-proton collisions were simulated using PYTHIA~6. The simulations include the particle transport performed via a GEANT~3 simulation of the ALICE detector. The markers (boxes around the points) indicate the average (RMS) of the measured spherocity distributions for each bin of spherocity at generator level. The spherocity binning varies with ${\\rm d}N_{\\rm m}/{\\rm d}\\eta$,  because in this way, it allows the analysis of ten event sub-classes of equal size.  The probability that an event with spherocity $S_{0}$ be reconstructed with spherocity $S_{\\rm m}$ is represented by ${\\rm P}(S_{\\rm m})$.","filename":"SoRM40.png"},{"key":"3e62da5cc7af1e4feb9b514d7b5bf36c","url":"https://inspirehep.net/files/3e62da5cc7af1e4feb9b514d7b5bf36c","source":"arxiv","caption":"Transverse momentum distributions of charged particles for multiplicity classes selected using SPD tracklets in $|\\eta|&lt;0.8$. Results for pp collisions at $\\sqrt{s}=5.02$ and 13\\,TeV are shown in the left and right panels, respectively. Statistical and total systematic uncertainties are shown as error bars and boxes around the data points, respectively. In the middle panels, ratios of multiplicity dependent spectra to INEL$\\,&gt;0$ are shown in logarithmic scale. In the bottom panels we show the ratios in a linear scale to illustrate the dramatic behavior of the ratios. The systematic uncertainties on the ratios are obtained by considering only contributions uncorrelated across multiplicity. The spectra are scaled to improve the visibility.","filename":"Figures_Figure2b.png"},{"key":"e6b6d5e01b18941ef02fd0f6f17d3892","url":"https://inspirehep.net/files/e6b6d5e01b18941ef02fd0f6f17d3892","source":"arxiv","caption":"Transverse momentum distributions of charged particles for different V0M multiplicity classes. Results for pp collisions at $\\sqrt{s}=5.02$ and 13\\,TeV are shown in the left and right panels, respectively. Statistical and total systematic uncertainties are shown as error bars and boxes around the data points, respectively. In the middle panels, ratios of multiplicity dependent spectra to INEL$\\,&gt;0$ are shown in logarithmic scale. The systematic uncertainties on the ratios are obtained by considering only contributions uncorrelated across multiplicity. The spectra are scaled to improve the visibility.","filename":"Figures_Figure3b.png"},{"key":"00afc565093616273588a954bf1186d7","url":"https://inspirehep.net/files/00afc565093616273588a954bf1186d7","source":"arxiv","caption":"Transverse momentum distributions of charged particles for high-multiplicity ($\\langle {\\rm d}N_{\\rm ch}/{\\rm d}\\eta \\rangle \\approx20$) pp collisions at $\\sqrt{s}=5.02$ (empty markers) and 13\\,TeV (full markers). Results for V0-based (squares) and SPD-based (circles) multiplicity estimators are shown. The bottom panel shows the \\pt spectrum obtained using the V0-based multiplicity estimator normalized to that using the SPD-based multiplicity estimator. Only statistical uncertainties are shown as error bars.","filename":"FigureNueva.png"},{"key":"8a760b600d3887b80e5dd80a09c48966","url":"https://inspirehep.net/files/8a760b600d3887b80e5dd80a09c48966","source":"arxiv","caption":"Evolution of the spectral shape of the transverse momentum distribution as a function of charged-particle multiplicity. The spectral shape is characterized by the exponent of the power-law function which fits the high-\\pt part ($\\pt&gt;6$\\,GeV/$c$) of the transverse momentum spectra. Results for pp collisions at $\\sqrt{s}=13$\\,TeV are shown. A comparison of the two multiplicity estimators discussed in this paper is shown in the left panel. Comparisons with Monte Carlo generators predictions are shown in the middle and right panels. Statistical and total systematic uncertainties are shown as error bars and boxes around the data points, respectively.","filename":"Figures_Figure5.png"},{"key":"efda89fd37d52d56c072f5a159845a3c","url":"https://inspirehep.net/files/efda89fd37d52d56c072f5a159845a3c","source":"arxiv","caption":"Self-normalized yields of charged particles integrated over different \\pt intervals: $2&lt;\\pt&lt;4$\\,GeV/$c$, $4&lt;\\pt&lt;6$\\,GeV/$c$, and $6&lt;\\pt&lt;10$\\,GeV/$c$. The integrated yields for pp collisions at $\\sqrt{s}=13$\\,TeV are shown as a function of charged-particle density at mid-pseudorapidity. Statistical and uncorrelated (across multiplicity) systematic uncertainties are shown as error bars and boxes around the data points, respectively. Statistical uncertainties are negligible compared to systematic uncertainties. Data are compared with PYTHIA~8 (dashed lines) and EPOS~LHC (solid lines).  The dotted line is drawn to see the differences between data and the linear dependence. Deviations of data from the linear trend are shown in the bottom panel.","filename":"Figures_Figure6.png"},{"key":"f2b98577852387e33a0d483a76abbbce","url":"https://inspirehep.net/files/f2b98577852387e33a0d483a76abbbce","source":"arxiv","caption":"Average transverse momentum as a function of event multiplicity in pp collisions at $\\sqrt{s}=13$\\,TeV. Results for the spherocity-integrated case (0\\,--\\,100\\%) are contrasted with the measurements for the most jet-like (0\\,--\\,10\\%) and isotropic (90\\,--\\,100\\%) events. Statistical uncertainties (error bars) are negligible compared to  systematic uncertainties (boxes around the data points).","filename":"MpTVsNchIncAndES.png"},{"key":"36cf9d7ae3fa07dc374482fd709987e6","url":"https://inspirehep.net/files/36cf9d7ae3fa07dc374482fd709987e6","source":"arxiv","caption":"Average transverse momentum as a function of event multiplicity in pp collisions at $\\sqrt{s}=13$\\,TeV. Results for the spherocity-integrated case (0\\,--\\,100\\%), the most jet-like (0\\,--\\,10\\%) and isotropic (90\\,--\\,100\\%) events are compared with Monte Carlo predictions. Predictions of PYTHIA~8 with and without (null reconnection range, $\\rm{rr}=0$) color reconnection, as well as PYTHIA~6 and EPOS~LHC are displayed. Statistical uncertainties (error bars) are negligible compared to  systematic uncertainties (shaded area around the data points). Data to model ratios are shown in the bottom panel. The color band around unity represents the systematic uncertainty.","filename":"Figures_MB_Jetty_Iso.png"},{"key":"b0a65f3cbb7a0440bb2cd066f5a1bb1f","url":"https://inspirehep.net/files/b0a65f3cbb7a0440bb2cd066f5a1bb1f","source":"arxiv","caption":"Average \\pt of jet-like (circles) and isotropic (triangles) events normalized to that for the spherocity-integrated event class. The measurements are compared with different Monte Carlo generators. Statistical uncertainties (error bars) are negligible compared to  systematic uncertainties (boxes around the data points).","filename":"RatioToMB.png"},{"key":"1ea4c31edf026b4796e98459bd36c209","url":"https://inspirehep.net/files/1ea4c31edf026b4796e98459bd36c209","source":"arxiv","caption":"Average transverse momentum as a function of event multiplicity in pp collisions at $\\sqrt{s}=13$\\,TeV. Results for nine spherocity classes are compared with Monte Carlo predictions. Statistical uncertainties (error bars) are negligible compared to  systematic uncertainties (shaded area around the data points).","filename":"Figures_All_SoBins.png"},{"key":"6af4871f35b9f80a670ed3762bcb4184","url":"https://inspirehep.net/files/6af4871f35b9f80a670ed3762bcb4184","source":"arxiv","caption":"Data to model ratios as a function of event multiplicity in pp collisions at $\\sqrt{s}=13$\\,TeV. Results for nine spherocity classes are shown. Systematic uncertainties are displayed as shaded areas around unity.","filename":"All_SoBins_data_to_model.png"}],"license":[{"url":"http://creativecommons.org/licenses/by/4.0/","license":"CC BY 4.0","material":"preprint"},{"license":"CC-BY-4.0","imposing":"Springer"}],"texkeys":["ALICE:2019dfi","Acharya:2019mzb"],"citeable":true,"imprints":[{"date":"2019-10-17"}],"keywords":[{"value":"charged particle: multiplicity","schema":"INSPIRE"},{"value":"p p: scattering","schema":"INSPIRE"},{"value":"charged particle: production","schema":"INSPIRE"},{"value":"multiplicity: dependence","schema":"INSPIRE"},{"value":"charged particle: yield","schema":"INSPIRE"},{"value":"transverse momentum: momentum spectrum","schema":"INSPIRE"},{"value":"rapidity: difference","schema":"INSPIRE"},{"value":"energy dependence","schema":"INSPIRE"},{"value":"momentum transfer","schema":"INSPIRE"},{"value":"CERN LHC Coll","schema":"INSPIRE"},{"value":"PYTHIA","schema":"INSPIRE"},{"value":"experimental results","schema":"INSPIRE"},{"value":"5020 GeV-cms/nucleon 13000 GeV-cms/nucleon","schema":"INSPIRE"}],"refereed":true,"abstracts":[{"value":"We present a study of the inclusive charged-particle transverse momentum ( $p_{\\mathrm{T}}$ ) spectra as a function of charged-particle multiplicity density at mid-pseudorapidity, $\\mathrm{d}N_{\\mathrm{ch}}/\\mathrm{d}\\eta $ , in pp collisions at $\\sqrt{s}=5.02$ and 13 TeV covering the kinematic range $|\\eta |<0.8$ and $0.15<p_{\\mathrm{T}} <20$  GeV/c. The results are presented for events with at least one charged particle in $|\\eta |<1$ (INEL $\\,>0$ ). The $p_\\mathrm{T}$ spectra are reported for two multiplicity estimators covering different pseudorapidity regions. The $p_{\\mathrm{T}}$ spectra normalized to that for INEL $\\,>0$ show little energy dependence. Moreover, the high- $p_{\\mathrm{T}}$ yields of charged particles increase faster than the charged-particle multiplicity density. The average ${ p}_{\\mathrm{T}}$ as a function of multiplicity and transverse spherocity is reported for pp collisions at $\\sqrt{s}=13$  TeV. For low- (high-) spherocity events, corresponding to jet-like (isotropic) events, the average $p_\\mathrm{T}$ is higher (smaller) than that measured in INEL $\\,>0$ pp collisions. Within uncertainties, the functional form of $\\langle p_{\\mathrm{T}} \\rangle (N_{\\mathrm{ch}})$ is not affected by the spherocity selection. While EPOS LHC gives a good description of many features of data, PYTHIA overestimates the average $p_{\\mathrm{T}}$ in jet-like events.","source":"Springer"},{"value":"We present a study of the inclusive charged-particle transverse momentum ($p_{\\rm T}$) spectra as a function of charged-particle multiplicity density at mid-pseudorapidity, ${\\rm d}N_{\\rm ch}/{\\rm d}\\eta$, in pp collisions at $\\sqrt{s}$ = 5.02 and 13 TeV covering the kinematic range $|\\eta|<0.8$ and $0.15<p_{\\rm{T}}<20$ GeV/$c$. The results are presented for events with at least one charged particle in $|\\eta|<1$ (INEL$ >0$). The $p_{\\rm T}$ spectra are reported for two multiplicity estimators covering different pseudorapidity regions. The $p_{\\rm T}$ spectra normalized to that for INEL $>0$ show little energy dependence. Moreover, the high-$p_{\\rm T}$ yields of charged particles increase faster than the charged-particle multiplicity density. The average $\\it{p}_{\\rm T}$ as a function of multiplicity and transverse spherocity is reported for pp collisions at $\\sqrt{s}=13$ TeV. For low- (high-) spherocity events, corresponding to jet-like (isotropic) events, the average $p_{\\rm T}$ is higher (smaller) than that measured in INEL $>0$ pp collisions. Within uncertainties, the functional form of $\\langle p_{\\rm T} \\rangle(N_{\\rm ch})$ is not affected by the spherocity selection. While EPOS LHC gives a good description of many features of data, PYTHIA overestimates the average $p_{\\rm T}$ in jet-like events.","source":"arXiv"}],"references":[{"record":{"$ref":"https://inspirehep.net/api/literature/1424892"},"raw_refs":[{"value":"[1] C. Loizides, “Experimental overview on small collision systems at the LHC,” Nucl. Phys. A956 (2016) 200–207, arXiv:1602.09138 [nucl-ex].","schema":"text"}],"reference":{"label":"1","title":{"title":"Experimental overview on small collision systems at the LHC"},"texkey":"Loizides:2016tew","authors":[{"full_name":"Loizides, C."}],"arxiv_eprint":"1602.09138","publication_info":{"year":2016,"page_end":"207","page_start":"200","journal_title":"Nucl.Phys.A","journal_volume":"956"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1244523"},"raw_refs":[{"value":"[2] ALICE Collaboration, B. Abelev et al., “Multiplicity Dependence of Pion, Kaon, Proton and Lambda Production in p-Pb Collisions at √ sNN = 5.02 TeV,” Phys. Lett. B728 (2014) 25–38, arXiv:1307.6796 [nucl-ex].","schema":"text"}],"reference":{"label":"2","title":{"title":"Multiplicity Dependence of Pion, Kaon, Proton and Lambda Production in p-Pb Collisions at √ sNN = 5.02 TeV"},"texkey":"Abelev:2013haa","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1307.6796","collaborations":["ALICE Collaboration"],"publication_info":{"year":2014,"page_end":"38","page_start":"25","journal_title":"Phys.Lett.B","journal_volume":"728"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1415274"},"raw_refs":[{"value":"[3] ALICE Collaboration, J. Adam et al., “Multiplicity dependence of charged pion, kaon, and (anti)proton production at large transverse momentum in p-Pb collisions at √ sNN = 5.02 TeV,” Phys. Lett. B760 (2016) 720–735, arXiv:1601.03658 [nucl-ex].","schema":"text"}],"reference":{"label":"3","title":{"title":"Multiplicity dependence of charged pion, kaon, and (anti)proton production at large transverse momentum in p-Pb collisions at √ sNN = 5.02 TeV"},"texkey":"Adam:2016dau","authors":[{"full_name":"Adam, J."}],"arxiv_eprint":"1601.03658","collaborations":["ALICE Collaboration"],"publication_info":{"year":2016,"page_end":"735","page_start":"720","journal_title":"Phys.Lett.B","journal_volume":"760"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1684320"},"raw_refs":[{"value":"[4] ALICE Collaboration, S. Acharya et al., “Multiplicity dependence of light-flavor hadron production in pp collisions at √ s = 7 TeV,” arXiv:1807.11321 [nucl-ex].","schema":"text"}],"reference":{"label":"4","title":{"title":"Multiplicity dependence of light-flavor hadron production in pp collisions at √ s = 7 TeV"},"texkey":"Acharya:2018orn","authors":[{"full_name":"Acharya, S."}],"arxiv_eprint":"1807.11321","collaborations":["ALICE Collaboration"]},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1471287"},"raw_refs":[{"value":"[5] CMS Collaboration, V. Khachatryan et al., “Evidence for collectivity in pp collisions at the LHC,” Phys. Lett. B765 (2017) 193–220, arXiv:1606.06198 [nucl-ex].","schema":"text"}],"reference":{"label":"5","title":{"title":"Evidence for collectivity in pp collisions at the LHC"},"texkey":"Khachatryan:2016txc","authors":[{"full_name":"Khachatryan, V."}],"arxiv_eprint":"1606.06198","collaborations":["CMS Collaboration"],"publication_info":{"year":2017,"page_end":"220","page_start":"193","journal_title":"Phys.Lett.B","journal_volume":"765"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1471838"},"raw_refs":[{"value":"[6] ALICE Collaboration, J. Adam et al., “Enhanced production of multi-strange hadrons in high-multiplicity proton-proton collisions,” Nature Phys. 13 (2017) 535–539, arXiv:1606.07424 [nucl-ex].","schema":"text"}],"reference":{"label":"6","title":{"title":"Enhanced production of multi-strange hadrons in high-multiplicity proton-proton collisions"},"texkey":"ALICE:2017jyt","authors":[{"full_name":"Adam, J."}],"arxiv_eprint":"1606.07424","collaborations":["ALICE Collaboration"],"publication_info":{"year":2017,"page_end":"539","page_start":"535","journal_title":"Nature Phys.","journal_volume":"13"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1242886"},"raw_refs":[{"value":"[7] K. Werner, M. Bleicher, B. Guiot, I. Karpenko, and T. Pierog, “Evidence for Flow from Hydrodynamic Simulations of p-Pb Collisions at 5.02 TeV from ν2 Mass Splitting,” Phys. Rev. Lett. 112 no. 23, (2014) 232301, arXiv:1307.4379 [nucl-th].","schema":"text"}],"reference":{"label":"7","title":{"title":"Evidence for Flow from Hydrodynamic Simulations of p-Pb Collisions at 5.02 TeV from ν2 Mass Splitting"},"texkey":"Werner:2013ipa","authors":[{"full_name":"Werner, K."},{"full_name":"Bleicher, M."},{"full_name":"Guiot, B."},{"full_name":"Karpenko, I."},{"full_name":"Pierog, T."}],"arxiv_eprint":"1307.4379","publication_info":{"year":2014,"artid":"232301","journal_title":"Phys.Rev.Lett.","journal_volume":"112"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1335149"},"raw_refs":[{"value":"[8] C. Bierlich, G. Gustafson, L. L¨ onnblad, and A. Tarasov, “Effects of Overlapping Strings in pp Collisions,” JHEP 1503 (2015) 148, arXiv:1412.6259 [hep-ph].","schema":"text"}],"reference":{"label":"8","title":{"title":"Effects of Overlapping Strings in pp Collisions"},"texkey":"Bierlich:2014xba","authors":[{"full_name":"Bierlich, C."},{"full_name":"Gustafson, G."},{"full_name":"Lönnblad, L."},{"full_name":"Tarasov, A."}],"arxiv_eprint":"1412.6259","publication_info":{"year":2015,"artid":"148","page_start":"148","journal_title":"JHEP","journal_volume":"03"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1392466"},"raw_refs":[{"value":"[9] I. Bautista, A. F. T´ ellez, and P. Ghosh, “Indication of change of phase in high-multiplicity proton-proton events at LHC in String Percolation Model,” Phys. Rev. D92 no. 7, (2015) 071504, arXiv:1509.02278 [nucl-th].","schema":"text"}],"reference":{"label":"9","title":{"title":"Indication of change of phase in high-multiplicity proton-proton events at LHC in String Percolation Model"},"texkey":"Bautista:2015kwa","authors":[{"full_name":"Bautista, I."},{"full_name":"Téllez, A.F."},{"full_name":"Ghosh, P."}],"arxiv_eprint":"1509.02278","publication_info":{"year":2015,"artid":"071504","journal_title":"Phys.Rev.D","journal_volume":"92"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1321709"},"raw_refs":[{"value":"[10] T. Sj¨ ostrand, S. Ask, J. R. Christiansen, R. Corke, N. Desai, et al., “An Introduction to PYTHIA 8.2,” Comput. Phys. Commun. 191 (2015) 159–177, arXiv:1410.3012 [hep-ph].","schema":"text"}],"reference":{"label":"10","title":{"title":"An Introduction to PYTHIA 8.2"},"texkey":"Sjostrand:2014zea","authors":[{"full_name":"Sjöstrand, T."},{"full_name":"Ask, S."},{"full_name":"Christiansen, J.R."},{"full_name":"Corke, R."},{"full_name":"Desai, N."}],"arxiv_eprint":"1410.3012","publication_info":{"year":2015,"page_end":"177","page_start":"159","journal_title":"Comput.Phys.Commun.","journal_volume":"191"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1225534"},"raw_refs":[{"value":"[11] A. Ortiz, P. Christiansen, E. Cuautle, I. A. Maldonado, and G. Pai´ c, “Color reconnection and flowlike patterns in pp collisions,” Phys. Rev. Lett. 111 (Jul, 2013) 042001. http://link.aps.org/doi/10.1103/PhysRevLett.111.042001.","schema":"text"}],"reference":{"dois":["10.1103/PhysRevLett.111.042001"],"misc":["c"],"urls":[{"value":"http://link.aps.org/doi/"}],"label":"11","title":{"title":"Color reconnection and flowlike patterns in pp collisions"},"texkey":"PhysRevLett.111.042001","authors":[{"full_name":"Ortiz, A."},{"full_name":"Christiansen, P."},{"full_name":"Cuautle, E."},{"full_name":"Maldonado, I.A."},{"full_name":"Pa, G."}],"publication_info":{"year":2013,"artid":"042001","journal_title":"Phys.Rev.Lett.","journal_volume":"111"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1341310"},"raw_refs":[{"value":"[12] J. D. Orjuela Koop, A. Adare, D. McGlinchey, and J. L. Nagle, “Azimuthal anisotropy relative to the participant plane from a multiphase transport model in central p+Au, d +Au, and 3He+ Au collisions at √ sNN = 200 gev,” Phys. Rev. C 92 (Nov, 2015) 054903. https://link.aps.org/doi/10.1103/PhysRevC.92.054903.","schema":"text"}],"reference":{"dois":["10.1103/PhysRevC.92.054903"],"urls":[{"value":"https://link.aps.org/doi/"}],"label":"12","title":{"title":"Azimuthal anisotropy relative to the participant plane from a multiphase transport model in central p+Au, d +Au, and 3He+ Au collisions at √ sNN = 200 gev"},"texkey":"PhysRevC.92.054903","authors":[{"full_name":"Koop"},{"full_name":"Orjuela, J.D."},{"full_name":"Adare, A."},{"full_name":"McGlinchey, D."},{"full_name":"Nagle, J.L."}],"publication_info":{"year":2015,"artid":"054903","journal_title":"Phys.Rev.C","journal_volume":"92"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1495446"},"raw_refs":[{"value":"[13] S. Schlichting and P. Tribedy, “Collectivity in Small Collision Systems: An Initial-State Perspective,” Adv. High Energy Phys. 2016 (2016) 8460349, arXiv:1611.00329 [hep-ph].","schema":"text"}],"reference":{"label":"13","title":{"title":"Collectivity in Small Collision Systems: An Initial-State Perspective"},"texkey":"Schlichting:2016sqo","authors":[{"full_name":"Schlichting, S."},{"full_name":"Tribedy, P."}],"arxiv_eprint":"1611.00329","publication_info":{"year":2016,"artid":"8460349","journal_title":"Adv.High Energy Phys.","journal_volume":"2016"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1474704"},"raw_refs":[{"value":"[14] B. Schenke, S. Schlichting, P. Tribedy, and R. Venugopalan, “Mass ordering of spectra from fragmentation of saturated gluon states in high multiplicity proton-proton collisions,” Phys. Rev. Lett. 117 no. 16, (2016) 162301, arXiv:1607.02496 [hep-ph].","schema":"text"}],"reference":{"label":"14","title":{"title":"Mass ordering of spectra from fragmentation of saturated gluon states in high multiplicity proton-proton collisions"},"texkey":"Schenke:2016lrs","authors":[{"full_name":"Schenke, B."},{"full_name":"Schlichting, S."},{"full_name":"Tribedy, P."},{"full_name":"Venugopalan, R."}],"arxiv_eprint":"1607.02496","publication_info":{"year":2016,"artid":"162301","journal_title":"Phys.Rev.Lett.","journal_volume":"117"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1241570"},"raw_refs":[{"value":"[15] ALICE Collaboration, B. Abelev et al., “Multiplicity dependence of two-particle azimuthal correlations in pp collisions at the LHC,” JHEP 09 (2013) 049, arXiv:1307.1249 [nucl-ex].","schema":"text"}],"reference":{"label":"15","title":{"title":"Multiplicity dependence of two-particle azimuthal correlations in pp collisions at the LHC"},"texkey":"Abelev:2013sqa","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1307.1249","collaborations":["ALICE Collaboration"],"publication_info":{"year":2013,"artid":"049","page_start":"049","journal_title":"JHEP","journal_volume":"09"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1481818"},"raw_refs":[{"value":"[16] A. Ortiz, G. Bencedi, and H. Bello, “Revealing the source of the radial flow patterns in proton-proton collisions using hard probes,” J. Phys. G44 no. 6, (2017) 065001, arXiv:1608.04784 [hep-ph].","schema":"text"}],"reference":{"label":"16","title":{"title":"Revealing the source of the radial flow patterns in proton-proton collisions using hard probes"},"texkey":"Ortiz:2016kpz","authors":[{"full_name":"Ortiz, A."},{"full_name":"Bencedi, G."},{"full_name":"Bello, H."}],"arxiv_eprint":"1608.04784","publication_info":{"year":2017,"artid":"065001","journal_title":"J.Phys.G","journal_volume":"44"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1335350"},"raw_refs":[{"value":"[17] ALICE Collaboration, J. Adam et al., “Centrality dependence of particle production in p-Pb collisions at √ sNN= 5.02 TeV,” Phys. Rev. C91 no. 6, (2015) 064905, arXiv:1412.6828 [nucl-ex].","schema":"text"}],"reference":{"label":"17","title":{"title":"Centrality dependence of particle production in p-Pb collisions at √ sNN= 5.02 TeV"},"texkey":"Adam:2014qja","authors":[{"full_name":"Adam, J."}],"arxiv_eprint":"1412.6828","collaborations":["ALICE Collaboration"],"publication_info":{"year":2015,"artid":"064905","journal_title":"Phys.Rev.C","journal_volume":"91"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/837760"},"raw_refs":[{"value":"[18] F. Arleo, S. J. Brodsky, D. S. Hwang, and A. M. Sickles, “Higher-Twist Dynamics in Large Transverse Momentum Hadron Production,” Phys. Rev. Lett. 105 (2010) 062002, arXiv:0911.4604 [hep-ph].","schema":"text"}],"reference":{"label":"18","title":{"title":"Higher-Twist Dynamics in Large Transverse Momentum Hadron Production"},"texkey":"Arleo:2009ch","authors":[{"full_name":"Arleo, F."},{"full_name":"Brodsky, S.J."},{"full_name":"Hwang, D.S."},{"full_name":"Sickles, A.M."}],"arxiv_eprint":"0911.4604","publication_info":{"year":2010,"artid":"062002","journal_title":"Phys.Rev.Lett.","journal_volume":"105"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1351776"},"raw_refs":[{"value":"[19] A. Ortiz, G. Pai´ c, and E. Cuautle, “Mid-rapidity charged hadron transverse spherocity in pp collisions simulated with Pythia,” Nucl. Phys. A941 (2015) 78–86, arXiv:1503.03129 [hep-ph].","schema":"text"}],"reference":{"misc":["c, and E. Cuautle"],"label":"19","title":{"title":"Mid-rapidity charged hadron transverse spherocity in pp collisions simulated with Pythia"},"texkey":"Cuautle:2015kra","authors":[{"full_name":"Ortiz, A."},{"full_name":"Pa, G."}],"arxiv_eprint":"1503.03129","publication_info":{"year":2015,"page_end":"86","page_start":"78","journal_title":"Nucl.Phys.A","journal_volume":"941"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1598260"},"raw_refs":[{"value":"[20] A. Ortiz, “Experimental results on event shapes at hadron colliders,” Adv. Ser. Direct. High Energy Phys. 29 (2018) 343–357, arXiv:1705.02056 [hep-ex].","schema":"text"}],"reference":{"label":"20","title":{"title":"Experimental results on event shapes at hadron colliders"},"texkey":"Ortiz:2017jho","authors":[{"full_name":"Ortiz, A."}],"arxiv_eprint":"1705.02056","publication_info":{"year":2018,"page_end":"357","page_start":"343","journal_title":"Adv.Ser.Direct.High Energy Phys.","journal_volume":"29"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1241423"},"raw_refs":[{"value":"[21] ALICE Collaboration, B. Abelev et al., “Multiplicity dependence of the average transverse momentum in pp, p-Pb, and Pb-Pb collisions at the LHC,” Phys. Lett. B727 (2013) 371–380, arXiv:1307.1094 [nucl-ex].","schema":"text"}],"reference":{"label":"21","title":{"title":"Multiplicity dependence of the average transverse momentum in pp, p-Pb, and Pb-Pb collisions at the LHC"},"texkey":"Abelev:2013bla","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1307.1094","collaborations":["ALICE Collaboration"],"publication_info":{"year":2013,"page_end":"380","page_start":"371","journal_title":"Phys.Lett.B","journal_volume":"727"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1281831"},"raw_refs":[{"value":"[22] ALICE Collaboration, B. Abelev et al., “Performance of the ALICE Experiment at the CERN LHC,” Int. J. Mod. Phys. A29 (2014) 1430044, arXiv:1402.4476 [nucl-ex].","schema":"text"}],"reference":{"label":"22","title":{"title":"Performance of the ALICE Experiment at the CERN LHC"},"texkey":"Abelev:2014ffa","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1402.4476","collaborations":["ALICE Collaboration"],"publication_info":{"year":2014,"artid":"1430044","journal_title":"Int.J.Mod.Phys.A","journal_volume":"29"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/712925"},"raw_refs":[{"value":"[23] T. Sj¨ ostrand, S. Mrenna, and P. Z. Skands, “PYTHIA 6.4 Physics and Manual,” JHEP 05 (2006) 026, arXiv:hep-ph/0603175 [hep-ph].","schema":"text"}],"reference":{"misc":["arXiv: / [hep-ph]"],"label":"23","title":{"title":"PYTHIA 6.4 Physics and Manual"},"texkey":"Sjostrand:2006za","authors":[{"full_name":"Sjöstrand, T."},{"full_name":"Mrenna, S."},{"full_name":"Skands, P.Z."}],"arxiv_eprint":"hep-ph/0603175","publication_info":{"year":2006,"artid":"026","page_start":"026","journal_title":"JHEP","journal_volume":"05"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/855212"},"raw_refs":[{"value":"[24] P. Z. Skands, “Tuning Monte Carlo Generators: The Perugia Tunes,” Phys. Rev. D82 (2010) 074018, arXiv:1005.3457 [hep-ph].","schema":"text"}],"reference":{"label":"24","title":{"title":"Tuning Monte Carlo Generators: The Perugia Tunes"},"texkey":"Skands:2010ak","authors":[{"full_name":"Skands, P.Z."}],"arxiv_eprint":"1005.3457","publication_info":{"year":2010,"artid":"074018","journal_title":"Phys.Rev.D","journal_volume":"82"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/863473"},"raw_refs":[{"value":"[25] R. Brun, F. Bruyant, F. Carminati, S. Giani, M. Maire, A. McPherson, G. Patrick, and L. Urban, “GEANT Detector Description and Simulation Tool,”.","schema":"text"}],"reference":{"label":"25","title":{"title":"GEANT Detector Description and Simulation Tool"},"texkey":"Brun:1994aa","authors":[{"full_name":"Brun, R."},{"full_name":"Bruyant, F."},{"full_name":"Carminati, F."},{"full_name":"Giani, S."},{"full_name":"Maire, M."},{"full_name":"McPherson, A."},{"full_name":"Patrick, G."},{"full_name":"Urban, L."}]},"curated_relation":false},{"raw_refs":[{"value":"[26] ALICE Collaboration Collaboration, “The ALICE definition of primary particles,”. https://cds.cern.ch/record/2270008.","schema":"text"}],"reference":{"misc":["Collaboration"],"label":"26","title":{"title":"The ALICE definition of primary particles"},"texkey":"ALICE-PUBLIC-2017-005","collaborations":["ALICE Collaboration"],"external_system_identifiers":[{"value":"2270008","schema":"CDS"}]}},{"record":{"$ref":"https://inspirehep.net/api/literature/1241422"},"raw_refs":[{"value":"[27] ALICE Collaboration, B. Abelev et al., “Energy Dependence of the Transverse Momentum Distributions of Charged Particles in pp Collisions Measured by ALICE,” Eur. Phys. J. C73 no. 12, (2013) 2662, arXiv:1307.1093 [nucl-ex].","schema":"text"}],"reference":{"label":"27","title":{"title":"Energy Dependence of the Transverse Momentum Distributions of Charged Particles in pp Collisions Measured by ALICE"},"texkey":"Abelev:2013ala","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1307.1093","collaborations":["ALICE Collaboration"],"publication_info":{"year":2013,"artid":"2662","page_start":"2662","journal_title":"Eur.Phys.J.C","journal_volume":"73"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1395253"},"raw_refs":[{"value":"[28] ALICE Collaboration, J. Adam et al., “Pseudorapidity and transverse-momentum distributions of charged particles in proton-proton collisions at √ s = 13 TeV,” Phys. Lett. B753 (2016) 319–329, arXiv:1509.08734 [nucl-ex].","schema":"text"}],"reference":{"label":"28","title":{"title":"Pseudorapidity and transverse-momentum distributions of charged particles in proton-proton collisions at √ s = 13 TeV"},"texkey":"Adam:2015pza","authors":[{"full_name":"Adam, J."}],"arxiv_eprint":"1509.08734","collaborations":["ALICE Collaboration"],"publication_info":{"year":2016,"page_end":"329","page_start":"319","journal_title":"Phys.Lett.B","journal_volume":"753"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1657384"},"raw_refs":[{"value":"[29] ALICE Collaboration, S. Acharya et al., “Transverse momentum spectra and nuclear modification factors of charged particles in pp, p-Pb and Pb-Pb collisions at the LHC,” arXiv:1802.09145 [nucl-ex].","schema":"text"}],"reference":{"label":"29","title":{"title":"Transverse momentum spectra and nuclear modification factors of charged particles in pp, p-Pb and Pb-Pb collisions at the LHC"},"texkey":"Acharya:2018qsh","authors":[{"full_name":"Acharya, S."}],"arxiv_eprint":"1802.09145","collaborations":["ALICE Collaboration"]},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1127497"},"raw_refs":[{"value":"[30] ALICE Collaboration, B. Abelev et al., “Centrality Dependence of Charged Particle Production at Large Transverse Momentum in Pb–Pb Collisions at √ sNN = 2.76 TeV,” Phys. Lett. B720 (2013) 52–62, arXiv:1208.2711 [hep-ex].","schema":"text"}],"reference":{"label":"30","title":{"title":"Centrality Dependence of Charged Particle Production at Large Transverse Momentum in Pb-Pb Collisions at √ sNN = 2.76 TeV"},"texkey":"Abelev:2012hxa","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1208.2711","collaborations":["ALICE Collaboration"],"publication_info":{"year":2013,"page_end":"62","page_start":"52","journal_title":"Phys.Lett.B","journal_volume":"720"}},"curated_relation":false},{"raw_refs":[{"value":"[31] R. Hagedorn Riv. Nuovo Cim. 6 (1983) 1.","schema":"text"}],"reference":{"label":"31","texkey":"Hagedorn:1983","authors":[{"full_name":"Hagedorn, R."}],"publication_info":{"year":1983,"artid":"1","page_start":"1","journal_title":"Riv.Nuovo Cim.","journal_volume":"6"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1115186"},"raw_refs":[{"value":"[32] ALICE Collaboration, B. Abelev et al., “Transverse sphericity of primary charged particles in minimum bias proton-proton collisions at √ s = 0.9, 2.76 and 7 TeV,” Eur. Phys. J. C72 (2012) 2124, arXiv:1205.3963 [hep-ex].","schema":"text"}],"reference":{"label":"32","title":{"title":"Transverse sphericity of primary charged particles in minimum bias proton-proton collisions at √ s = 0.9, 2.76 and 7 TeV"},"texkey":"Abelev:2012sk","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1205.3963","collaborations":["ALICE Collaboration"],"publication_info":{"year":2012,"artid":"2124","page_start":"2124","journal_title":"Eur.Phys.J.C","journal_volume":"72"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/843687"},"raw_refs":[{"value":"[33] A. Banfi, G. P. Salam, and G. Zanderighi, “Phenomenology of event shapes at hadron colliders,” JHEP 06 (2010) 038.","schema":"text"}],"reference":{"label":"33","title":{"title":"Phenomenology of event shapes at hadron colliders"},"texkey":"Banfi:2010xy","authors":[{"full_name":"Banfi, A."},{"full_name":"Salam, G.P."},{"full_name":"Zanderighi, G."}],"publication_info":{"year":2010,"artid":"038","page_start":"038","journal_title":"JHEP","journal_volume":"06"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1630630"},"raw_refs":[{"value":"[34] A. Ortiz and L. Valencia Palomo, “Universality of the underlying event in pp collisions,” Phys. Rev. D96 no. 11, (2017) 114019, arXiv:1710.04741 [hep-ex].","schema":"text"}],"reference":{"label":"34","title":{"title":"Universality of the underlying event in pp collisions"},"texkey":"Ortiz:2017jaz","authors":[{"full_name":"Ortiz, A."},{"full_name":"Palomo"},{"full_name":"Valencia, L."}],"arxiv_eprint":"1710.04741","publication_info":{"year":2017,"artid":"114019","journal_title":"Phys.Rev.D","journal_volume":"96"}},"curated_relation":false},{"raw_refs":[{"value":"[35] R. E. Kalman, “A new approach to linear filtering and prediction problems,” Transactions of the ASME–Journal of Basic Engineering 82 no. Series D, (1960) 35–45.","schema":"text"}],"reference":{"label":"35","title":{"title":"A new approach to linear filtering and prediction problems"},"texkey":"kalman60","authors":[{"full_name":"Kalman, R.E."}],"publication_info":{"year":1960,"page_end":"45","page_start":"35","journal_title":"Trans.ASME J.Basic Eng.D","journal_volume":"82"}},"legacy_curated":true},{"record":{"$ref":"https://inspirehep.net/api/literature/860416"},"raw_refs":[{"value":"[36] ALICE Collaboration, K. Aamodt et al., “Transverse momentum spectra of charged particles in proton-proton collisions at √ s = 900 GeV with ALICE at the LHC,” Phys. Lett. B693 (2010) 53–68, arXiv:1007.0719 [hep-ex].","schema":"text"}],"reference":{"label":"36","title":{"title":"Transverse momentum spectra of charged particles in proton-proton collisions at √ s = 900 GeV with ALICE at the LHC"},"texkey":"Aamodt:2010my","authors":[{"full_name":"Aamodt, K."}],"arxiv_eprint":"1007.0719","collaborations":["ALICE Collaboration"],"publication_info":{"year":2010,"page_end":"68","page_start":"53","journal_title":"Phys.Lett.B","journal_volume":"693"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1236629"},"raw_refs":[{"value":"[37] T. Pierog, I. Karpenko, J. M. Katzy, E. Yatsenko, and K. Werner, “EPOS LHC: Test of collective hadronization with data measured at the CERN Large Hadron Collider,” Phys. Rev. C92 no. 3, (2015) 034906, arXiv:1306.0121 [hep-ph].","schema":"text"}],"reference":{"label":"37","title":{"title":"EPOS LHC: Test of collective hadronization with data measured at the CERN Large Hadron Collider"},"texkey":"Pierog:2013ria","authors":[{"full_name":"Pierog, T."},{"full_name":"Karpenko, I."},{"full_name":"Katzy, J.M."},{"full_name":"Yatsenko, E."},{"full_name":"Werner, K."}],"arxiv_eprint":"1306.0121","publication_info":{"year":2015,"artid":"034906","journal_title":"Phys.Rev.C","journal_volume":"92"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1291955"},"raw_refs":[{"value":"[38] P. Skands, S. Carrazza, and J. Rojo, “Tuning PYTHIA 8.1: the Monash 2013 Tune,” Eur. Phys. J. C74 no. 8, (2014) 3024, arXiv:1404.5630 [hep-ph].","schema":"text"}],"reference":{"label":"38","title":{"title":"Tuning PYTHIA 8.1: the Monash 2013 Tune"},"texkey":"Skands:2014pea","authors":[{"full_name":"Skands, P."},{"full_name":"Carrazza, S."},{"full_name":"Rojo, J."}],"arxiv_eprint":"1404.5630","publication_info":{"year":2014,"artid":"3024","page_start":"3024","journal_title":"Eur.Phys.J.C","journal_volume":"74"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1222333"},"raw_refs":[{"value":"[39] ALICE Collaboration, B. Abelev et al., “Centrality dependence of π, K, p production in Pb-Pb collisions at √ sNN = 2.76 TeV,” Phys. Rev. C88 (2013) 044910, arXiv:1303.0737 [hep-ex].","schema":"text"}],"reference":{"label":"39","title":{"title":"Centrality dependence of π, K, p production in Pb-Pb collisions at √ sNN = 2.76 TeV"},"texkey":"Abelev:2013vea","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1303.0737","collaborations":["ALICE Collaboration"],"publication_info":{"year":2013,"artid":"044910","journal_title":"Phys.Rev.C","journal_volume":"88"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1116147"},"raw_refs":[{"value":"[40] ALICE Collaboration, B. Abelev et al., “Neutral pion and η meson production in proton-proton collisions at √ s = 0.9 TeV and √ s = 7 TeV,” Phys. Lett. B717 (2012) 162–172, arXiv:1205.5724 [hep-ex].","schema":"text"}],"reference":{"label":"40","title":{"title":"Neutral pion and η meson production in proton-proton collisions at √ s = 0.9 TeV and √ s = 7 TeV"},"texkey":"Abelev:2012cn","authors":[{"full_name":"Abelev, B."}],"arxiv_eprint":"1205.5724","collaborations":["ALICE Collaboration"],"publication_info":{"year":2012,"page_end":"172","page_start":"162","journal_title":"Phys.Lett.B","journal_volume":"717"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1672975"},"raw_refs":[{"value":"[41] A. N. Mishra, A. Ortiz, and G. Paic, “Intriguing similarities of high-pT particle production between pp and A−A collisions,” Phys. Rev. C99 no. 3, (2019) 034911, arXiv:1805.04572 [hep-ph].","schema":"text"}],"reference":{"label":"41","title":{"title":"Intriguing similarities of high-pT particle production between pp and A-A collisions"},"texkey":"Mishra:2018pio","authors":[{"full_name":"Mishra, A.N."},{"full_name":"Ortiz, A."},{"full_name":"Paic, G."}],"arxiv_eprint":"1805.04572","publication_info":{"year":2019,"artid":"034911","journal_title":"Phys.Rev.C","journal_volume":"99"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1366028"},"raw_refs":[{"value":"[42] ALICE Collaboration, J. Adam et al., “Measurement of charm and beauty production at central rapidity versus charged-particle multiplicity in proton-proton collisions at √ s = 7 TeV,” JHEP 09 (2015) 148, arXiv:1505.00664 [nucl-ex].","schema":"text"}],"reference":{"label":"42","title":{"title":"Measurement of charm and beauty production at central rapidity versus charged-particle multiplicity in proton-proton collisions at √ s = 7 TeV"},"texkey":"Adam:2015ota","authors":[{"full_name":"Adam, J."}],"arxiv_eprint":"1505.00664","collaborations":["ALICE Collaboration"],"publication_info":{"year":2015,"artid":"148","page_start":"148","journal_title":"JHEP","journal_volume":"09"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/245684"},"raw_refs":[{"value":"[43] T. Sj¨ ostrand and M. van Zijl, “A Multiple Interaction Model for the Event Structure in Hadron Collisions,” Phys. Rev. D36 (1987) 2019.","schema":"text"}],"reference":{"label":"43","title":{"title":"A Multiple Interaction Model for the Event Structure in Hadron Collisions"},"texkey":"Sjostrand:1987su","authors":[{"full_name":"Sjöstrand, T."},{"full_name":"van Zijl, M."}],"publication_info":{"year":1987,"artid":"2019","page_start":"2019","journal_title":"Phys.Rev.D","journal_volume":"36"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1261026"},"raw_refs":[{"value":"[44] CMS Collaboration, S. Chatrchyan et al., “Jet and underlying event properties as a function of charged-particle multiplicity in proton-proton collisions at √ s = 7 TeV,” Eur. Phys. J. C73 no. 12, (2013) 2674, arXiv:1310.4554 [hep-ex].","schema":"text"}],"reference":{"label":"44","title":{"title":"Jet and underlying event properties as a function of charged-particle multiplicity in proton-proton collisions at √ s = 7 TeV"},"texkey":"Chatrchyan:2013ala","authors":[{"full_name":"Chatrchyan, S."}],"arxiv_eprint":"1310.4554","collaborations":["CMS Collaboration"],"publication_info":{"year":2013,"artid":"2674","page_start":"2674","journal_title":"Eur.Phys.J.C","journal_volume":"73"}},"curated_relation":false},{"record":{"$ref":"https://inspirehep.net/api/literature/1124167"},"raw_refs":[{"value":"[45] ATLAS Collaboration, G. Aad et al., “Measurement of charged-particle event shape variables in √ s = 7 TeV proton-proton interactions with the ATLAS detector,” Phys. Rev. D88 no. 3, (2013) 032004, arXiv:1207.6915 [hep-ex]. A The ALICE Collaboration S. Acharya141 , D. Adamov´ a93 , S.P. Adhya141 , A. Adler74 , J. Adolfsson80 , M.M. Aggarwal98 , G. Aglieri Rinella34 , M. Agnello31 , N. Agrawal10 , Z. Ahammed141 , S. Ahmad17 , S.U. Ahn76 , S. Aiola146 , A. Akindinov64 , M. Al-Turany105 , S.N. Alam141 , D.S.D. Albuquerque122 , D. Aleksandrov87 , B. Alessandro58 , H.M. Alfanda6 , R. Alfaro Molina72 , B. Ali17 , Y. Ali15 , A. Alici10 ,53 ,27 , A. Alkin2 , J. Alme22 , T. Alt69 , L. Altenkamper22 , I. Altsybeev112 , M.N. Anaam6 , C. Andrei47 , D. Andreou34 , H.A. Andrews109 , A. Andronic144 , M. Angeletti34 , V. Anguelov102 , C. Anson16 , T. Antiˇ ci´ c106 , F. Antinori56 , P. Antonioli53 , R. Anwar126 , N. Apadula79 , L. Aphecetche114 , H. Appelsh¨ auser69 , S. Arcelli27 , R. Arnaldi58 , M. Arratia79 , I.C. Arsene21 , M. Arslandok102 , A. Augustinus34 , R. Averbeck105 , S. Aziz61 , M.D. Azmi17 , A. Badal` a55 , Y.W. Baek40 , S. Bagnasco58 , X. Bai105 , R. Bailhache69 , R. Bala99 , A. Baldisseri137 , M. Ball42 , R.C. Baral85 , R. Barbera28 , L. Barioglio26 , G.G. Barnaf¨ oldi145 , L.S. Barnby92 , V. Barret134 , P. Bartalini6 , K. Barth34 , E. Bartsch69 , F. Baruffaldi29 , N. Bastid134 , S. Basu143 , G. Batigne114 , B. Batyunya75 , P.C. Batzing21 , D. Bauri48 , J.L. Bazo Alba110 , I.G. Bearden88 , C. Bedda63 , N.K. Behera60 , I. Belikov136 , F. Bellini34 , R. Bellwied126 , V. Belyaev91 , G. Bencedi145 , S. Beole26 , A. Bercuci47 , Y. Berdnikov96 , D. Berenyi145 , R.A. Bertens130 , D. Berzano58 , M.G. Besoiu68 , L. Betev34 , A. Bhasin99 , I.R. Bhat99 , H. Bhatt48 ,","schema":"text"}],"reference":{"misc":["A<cds.COLLABORATION>ALICE Collaboration</cds.COLLABORATION> S. Acharya141, D. Adamová93, S.P. Adhya141, A. Adler74, J. Adolfsson80, M.M. Aggarwal98, G. Aglieri Rinella34, M. Agnello31, N. Agrawal10, Z. Ahammed141, S. Ahmad17, S.U. Ahn76, S. Aiola146, A. Akindinov64, M. Al-Turany105, S.N. Alam141, D.S.D. Albuquerque122, D. Aleksandrov87, B. Alessandro58, H.M. Alfanda6, R. Alfaro Molina72, B. Ali17, Y. Ali15, A. Alici10 / 53,27, A. Alkin2, J. Alme22, T. Alt69, L. Altenkamper22, I. Altsybeev112, M.N. Anaam6, C. Andrei47, D. Andreou34, H.A. Andrews109, A. Andronic144, M. Angeletti34, V. Anguelov102, C. Anson16, T. Antiˇ / cí c106, F. Antinori56, P. Antonioli53, R. Anwar126, N. Apadula79, L. Aphecetche114, H. Appelshäuser69, S. Arcelli27, R. Arnaldi58, M. Arratia79, I.C. Arsene21, M. Arslandok102, A. Augustinus34, R. Averbeck105, S. Aziz61, M.D. Azmi17, A. Badalà55, Y.W. Baek40, S. Bagnasco58, X. Bai105, R. Bailhache69, R. Bala99, A. Baldisseri137, M. Ball42, R.C. Baral85, R. Barbera28, L. Barioglio26, G.G. Barnaföldi145, L.S. Barnby92, V. Barret134, P. Bartalini6, K. Barth34, E. Bartsch69, F. Baruffaldi29, N. Bastid134, S. Basu143, G. Batigne114, B. Batyunya75, P.C. Batzing21, D. Bauri48, J.L. Bazo Alba110, I.G. Bearden88, C. Bedda63, N.K. Behera60, I. Belikov136, F. Bellini34, R. Bellwied126, V. Belyaev91, G. Bencedi145, S. Beole26, A. Bercuci47, Y. Berdnikov96, D. Berenyi145, R.A. Bertens130, D. Berzano58, M.G. Besoiu68, L. Betev34, A. Bhasin99, I.R. Bhat99, H. Bhatt48"],"label":"45","title":{"title":"Measurement of charged-particle event shape variables in √ s = 7 TeV proton-proton interactions with the ATLAS detector"},"texkey":"Aad:2012fza","authors":[{"full_name":"Aad, G."}],"arxiv_eprint":"1207.6915","collaborations":["ATLAS Collaboration"],"publication_info":{"year":2013,"artid":"032004","journal_title":"Phys.Rev.D","journal_volume":"88"}},"curated_relation":false}],"public_notes":[{"value":"29 pages, 11 captioned figures, 4 table, authors from page 24,\n  published version, figures at http://alice-publications.web.cern.ch/node/5287","source":"arXiv"}],"arxiv_eprints":[{"value":"1905.07208","categories":["nucl-ex","hep-ex"]}],"document_type":["article"],"preprint_date":"2019-05-17","collaborations":[{"value":"ALICE"}],"control_number":1735345,"legacy_version":"20191204005527.0","number_of_pages":29,"inspire_categories":[{"term":"Experiment-Nucl","source":"arxiv"},{"term":"Experiment-HEP","source":"arxiv"},{"term":"Experiment-Nucl"},{"term":"Experiment-HEP"}],"legacy_creation_date":"2019-05-20","accelerator_experiments":[{"record":{"$ref":"https://inspirehep.net/api/experiments/1110642"},"legacy_name":"CERN-LHC-ALICE"}],"external_system_identifiers":[{"value":"ins1735345","schema":"HEPDATA"},{"value":"2673221","schema":"CDS"},{"value":"hal-02148291","schema":"HAL"}]},"updated":"2026-04-07T09:40:06.682705+00:00","revision_id":281,"links":{"bibtex":"https://inspirehep.net/api/literature/1735345?format=bibtex","latex-eu":"https://inspirehep.net/api/literature/1735345?format=latex-eu","latex-us":"https://inspirehep.net/api/literature/1735345?format=latex-us","json":"https://inspirehep.net/api/literature/1735345?format=json","json-expanded":"https://inspirehep.net/api/literature/1735345?format=json-expanded","cv":"https://inspirehep.net/api/literature/1735345?format=cv","citations":"https://inspirehep.net/api/literature/?q=refersto%3Arecid%3A1735345"},"uuid":"3ec573a9-f08d-41b2-ad8d-88168bc8acf5","created":"2019-05-20T00:00:00+00:00","id":"1735345"}

==> anc/S2/validation/ANALYSIS_FOLDER_RENAME_VALIDATION.json <==
{
  "status": "PASS",
  "old_directory": "weber_comparison",
  "new_directory": "conditional_width_analysis",
  "author_and_shipped_copies_renamed": true,
  "renamed_launcher_fresh_archive": "PASS",
  "numerical_tables_unchanged": 7,
  "figure_outputs": 22,
  "raw_events_required": false,
  "regeneration": "DEFERRED_NOT_STARTED",
  "revision_summary_and_editor_checklist": "TXT/PDF supplied",
  "current_s2_source_directory": "S2_source"
}


==> anc/S2/validation/FINAL_PACKAGE_REPRODUCTION.json <==
{
  "status": "PASS",
  "command": "bash RUN_ANALYSIS.sh",
  "numerical_tables_compared": [
    "reproduced_results/all_conditional_profiles_with_uncertainties.csv",
    "reproduced_results/all_matched_bins_with_uncertainties.csv",
    "reproduced_results/matched_bin_summary.csv",
    "conditional_width_analysis/results/conditional_normalizations.csv",
    "conditional_width_analysis/results/inclusive_normalizations.csv",
    "conditional_width_analysis/results/matched_normalization_comparison.csv",
    "conditional_width_analysis/results/normalization_summary.csv"
  ],
  "numerical_tolerance": 1e-12,
  "figure_files": 22,
  "external_raw_events_required": false,
  "generation": "No simulation generation performed",
  "scope": "Retained-data numerical reproduction; exact historical replay and exact prior-study reproduction are not established"
}


==> anc/S2/validation/FINAL_SOURCE_BUILD_VALIDATION.json <==
[
  {
    "archive": "Supplementary_Material_S1_source.zip",
    "source_only_build": "PASS",
    "pdf_text_identical": true
  },
  {
    "archive": "manuscript_clean_source.zip",
    "source_only_build": "PASS",
    "pdf_text_identical": true
  }
]


==> anc/S2/validation/FINAL_VALIDATION.json <==
{
  "stage": "S1/S2 first-stage review",
  "numerical_and_packaging_status": "PASS",
  "editorial_overall_status": "PARTIAL_HISTORICAL_PROVENANCE_AND_LATER_EDITORIAL_STEPS_OPEN",
  "original_s2_files_unchanged": 122,
  "packaged_s2_files": 272,
  "packaged_code_files": 54,
  "baseline_samples_scanned": 6,
  "original_particle_chunks": 3751,
  "original_particle_rows": 3748072111,
  "nch_and_inel_mismatches": 0,
  "sumpt_max_difference": 0,
  "central_source_events_checked": 60000000,
  "matched_bins_with_uncertainties": 148,
  "source_archive_crc": "PASS",
  "s1_source_independent_build": "PASS",
  "s2_isolated_reproduction": "PASS",
  "original_particle_checker_numerical_body_matches_portable_tool": true
}


==> anc/S2/validation/README.txt <==
CURRENT PACKAGE VALIDATION
FINAL_PACKAGE_REPRODUCTION.json: current expanded launcher, clean extraction, seven authoritative numerical tables and 22 PDF/PNG figure outputs.
FINAL_SOURCE_BUILD_VALIDATION.json: standalone source-only S1 and clean manuscript builds with identical PDF text.
Other validation files document earlier completed data, bootstrap, production-record, syntax and short generator checks. FINAL_VALIDATION.json is the stage-one S1/S2 evidence summary and retains its original stage-one status; it is not the current editorial completion status. No new production is performed by the current launcher.


==> anc/S2/validation/S1_source_reproduction_validation.json <==
{
  "status": "PASS",
  "source_dependencies_self_contained": true,
  "pdf_text_identical": true,
  "text_sha256": "392f9c531e91364736ce4cd27019a91efc212b2363f1f7a07ee9151134eb0107",
  "historical_seed_and_decay_record_declaration_present": true,
  "conditional_future_production_statement_present": true
}


==> anc/S2/validation/activity_tables_validation.json <==
{
  "status": "PASS",
  "tables": [
    {
      "file": "proxy_summary.csv",
      "rows": 30,
      "status": "PASS"
    },
    {
      "file": "proxy_class_summary.csv",
      "rows": 90,
      "status": "PASS"
    }
  ],
  "estimator_correlations_recomputed": 28
}


==> anc/S2/validation/alice_and_sensitivity_validation.json <==
[
  {
    "file": "alice_like_mean_pt_vs_nch.csv",
    "rows": 573,
    "status": "PASS"
  },
  {
    "file": "alice_reference_mean_pt_vs_nch.csv",
    "rows": 77,
    "status": "PASS"
  },
  {
    "file": "alice_like_model_minus_alice_mean_pt.csv",
    "rows": 77,
    "status": "PASS"
  },
  {
    "file": "fresh_selection_fit_sensitivity.csv",
    "rows": 42,
    "status": "PASS"
  },
  {
    "file": "fresh_global_normalized_width_summary.csv",
    "rows": 6,
    "status": "PASS"
  },
  {
    "file": "fresh_matched_nmpi_cr_ratios.csv",
    "rows": 3,
    "status": "PASS"
  }
]


==> anc/S2/validation/all_files_check.json <==
[
  {
    "path": "ANALYSIS_WORKFLOW.txt",
    "bytes": 2859,
    "sha256": "6b89ec823a2d8685bf689ae94cdba411ba4f782dcb472ef8581bdc60fcb899f4",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "FILE_CATALOG.csv",
    "bytes": 42848,
    "sha256": "7a5534877ff16b91d241b95197e7f8aa32cb09d71d6f22655109540020a757fc",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 270,
    "header": [
      "path",
      "role",
      "code_file",
      "use"
    ],
    "row_width_counts": {
      "4": 270
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "README.txt",
    "bytes": 8696,
    "sha256": "b94e0cbf44d11ca1cc3c3353b6d236ae22956767b64c574dad105cb9fbbbb2e1",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "REPRODUCIBILITY_STATEMENT.pdf",
    "bytes": 56000,
    "sha256": "fc320b34bd0abdd378bff371860fc238cb7716e8ac8afcccc1d341c851223f04",
    "status": "READ_OK"
  },
  {
    "path": "REPRODUCIBILITY_STATEMENT.txt",
    "bytes": 2374,
    "sha256": "f22ae1ef822a151df0fb6bbb4f31ca4e45aefcc8c81dfc904374f3a69ff125e8",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "RESULTS_AND_CODE_MAP.csv",
    "bytes": 3125,
    "sha256": "2247fe87893014802a2d937df8c42db5ed6e9192cde0520e53240499fc47124d",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 15,
    "header": [
      "reported_result",
      "current_code_or_instructions",
      "inputs",
      "output"
    ],
    "row_width_counts": {
      "4": 15
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "RUN_ANALYSIS.sh",
    "bytes": 374,
    "sha256": "a4fe284742cb4ec02af9818730c439b2e96a1fcc29ca86c6c9a007cd7213b860",
    "status": "PASS",
    "check": "BASH_SYNTAX",
    "diagnostic": ""
  },
  {
    "path": "SHA256_MANIFEST.json",
    "bytes": 36346,
    "sha256": "a04a4cf9c98ce47c1d26454cc869e21d9b57392b3c5ffc24fd703bf702103b0f",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "START_HERE.txt",
    "bytes": 3328,
    "sha256": "f9fd379051c43e6bd63521795f9d83578c75af8f26da905642b20d7dcb2cb17f",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "archived_analysis_code/01_acceptance_analysis/acceptance_limited_nmpi_nch_analysis.py",
    "bytes": 20214,
    "sha256": "8f9c65fa4083b333fef97b1377dff08a906e098b0474ea57124042e180f5b74b",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 503,
    "functions": [
      "sample_for",
      "ensure_dirs",
      "count_accepted_charged",
      "average_ranks_from_int",
      "corrcoef",
      "spearman_int",
      "slope_fit",
      "conditional_profile",
      "ridge_width",
      "block_sem",
      "analyze_sample",
      "write_csv",
      "metric_text",
      "write_latex_tables",
      "set_style",
      "plot_density",
      "plot_profiles",
      "plot_delta_profiles",
      "plot_delta_density_13tev",
      "main",
      "label",
      "meta_path",
      "particle_glob"
    ],
    "absolute_path_lines": [
      23
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/02_alice_comparison/alice_like_eta08_analysis.py",
    "bytes": 28901,
    "sha256": "82a7ce9f0b6b4a72476f1461d24a850f7451460c4b4e440367e10e9197bee33d",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 700,
    "functions": [
      "sample_for",
      "ensure_dirs",
      "write_csv",
      "load_reference_alice_meanpt",
      "load_official_alice_table7",
      "accumulate_alice_like_arrays",
      "average_ranks_from_int",
      "corrcoef",
      "spearman_int",
      "slope_fit",
      "conditional_profile",
      "ridge_width",
      "block_sem",
      "meanpt_rows_for_sample",
      "analyze_sample",
      "set_style",
      "plot_density",
      "plot_profiles",
      "running_meanpt_curve",
      "plot_meanpt",
      "build_alice_difference_table",
      "write_latex_tables",
      "main",
      "label",
      "meta_path",
      "particle_glob"
    ],
    "absolute_path_lines": [
      23
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/03_event_activity_proxies/event_activity_proxy_analysis.py",
    "bytes": 25373,
    "sha256": "f143339275d9e16c3be2f0053c982a629b2fad76b12ee003e2332dcaf739acca",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 567,
    "functions": [
      "sample_for",
      "ensure_dirs",
      "write_csv",
      "wrap_delta_phi",
      "chunk_max_by_event",
      "compute_proxy_arrays",
      "quantile_classes",
      "corrcoef",
      "summarize_sample",
      "plot_proxy_strength",
      "plot_proxy_classes",
      "plot_mapping_density",
      "write_report",
      "main",
      "label",
      "meta_path",
      "particle_glob"
    ],
    "absolute_path_lines": [
      22
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/04_tune_robustness/generate_tune_events.cc",
    "bytes": 5742,
    "sha256": "1542a8ece5c0adc553981e8a0f7b7555e86e49cd89fcb28d35772a38fd85feb9",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "archived_analysis_code/04_tune_robustness/run_equal_stats_1m_generation.sh",
    "bytes": 1360,
    "sha256": "e9ed238fbef662ed2cd27a18ffc5b328a5e62c6a7095a0204e66a38395a2901c",
    "status": "PASS",
    "check": "BASH_SYNTAX",
    "diagnostic": ""
  },
  {
    "path": "archived_analysis_code/04_tune_robustness/run_monash_a14_generation.sh",
    "bytes": 1082,
    "sha256": "ff9f7b298457b2bf4b421dadcde6132acf82c823e85dd1c1784a333183f41193",
    "status": "PASS",
    "check": "BASH_SYNTAX",
    "diagnostic": ""
  },
  {
    "path": "archived_analysis_code/04_tune_robustness/run_tune_proxy_generation.sh",
    "bytes": 2213,
    "sha256": "3108c08c53417470b653b028541e0bf7b7f943a4c9ce8c31f2a96b440ffcc21c",
    "status": "PASS",
    "check": "BASH_SYNTAX",
    "diagnostic": ""
  },
  {
    "path": "archived_analysis_code/04_tune_robustness/tune_proxy_robustness_analysis.py",
    "bytes": 8293,
    "sha256": "5ee404f66fb875a7ba1f1916f670c4c3a5876a8ac1622aad87bfa42aca9d7d4b",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 234,
    "functions": [
      "set_style",
      "validate_inputs",
      "corr_from_sums",
      "summarize_proxy_correlations",
      "make_plot",
      "tex_escape",
      "write_latex_table",
      "main"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/04_tune_robustness/tune_robustness_analysis.py",
    "bytes": 18095,
    "sha256": "e02b02a8c61f321eccce4382a10b9e5884538eb4abbb9d120d406187c1845591",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 441,
    "functions": [
      "set_style",
      "require_inputs",
      "update_stat",
      "finalize_stat_rows",
      "average_ranks_from_counts",
      "weighted_spearman",
      "summarize_streaming",
      "make_plots",
      "add_text_page",
      "make_report",
      "main",
      "compact_legend"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/05_normalized_fluctuations/run_fresh_analysis.py",
    "bytes": 9374,
    "sha256": "2fa45e1750e879258fdd9df28263d025aee5998a2870e30b238f258a7dce6ff4",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 156,
    "functions": [
      "profile",
      "global_metrics"
    ],
    "absolute_path_lines": [
      11
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/06_output_assembly/assemble_final_outputs.py",
    "bytes": 13196,
    "sha256": "f63f08772b23cdaa7186f7a9d59ffccc078f89a50b304a217c6495d099d4051d",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 405,
    "functions": [
      "source",
      "ensure_dirs",
      "copy_item",
      "read_tune_rows",
      "write_manifest",
      "fmt",
      "file_cell",
      "text_cell",
      "write_index_tex",
      "compile_index",
      "main"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/07_legacy_plot_helper/make_cr_on_off_density_figure.py",
    "bytes": 5105,
    "sha256": "dbeee7989b67bf70cbaaf64296f0c64a912747f34e809f0cc1e9fe720784d062",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 167,
    "functions": [
      "event_meta_path",
      "load_nmpi_nch",
      "normalized_density",
      "set_style",
      "main"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/README.txt",
    "bytes": 484,
    "sha256": "2b9beab3217316bf194758f4923c82626a85712faa3d027bed41c12663ef5626",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/analyze_cp5.py",
    "bytes": 7488,
    "sha256": "b5c1bdf150c1fab06788e59857a7fd66223b463cab77b14ca964b7199094aca4",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 69,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/complete_revision.py",
    "bytes": 1286,
    "sha256": "072da8c9aff571e77816f5d4cc7a47ed5ae43f49352e40dc47f587e302b97e19",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 19,
    "functions": [
      "record"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/finalize_cp5.py",
    "bytes": 18050,
    "sha256": "bb207f314cbf099633930c732b8f45bb862287d0cfaecf2d82157f66a1f21aab",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 142,
    "functions": [
      "sha"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/finish_resumed_revision.py",
    "bytes": 2859,
    "sha256": "e707decac585f8161b2583e6e3df445e763973b3f550f922ca9e47a6acf5413d",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 40,
    "functions": [
      "record"
    ],
    "absolute_path_lines": [
      4
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/integrate_cp5.py",
    "bytes": 22610,
    "sha256": "a6c7114f9a61cfcd27ce2e953a4195b7fe68a24e3586e67679b47721f90be6de",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 131,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [
      23
    ],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/progress.py",
    "bytes": 168,
    "sha256": "c0e716aa99b2710ae3db8f23f18543ddb5755ad006f530b9d7996beb6140b175",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 5,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/record_progress.py",
    "bytes": 1500,
    "sha256": "ef50a98a669ca1f3e508057811efcfbf6205ff66108a05ede95e8612e903f9d0",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 20,
    "functions": [],
    "absolute_path_lines": [
      3
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/recover_prefixes.py",
    "bytes": 3032,
    "sha256": "a2eef0ab42bfaa480359803945294ab94b7323a837f9065f4ffae55bbac7f2d5",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 30,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/run_production.py",
    "bytes": 2476,
    "sha256": "c335e093da235be70fba67561649e4ab0c96ab54618b2e7e0aefdb214da6d2c3",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 26,
    "functions": [
      "run"
    ],
    "absolute_path_lines": [
      11
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/cp5_historical_workflow/run_resumed_production.py",
    "bytes": 3541,
    "sha256": "fa3df989af899b0dba04d3e4b263f2fcdde0091c819d4e09d9bd53c9d708a2e8",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 33,
    "functions": [
      "run"
    ],
    "absolute_path_lines": [
      4
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_plots.py",
    "bytes": 5874,
    "sha256": "42ede12ba79a493a695ba6925b1c04789be89e40cdbe5dd33ac73b3fb87e251a",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 75,
    "functions": [],
    "absolute_path_lines": [
      4
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/original_submission_entrypoints/estimator_nmpi_relations/generate_tune_profiles.py",
    "bytes": 4275,
    "sha256": "17ee88aa5717f0634d47f7ce0169a472f311fdf2e985b047fa529df4a0cfa3c5",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 67,
    "functions": [],
    "absolute_path_lines": [
      4,
      11
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/original_submission_entrypoints/inclusive_distributions/generate_plots.py",
    "bytes": 6042,
    "sha256": "a921713d30919f13fd970a25b9c146957c1b712524a7f4bb84e5ec1e24024f04",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 88,
    "functions": [],
    "absolute_path_lines": [
      5
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/original_submission_entrypoints/new_analysis_editor_response/run_fresh_analysis.py",
    "bytes": 9357,
    "sha256": "6b5787756d52c1bfe6f7354b539c3f587bea794156f392fe895786d623afe525",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 156,
    "functions": [
      "profile",
      "global_metrics"
    ],
    "absolute_path_lines": [
      11
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "archived_analysis_code/requirements.txt",
    "bytes": 24,
    "sha256": "de670d2176ad6e71244cb4525c98d2c5fce62bb136de29efee5e9916b3dc9feb",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part1.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part1.csv.settings.cmnd",
    "bytes": 60382,
    "sha256": "30bf4a722d1193eace4f593f602605a6e7234a4ce9606849429f3fb745447e00",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part2.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part2.csv.settings.cmnd",
    "bytes": 60382,
    "sha256": "dff116e8eb9dab6376803577b402c24a7cd335630fc3cf1ec8295c1f20eeb0d6",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part3.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part3.csv.settings.cmnd",
    "bytes": 60382,
    "sha256": "2917de111aa0d49e21ea6457c1989ac41fa1c3e50ca30578c38dde0e66bc7b36",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part4.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part4.csv.settings.cmnd",
    "bytes": 60382,
    "sha256": "f9fb7354c135cf152d7f08c60d11695fffe5afc1890987df84d80368460eff96",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part5.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part5.csv.settings.cmnd",
    "bytes": 60366,
    "sha256": "453c3e09a962871bed46d2898273d5d36332d5599a6dd71d4c92e1fadb7c1f25",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part6.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part6.csv.settings.cmnd",
    "bytes": 60366,
    "sha256": "04e5f8a5f8fe77eb5072ff701f8b071b532ba609e6b92ac3ec6300c0bcae9a94",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part7.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part7.csv.settings.cmnd",
    "bytes": 60366,
    "sha256": "f03afaf652e4a93862d8ce762487d7fecfe61038c0758c9db4be1da24d997d79",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part8.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_off_part8.csv.settings.cmnd",
    "bytes": 60366,
    "sha256": "a4469e79689decebfe911d410c1b2118d44aabfe862ee085a32af562a64c71aa",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part1.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part1.csv.settings.cmnd",
    "bytes": 60381,
    "sha256": "881540c1a3e5be6ec987f599e62332c2aec2551b0d3b498488f967889c4dbee0",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part2.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part2.csv.settings.cmnd",
    "bytes": 60381,
    "sha256": "74bea92c01512da5e5e6ed455c9b2be99d86831194e5cee2dacf893fc0eb7a0d",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part3.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part3.csv.settings.cmnd",
    "bytes": 60381,
    "sha256": "c8710a0ceda041f7f16e40b4e43e41dc843f3760fb305e174d5b930ca7937596",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part4.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part4.csv.settings.cmnd",
    "bytes": 60381,
    "sha256": "3b44d8c409bf0adea03fc60b51e851a94ecedccacc4d809722b1c9acac490982",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part5.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part5.csv.settings.cmnd",
    "bytes": 60365,
    "sha256": "8f940a183cb12b096a830076c966c0dfcbd4192342267debee1edfd22cca5958",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part6.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part6.csv.settings.cmnd",
    "bytes": 60365,
    "sha256": "af40144e70378511a6e71a9df347b2da2fca19977aade350ca114634385f554a",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part7.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part7.csv.settings.cmnd",
    "bytes": 60365,
    "sha256": "52f6ea3aedd7a604ae992135e51ec261549b25f042fb4113c4416e2c5691d22c",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part8.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/cp5_cr_on_part8.csv.settings.cmnd",
    "bytes": 60365,
    "sha256": "6f418d9480e37e453f1ef91bab9614f9202cc5c6ff0a48f1a13e29546198b72a",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/production_settings/pilot_on.csv.particles.xml",
    "bytes": 669328,
    "sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
    "status": "READ_OK",
    "check": "PYTHIA_XML_FRAGMENTS_PARSE",
    "particles": 677
  },
  {
    "path": "cp5_exact/production_settings/pilot_on.csv.settings.cmnd",
    "bytes": 60380,
    "sha256": "c96116810c61af1bdb12169da50a6eae8e5d64bec75180f5c02ab085be4144c7",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/results/README.txt",
    "bytes": 480,
    "sha256": "b5e1d56bb170df817cf0fb9f88c45b6e0b217cdccce0e7e7c8e07d6028861b13",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/results/cp5_conditional_fluctuations.csv",
    "bytes": 19428,
    "sha256": "1fbd78e6eec171cc91ec8aab5293c505492329a965a7d8eb6a6edadb23fbdcd9",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 113,
    "header": [
      "nmpi",
      "mean_nch",
      "sigma_nch",
      "events",
      "sample",
      "cv",
      "scaled_variance",
      "sem_mean",
      "sem_sigma",
      "sem_cv",
      "sem_scaled_variance"
    ],
    "row_width_counts": {
      "11": 113
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/results/cp5_matched_bins.csv",
    "bytes": 31604,
    "sha256": "63787c601ba72a279ac79d5c36fcc465bb410e528480bc096f7456fdf5053627",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 42,
    "header": [
      "kind",
      "comparison",
      "nmpi",
      "events_on",
      "events_off",
      "mean_on",
      "mean_off",
      "mean_se_on",
      "mean_se_off",
      "mean_ratio",
      "mean_ratio_se",
      "mean_ratio_ci95_low",
      "mean_ratio_ci95_high",
      "mean_difference_z",
      "sigma_on",
      "sigma_off",
      "sigma_se_on",
      "sigma_se_off",
      "sigma_ratio",
      "sigma_ratio_se",
      "sigma_ratio_ci95_low",
      "sigma_ratio_ci95_high",
      "sigma_difference_z",
      "cv_on",
      "cv_off",
      "cv_se_on",
      "cv_se_off",
      "cv_ratio",
      "cv_ratio_se",
      "cv_ratio_ci95_low",
      "cv_ratio_ci95_high",
      "cv_difference_z",
      "scaled_variance_on",
      "scaled_variance_off",
      "scaled_variance_se_on",
      "scaled_variance_se_off",
      "scaled_variance_ratio",
      "scaled_variance_ratio_se",
      "scaled_variance_ratio_ci95_low",
      "scaled_variance_ratio_ci95_high",
      "scaled_variance_difference_z",
      "full_central_ordering",
      "marginal_95_ordering",
      "bonferroni_family_z_threshold",
      "simultaneous_approx95_ordering"
    ],
    "row_width_counts": {
      "45": 42
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/results/fresh_tune_normalized_fluctuation_profiles.csv",
    "bytes": 43155,
    "sha256": "b4655972f5549bf95cc666821d244ff2401dd4352a81a0fd884de81f47272491",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 252,
    "header": [
      "nmpi",
      "mean_nch",
      "sigma_nch",
      "events",
      "sample",
      "cv",
      "scaled_variance",
      "sem_mean",
      "sem_sigma",
      "sem_cv",
      "sem_scaled_variance"
    ],
    "row_width_counts": {
      "11": 252
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/results/fresh_tune_normalized_fluctuation_summary.csv",
    "bytes": 540,
    "sha256": "04c81d14be3c228ab2b43049c53b79bb95b3a25173745c6408875cebedabc39f",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "sample",
      "nmpi_min",
      "nmpi_max",
      "event_weighted_cv",
      "event_weighted_scaled_variance",
      "median_cv"
    ],
    "row_width_counts": {
      "6": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/results/production_manifest.json",
    "bytes": 9081,
    "sha256": "c1a8fdbafd000ce6d461ea01ad13da226215b96a97da1f044dc98a6070a7af54",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "cp5_exact/results/tune_conditional_profiles.csv",
    "bytes": 71216,
    "sha256": "d3e5af1fa0fac9f72ec8390c6d1706cb931dd4af03457bff1d4f9f9e5b83d1b7",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 741,
    "header": [
      "tune",
      "cr",
      "estimator",
      "nmpi",
      "events",
      "mean",
      "sd",
      "sem"
    ],
    "row_width_counts": {
      "8": 741
    },
    "blank_cells": 60,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/results/tune_matched_bin_verification.csv",
    "bytes": 706,
    "sha256": "da527ebd9b9081e07f995051887ea0deb90c006ec4b38ab55efd16c981f48904",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 3,
    "header": [
      "tune",
      "bins",
      "nmpi_min",
      "nmpi_max",
      "bins_cv_on_greater",
      "bins_sigma_on_smaller",
      "bins_mean_on_smaller",
      "bins_full_ordering",
      "weighted_cv_ratio",
      "weighted_sigma_ratio",
      "weighted_mean_ratio",
      "weighted_scaled_variance_ratio",
      "uncertainties_file"
    ],
    "row_width_counts": {
      "13": 3
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/results/tune_pearson_verification.csv",
    "bytes": 1318,
    "sha256": "c6dab64f645b170ed55c82bff3889e3ad25e2f839d65ee389fd48457e1e7c05b",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 18,
    "header": [
      "tune",
      "cr",
      "estimator",
      "source_events",
      "selected_events",
      "pearson"
    ],
    "row_width_counts": {
      "6": 18
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "cp5_exact/settings/cp5_published.cmnd",
    "bytes": 831,
    "sha256": "6ccbe73fbc247bdeefbd95121d0c5c17d65136a7f658be04b102ef6fa0313fd0",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "cp5_exact/source/generate_cp5_events.cc",
    "bytes": 5693,
    "sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "environment_used.json",
    "bytes": 468,
    "sha256": "74a28c096ffbea47801d526fb94db6125200d846bd994aa8a87d29b7f2a21949",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "estimator_nmpi_relations/conditional_profiles.csv",
    "bytes": 27025,
    "sha256": "101745bee4db191ca3a730b3af0b987cfcdb2096900d6802034604270c12cb15",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 325,
    "header": [
      "proxy",
      "cr_state",
      "nmpi",
      "events",
      "mean",
      "standard_deviation",
      "sem"
    ],
    "row_width_counts": {
      "7": 325
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "estimator_nmpi_relations/density_histograms.npz",
    "bytes": 41934,
    "sha256": "65edf9e28e4f70793efdfb8e3d7bd687e1fa3ead6b1d95ce1db0bb0987e4ce7e",
    "status": "READ_OK",
    "check": "NPZ_ALL_ARRAYS",
    "arrays": {
      "mid_nch_CR_ON_counts": {
        "shape": [
          33,
          309
        ],
        "dtype": "float64",
        "finite": true
      },
      "mid_nch_nmpi_edges": {
        "shape": [
          34
        ],
        "dtype": "float64",
        "finite": true
      },
      "mid_nch_estimator_edges": {
        "shape": [
          310
        ],
        "dtype": "float64",
        "finite": true
      },
      "mid_nch_CR_OFF_counts": {
        "shape": [
          33,
          309
        ],
        "dtype": "float64",
        "finite": true
      },
      "forward_nch_CR_ON_counts": {
        "shape": [
          33,
          274
        ],
        "dtype": "float64",
        "finite": true
      },
      "forward_nch_nmpi_edges": {
        "shape": [
          34
        ],
        "dtype": "float64",
        "finite": true
      },
      "forward_nch_estimator_edges": {
        "shape": [
          275
        ],
        "dtype": "float64",
        "finite": true
      },
      "forward_nch_CR_OFF_counts": {
        "shape": [
          33,
          274
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_nch_CR_ON_counts": {
        "shape": [
          33,
          104
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_nch_nmpi_edges": {
        "shape": [
          34
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_nch_estimator_edges": {
        "shape": [
          105
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_nch_CR_OFF_counts": {
        "shape": [
          33,
          104
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_sumpt_CR_ON_counts": {
        "shape": [
          33,
          100
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_sumpt_nmpi_edges": {
        "shape": [
          34
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_sumpt_estimator_edges": {
        "shape": [
          101
        ],
        "dtype": "float64",
        "finite": true
      },
      "transverse_sumpt_CR_OFF_counts": {
        "shape": [
          33,
          100
        ],
        "dtype": "float64",
        "finite": true
      },
      "fb_asymmetry_CR_ON_counts": {
        "shape": [
          33,
          50
        ],
        "dtype": "float64",
        "finite": true
      },
      "fb_asymmetry_nmpi_edges": {
        "shape": [
          34
        ],
        "dtype": "float64",
        "finite": true
      },
      "fb_asymmetry_estimator_edges": {
        "shape": [
          51
        ],
        "dtype": "float64",
        "finite": true
      },
      "fb_asymmetry_CR_OFF_counts": {
        "shape": [
          33,
          50
        ],
        "dtype": "float64",
        "finite": true
      }
    }
  },
  {
    "path": "estimator_nmpi_relations/generate_plots.py",
    "bytes": 267,
    "sha256": "028f45c719f0773fcae6763ea64389be5235f74f79d0c82ed9addb8d00fb8916",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 4,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "estimator_nmpi_relations/generate_tune_profiles.py",
    "bytes": 267,
    "sha256": "028f45c719f0773fcae6763ea64389be5235f74f79d0c82ed9addb8d00fb8916",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 4,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "estimator_nmpi_relations/pearson_verification.csv",
    "bytes": 901,
    "sha256": "ea511b75933165f391857c0bb65165dff591abe56f4396e6cd2e54ee00d72626",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 10,
    "header": [
      "proxy",
      "cr_state",
      "events",
      "pearson_r",
      "slope",
      "intercept"
    ],
    "row_width_counts": {
      "6": 10
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "estimator_nmpi_relations/tune_conditional_profiles.csv",
    "bytes": 71216,
    "sha256": "d3e5af1fa0fac9f72ec8390c6d1706cb931dd4af03457bff1d4f9f9e5b83d1b7",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 741,
    "header": [
      "tune",
      "cr",
      "estimator",
      "nmpi",
      "events",
      "mean",
      "sd",
      "sem"
    ],
    "row_width_counts": {
      "8": 741
    },
    "blank_cells": 60,
    "nonfinite_cells": 0
  },
  {
    "path": "estimator_nmpi_relations/tune_pearson_verification.csv",
    "bytes": 1318,
    "sha256": "c6dab64f645b170ed55c82bff3889e3ad25e2f839d65ee389fd48457e1e7c05b",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 18,
    "header": [
      "tune",
      "cr",
      "estimator",
      "source_events",
      "selected_events",
      "pearson"
    ],
    "row_width_counts": {
      "6": 18
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118.info",
    "bytes": 2379,
    "sha256": "6320acfbff69b7983d6f93173e4c70c2ec1bb914cdade3ba9d0dd5180e441b4c",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "external_pdf/NNPDF31_nnlo_as_0118/NNPDF31_nnlo_as_0118_0000.dat",
    "bytes": 1250008,
    "sha256": "dd261226e764f3eb77c92a10bd1ed73b183db8343c9b7bdba7c31db54d966817",
    "status": "READ_OK",
    "check": "PDF_GRID_ALL_NUMERIC_VALUES",
    "numeric_values": 82872
  },
  {
    "path": "generation/README.txt",
    "bytes": 1632,
    "sha256": "51f3254fdf46cde0592ddc76a4cc3f2de0d5eabac74c138deea84bce9bcefa6e",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "generation/build_generators.sh",
    "bytes": 448,
    "sha256": "1352a3625ee61553bd2538e2bf236187a6faa3ff1392c239da980b6f0d670266",
    "status": "PASS",
    "check": "BASH_SYNTAX",
    "diagnostic": ""
  },
  {
    "path": "generation/generate_cp5_events.cc",
    "bytes": 5693,
    "sha256": "91fa8288f6a0177be9df1a6068a31d9fa309b435707bdc529f8c0c414a0a603c",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "generation/generate_monash_a14_events.cc",
    "bytes": 5204,
    "sha256": "64870f272a53be133cd5beee3c0341c0e031eb209dfe0b0880f168cc5c66c717",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "inclusive_distributions/generate_plots.py",
    "bytes": 267,
    "sha256": "4ced423a0489f441b043375e67659be58b69104d7e528575b90d908ff369c3dc",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 4,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "inclusive_distributions/inclusive_Nch_histograms.csv",
    "bytes": 15675,
    "sha256": "e9e45e7630549d93dbf4743d30c9cefbef8189e6f0e8aab8e7c5d8bf7ab9780f",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 372,
    "header": [
      "energy_TeV",
      "cr_state",
      "bin_low",
      "bin_high",
      "events",
      "probability_density",
      "statistical_standard_error"
    ],
    "row_width_counts": {
      "7": 372
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "inclusive_distributions/inclusive_mean_pT_histograms.csv",
    "bytes": 7598,
    "sha256": "8253e498c97c796bf8413e1f63d28ff86fc7fb9cdfc57fe2b87205fc67b7ea42",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 156,
    "header": [
      "energy_TeV",
      "cr_state",
      "bin_low",
      "bin_high",
      "events",
      "probability_density",
      "statistical_standard_error"
    ],
    "row_width_counts": {
      "7": 156
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "inclusive_distributions/sample_summary.csv",
    "bytes": 705,
    "sha256": "4c003860d0c38fb5b8f71a99d6eb6554caeb761abfdd6f6306c6359010280eb6",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "energy_TeV",
      "cr_state",
      "generated_events",
      "inel_events",
      "meanpt_events",
      "zero_nch_events",
      "mean_nch",
      "mean_event_pt_GeV",
      "max_nch",
      "max_event_pt_GeV"
    ],
    "row_width_counts": {
      "10": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/fresh_analysis_definition.json",
    "bytes": 500,
    "sha256": "984fd16835886ff175215778b14567319f384751177f97e9c36fa6d725f32ba8",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "new_analysis_editor_response/fresh_conditional_fluctuations_by_nmpi.csv",
    "bytes": 20348,
    "sha256": "fcee08fe59b4975115f680f8b4bc980d9d7897b17f05fab9e8a8c676206dcc85",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 118,
    "header": [
      "energy",
      "cr_state",
      "nmpi",
      "events",
      "mean_nch",
      "sigma_nch",
      "cv",
      "scaled_variance",
      "sem_mean",
      "sem_sigma",
      "sem_cv",
      "sem_scaled_variance"
    ],
    "row_width_counts": {
      "12": 118
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/fresh_global_normalized_width_summary.csv",
    "bytes": 1026,
    "sha256": "58d038b0c912eef39b825aea6b532e8cc46f54e969cb7f1bd90f2bf5d78a30e2",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "events",
      "mean_nch",
      "ridge_width",
      "ridge_width_over_mean",
      "ridge_variance_over_mean",
      "pearson",
      "slope",
      "energy",
      "cr_state",
      "selection"
    ],
    "row_width_counts": {
      "10": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/fresh_matched_nmpi_cr_ratios.csv",
    "bytes": 411,
    "sha256": "9de87e8610dc33ce7bbc75c9d50ae634a04fbd53464b3438144b20c7142a5b82",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 3,
    "header": [
      "energy",
      "nmpi_min",
      "nmpi_max",
      "matched_bins",
      "weighted_sigma_on_over_off",
      "weighted_cv_on_over_off",
      "weighted_scaled_variance_on_over_off",
      "bins_cv_on_greater",
      "bins_scaled_variance_on_greater"
    ],
    "row_width_counts": {
      "9": 3
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/fresh_selection_fit_sensitivity.csv",
    "bytes": 5179,
    "sha256": "a9374a27207a7e052ed7825d78f5fcd7e64298a40e5f9a7f1dda08e5d113fc8b",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 42,
    "header": [
      "events",
      "mean_nch",
      "ridge_width",
      "ridge_width_over_mean",
      "ridge_variance_over_mean",
      "pearson",
      "slope",
      "energy",
      "cr_state",
      "selection"
    ],
    "row_width_counts": {
      "10": 42
    },
    "blank_cells": 90,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/fresh_tune_normalized_fluctuation_profiles.csv",
    "bytes": 43155,
    "sha256": "b4655972f5549bf95cc666821d244ff2401dd4352a81a0fd884de81f47272491",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 252,
    "header": [
      "nmpi",
      "mean_nch",
      "sigma_nch",
      "events",
      "sample",
      "cv",
      "scaled_variance",
      "sem_mean",
      "sem_sigma",
      "sem_cv",
      "sem_scaled_variance"
    ],
    "row_width_counts": {
      "11": 252
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/fresh_tune_normalized_fluctuation_summary.csv",
    "bytes": 540,
    "sha256": "04c81d14be3c228ab2b43049c53b79bb95b3a25173745c6408875cebedabc39f",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "sample",
      "nmpi_min",
      "nmpi_max",
      "event_weighted_cv",
      "event_weighted_scaled_variance",
      "median_cv"
    ],
    "row_width_counts": {
      "6": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "new_analysis_editor_response/run_fresh_analysis.py",
    "bytes": 260,
    "sha256": "b28316d38b57d17ca79f03e1b30226540ce460210c1220294dfb5d8a51babd27",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 4,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "new_analysis_editor_response/tune_matched_bin_verification.csv",
    "bytes": 706,
    "sha256": "da527ebd9b9081e07f995051887ea0deb90c006ec4b38ab55efd16c981f48904",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 3,
    "header": [
      "tune",
      "bins",
      "nmpi_min",
      "nmpi_max",
      "bins_cv_on_greater",
      "bins_sigma_on_smaller",
      "bins_mean_on_smaller",
      "bins_full_ordering",
      "weighted_cv_ratio",
      "weighted_sigma_ratio",
      "weighted_mean_ratio",
      "weighted_scaled_variance_ratio",
      "uncertainties_file"
    ],
    "row_width_counts": {
      "13": 3
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "numerical_checks/matched_scale_width_ratios.csv",
    "bytes": 24142,
    "sha256": "695e61d7eb39dfda8c7e29ab46420df1456d9da5ba75bb0f4d87624e3a7dbc8a",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 59,
    "header": [
      "energy_on",
      "cr_state_on",
      "nmpi",
      "events_on",
      "mean_nch_on",
      "sigma_nch_on",
      "cv_on",
      "scaled_variance_on",
      "sem_mean_on",
      "sem_sigma_on",
      "sem_cv_on",
      "sem_scaled_variance_on",
      "energy_off",
      "cr_state_off",
      "events_off",
      "mean_nch_off",
      "sigma_nch_off",
      "cv_off",
      "scaled_variance_off",
      "sem_mean_off",
      "sem_sigma_off",
      "sem_cv_off",
      "sem_scaled_variance_off",
      "R_mu",
      "R_sigma",
      "R_C",
      "energy"
    ],
    "row_width_counts": {
      "27": 59
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "numerical_checks/scale_width_identity.json",
    "bytes": 866,
    "sha256": "45213590af9d872e42d7b82a74cd38f1ce31c70fa50ee693cfd3111a871ab5d0",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "plot_inputs/alice_like_mean_pt_vs_nch.csv",
    "bytes": 61755,
    "sha256": "d80250e0f29979981c890feeff9b789b70a6b839d6ea1cca0bae1c1348b7be94",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 573,
    "header": [
      "energy",
      "cr_state",
      "multiplicity_definition",
      "n_ch",
      "dnch_deta",
      "events",
      "mean_pt_event_avg",
      "std_event_mean_pt",
      "sem_event_mean_pt"
    ],
    "row_width_counts": {
      "9": 573
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "plot_inputs/alice_like_model_minus_alice_mean_pt.csv",
    "bytes": 23654,
    "sha256": "695e62ede5bd8094a94f9c7130081556635728dce424d2eca058a387bcd9cd60",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 77,
    "header": [
      "dnch_deta_ref",
      "n_ch_equivalent_ref",
      "alice_mean_pt_GeV",
      "alice_total_error_GeV",
      "alice_source",
      "alice_marker_note",
      "alice_source_status",
      "CR_ON_model_mean_pt_GeV",
      "CR_ON_minus_ALICE_GeV",
      "CR_OFF_model_mean_pt_GeV",
      "CR_OFF_minus_ALICE_GeV"
    ],
    "row_width_counts": {
      "11": 77
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "plot_inputs/alice_like_summary.csv",
    "bytes": 2605,
    "sha256": "46efbc2801a48f6927c505dded3a542fefbe8c805b44ba48e06e22bc7f11199c",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "energy",
      "cr_state",
      "multiplicity_definition",
      "nch_eta_abs_max",
      "nch_pt_min_GeV",
      "nch_pt_max_GeV",
      "event_class",
      "generated_events",
      "inel_gt0_like_events",
      "events_inel_nmpi_gt_2",
      "mean_nmpi_inel_nmpi_gt_2",
      "mean_nch_alice_like_inel",
      "mean_nch_alice_like_inel_nmpi_gt_2",
      "median_nch_alice_like_inel_nmpi_gt_2",
      "max_nch_alice_like",
      "mean_event_mean_pt_inel",
      "pearson",
      "spearman",
      "slope",
      "ridge_width",
      "slope_sem",
      "pearson_sem",
      "spearman_sem",
      "ridge_width_sem"
    ],
    "row_width_counts": {
      "24": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "plot_inputs/alice_reference_mean_pt_vs_nch.csv",
    "bytes": 24827,
    "sha256": "73fdb0f3b53f41b8fe70fa15bd80db3d71a651e9ed3c2bfe4e1bab499b60a268",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 77,
    "header": [
      "experiment",
      "sqrt_s_TeV",
      "phase_space",
      "n_ch",
      "dnch_deta",
      "dnch_deta_low",
      "dnch_deta_high",
      "mean_pt_GeV",
      "total_error_GeV",
      "stat_error_GeV",
      "sys_total_error_GeV",
      "marker_note",
      "source",
      "source_status"
    ],
    "row_width_counts": {
      "14": 77
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "plot_inputs/tune_robustness_by_nmpi.csv",
    "bytes": 43155,
    "sha256": "b4655972f5549bf95cc666821d244ff2401dd4352a81a0fd884de81f47272491",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 252,
    "header": [
      "nmpi",
      "mean_nch",
      "sigma_nch",
      "events",
      "sample",
      "cv",
      "scaled_variance",
      "sem_mean",
      "sem_sigma",
      "sem_cv",
      "sem_scaled_variance"
    ],
    "row_width_counts": {
      "11": 252
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "production_records/author_provenance_declaration_2026-10-21.json",
    "bytes": 527,
    "sha256": "850e0f6ac63c2843108ac9c457f581a480b059eedb7972f92e6b98f7c973ea77",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/baseline_candidate_sources.json",
    "bytes": 987,
    "sha256": "1841506426c873d2746f9c65440b2b3cd6f46d61bc4bf03d40a16428435ee2ee",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "production_records/baseline_candidates_UNVERIFIED/01_main_new.cc",
    "bytes": 3908,
    "sha256": "454724bbec24bdbd626d2bc6632c2ee50a6722d3e1feed0a73a0f7a88926aaaa",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "production_records/baseline_candidates_UNVERIFIED/02_main_new.cc",
    "bytes": 3901,
    "sha256": "985038ccf6ba49e2e41f503544403ceba3bf02586f92017c58c606d0d34c0035",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "production_records/baseline_candidates_UNVERIFIED/03_main_new.cc",
    "bytes": 3908,
    "sha256": "33f3183e65ec4c23d57b4b41634fac7a99f57889a5fc454d513c6f265d6bbb9c",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "production_records/baseline_candidates_UNVERIFIED/04_main_new_01.cc",
    "bytes": 3822,
    "sha256": "29c08f662f6dfed937f1ef4d3d82501e27a52359adfc3cb121447eb4202ae6d2",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "production_records/baseline_particle_file_manifest.json",
    "bytes": 1144595,
    "sha256": "8871b454bdb44c2e0815beb9dc5d7801e2597bb9d1eb88c9a280773fac70e4db",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "production_records/baseline_provenance_investigation/REPORT.txt",
    "bytes": 11065,
    "sha256": "1baa047d3c591a78e641478a2243ebc30600e26acc055810f44c88debb2b342b",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "production_records/baseline_provenance_investigation/audit.py",
    "bytes": 3297,
    "sha256": "ee16e401d31f800aa0350a8f29392f68bf401c871441583300010c59689f5282",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 31,
    "functions": [],
    "absolute_path_lines": [
      4,
      11,
      12
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/baseline_provenance_investigation/evidence.json",
    "bytes": 25946,
    "sha256": "45459d3b99d741f21a1ceb330f83bb6e65b3fea8d792dc3b8c814cd7eacfd2e8",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/baseline_provenance_investigation/working_sha256_before.json",
    "bytes": 17891,
    "sha256": "c02ed024cf26d9ec486e740bd70358b75f9af2138109d14dabe2fb64a28bc5a1",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/generator_source_mapping.json",
    "bytes": 4347,
    "sha256": "79d07ecf7ef2dca2ffb9348ba8599aea5c7cf887f0cbf9c7a21f90ade2efaa72",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log",
    "bytes": 3821,
    "sha256": "38ec554cdd89a6627bde1d5a8318b1a1ff19df3455cb9a6e551ca4ce07669749",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log",
    "bytes": 3820,
    "sha256": "ec71fabdf193025a4bd54027b47e8236ed176758058887f81fbd58b56a0d3cf3",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log",
    "bytes": 3812,
    "sha256": "968d6ff8bbc7a8d294c08d7698952bc87126d2d3c23ad2bdba60a8607c9b4d21",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log",
    "bytes": 3815,
    "sha256": "1b9b83f5ea5ede77c1e4521eb5fb23db4b454fe37c6e42f916b2259ccfe10ab1",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log",
    "bytes": 3927,
    "sha256": "407e647da06d1f77528f33b03614d0f8c8e7054907fe9d11c06654302c9aa33e",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log",
    "bytes": 3932,
    "sha256": "44d270930c7c59175db3a03f069a8fdc49ed1f8e4112df9c52c716dbcdbebe6a",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log",
    "bytes": 3931,
    "sha256": "0b2bf7fde0ca3c826c187b512059cc6e4906c15b12b701f48c0eff86ea1b2a9a",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log",
    "bytes": 3929,
    "sha256": "88be793139444b577b3b5780c24c23768f6e1c568dc5fefc30564a71b453d6cc",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/README.txt",
    "bytes": 585,
    "sha256": "6eb9a0c8bc52ec26d0b0cdc6e5324ddb5b56585ee133dd393a4212d5426b0e35",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/results/production_manifest.json",
    "bytes": 1173,
    "sha256": "dc75b428ee491206315b64a1ecab86834d9f32ccd7316e53b58bddc14fc4d3d0",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/source/analyze_cp5.py",
    "bytes": 7065,
    "sha256": "672d37866316eb69d9d0caa02fa083ee1a61773084e5e3624b6b8122302761f3",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 62,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/source/finalize_cp5.py",
    "bytes": 17459,
    "sha256": "8d2c1820a643604f55acca9453abc93d0542d4d6f25974c2a2277661e63c26ac",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 142,
    "functions": [
      "sha"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/source/generate_cp5_events.cc",
    "bytes": 5343,
    "sha256": "d737b0a2bac269ca65adbbeb6bd6bffbd86ae354a0b602426275974f34b13d96",
    "status": "PASS",
    "check": "CPP_SYNTAX_WITH_PYTHIA_HEADERS",
    "diagnostic": ""
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/source/integrate_cp5.py",
    "bytes": 22305,
    "sha256": "58e8b51cf6fb1ba8c652861628ec47d7eb4f5fc29daf4533f25812964f2c7eae",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 131,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [
      23
    ],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/source/record_progress.py",
    "bytes": 885,
    "sha256": "c32edbbdde9ff90229a65c862b5c06412a2b570eeab9ac007c0e0bb490eed7fc",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 13,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/cp5_exact/interrupted_production_snapshot/source/run_production.py",
    "bytes": 2021,
    "sha256": "9c9c74653113988e9ba7ec25691f1897bc0d8ea562d0ec2c07120598350510da",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 20,
    "functions": [
      "run"
    ],
    "absolute_path_lines": [
      5
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/cp5_exact/logs/analyze_cp5.log",
    "bytes": 7707,
    "sha256": "77ac081f6223b70f22802e72a5a04f375934ddef297a11e68fc4f6054133f959",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/finalize_cp5.log",
    "bytes": 122,
    "sha256": "d6d9583d3b40c28a54d1ff6e0d6ba970253d7022c53de48ef36d0c54551717c0",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_build.log",
    "bytes": 38,
    "sha256": "2ecee963abea961154678e05e123c086901c2042559a937af6bcf1973338ba33",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_0.log",
    "bytes": 4364,
    "sha256": "d22334d2702e78ae887ea302216c91f5aa767df8ff5e07d7267a1d9c41ca5e29",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_declaration_author_confirmation_REQUIRED_1.log",
    "bytes": 4238,
    "sha256": "cd99bdbe13ba73d4f3ab81c9e9e17aa26c0ffede42a914b0599eaa21b5bd65d1",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_finalizer.log",
    "bytes": 193,
    "sha256": "c4f7533c6f8d55436f1109a067932fbe0985ac2fbeb4ceea998267532834d537",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_integrate.log",
    "bytes": 371,
    "sha256": "9d50d00cbf7c078e1286fea398615e679efd1c46a6df60e47ba651874d33af73",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_0.log",
    "bytes": 4758,
    "sha256": "a1394fe5fa1fe467f33cfb198b7dafb0ed9726456f99c3c6066fe0093cb1bce3",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_response_to_editor_referees_DRAFT_1.log",
    "bytes": 4625,
    "sha256": "3e9aedc2344422da2d5ae74f5e5f4e5a4f7c8730791603519807309e7748de85",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_revision_audit_0.log",
    "bytes": 4881,
    "sha256": "fadd0f9c745fb67220859060c8ad16f12d7076a6cbff07d840f42d11e3b9c806",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_revision_audit_1.log",
    "bytes": 4730,
    "sha256": "e4cd0e850f500244dd3e2018db3080293b18ee828c7fab4b3f763389de1804c1",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_0.log",
    "bytes": 4786,
    "sha256": "f6d8b02cfae950d5900c7989c8d7cd9aac48dda85376ad919c28fbb7dbe74312",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_revision_summary_DRAFT_1.log",
    "bytes": 4642,
    "sha256": "91808a920e6312d4fbc516af1121dc34ccb96abe1e38c664e9ad05eb400f4d88",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_technical_supplement_0.log",
    "bytes": 8736,
    "sha256": "38b56f75c3d03cfa4e00764ca8d05dd929c9a889a2c27d177c3c1d89b69274a7",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/format_smoke_technical_supplement_1.log",
    "bytes": 8042,
    "sha256": "7993214f84764410cf75b1117ffd17731622fbe8c322f44896b66e5e067630fd",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/generator_build.log",
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/generator_resumed_build.log",
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/integrate_cp5.log",
    "bytes": 420,
    "sha256": "36f0610a5b196b9f8271bd9e1d1063fab12aab0e8525ce0e5b68383bf686c3b6",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/lhapdf_build.log",
    "bytes": 3979,
    "sha256": "29c57e7c4e890f0c65bb7b19a5cd10a5d9107a394b469ff2b8915d0ac740dfda",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/lhapdf_configure.log",
    "bytes": 473,
    "sha256": "5c8081ce6703b80f191d74508d447a63680fe1b88c1e1da416c28934d18e36a5",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/lhapdf_install.log",
    "bytes": 4936,
    "sha256": "d40a1a7d78b28e3303ce62621232bd9719aa2422abc6305cbae129bafb210eda",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/pilot_on.log",
    "bytes": 4061,
    "sha256": "cb75b38d08d602704fff97677ee6ef2c1b2f196ae7f7af63d458e64c7b00c0eb",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/plugin_build.log",
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_driver.log",
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_off_part5.log",
    "bytes": 11937,
    "sha256": "bfeed7713ee4918f7423e1757b7a8ffb0eb4adde3f30032eaaaf2a20a2e60e17",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_off_part6.log",
    "bytes": 11689,
    "sha256": "8420619657632168a47de9ec3fa7432914df6bf117403d2fe267f51cf5966938",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_off_part7.log",
    "bytes": 12291,
    "sha256": "37e1fb0b95251d017a4289ad0193ece1b752e2dca426c03f02749a4430cfc5fa",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_off_part8.log",
    "bytes": 12292,
    "sha256": "7494755e0c862f9b779e94c1a47bab0ab107e84138e3d901d50f018aad7258b1",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_on_part5.log",
    "bytes": 11458,
    "sha256": "fff839dc9a9a0b4187c916953777de0e0d57fa7b6bbfcddab1d8c60a8698d5e9",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_on_part6.log",
    "bytes": 11227,
    "sha256": "465f8e9f146542a18e09e012d3c3a98b562523f29849507c8ef706d66d44f664",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_on_part7.log",
    "bytes": 11334,
    "sha256": "8e45a6effc66ab5da871927b7229f1194d3a25634f3585fd9bd2c21389369cbf",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/production_on_part8.log",
    "bytes": 11224,
    "sha256": "37a0e5574d3ee02b7dfafb3f2d504fb972d9ab97d8bcb46749b5f79dfb924f63",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/progress_recorder.log",
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/recovery_validation.log",
    "bytes": 394,
    "sha256": "5dda32bc7721c248ebf6b3b5db81f2daf4f036e353b6e1c2126163ca08e310f5",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/logs/revision_pipeline.log",
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "status": "READ_OK"
  },
  {
    "path": "production_records/cp5_exact/original_validation_records/analysis_validation.json",
    "bytes": 7655,
    "sha256": "f54a2be500d179b00e538c931e67f094e653de27febd0977dafcd0af7ae64c5e",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/original_validation_records/final_validation.json",
    "bytes": 1097,
    "sha256": "3ae9dcdeb7a3aa7d9977cb7970777f14375374fccff07eb15d2b242f6cefcc7f",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/original_validation_records/generator_warning_statistics.json",
    "bytes": 16891,
    "sha256": "651a11fb0c95f3d914de1de86ecff6d5b18f915f7a1f5ec1770b2482aa8ebb4f",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/original_validation_records/initial_setting_validation.json",
    "bytes": 281,
    "sha256": "1131c0a257a111ac0f07873e137a21abf4c59a61a93332baa30a2c38ffb8865e",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/original_validation_records/recovery_validation.json",
    "bytes": 4571,
    "sha256": "687164288152d633ad5f68cdbac55b8b0bb3cc09eb8d7ecf4785997d4737e403",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/original_validation_records/runtime_copy_validation.json",
    "bytes": 281,
    "sha256": "1f9e9d0463394b39e4066379d8a8fc9e43896bc0d25617622e8ddf230fcd29ba",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "production_records/cp5_exact/original_workspace_README.md",
    "bytes": 2485,
    "sha256": "ce19381d49775c45be1d51c0048808da9e31115cc2603c8aec18dcd2057dfe2f",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118.info",
    "bytes": 2379,
    "sha256": "6320acfbff69b7983d6f93173e4c70c2ec1bb914cdade3ba9d0dd5180e441b4c",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "production_records/cp5_exact/provenance/NNPDF31_nnlo_as_0118_0000.dat",
    "bytes": 1250008,
    "sha256": "dd261226e764f3eb77c92a10bd1ed73b183db8343c9b7bdba7c31db54d966817",
    "status": "READ_OK",
    "check": "PDF_GRID_ALL_NUMERIC_VALUES",
    "numeric_values": 82872
  },
  {
    "path": "production_records/cp5_exact/provenance/PythiaCP5Settings_cfi.py",
    "bytes": 988,
    "sha256": "ef2f5b26bf2046cfb6988341a034778faa63975dacbb3d70214358b229633d3b",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 28,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_1m.log",
    "bytes": 8413,
    "sha256": "b81897d18619cd1498c7d431ff6daa642fa1acb743ff89595764f625aac33cd4",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/a14_cr_off_proxy.log",
    "bytes": 9127,
    "sha256": "e7b00fc6e5476eebf87c99211dd49b6160db6e66eea6345efad0937f73d3284b",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_1m.log",
    "bytes": 8293,
    "sha256": "adbc299f4ceaba02aee166916abef18297b5011bcfd33351f3761303db19150f",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/a14_cr_on_proxy.log",
    "bytes": 9125,
    "sha256": "628f5d8664ec62fbc8bdf01229f5a3b188f1f9313e668426a35f1bccfd5e9ea9",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_1m.log",
    "bytes": 8885,
    "sha256": "3b1ecd3d8b52c60c51d40222d53e0600b1bbc9f547c5b51f19b64e83fdc7507f",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_off_proxy.log",
    "bytes": 9245,
    "sha256": "6196899a940feac776259efdc499131b4bc5c7cc05e0e58197822c806188e18e",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_1m.log",
    "bytes": 8647,
    "sha256": "cf71d0dcbef56f7c7d7ca776bbb2f7aae9b18aa3a47cf4b289642f5030fc4d9a",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/cp5_cr_on_proxy.log",
    "bytes": 8771,
    "sha256": "699e32a47a1c80753dcc92c32ad37557f9d4a8f17ff0683fcbd2ce222ab6e942",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_1m.log",
    "bytes": 8655,
    "sha256": "73b13327bc577032f00639572ff2776af75a4bb2a073b8f16e20c824b37ba917",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/monash_cr_off_proxy.log",
    "bytes": 9133,
    "sha256": "ce6e5142da527ea3787af28c9c2cf423b5751bf1a8c49eda4b5f152ba47f8f97",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_1m.log",
    "bytes": 8299,
    "sha256": "5e39f3bb4ceb71f8faab320d0735520c49fa5698402d12c4cb76dd32f5285ad0",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/monash_cr_on_proxy.log",
    "bytes": 8777,
    "sha256": "a5cdf586c092b58f8402ed3613c384f6160d1408f68db198d797954892b5aa5c",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.log",
    "bytes": 15447,
    "sha256": "fb6d258e7e72c4b408a44ad44386066edd39a152a2e5724dd33a7b835e6a8b19",
    "status": "READ_OK"
  },
  {
    "path": "production_records/monash_a14_and_historical_cp5_logs/tune_proxy_generation_master.pid",
    "bytes": 8,
    "sha256": "7dc9491bac6b66741617697aca7d5f55b787741beeb2e87c3708631d3ed6a704",
    "status": "READ_OK"
  },
  {
    "path": "production_records/sample_provenance_matrix.csv",
    "bytes": 5555,
    "sha256": "cc4d94f9be270008201fec21fc9bd1d003e5f3583f09bc3c1b990c959f1b4ada",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 12,
    "header": [
      "sample",
      "events",
      "settings_status",
      "seed_status",
      "decay_status",
      "records",
      "reproduction"
    ],
    "row_width_counts": {
      "7": 12
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "reconstructed_monash_a14_settings/a14_off_settings.cmnd",
    "bytes": 60345,
    "sha256": "c37fcf4220e11ee7c1bfdf2451715b1c624e7f6c12970ee8fd42eb185607f147",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "reconstructed_monash_a14_settings/a14_on_settings.cmnd",
    "bytes": 60344,
    "sha256": "5dc510fc9acfa20d43c629ffdca8b427d761adcce838a9d129c1dbc0e58af126",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "reconstructed_monash_a14_settings/monash_off_settings.cmnd",
    "bytes": 60338,
    "sha256": "bec0ad4c63bc30e7a9b3584d66fff71ff74bae9c9fdd00f51b7a9e54a04e5c2d",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "reconstructed_monash_a14_settings/monash_on_settings.cmnd",
    "bytes": 60337,
    "sha256": "d22c28933252beced4e8a95205246ff0e748efad2ae8183ccdf50472fb6f0bac",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "reproduced_figures/activity_class_means.pdf",
    "bytes": 15310,
    "sha256": "8e27b8938a34466eb16caee2addd5b372a56dced7c4b46dc47efe2bbfde3c6f6",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/activity_class_means.png",
    "bytes": 121096,
    "sha256": "d56eb1e4aa0757707575bc65cad1c1a8a9c98c4971cf66730b0aba2c1d02b91c",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/alice_mean_pt_comparison.pdf",
    "bytes": 21160,
    "sha256": "d5a13c70f00fffb43c0a391576feea2c0f6f207c655b9bfdf2c111bb892a93f7",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/alice_mean_pt_comparison.png",
    "bytes": 116828,
    "sha256": "624c9c49406fcd84ae532cdc9214fa0b991956ad12ca1678ecdc51784ccfb6c5",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/all_five_estimators_vs_nmpi_13TeV.pdf",
    "bytes": 116186,
    "sha256": "68078c85e809f69224418ab44934e9f47ca006c786c95a64c17a0cab33e450d5",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/all_five_estimators_vs_nmpi_13TeV.png",
    "bytes": 534873,
    "sha256": "4c53ee3ebbc835acef688df1ee26c2073d6e018d56a04592f77db5b7906f20e3",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/baseline_conditional_profiles.pdf",
    "bytes": 14858,
    "sha256": "c43ee3ad5a836202464dc75ae69443048e25c3c2fd97bdf0ea8648113d06e3da",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/baseline_conditional_profiles.png",
    "bytes": 193880,
    "sha256": "017e5f3779183e77be64094ffd6daa210781f81b51e9a74438d5e49912955881",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/baseline_conditional_widths_with_uncertainties.pdf",
    "bytes": 47184,
    "sha256": "34ffe650bec1185079e8c145b276dea84be6256d07537820fef2f5c105c18998",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/baseline_conditional_widths_with_uncertainties.png",
    "bytes": 376404,
    "sha256": "602d1725885f7ae71f7be303c67d0baeea2de96b37f3aafb1b876c438e3af6c6",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/baseline_density.pdf",
    "bytes": 60020,
    "sha256": "99c54b1b49f59563da4409d8e8b0964426b55aa30b9add875a018c097bc4d672",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/baseline_density.png",
    "bytes": 147407,
    "sha256": "011a8b6c10dafbd7cab419fd5a4f1a2e294be8e847956377a23142ba43f88a42",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.pdf",
    "bytes": 15038,
    "sha256": "d3c62e5d310348c838cd93702cfff3dac6322f7efbe45ca982702aa7c4e87bfa",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.png",
    "bytes": 87060,
    "sha256": "3dd63330cc090c7a17a1cc84df9ce6fd1b2427b9ef636117e1ff0a44272b5c94",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.pdf",
    "bytes": 15829,
    "sha256": "13a87b0f79ed491bb6aff75c5d01458989498b0a07e17b413287ba5948af3611",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.png",
    "bytes": 93221,
    "sha256": "d452c9ef7415f38a1dd6721785a66183340d192ac02ce8d0b48861bc668c00e7",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/three_estimators_three_tunes_vs_nmpi.pdf",
    "bytes": 51831,
    "sha256": "ec21d900ade619a8c43ceea7a0c072ec4d7b4496b390471988faf1a0603370a0",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/three_estimators_three_tunes_vs_nmpi.png",
    "bytes": 219509,
    "sha256": "131f0ce72f7aca118f6fd09ba387d3afd9e7642fd6bd9cea4b5abe062b6754d1",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/tunes_conditional_widths_with_uncertainties.pdf",
    "bytes": 56504,
    "sha256": "800d967865ab81627dfa3bd78fc63b6a1c5205fa00a3cc293a6f7a41f2a74e7a",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_figures/tunes_conditional_widths_with_uncertainties.png",
    "bytes": 380567,
    "sha256": "e595a5a3d51b816286176150ab104654ee67e488683e40f8708208ac6b5787f3",
    "status": "READ_OK"
  },
  {
    "path": "reproduced_results/all_conditional_profiles_with_uncertainties.csv",
    "bytes": 114745,
    "sha256": "7147b52208aea5fe16f66dea4a3f578e23d52579a22783bde31ca32da4906c3e",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 445,
    "header": [
      "sample_id",
      "kind",
      "energy",
      "cr_state",
      "nmpi",
      "events",
      "mean_nch",
      "sigma_nch",
      "cv",
      "scaled_variance",
      "sem_mean",
      "sem_sigma",
      "sem_cv",
      "sem_scaled_variance",
      "mu2",
      "mu3",
      "mu4",
      "variance_divisor",
      "comparison"
    ],
    "row_width_counts": {
      "19": 445
    },
    "blank_cells": 48,
    "nonfinite_cells": 0
  },
  {
    "path": "reproduced_results/all_matched_bins_with_uncertainties.csv",
    "bytes": 113579,
    "sha256": "4bc185cbc3a126502ecd62011c1029d95e860257871576174052b716b9c3e83a",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 148,
    "header": [
      "kind",
      "comparison",
      "nmpi",
      "events_on",
      "events_off",
      "mean_on",
      "mean_off",
      "mean_se_on",
      "mean_se_off",
      "mean_ratio",
      "mean_ratio_se",
      "mean_ratio_ci95_low",
      "mean_ratio_ci95_high",
      "mean_difference_z",
      "sigma_on",
      "sigma_off",
      "sigma_se_on",
      "sigma_se_off",
      "sigma_ratio",
      "sigma_ratio_se",
      "sigma_ratio_ci95_low",
      "sigma_ratio_ci95_high",
      "sigma_difference_z",
      "cv_on",
      "cv_off",
      "cv_se_on",
      "cv_se_off",
      "cv_ratio",
      "cv_ratio_se",
      "cv_ratio_ci95_low",
      "cv_ratio_ci95_high",
      "cv_difference_z",
      "scaled_variance_on",
      "scaled_variance_off",
      "scaled_variance_se_on",
      "scaled_variance_se_off",
      "scaled_variance_ratio",
      "scaled_variance_ratio_se",
      "scaled_variance_ratio_ci95_low",
      "scaled_variance_ratio_ci95_high",
      "scaled_variance_difference_z",
      "full_central_ordering",
      "marginal_95_ordering",
      "bonferroni_family_z_threshold",
      "simultaneous_approx95_ordering"
    ],
    "row_width_counts": {
      "45": 148
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "reproduced_results/matched_bin_summary.csv",
    "bytes": 1128,
    "sha256": "fd9a2f376672b9009b3f47ec5e0dbcd6e3f2296af9df32d2d4a435dcffd2baa0",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "kind",
      "comparison",
      "matched_bins",
      "nmpi_min",
      "nmpi_max",
      "central_ordering_bins",
      "marginal95_ordering_bins",
      "simultaneous_approx95_ordering_bins",
      "weighted_mean_ratio",
      "weighted_sigma_ratio",
      "weighted_cv_ratio",
      "weighted_scaled_variance_ratio",
      "minimum_sigma_reduction_z",
      "minimum_cv_increase_z"
    ],
    "row_width_counts": {
      "14": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "reproduced_results/validation.json",
    "bytes": 3926,
    "sha256": "c0f97c2574ab6e6066a891772c8cddf2ff8a6e685fed0b625de7efdeb480b942",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "reproduction_data/conditional_joint_counts.csv",
    "bytes": 1152326,
    "sha256": "7555864c963b59f46e0ef6902d46bc555b28cf32dfc67013dd303a9b9252f39f",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 25328,
    "header": [
      "sample_id",
      "kind",
      "energy",
      "cr_state",
      "nmpi",
      "nch",
      "events"
    ],
    "row_width_counts": {
      "7": 25328
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "reproduction_data/estimator_sufficient_statistics.csv",
    "bytes": 3924,
    "sha256": "f9aef9f3fbe0b313f505f7f47fb5aa874007f515c9b5b14eb4b2ad9dd13ab750",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 28,
    "header": [
      "kind",
      "events",
      "sum_x",
      "sum_y",
      "sum_x2",
      "sum_y2",
      "sum_xy",
      "pearson_recomputed",
      "proxy",
      "cr_state",
      "tune",
      "cr",
      "estimator"
    ],
    "row_width_counts": {
      "13": 28
    },
    "blank_cells": 66,
    "nonfinite_cells": 0
  },
  {
    "path": "reproduction_data/source_inputs.json",
    "bytes": 11768,
    "sha256": "d6871fd70464407ec2834a4ffebf26eaead8ad51dfa056e94c7243c98af67af8",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "requirements.txt",
    "bytes": 46,
    "sha256": "cc76b38ce9666a0700b0b616ad4924a43e4066caaf7bfe74ff1e0da512b4858b",
    "status": "READ_OK",
    "check": "TEXT_READ"
  },
  {
    "path": "source_data_manifest.json",
    "bytes": 14517,
    "sha256": "0e1cd09e5b48f5c93415dc0ad336900475026c8a1320873830c31672099a437e",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "submission_tools/build_joint_counts_from_events.py",
    "bytes": 2756,
    "sha256": "83e8018aa85c20c8f4dd3de1436afa75fde3d2f2012fd7d8e068a35635589be0",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 40,
    "functions": [
      "digest",
      "main",
      "accumulate"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "submission_tools/recheck_baseline_particles.py",
    "bytes": 3252,
    "sha256": "056ac4315ea5a2209296f4cb770150ef1623f307b647ccbe5bd6fc6ce47a2e6e",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 38,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "submission_tools/render_estimator_figures_from_tables.py",
    "bytes": 4833,
    "sha256": "902bcf5a1491582b53bf299edef34ecfb6e4af9dc9f3c71d1c018ffcc147bdb3",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 74,
    "functions": [],
    "absolute_path_lines": [
      8
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "submission_tools/render_inclusive_figures_from_tables.py",
    "bytes": 1444,
    "sha256": "994c294274785fc14d953c72b1c3cad48861d601db97f1c1effba2ebd96eb2de",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 23,
    "functions": [],
    "absolute_path_lines": [
      4
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "submission_tools/render_remaining_figures.py",
    "bytes": 4895,
    "sha256": "50f4d3876b2493d14cae01a40452bbdf84fd84105b3c039af6a7537b71299401",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 62,
    "functions": [
      "save"
    ],
    "absolute_path_lines": [
      6
    ],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "submission_tools/reproduce_conditional_results.py",
    "bytes": 5110,
    "sha256": "21fea69ed7c97358ac0bd1da706b06d6cc9926c931a6788f638e3b9d912623bb",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 52,
    "functions": [
      "profiles_from_counts",
      "match_profiles",
      "main"
    ],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "submission_tools/validate_bootstrap.py",
    "bytes": 2587,
    "sha256": "48ee412ed324ad5c9fcbe253e5fbdc4e6fadabad585b97e9706c4084aeed0d83",
    "status": "READ_OK",
    "check": "AST_PARSE_AND_COMPILE",
    "lines": 16,
    "functions": [],
    "absolute_path_lines": [],
    "exec_lines": [],
    "runtime": "NOT_EXECUTED_BY_STATIC_CHECK"
  },
  {
    "path": "supporting_source_manifest.json",
    "bytes": 2186,
    "sha256": "9c8e8af593359c476727f94a72c6e707720285619ec240daeafaf9d8e21d8198",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "supporting_tables/03_event_activity_proxy/proxy_class_summary.csv",
    "bytes": 15309,
    "sha256": "45c1e8bc93a6696a2f24cce5e3f5fe6e9beadc9c1cf861ae1a46f7ad13ffaaef",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 90,
    "header": [
      "energy",
      "cr_state",
      "proxy",
      "class",
      "proxy_low_edge",
      "proxy_high_edge",
      "events",
      "mean_proxy",
      "mean_nmpi",
      "std_nmpi",
      "sem_nmpi",
      "mean_mid_nch",
      "std_mid_nch"
    ],
    "row_width_counts": {
      "13": 90
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/03_event_activity_proxy/proxy_definitions.json",
    "bytes": 434,
    "sha256": "cc540bba0c2363d3e7f8e25ac584ae046bca54d8ce42469630c69b40c35ace9a",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "supporting_tables/03_event_activity_proxy/proxy_summary.csv",
    "bytes": 3914,
    "sha256": "bba0c1d245e51d7ec16d5556fe67dcba7c23a4ea28d85a3286e28217265925c7",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 30,
    "header": [
      "energy",
      "cr_state",
      "proxy",
      "events",
      "mean_proxy",
      "std_proxy",
      "mean_nmpi",
      "std_nmpi",
      "pearson_proxy_nmpi"
    ],
    "row_width_counts": {
      "9": 30
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_hepdata_table7_official.csv",
    "bytes": 7294,
    "sha256": "7fcf0c5b6ff401b80277bf00dce06a52ae36a0a2aa159967f818420c3635a23f",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 90,
    "header": [
      "#: table_doi: 10.17182/hepdata.91996.v2/t7"
    ],
    "row_width_counts": {
      "0": 1,
      "1": 8,
      "4": 3,
      "10": 78
    },
    "blank_cells": 6,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_like_conditional_profiles.csv",
    "bytes": 13052,
    "sha256": "ff5f8e32e8bb8e33725e848532a58a98cfc4c6054996051f5a780c494588aa77",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 167,
    "header": [
      "energy",
      "cr_state",
      "multiplicity_definition",
      "nmpi",
      "events",
      "mean_nch_alice_like",
      "sigma_nch_alice_like"
    ],
    "row_width_counts": {
      "7": 167
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_like_mean_pt_vs_nch.csv",
    "bytes": 61755,
    "sha256": "d80250e0f29979981c890feeff9b789b70a6b839d6ea1cca0bae1c1348b7be94",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 573,
    "header": [
      "energy",
      "cr_state",
      "multiplicity_definition",
      "n_ch",
      "dnch_deta",
      "events",
      "mean_pt_event_avg",
      "std_event_mean_pt",
      "sem_event_mean_pt"
    ],
    "row_width_counts": {
      "9": 573
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_like_model_minus_alice_mean_pt.csv",
    "bytes": 23654,
    "sha256": "695e62ede5bd8094a94f9c7130081556635728dce424d2eca058a387bcd9cd60",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 77,
    "header": [
      "dnch_deta_ref",
      "n_ch_equivalent_ref",
      "alice_mean_pt_GeV",
      "alice_total_error_GeV",
      "alice_source",
      "alice_marker_note",
      "alice_source_status",
      "CR_ON_model_mean_pt_GeV",
      "CR_ON_minus_ALICE_GeV",
      "CR_OFF_model_mean_pt_GeV",
      "CR_OFF_minus_ALICE_GeV"
    ],
    "row_width_counts": {
      "11": 77
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_like_summary.csv",
    "bytes": 2605,
    "sha256": "46efbc2801a48f6927c505dded3a542fefbe8c805b44ba48e06e22bc7f11199c",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 6,
    "header": [
      "energy",
      "cr_state",
      "multiplicity_definition",
      "nch_eta_abs_max",
      "nch_pt_min_GeV",
      "nch_pt_max_GeV",
      "event_class",
      "generated_events",
      "inel_gt0_like_events",
      "events_inel_nmpi_gt_2",
      "mean_nmpi_inel_nmpi_gt_2",
      "mean_nch_alice_like_inel",
      "mean_nch_alice_like_inel_nmpi_gt_2",
      "median_nch_alice_like_inel_nmpi_gt_2",
      "max_nch_alice_like",
      "mean_event_mean_pt_inel",
      "pearson",
      "spearman",
      "slope",
      "ridge_width",
      "slope_sem",
      "pearson_sem",
      "spearman_sem",
      "ridge_width_sem"
    ],
    "row_width_counts": {
      "24": 6
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_like_summary_table.tex",
    "bytes": 696,
    "sha256": "5f0d07c846a7ab8a0b46d5268f104c27fbd233b2c1d67d6450da3b53cd6bebbd",
    "status": "READ_OK"
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/alice_reference_mean_pt_vs_nch.csv",
    "bytes": 24827,
    "sha256": "73fdb0f3b53f41b8fe70fa15bd80db3d71a651e9ed3c2bfe4e1bab499b60a268",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 77,
    "header": [
      "experiment",
      "sqrt_s_TeV",
      "phase_space",
      "n_ch",
      "dnch_deta",
      "dnch_deta_low",
      "dnch_deta_high",
      "mean_pt_GeV",
      "total_error_GeV",
      "stat_error_GeV",
      "sys_total_error_GeV",
      "marker_note",
      "source",
      "source_status"
    ],
    "row_width_counts": {
      "14": 77
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/analysis_summary.json",
    "bytes": 7898,
    "sha256": "3cd494a5b82148bc7512215de41cc3106368373a39b84fc51485a54920b76a07",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "supporting_tables/06_alice_like_eta08_comparison/inspire_1735345_metadata.json",
    "bytes": 433500,
    "sha256": "cb792d39125fb600a9ca1359fb7a96d60bf43b32b21ebae3ec62a6f20e35bd9d",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/S1_source_reproduction_validation.json",
    "bytes": 307,
    "sha256": "2e5dfad5d7ae3ef6ba4aaf8cd5ef42d246a1ffb775e10385b7ccc9fbd33ff880",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/activity_tables_validation.json",
    "bytes": 268,
    "sha256": "d0f6cc0b5daf6b18b6cdf21d35a70de2b3e67b4541d17e5e40f3c29b82fa2afe",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/alice_and_sensitivity_validation.json",
    "bytes": 585,
    "sha256": "c83fffae8700cd8ae29eceebafdef5e2fe360c55524eb268e62746ed51e67159",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "validation/archive_reproduction_validation.json",
    "bytes": 1483,
    "sha256": "f655d67ad1eb1c38624a945e30c735dd6ee267428281566e18466d3534b47c31",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/baseline_metadata_validation.json",
    "bytes": 1982,
    "sha256": "a600a3bbe7ece26fc8388b86bad1caf01924af48092485e1419d99f45eb354a2",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "validation/baseline_particle_validation.json",
    "bytes": 1453,
    "sha256": "adfcb9824c5e8193c2525ca101c9bfb54674d2001a089d3595f63d080d96b2c7",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "validation/bootstrap_matched_bins.csv",
    "bytes": 14561,
    "sha256": "68759100c194a10931f41351ff2014130b9bcccf6f818a51b710c78a95ae328e",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 148,
    "header": [
      "kind",
      "comparison",
      "nmpi",
      "sigma_ratio_ci95_low",
      "sigma_ratio_ci95_high",
      "cv_ratio_ci95_low",
      "cv_ratio_ci95_high",
      "marginal_percentile_ordering"
    ],
    "row_width_counts": {
      "8": 148
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "validation/bootstrap_standard_errors.csv",
    "bytes": 55883,
    "sha256": "5557110f7bbb970a86eb818c1f9e618752ece43774e540f88274e79b3cf67901",
    "status": "READ_OK",
    "check": "CSV_FULL_PARSE",
    "rows": 296,
    "header": [
      "sample_id",
      "nmpi",
      "events",
      "bootstrap_replicates",
      "mean_bootstrap_se",
      "mean_bootstrap_over_delta_se",
      "sigma_bootstrap_se",
      "sigma_bootstrap_over_delta_se",
      "cv_bootstrap_se",
      "cv_bootstrap_over_delta_se",
      "scaled_variance_bootstrap_se",
      "scaled_variance_bootstrap_over_delta_se"
    ],
    "row_width_counts": {
      "12": 296
    },
    "blank_cells": 0,
    "nonfinite_cells": 0
  },
  {
    "path": "validation/bootstrap_validation.json",
    "bytes": 446,
    "sha256": "dc5ef33e5a4de7d239e6fed73aef70d88119b04574b8210fd095c161a3da77da",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/cp5_smoke_production_comparison.json",
    "bytes": 236,
    "sha256": "b09cb3df80ab9ac40e6e6ffdcf2a2072d1c4b0bf6a79e887b91d17ac474ce1fb",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "validation/generator_validation.json",
    "bytes": 924,
    "sha256": "7bc2d8ef54af57cdcb1e9b0e1556bbb4cef789dfe5f40864c6614457d7c79983",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "validation/production_record_validation.json",
    "bytes": 9102,
    "sha256": "d69be9fb1939083372c13d3933266635fdfe59f1e7f1d2c355e0556390f261be",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/reanalysis_comparison.json",
    "bytes": 2421,
    "sha256": "6dadb17a7f7e2c1368b4bdd91f52db73cf922e7c535d1900e3c60ae7c41eafe1",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "dict"
  },
  {
    "path": "validation/reconstructed_setting_smoke_comparison.json",
    "bytes": 567,
    "sha256": "c40bb3f030c5fc21f293bae95dbeda337790ac8549385669e148832021bf6766",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  },
  {
    "path": "validation/supporting_results_validation.json",
    "bytes": 931,
    "sha256": "ada0650cf00de3ef7dba8db494de3034e5ab8fbab0e995401ea37f4b157f5e9a",
    "status": "READ_OK",
    "check": "JSON_PARSE",
    "root_type": "list"
  }
]


==> anc/S2/validation/archive_reproduction_validation.json <==
{
  "status": "PASS",
  "commands": [
    {
      "command": "RUN_ANALYSIS.sh",
      "returncode": 0
    }
  ],
  "reproduced_conditional_tables_equal": true,
  "figure_outputs": [
    "reproduced_figures/activity_class_means.pdf",
    "reproduced_figures/activity_class_means.png",
    "reproduced_figures/alice_mean_pt_comparison.pdf",
    "reproduced_figures/alice_mean_pt_comparison.png",
    "reproduced_figures/all_five_estimators_vs_nmpi_13TeV.pdf",
    "reproduced_figures/all_five_estimators_vs_nmpi_13TeV.png",
    "reproduced_figures/baseline_conditional_profiles.pdf",
    "reproduced_figures/baseline_conditional_profiles.png",
    "reproduced_figures/baseline_conditional_widths_with_uncertainties.pdf",
    "reproduced_figures/baseline_conditional_widths_with_uncertainties.png",
    "reproduced_figures/baseline_density.pdf",
    "reproduced_figures/baseline_density.png",
    "reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.pdf",
    "reproduced_figures/inclusive_Nch_CR_ON_OFF_1x3.png",
    "reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.pdf",
    "reproduced_figures/inclusive_mean_pT_CR_ON_OFF_1x3.png",
    "reproduced_figures/three_estimators_three_tunes_vs_nmpi.pdf",
    "reproduced_figures/three_estimators_three_tunes_vs_nmpi.png",
    "reproduced_figures/tunes_conditional_widths_with_uncertainties.pdf",
    "reproduced_figures/tunes_conditional_widths_with_uncertainties.png"
  ],
  "archive_has_no_raw_event_dependency_for_these_commands": true
}


==> anc/S2/validation/baseline_metadata_validation.json <==
[
  {
    "sample": "baseline_13TeV_CR_OFF",
    "metadata_shape": [
      5000000,
      4
    ],
    "dtype": "int32",
    "all_metadata_numeric_fields_finite": true,
    "nmpi_integer_nonnegative": true,
    "nch_integer_nonnegative": true,
    "cache_alignment_rows": 5000000,
    "all_positive_nch_events_pass_inel": true
  },
  {
    "sample": "baseline_13TeV_CR_ON",
    "metadata_shape": [
      5000000,
      4
    ],
    "dtype": "int32",
    "all_metadata_numeric_fields_finite": true,
    "nmpi_integer_nonnegative": true,
    "nch_integer_nonnegative": true,
    "cache_alignment_rows": 5000000,
    "all_positive_nch_events_pass_inel": true
  },
  {
    "sample": "baseline_2.76TeV_CR_OFF",
    "metadata_shape": [
      5000000,
      4
    ],
    "dtype": "int32",
    "all_metadata_numeric_fields_finite": true,
    "nmpi_integer_nonnegative": true,
    "nch_integer_nonnegative": true,
    "cache_alignment_rows": 5000000,
    "all_positive_nch_events_pass_inel": true
  },
  {
    "sample": "baseline_2.76TeV_CR_ON",
    "metadata_shape": [
      5000000,
      4
    ],
    "dtype": "int32",
    "all_metadata_numeric_fields_finite": true,
    "nmpi_integer_nonnegative": true,
    "nch_integer_nonnegative": true,
    "cache_alignment_rows": 5000000,
    "all_positive_nch_events_pass_inel": true
  },
  {
    "sample": "baseline_7TeV_CR_OFF",
    "metadata_shape": [
      5000000,
      4
    ],
    "dtype": "int32",
    "all_metadata_numeric_fields_finite": true,
    "nmpi_integer_nonnegative": true,
    "nch_integer_nonnegative": true,
    "cache_alignment_rows": 5000000,
    "all_positive_nch_events_pass_inel": true
  },
  {
    "sample": "baseline_7TeV_CR_ON",
    "metadata_shape": [
      5000000,
      4
    ],
    "dtype": "int32",
    "all_metadata_numeric_fields_finite": true,
    "nmpi_integer_nonnegative": true,
    "nch_integer_nonnegative": true,
    "cache_alignment_rows": 5000000,
    "all_positive_nch_events_pass_inel": true
  }
]


==> anc/S2/validation/baseline_particle_validation.json <==
[
  {
    "sample": "2.76TeV_CR_ON",
    "chunks": 416,
    "particle_rows": 415758326,
    "metadata_rows": 5000000,
    "nch_mismatches": 0,
    "inel_mismatches": 0,
    "sumpt_max_abs_difference": 0.0,
    "nonfinite_eta_or_pt_rows": 0
  },
  {
    "sample": "2.76TeV_CR_OFF",
    "chunks": 483,
    "particle_rows": 482810414,
    "metadata_rows": 5000000,
    "nch_mismatches": 0,
    "inel_mismatches": 0,
    "sumpt_max_abs_difference": 0.0,
    "nonfinite_eta_or_pt_rows": 0
  },
  {
    "sample": "7TeV_CR_ON",
    "chunks": 568,
    "particle_rows": 567100150,
    "metadata_rows": 5000000,
    "nch_mismatches": 0,
    "inel_mismatches": 0,
    "sumpt_max_abs_difference": 0.0,
    "nonfinite_eta_or_pt_rows": 0
  },
  {
    "sample": "7TeV_CR_OFF",
    "chunks": 697,
    "particle_rows": 696396494,
    "metadata_rows": 5000000,
    "nch_mismatches": 0,
    "inel_mismatches": 0,
    "sumpt_max_abs_difference": 0.0,
    "nonfinite_eta_or_pt_rows": 0
  },
  {
    "sample": "13TeV_CR_ON",
    "chunks": 697,
    "particle_rows": 696423276,
    "metadata_rows": 5000000,
    "nch_mismatches": 0,
    "inel_mismatches": 0,
    "sumpt_max_abs_difference": 0.0,
    "nonfinite_eta_or_pt_rows": 0
  },
  {
    "sample": "13TeV_CR_OFF",
    "chunks": 890,
    "particle_rows": 889583451,
    "metadata_rows": 5000000,
    "nch_mismatches": 0,
    "inel_mismatches": 0,
    "sumpt_max_abs_difference": 0.0,
    "nonfinite_eta_or_pt_rows": 0
  }
]

==> anc/S2/validation/bootstrap_matched_bins.csv <==
kind,comparison,nmpi,sigma_ratio_ci95_low,sigma_ratio_ci95_high,cv_ratio_ci95_low,cv_ratio_ci95_high,marginal_percentile_ordering
baseline,13 TeV,3,0.9379004166326049,0.9468100951510676,1.1089833963180467,1.1182970443798093,True
baseline,13 TeV,4,0.9192913287871155,0.9294639276824334,1.1479255341945809,1.1598443074964842,True
baseline,13 TeV,5,0.885613488992943,0.9107608891837845,1.156871584290286,1.1884337714977047,True
baseline,13 TeV,6,0.8939629612402743,0.9050110595606929,1.2142296914788697,1.2283867848876804,True
baseline,13 TeV,7,0.8796864969559433,0.891788562735336,1.2345667892400867,1.249999769604874,True
baseline,13 TeV,8,0.8721819803721027,0.8848814283980567,1.2598425074276658,1.2769114137845936,True
baseline,13 TeV,9,0.8631021238963524,0.8757553736642688,1.2714302590368542,1.2887032830827487,True
baseline,13 TeV,10,0.8557705132838583,0.8692894872718506,1.2905360763109008,1.3096935497495212,True
baseline,13 TeV,11,0.8480180059069863,0.8620703766482097,1.3061273498819097,1.3262880646564013,True
baseline,13 TeV,12,0.8399407449741615,0.8545501082596727,1.3168796406223848,1.3388889896628884,True
baseline,13 TeV,13,0.8413635435041626,0.8565458213102386,1.337230519184501,1.359565011753355,True
baseline,13 TeV,14,0.8309329962889326,0.8474186246496228,1.343444323379719,1.3690902601985162,True
baseline,13 TeV,15,0.8283393099316071,0.8479047884749688,1.3556049543277586,1.3863644424827708,True
baseline,13 TeV,16,0.8121760136371561,0.8330932506784318,1.3502079468469963,1.3833625795288094,True
baseline,13 TeV,17,0.8099276218032999,0.8338856669613923,1.3609284020813255,1.3994210986481708,True
baseline,13 TeV,18,0.7964638019229444,0.8228120785711475,1.3582243927028743,1.401583705436108,True
baseline,13 TeV,19,0.7992640309261545,0.831170074683719,1.3749046283042186,1.428577047107333,True
baseline,13 TeV,20,0.780898297328855,0.8189403053513272,1.3701166891012102,1.4347953223522802,True
baseline,13 TeV,21,0.7796110321782933,0.8246360810853651,1.38358664974107,1.4601874924905227,True
baseline,13 TeV,22,0.7561378898221637,0.8124877121031641,1.3530079793302143,1.4510117259727755,True
baseline,13 TeV,23,0.7644318135311285,0.8360602567541799,1.375029336275328,1.5003860436663214,True
baseline,13 TeV,24,0.7418666805643802,0.8409614470710126,1.3498111053233528,1.5229555482613293,True
baseline,13 TeV,25,0.6911942944589539,0.8148073340184346,1.2526005677363086,1.4670907629548777,True
baseline,2.76 TeV,3,0.9309255208323833,0.9396312358227503,1.0899998740903203,1.099138094734,True
baseline,2.76 TeV,4,0.9068366512360974,0.9161194186146602,1.1215783830378363,1.1322086234122692,True
baseline,2.76 TeV,5,0.8959733886528946,0.9058480626435429,1.1603354133351758,1.1721972477799982,True
baseline,2.76 TeV,6,0.8796178444919747,0.8902681174886885,1.1849266322368082,1.1980964422675795,True
baseline,2.76 TeV,7,0.8685135889193812,0.8797194666540229,1.2106722434537849,1.2252953254864947,True
baseline,2.76 TeV,8,0.8585279016750522,0.870359307733657,1.2317126597826034,1.248214497178163,True
baseline,2.76 TeV,9,0.8451535587007426,0.8608254561746845,1.2470211054085663,1.2699031561900131,True
baseline,2.76 TeV,10,0.8416818457444196,0.8580730505173756,1.268603132478005,1.2928469572323968,True
baseline,2.76 TeV,11,0.8268818406265529,0.8460896049329717,1.2780704943502479,1.3067936236431765,True
baseline,2.76 TeV,12,0.8249872726525412,0.848667311122708,1.2903102411881402,1.3260892494429335,True
baseline,2.76 TeV,13,0.818658106363542,0.8479084154724689,1.2972626173569644,1.3420543327004189,True
baseline,2.76 TeV,14,0.7940334423951748,0.8323301369736282,1.2799762782024902,1.3389360068749596,True
baseline,2.76 TeV,15,0.7859285950667866,0.8382858833656418,1.2867723574673668,1.3655239855091927,True
baseline,2.76 TeV,16,0.7584631507980434,0.8241352034026039,1.2704507935139673,1.3745439963131372,True
baseline,2.76 TeV,17,0.7629674962145334,0.8516220100976535,1.2895023204591882,1.434214778403462,True
baseline,2.76 TeV,18,0.6904166109412451,0.8275186557488518,1.189552394174253,1.4117399001668725,True
baseline,7 TeV,3,0.9318207725896531,0.9408910772460624,1.0998627361765523,1.1094354849180634,True
baseline,7 TeV,4,0.9134855222848097,0.9232029073657773,1.1365937276405549,1.1478218351690044,True
baseline,7 TeV,5,0.8981980224823496,0.908461729976404,1.1749432048169917,1.187037286815681,True
baseline,7 TeV,6,0.8853223151271817,0.8963332862870036,1.200392067476956,1.2140311146924532,True
baseline,7 TeV,7,0.8729714807010317,0.886318627122515,1.2241862570792765,1.242228508179489,True
baseline,7 TeV,8,0.8724863906808067,0.8845371354159569,1.2579814948006804,1.2738784923039541,True
baseline,7 TeV,9,0.8604641028747012,0.8727859709632906,1.2710571174843142,1.288638071355629,True
baseline,7 TeV,10,0.8536281742888914,0.8669801799150784,1.289443058325149,1.3085470127614334,True
baseline,7 TeV,11,0.8417626300658055,0.8575284468706706,1.295946922974527,1.3182137957208757,True
baseline,7 TeV,12,0.8356202545520073,0.8514556698201797,1.3131119982884647,1.3369573621739343,True
baseline,7 TeV,13,0.8316789619087847,0.8497707903776721,1.3241777474873762,1.3506306883019021,True
baseline,7 TeV,14,0.805835386743871,0.8264491459809991,1.3127182281743395,1.3452525415023753,True
baseline,7 TeV,15,0.8160084713259107,0.8402076479955067,1.3407193758887115,1.3796175773943118,True
baseline,7 TeV,16,0.79849877178667,0.8279592362787493,1.34005821457598,1.387651303736793,True
baseline,7 TeV,17,0.7795009627559131,0.8144912963760743,1.3219746485912522,1.3779939852298009,True
baseline,7 TeV,18,0.7789235986921632,0.8234596306428318,1.3380376892545314,1.4119087227782203,True
baseline,7 TeV,19,0.7842790576267837,0.8410910663840434,1.3634155440007254,1.4587254090159323,True
baseline,7 TeV,20,0.7508009343158581,0.8221616320181052,1.3104059547442082,1.4352800362442968,True
baseline,7 TeV,21,0.7259141219666873,0.8261039823085872,1.306892412445959,1.4808078675013692,True
baseline,7 TeV,22,0.7199059209181321,0.8565561572601822,1.2804000203058523,1.5162374670946739,True
tune,ATLAS A14,3,0.9315872781382709,0.9441397070022446,1.1063509755738052,1.1204735263310868,True
tune,ATLAS A14,4,0.9144305066868458,0.9241430261218619,1.1442789887586446,1.1553571487048304,True
tune,ATLAS A14,5,0.8934477366965146,0.9099922380493526,1.171107115185689,1.1915842661601572,True
tune,ATLAS A14,6,0.8902489700797003,0.9019430400233506,1.2203461940981026,1.2349874615830427,True
tune,ATLAS A14,7,0.8803187052791324,0.8919834473562152,1.2458435770936083,1.2615686286780399,True
tune,ATLAS A14,8,0.8642212173965109,0.8779667213366389,1.2604626074214096,1.2798106250192132,True
tune,ATLAS A14,9,0.8572861722172292,0.8788260225655065,1.2817541056752824,1.3128868142156227,True
tune,ATLAS A14,10,0.8560180704402098,0.8731139129311337,1.3065795895307586,1.3313410416123315,True
tune,ATLAS A14,11,0.8624396992999462,0.8766387248496711,1.3437043975640668,1.364833098404378,True
tune,ATLAS A14,12,0.8551902912854981,0.8698069747469866,1.3510199394063895,1.37335828728126,True
tune,ATLAS A14,13,0.8464961698712082,0.8621339892651763,1.3625962288817983,1.386804243009926,True
tune,ATLAS A14,14,0.8452506650394398,0.8622895449315015,1.3802109505986246,1.405782913960037,True
tune,ATLAS A14,15,0.8203024660024644,0.8397046293824993,1.3593259704809677,1.3902737919226795,True
tune,ATLAS A14,16,0.8190902757444174,0.8407617438298403,1.3774873863793822,1.4124231746388987,True
tune,ATLAS A14,17,0.8168685675536385,0.8375233229720467,1.386089156930665,1.4193248738078483,True
tune,ATLAS A14,18,0.8192884510009446,0.8429137191490749,1.4127457793615548,1.4518996729691636,True
tune,ATLAS A14,19,0.7986951563717597,0.8246748054528859,1.3857487265074213,1.42956132655289,True
tune,ATLAS A14,20,0.8071968076776168,0.8389574839364751,1.4202533366041186,1.4752040832141537,True
tune,ATLAS A14,21,0.8188053552752762,0.8578441869694492,1.4632747354546156,1.5309460743756067,True
tune,ATLAS A14,22,0.7747737548368219,0.820066686033014,1.4005069853779228,1.4808476464576634,True
tune,ATLAS A14,23,0.7830504485730994,0.8415274621688953,1.4162985283823557,1.5190268532843,True
tune,ATLAS A14,24,0.7630376279761463,0.8285876550932598,1.414084310639839,1.5317397902921481,True
tune,ATLAS A14,25,0.7879157489908653,0.8796475729936628,1.438286102411434,1.6034334623101476,True
tune,ATLAS A14,26,0.6725993420324009,0.7763558519611089,1.2861475931382278,1.4773748125094868,True
tune,CMS CP5,3,0.8875833200118516,0.8983505250095714,1.0772675571831383,1.0889484206413729,True
tune,CMS CP5,4,0.8629862110186098,0.8737527652982205,1.1121069713622618,1.1247230871287297,True
tune,CMS CP5,5,0.8414768883016362,0.8533550185493048,1.1454844118571912,1.1598527532766587,True
tune,CMS CP5,6,0.8266001569687806,0.8390756408687691,1.183879911249954,1.1999957599973352,True
tune,CMS CP5,7,0.8118412137946043,0.8245931851392395,1.2062362183935424,1.2237285913414016,True
tune,CMS CP5,8,0.8000823930431609,0.8133053556047314,1.2289824007926273,1.247588750227894,True
tune,CMS CP5,9,0.7926506661474403,0.8072919506956866,1.2500781638244676,1.2709926216302558,True
tune,CMS CP5,10,0.7776887415654595,0.7934622755673172,1.2607679945805481,1.284487406639174,True
tune,CMS CP5,11,0.7734785880186559,0.7883162570827226,1.2793123292086594,1.301747589276644,True
tune,CMS CP5,12,0.7681166044970924,0.782751462170853,1.297145267547687,1.3201290361577225,True
tune,CMS CP5,13,0.7367064567773877,0.7812969410673468,1.2653670401336403,1.3389757365370178,True
tune,CMS CP5,14,0.7592553352520098,0.7766244916113694,1.3214706671671592,1.3503007166499872,True
tune,CMS CP5,15,0.7545655518809552,0.7705928219593591,1.3327140082866455,1.3589390154653953,True
tune,CMS CP5,16,0.75555553457336,0.7719013508908201,1.3483642719402429,1.3751858099406855,True
tune,CMS CP5,17,0.7517267967133857,0.7680349769547141,1.3552750623638505,1.383211378219067,True
tune,CMS CP5,18,0.7397108713815587,0.7596325641927744,1.346574650677311,1.3813854938571308,True
tune,CMS CP5,19,0.7406138471127862,0.7595623631616847,1.360537017015546,1.3941675307936794,True
tune,CMS CP5,20,0.7339452257425865,0.7512452496836717,1.360102053044783,1.3902853049147663,True
tune,CMS CP5,21,0.7354853915221221,0.7536580422086385,1.375870439550309,1.4083005896275016,True
tune,CMS CP5,22,0.7217593729826104,0.7401315456618377,1.3678059896871548,1.4013515267391867,True
tune,CMS CP5,23,0.7157557134365559,0.7335592894650563,1.3638282464403089,1.395414527531084,True
tune,CMS CP5,24,0.7298602040540478,0.7490408324987716,1.3943596959446785,1.428313071104748,True
tune,CMS CP5,25,0.7222658158098642,0.741428278390472,1.3919932117556049,1.427786698821289,True
tune,CMS CP5,26,0.7116857904216733,0.7316241949225996,1.3810083351640474,1.4180551066205291,True
tune,CMS CP5,27,0.7029507548797522,0.7227521770084614,1.370828891265612,1.4081884974956087,True
tune,CMS CP5,28,0.698829208796535,0.7205174590527225,1.3748621834141561,1.4166835370050364,True
tune,CMS CP5,29,0.7045466627192668,0.7268032439261842,1.3928715906170785,1.4361379741389668,True
tune,CMS CP5,30,0.6951901968519448,0.719259594603935,1.3792204471890293,1.426196339436371,True
tune,CMS CP5,31,0.6878897952045655,0.7135039693138234,1.374322783642133,1.4236859855471584,True
tune,CMS CP5,32,0.6955333753424043,0.7220585511594548,1.3947812275169826,1.446753366702256,True
tune,CMS CP5,33,0.6856400229944918,0.7148683578748779,1.390496054082019,1.448656960466036,True
tune,CMS CP5,34,0.6906909663286995,0.7239528515154868,1.4090942427872981,1.474503642641454,True
tune,CMS CP5,35,0.6797891599599217,0.7141734763797484,1.3904837501459593,1.458435433177017,True
tune,CMS CP5,36,0.6808608640264542,0.7211557391071269,1.4061006855415243,1.4854260606094514,True
tune,CMS CP5,37,0.6602135228625037,0.7034175606154418,1.3702186239583134,1.4572710583203772,True
tune,CMS CP5,38,0.6724092315751379,0.7226846945247738,1.4000705245780638,1.5011913781746424,True
tune,CMS CP5,39,0.6469644786323139,0.7017333700697566,1.3605077410465658,1.4711478027560254,True
tune,CMS CP5,40,0.6331426125802979,0.6940951576664637,1.318252509978637,1.4429924289724223,True
tune,CMS CP5,41,0.6204255931793196,0.6895361372106089,1.2832871861192832,1.4239943287718742,True
tune,CMS CP5,42,0.615866845167644,0.6946520107873144,1.3096349049073122,1.4693059622004816,True
tune,CMS CP5,43,0.6471453393583162,0.7575925111148333,1.3897206214067694,1.6116984418743028,True
tune,CMS CP5,44,0.5983204478351342,0.7167807742409911,1.2876227453848983,1.5304620708835075,True
tune,Monash,3,0.9046910976530853,0.9458023663314753,1.0690507746634912,1.1160277855021634,True
tune,Monash,4,0.9094776139146679,0.928681249204537,1.1314782719823626,1.1545765928722955,True
tune,Monash,5,0.9025616342965347,0.9141201572128244,1.174191892417333,1.1877390162359789,True
tune,Monash,6,0.8938924898223145,0.9051407387183169,1.2102018427660566,1.2242152339229522,True
tune,Monash,7,0.8879839690335175,0.9001392770934834,1.2385044273180104,1.2543815728335348,True
tune,Monash,8,0.8729226001540128,0.8851536038024844,1.2492749848851914,1.2659570569775738,True
tune,Monash,9,0.8646651516945207,0.8775989950445031,1.2713935918649517,1.2890484058977305,True
tune,Monash,10,0.8656765570543812,0.8792134378948295,1.2934411351673043,1.312140223316455,True
tune,Monash,11,0.8580961220000854,0.8729823047537079,1.3056853766893577,1.3268836956960417,True
tune,Monash,12,0.8524639270838972,0.8678016419036412,1.3290943654843725,1.351170214710491,True
tune,Monash,13,0.8359650100804065,0.8519565956382481,1.3220810325336712,1.346266387043419,True
tune,Monash,14,0.8330190095498069,0.8513176638809613,1.3353019961975054,1.3635205004355144,True
tune,Monash,15,0.823088249077185,0.8414566451532424,1.3379622889451368,1.3658014035229744,True
tune,Monash,16,0.8201292611049688,0.8407919279580652,1.3536547631854379,1.386426770043328,True
tune,Monash,17,0.8103001598439793,0.8334650744928658,1.3521836961126916,1.3894347791753703,True
tune,Monash,18,0.8086980039585325,0.8362963109325698,1.3627123133574508,1.4087714415855686,True
tune,Monash,19,0.801416532326127,0.8338211518332461,1.375401022313101,1.4275337816947595,True
tune,Monash,20,0.773698762456544,0.8098732679360979,1.3498969115145472,1.413382488940604,True
tune,Monash,21,0.743273300584851,0.8141813248182613,1.3127643437151315,1.4344702691476974,True
tune,Monash,22,0.7726283015579618,0.8306612320793587,1.3829904893800833,1.4836201985413573,True
tune,Monash,23,0.7839025363984989,0.8616963364836726,1.3933967953388304,1.5244239121365672,True
tune,Monash,24,0.7543210210913941,0.8549565390871278,1.3605385274433526,1.5376934213520446,True
tune,Monash,25,0.7041817842164511,0.8245524159679912,1.2894617250345708,1.506327037539422,True


==> anc/S2/validation/bootstrap_standard_errors.csv <==
sample_id,nmpi,events,bootstrap_replicates,mean_bootstrap_se,mean_bootstrap_over_delta_se,sigma_bootstrap_se,sigma_bootstrap_over_delta_se,cv_bootstrap_se,cv_bootstrap_over_delta_se,scaled_variance_bootstrap_se,scaled_variance_bootstrap_over_delta_se
baseline_13TeV_CR_OFF,3,275123,2000,0.00904071707408752,1.0127189942387471,0.007668747864873225,0.9795136272418895,0.0007354776261429469,0.9816810420351693,0.0068793845527135005,0.9774597328544301
baseline_13TeV_CR_OFF,4,207381,2000,0.011866140891582222,0.9858438571358581,0.011181472566577703,1.0054484125089258,0.0008167257293085444,0.9911755437543655,0.00906244371526181,0.999725496069229
baseline_13TeV_CR_OFF,5,166560,2000,0.015353513833281882,1.006420628789311,0.043302117137191405,1.00842110458309,0.002694546272851825,1.011067570216076,0.033878344026005335,1.0130186413975912
baseline_13TeV_CR_OFF,6,140298,2000,0.01780892174862616,0.9825827229970802,0.015004478142678527,1.0103716971475574,0.000758343820798681,1.021908206887422,0.010265121382570202,1.0175754122479697
baseline_13TeV_CR_OFF,7,119757,2000,0.02162110596640123,1.010622978090787,0.018053505121676014,0.9847717368964091,0.0007787131210967186,0.99303157513789,0.01152456645797789,0.9878139658741897
baseline_13TeV_CR_OFF,8,105923,2000,0.024268766481397155,0.9946602807610387,0.020530469168920252,1.0130072908943433,0.0007816148988700531,1.024764181058305,0.012370675749736052,1.019795817203417
baseline_13TeV_CR_OFF,9,93574,2000,0.02772205117890804,1.0060664897760594,0.021455793320077837,0.9948490453558977,0.0007038302232903999,0.9809645626833249,0.011973430284508946,0.9875378196836769
baseline_13TeV_CR_OFF,10,83073,2000,0.03160681657184739,1.0178335745780538,0.02412996977278633,1.008461085694369,0.000723794336022987,1.0077576537515571,0.012950085309938937,1.0076644491566649
baseline_13TeV_CR_OFF,11,73396,2000,0.034830721249124556,1.0029711528778393,0.026373792341989347,0.988680205104951,0.0007223091687784554,0.9999124505597291,0.013540990828643002,0.9936912147136021
baseline_13TeV_CR_OFF,12,64169,2000,0.0395146342721114,1.0205072811734837,0.029835647047848492,0.9952534583609282,0.0007451382108688653,0.9970264722808062,0.014597767759824312,0.9952916584532985
baseline_13TeV_CR_OFF,13,54977,2000,0.042569380433958866,0.9812969900763205,0.032792247896406466,1.008064817906241,0.0007536192611315675,1.0049207254780894,0.015347259057261134,1.0072802549327184
baseline_13TeV_CR_OFF,14,45973,2000,0.049224934200880255,1.0000265199329093,0.03769465662911033,1.0011587992131663,0.00079534605633916,0.9955098591100977,0.01689722685226174,0.9984943362679025
baseline_13TeV_CR_OFF,15,37389,2000,0.05603955557674493,0.9929275757570782,0.04238186201491517,0.9994013730599837,0.0008503030799625591,1.0048563377367217,0.018496587875793936,1.0021703579905943
baseline_13TeV_CR_OFF,16,29283,2000,0.06396680985029396,0.9684277821627315,0.0525324009963952,0.9902531513643853,0.0009740723537188605,0.9891046976066186,0.022136158388427817,0.9902898549844859
baseline_13TeV_CR_OFF,17,22429,2000,0.0787748787417766,1.0137080394183726,0.05837449999849317,1.0084918587312524,0.0010314342706675972,1.01198689295804,0.023965955914285908,1.0102094900296983
baseline_13TeV_CR_OFF,18,16163,2000,0.09237679790890643,0.9805252217458368,0.06962653725764018,1.0063486296739368,0.0011541529816455635,1.0053766576613883,0.027698978206253614,1.0064970233682484
baseline_13TeV_CR_OFF,19,11396,2000,0.11375675530399836,0.9938094002825737,0.08443471157935395,0.9983309620079602,0.001324079815202305,0.994209901730969,0.032440944717690094,0.9965204411341396
baseline_13TeV_CR_OFF,20,7789,2000,0.14119487072678355,0.9854672228537782,0.10918303781132013,1.029798921837211,0.0016171378421013253,1.0264201998011102,0.04112201247018972,1.0286341688490157
baseline_13TeV_CR_OFF,21,5168,2000,0.17769573943762748,0.9971688571019687,0.1281293838316018,0.9754146328904455,0.0018247952649823105,0.9733759876160788,0.04680521347547834,0.9741128054201316
baseline_13TeV_CR_OFF,22,3213,2000,0.2377135986921057,1.0142812965779548,0.16953734740767143,1.0198927070777877,0.0023269896274713034,1.0237486244869451,0.061595321321682966,1.022181759439897
baseline_13TeV_CR_OFF,23,1995,2000,0.30893704881502293,1.024046290802836,0.20944741895676797,0.9806428685734127,0.0027173140617891816,0.9782156970096181,0.07312369882026776,0.9782246456787902
baseline_13TeV_CR_OFF,24,1144,2000,0.40067744438051645,1.015115964707927,0.26982252526558287,0.9920323965770314,0.0033923045004036084,0.9828857593041872,0.09040143423513794,0.9858622446111532
baseline_13TeV_CR_OFF,25,610,2000,0.5941571335125337,1.0141593196008392,0.4740664938736139,1.02373325303382,0.005620625928919566,1.0245312162531435,0.16459238035154192,1.025768396628193
baseline_13TeV_CR_ON,3,274585,2000,0.008614076442695509,1.02288676111198,0.007580806987329074,0.957932456427072,0.0008397472997938445,0.9860756767658293,0.007428919008686083,0.9643100212885135
baseline_13TeV_CR_ON,4,207204,2000,0.0110592485747367,0.9934882831116603,0.010171902222473434,0.9907217732781681,0.0008977309744096255,1.007108038053196,0.009247442566087694,0.9982808533267143
baseline_13TeV_CR_ON,5,166510,2000,0.013756956622832842,1.0011397343569863,0.012381852420852796,1.0118615346662403,0.0008976976131359384,0.9942848027627811,0.010385621359358149,1.0044062239186924
baseline_13TeV_CR_ON,6,139540,2000,0.016132563245585266,0.9868888666504699,0.014160005513985045,0.9935670901162461,0.0009157073137540355,0.9998349118789316,0.011379107422906974,0.9970060178593735
baseline_13TeV_CR_ON,7,120063,2000,0.01871143229759193,0.9886631578987554,0.01630286278782362,1.0058517349627556,0.0009226998411845398,0.9990791583429786,0.012396422694839686,1.0036730142658346
baseline_13TeV_CR_ON,8,105978,2000,0.02139903828814522,0.9985427988731412,0.017921745625941614,0.9835128207192828,0.000929467308805207,0.9925947220498642,0.01314911310305495,0.9870449546793858
baseline_13TeV_CR_ON,9,93432,2000,0.024375226934081687,1.0168080324410838,0.02049951686995377,1.0142586770180462,0.0009483017392546197,1.0012948131333814,0.014228742296277977,1.007854319844515
baseline_13TeV_CR_ON,10,82993,2000,0.0269498971785722,1.005853486562261,0.022087647396044796,1.0033022572574657,0.0009492066490879686,1.0005958056010713,0.014903441054160011,1.0017982893001287
baseline_13TeV_CR_ON,11,73050,2000,0.02997157674235756,1.0069826833393745,0.02473723872914377,1.0100535238713806,0.0009624467079241528,0.9823037012272392,0.01595074903656752,0.9966528002010886
baseline_13TeV_CR_ON,12,64080,2000,0.032081040215904875,0.9774282168780699,0.026448654750216804,0.996514252483205,0.0009868022572751653,0.9945698092205967,0.016660365208646263,0.9964841397485021
baseline_13TeV_CR_ON,13,55221,2000,0.036014611709382686,0.9802400593856885,0.029082375718407095,0.9957414216653468,0.0010000298770857273,0.9774966981601491,0.017667712101466566,0.9875544790616322
baseline_13TeV_CR_ON,14,45941,2000,0.04069406043542383,0.9848166052111668,0.03172547216566251,0.9806433175114831,0.0010579666327653458,0.987523716813008,0.018897233117298025,0.9839449688282441
baseline_13TeV_CR_ON,15,37186,2000,0.04738453408659555,0.9990058504736676,0.03975104441596033,1.0402773872990008,0.001233632110946677,1.035381897731587,0.023005013664167618,1.0396532861752894
baseline_13TeV_CR_ON,16,29513,2000,0.055822565304508964,1.031273684854837,0.042147758101361565,1.010894611335786,0.0012477700689708293,0.9984184899398822,0.023531110110578044,1.0037827171205413
baseline_13TeV_CR_ON,17,22215,2000,0.0644363130377993,1.0041992668193211,0.05057625847398345,0.9912988758586425,0.0014430634419564494,0.9947051906628067,0.027895433519211962,0.9925882476965391
baseline_13TeV_CR_ON,18,16355,2000,0.07396356023111897,0.9759382317153835,0.05802476758445993,0.9980288412210577,0.0015939755114054773,1.0000758934146803,0.03116731307863879,0.9999309538152604
baseline_13TeV_CR_ON,19,11620,2000,0.09200173943344514,0.9962305672270085,0.07105367722712956,0.9843203787011677,0.0018400361459044474,0.9840743284751293,0.03720795470272971,0.9839922338547473
baseline_13TeV_CR_ON,20,7767,2000,0.11045444332383463,0.9624772118955554,0.08702961745471398,0.9822464252469157,0.0021993572454923225,0.9816357635167613,0.04502201162164824,0.9822284852236692
baseline_13TeV_CR_ON,21,5164,2000,0.13903254349209063,0.9733283490385157,0.10660510853685709,0.9503975917235914,0.0026521244379417662,0.963563112311605,0.0545125140771359,0.9559588986728869
baseline_13TeV_CR_ON,22,3118,2000,0.18247743496338595,0.9791264555982491,0.13936148457376935,0.9794267729306606,0.003280285323907423,0.9874630315809466,0.06901017504890472,0.9832802910056724
baseline_13TeV_CR_ON,23,2035,2000,0.24214652760782118,1.0150823946455894,0.18028384640832212,0.9876016578455575,0.004017146543815575,0.9813701162825296,0.08778366782527995,0.9831887754922908
baseline_13TeV_CR_ON,24,1143,2000,0.30785369459916717,0.9870344400470846,0.2443434863960575,0.9985652749584117,0.005408428797374134,0.9959166471310175,0.11525164157889586,0.9966319953878465
baseline_13TeV_CR_ON,25,646,2000,0.42965323076012435,1.0037020032859205,0.3047175329205651,0.9859475549835394,0.006537359622703841,0.9844983192296825,0.1422347784465754,0.9843279437469472
baseline_2.76TeV_CR_OFF,3,314941,2000,0.007355832984261159,1.0094672630926937,0.006843038634071251,0.9964131465169938,0.000755937815822403,0.9866994279141825,0.0061942812074818185,0.9906138591862349
baseline_2.76TeV_CR_OFF,4,234495,2000,0.009928176097646454,1.0092781350248314,0.008825910753216858,0.9862741013779605,0.0007425122696658027,0.9677847823842617,0.007112082427789627,0.9755570549051059
baseline_2.76TeV_CR_OFF,5,184654,2000,0.01254943363354118,1.0065999643222876,0.010002663292304231,1.013855843080995,0.0006924281919576646,1.0119960568874309,0.007368437136663063,1.0133790644186442
baseline_2.76TeV_CR_OFF,6,148992,2000,0.015452572844946767,1.011967562566107,0.012068562128894516,1.0206030219042146,0.0007070269351958047,1.026422693633561,0.008248587360019233,1.0239245237321815
baseline_2.76TeV_CR_OFF,7,119478,2000,0.01818933195308978,0.9895452637830303,0.013981416821403293,0.9787918289590732,0.0006989777139423612,0.9743349489199952,0.00885308436875189,0.9760191214436762
baseline_2.76TeV_CR_OFF,8,94318,2000,0.0221479807766009,1.003029861846748,0.016675915783822118,0.994260887675182,0.0007372983826934587,0.9916153461243238,0.009934463367205855,0.9925497733118598
baseline_2.76TeV_CR_OFF,9,70899,2000,0.026967903635273762,0.9946105406764322,0.026084119437935,1.018214141259477,0.0010217971095337337,1.0127548836296858,0.014834684197519946,1.0163850552940557
baseline_2.76TeV_CR_OFF,10,51876,2000,0.03409691687539784,1.0227307701569586,0.025200291703423257,0.9864180268980456,0.0008974317788251765,0.9952108808749904,0.013554187187078218,0.9896356572171728
baseline_2.76TeV_CR_OFF,11,35412,2000,0.043713441186471795,1.0363355176503914,0.03195906884234148,1.0200980227047411,0.0010442240034030184,1.025173105113046,0.01645442220994734,1.0218737649168614
baseline_2.76TeV_CR_OFF,12,23333,2000,0.0537557532629443,0.990954175427179,0.041520709713102705,0.9959997585443099,0.0012334989458515665,0.9928922229994019,0.02048138963753312,0.994619507780391
baseline_2.76TeV_CR_OFF,13,14441,2000,0.07146895343079035,1.0002237631469844,0.05137605100778216,0.9780899611179004,0.0014327571754365056,0.9822296043806314,0.024468178817289372,0.9797549353088527
baseline_2.76TeV_CR_OFF,14,8395,2000,0.09977223571010717,1.016487757950623,0.07367064499305204,1.0096596732861662,0.0018990041168588168,0.9968624152548505,0.03414716005660136,1.0030036480143842
baseline_2.76TeV_CR_OFF,15,4785,2000,0.1318138432425964,0.9992625779835911,0.09826911058901566,1.011765428831086,0.0023701704734360946,1.0092223558997853,0.04328623288051399,1.0107407823805634
baseline_2.76TeV_CR_OFF,16,2495,2000,0.19358575451365886,1.0165260396907354,0.14018628680648287,1.0053937218710751,0.0031920612543363323,1.0066894464981349,0.060431548581843,1.0057239873571708
baseline_2.76TeV_CR_OFF,17,1213,2000,0.27326643908215364,0.9890435268173151,0.19298161095829744,0.9811952072861666,0.0041929394684671745,0.9811082414194722,0.0798923647898041,0.9798660587752247
baseline_2.76TeV_CR_OFF,18,559,2000,0.439357427890533,0.9873071466209613,0.352581824218047,1.005090605748843,0.006979605082993464,0.9982179476483084,0.14825739507537783,1.002569775314817
baseline_2.76TeV_CR_ON,3,315094,2000,0.006784108120968588,0.9956316740575826,0.006310024681280472,1.01087665633441,0.000763499778371467,0.9884571934074213,0.006003789747558959,1.0016596822518207
baseline_2.76TeV_CR_ON,4,235445,2000,0.008837594557216336,0.98774523689908,0.007721452729192512,0.9943035151130281,0.0007936649271000772,1.0149969081138916,0.006894780042993211,1.004980751551887
baseline_2.76TeV_CR_ON,5,185295,2000,0.011416557790067648,1.0182763318987313,0.009723239677052908,1.00775987665407,0.0008224921906387339,1.0009882242180042,0.00806422074716393,1.003603607964319
baseline_2.76TeV_CR_ON,6,149698,2000,0.013853376740986464,1.027617481089169,0.011515916406325943,1.0165964676954637,0.0008498686583299088,1.0066243904312007,0.009006112289216144,1.0108773571720664
baseline_2.76TeV_CR_ON,7,119865,2000,0.016188557380667188,1.00919818310809,0.013354010087387364,0.9875467985340552,0.0008972482526457152,0.9943968754404013,0.010040036495977352,0.9895291590294295
baseline_2.76TeV_CR_ON,8,94076,2000,0.01958962355969408,1.0248969099884022,0.015645265872086783,1.0092386599515268,0.0009350577581395328,0.994976731300436,0.011124728466238453,1.0011460767760805
baseline_2.76TeV_CR_ON,9,70994,2000,0.02292685779506115,0.9917538781737244,0.018533917840963258,0.9985487776220462,0.0010483050592451938,1.01570576562548,0.012916577089004051,1.0074710791690027
baseline_2.76TeV_CR_ON,10,50799,2000,0.028727814011004795,1.0034884487888134,0.023261756813761577,0.9968232774779291,0.0011812037863798309,0.989514494228281,0.015477520770151947,0.9929079064558453
baseline_2.76TeV_CR_ON,11,35616,2000,0.035398857199311864,1.0056566944016438,0.028747481541930745,1.0189141396772021,0.0013859228464449128,1.0204379769771614,0.018582745421890062,1.0201570091237564
baseline_2.76TeV_CR_ON,12,23071,2000,0.045592556508374765,0.998791471114911,0.03669282875923111,0.9973274524486855,0.0016441936026694926,0.9888406578948766,0.023063210585686333,0.9928822322603508
baseline_2.76TeV_CR_ON,13,14052,2000,0.06092052920671547,1.0091607561958735,0.048884021548922164,1.0211153535845712,0.002089493859247673,1.02841568157015,0.030031444211850552,1.0254166940672864
baseline_2.76TeV_CR_ON,14,8239,2000,0.08087073549646553,1.00455425370436,0.06131394100344091,0.9931683187844644,0.0025410204893384332,1.015367864320759,0.03683130678096854,1.0037414436991796
baseline_2.76TeV_CR_ON,15,4488,2000,0.11104476253681317,1.004492029597937,0.08898129670056037,1.0107368636133571,0.00341046969065725,1.0063667522638717,0.050940163279894375,1.0090879910070085
baseline_2.76TeV_CR_ON,16,2514,2000,0.14753666647167374,0.9836819963515565,0.11566500865483446,1.0239177160111932,0.004243221678785221,1.028674053831655,0.06429076156943189,1.0274326702056378
baseline_2.76TeV_CR_ON,17,1182,2000,0.22460359111115705,0.9946307020603481,0.1500195465387846,0.9843596746923723,0.005391747282906879,0.9779574671112539,0.08264764611482778,0.9797632683446827
baseline_2.76TeV_CR_ON,18,566,2000,0.3321316310346575,0.9912256579961186,0.252500346904681,1.0091890638584002,0.008699596917110584,1.011406515838657,0.1374994565591984,1.009616771717169
baseline_7TeV_CR_OFF,3,290478,2000,0.008265580737544867,1.001808616326344,0.007872365324645162,1.0036235829104183,0.0008087494826652713,1.0134864029221902,0.007181284809808755,1.008731048422945
baseline_7TeV_CR_OFF,4,217508,2000,0.011121625920335535,0.9987487879925465,0.009850152941238388,1.046782294560349,0.0007586220768534638,1.0362298812083512,0.007931479385350972,1.0451516112378345
baseline_7TeV_CR_OFF,5,175081,2000,0.013581337368175657,0.9720475321011437,0.011265576046684316,0.9866147003256815,0.0007131379623953163,0.9943902432640157,0.008297833412281495,0.9914686428533226
baseline_7TeV_CR_OFF,6,145296,2000,0.016511152127849482,0.9754332508321367,0.014478182358006922,1.002434404979895,0.0007767334205403451,1.021095379215366,0.00995876260078371,1.0131203073369255
baseline_7TeV_CR_OFF,7,123925,2000,0.01973691525284675,0.992637409387676,0.021595637855360464,1.0070354031184112,0.0009883149188689212,1.0114871476170528,0.013896725511563825,1.0102479112605454
baseline_7TeV_CR_OFF,8,106758,2000,0.023001416772331303,1.0052213642216161,0.01764692454024304,0.9903292375470578,0.0006966709680946068,0.9858861910361287,0.010421927648657677,0.9873743971140455
baseline_7TeV_CR_OFF,9,91638,2000,0.02657358943319289,1.0101898736828676,0.020552351518061437,1.0079487516471526,0.000725401637086309,1.008906666492403,0.011535954443573854,1.008298861194438
baseline_7TeV_CR_OFF,10,77768,2000,0.03009387936543574,1.0005215187097407,0.02316113256966425,1.0130218704262137,0.0007319427771021051,1.006858668142701,0.01229648705469375,1.0104222547601571
baseline_7TeV_CR_OFF,11,64298,2000,0.03474441419795427,1.0015658658673003,0.030353319749883763,1.0198801252232415,0.0008612867555526818,1.0017948784233852,0.015345240346404663,1.011468944199183
baseline_7TeV_CR_OFF,12,50816,2000,0.04048050487577821,0.9962144354623965,0.03050358656410384,1.0020445082317,0.0008099985995055271,1.0022103493299623,0.014808480729398027,1.0022069563120704
baseline_7TeV_CR_OFF,13,39468,2000,0.047548785363377435,0.990718568073339,0.035247053444989004,1.0043978507200608,0.0008598540035583941,0.9953192896663529,0.01640779263804245,1.0002755239707237
baseline_7TeV_CR_OFF,14,29413,2000,0.05809410817317882,0.9972814948330447,0.04314878874466825,0.9954332502182234,0.00098703982715535,1.0014105780732465,0.019646375296102785,0.9984855278937768
baseline_7TeV_CR_OFF,15,20823,2000,0.07199233215732433,1.0223034633902939,0.05220221148891926,1.0086713986754947,0.001116152399989206,1.0125319955707972,0.02260902705293247,1.0104871499167354
baseline_7TeV_CR_OFF,16,13960,2000,0.09026416406147443,1.0013516813303258,0.06732809955774711,0.9978033784940963,0.0013297885141685599,0.9967306228111378,0.02842944540131915,0.997014397154646
baseline_7TeV_CR_OFF,17,9305,2000,0.11353335603954552,0.9972003978503653,0.08482718190279567,1.0109391834847903,0.0015699241718253416,0.9949045523329378,0.03470114246723007,1.0034721033439957
baseline_7TeV_CR_OFF,18,5734,2000,0.1482176124969064,1.003756603533707,0.11064025557039461,1.0076161427027426,0.0019623387249972863,1.0088252986662947,0.0438971096688198,1.0078394125441839
baseline_7TeV_CR_OFF,19,3459,2000,0.1916501810764821,0.9929895784181159,0.1402951603831539,1.0024001300640384,0.002370268941861605,1.0027245990042066,0.053891379658710936,1.002680874145573
baseline_7TeV_CR_OFF,20,1933,2000,0.2670090613884235,0.9950643064550418,0.2027921029598285,1.0348649328840331,0.0033651371622266035,1.0487028998498091,0.07834975082627137,1.0433749690073735
baseline_7TeV_CR_OFF,21,1035,2000,0.36659032577760015,0.9862466452069742,0.27033932546656964,1.0090020975431808,0.004138343117679096,1.009216600414922,0.09915837395054014,1.0089573827881513
baseline_7TeV_CR_OFF,22,565,2000,0.5158191322715642,1.0302657956341048,0.36483772199442716,1.0405606148052202,0.005440451841079729,1.0350455740768187,0.12797047929013264,1.036637362228323
baseline_7TeV_CR_ON,3,289852,2000,0.007745679709986725,1.00164505280961,0.00705341947200701,0.9688090274462777,0.0008171260624962327,0.9903929805902264,0.00685839199621094,0.9757864796464474
baseline_7TeV_CR_ON,4,217803,2000,0.010447537599387704,1.0221862055017181,0.009509050586769086,1.0234806050536007,0.0008604934710910663,1.0115078872218766,0.008437644558890692,1.0178111461317934
baseline_7TeV_CR_ON,5,174812,2000,0.01275119695042846,1.0095956959602936,0.011292116548280428,0.9970817140903402,0.0008736795661795703,0.991136225028065,0.009436035270450574,0.993407965697225
baseline_7TeV_CR_ON,6,145770,2000,0.014756108921473323,0.9802626664967417,0.012663307736917455,0.9743205410598048,0.0008442525153485993,0.9586660189076449,0.009953498219227747,0.9663984309023028
baseline_7TeV_CR_ON,7,123848,2000,0.01804046256299173,1.0308750698714104,0.01427352627370491,0.97932645834759,0.000867892752138568,0.9843567193696128,0.010762545840690233,0.9780813416890828
baseline_7TeV_CR_ON,8,106379,2000,0.020201840851258927,1.0030641124690114,0.016984681406071726,1.0215408905293524,0.0009267680863827218,1.020007554545775,0.012346118261383293,1.0217821123392417
baseline_7TeV_CR_ON,9,91677,2000,0.02268067640183701,0.995197292873174,0.01871983565593021,0.9924271206148718,0.0009266507331597158,0.9875546189468752,0.012996064129042017,0.989839116759235
baseline_7TeV_CR_ON,10,77497,2000,0.025835313650042286,0.9965179543688152,0.021197392816455853,1.0108289217689646,0.0009611717806388268,1.0020638927798646,0.014133425264925574,1.0071175498987281
baseline_7TeV_CR_ON,11,64015,2000,0.02945597195781183,0.9969533754228388,0.023498078169699305,0.9974888216232647,0.0009933706675745479,0.988517160840399,0.015085993193564008,0.9929246839951458
baseline_7TeV_CR_ON,12,51296,2000,0.033759705572685386,0.9895688085100643,0.027151341543454822,1.0102089918015158,0.0010961339110965066,1.0181623211499704,0.01705097053187857,1.0151995170829036
baseline_7TeV_CR_ON,13,39457,2000,0.04065499826156793,1.0072349446266267,0.03200652227436933,0.986286239070991,0.001204961317151385,0.9965020924696981,0.01946772494677581,0.9902791265811373
baseline_7TeV_CR_ON,14,29088,2000,0.048056261633297,1.0053209001566177,0.03804706266980082,0.996594288974502,0.0013733307420610414,1.0023703806004842,0.022499847888861894,0.9990968982725985
baseline_7TeV_CR_ON,15,20671,2000,0.05856282720211066,1.0001816228300795,0.04489000974632497,0.9794486498440081,0.001539644250943994,1.0011795376020654,0.025922940729587958,0.9892563358260086
baseline_7TeV_CR_ON,16,13941,2000,0.0742494768911017,1.0114761574739304,0.05824636984377777,1.0119217993808893,0.0018824479013434176,1.0132230177568424,0.03289600858414906,1.0122565771331613
baseline_7TeV_CR_ON,17,9245,2000,0.08979611965409293,0.9862377905342339,0.06874363341224377,0.9943900554648997,0.002095827768957957,0.9795712456548402,0.03713472044896435,0.9868129905435999
baseline_7TeV_CR_ON,18,5742,2000,0.11961362859745261,1.0116021559010633,0.09629355813986624,1.0124185905623586,0.0028332438445216436,1.0099424846619542,0.05136171970697448,1.0110486951394069
baseline_7TeV_CR_ON,19,3432,2000,0.16199894350798502,1.029726574304574,0.125612896955613,1.0404327745322317,0.003519239816804311,1.0251134608102737,0.06602448323789742,1.033864424836259
baseline_7TeV_CR_ON,20,2027,2000,0.2058262430708106,0.9993218831592264,0.15164472795002487,1.0064357766191832,0.004185670976819936,0.9978786304687007,0.07776499284207886,1.0033559406372117
baseline_7TeV_CR_ON,21,1044,2000,0.27882721748448547,0.9728678099951751,0.23391583355322712,1.0146678216555296,0.006097089110688162,1.0163164595786518,0.1157508441177318,1.0157374133739525
baseline_7TeV_CR_ON,22,573,2000,0.38268469749298206,0.9813741045459369,0.2909285290390857,0.9957613461170287,0.007274481087708518,0.9921100732050638,0.1375196040364392,0.9937930271213556
tune_a14_off,3,268435,2000,0.009145300974976543,0.9903320249441029,0.01419308441612622,1.0097848665081959,0.0013667852811677591,1.0088655134327147,0.013233347299299782,1.010590148355493
tune_a14_off,4,201978,2000,0.012150499983857305,0.9755914732783403,0.01023112123792674,0.9764346899246207,0.0007453379610475379,0.9956973334954511,0.0082401835694645,0.9861949148124969
tune_a14_off,5,162575,2000,0.016023089127284534,1.0182896119904987,0.02646723248516076,0.9817280722623323,0.0015537347431245402,0.9799073521499388,0.01994298165581103,0.9816826842232468
tune_a14_off,6,137401,2000,0.0188662445595144,1.0078979836762145,0.015123119479398303,1.0126642736309943,0.000725535906725387,1.0087495019785904,0.010062719269861062,1.0110359894870362
tune_a14_off,7,118609,2000,0.021895208131001147,0.9955524526112149,0.017798761609341983,1.0017596012117387,0.0007269922443423476,0.9956473031685577,0.011046729460949424,0.9990266818585837
tune_a14_off,8,104075,2000,0.024998786710392278,0.9916924726280809,0.025578007245402247,0.9905272832685351,0.0009327406744669639,1.0029582135875377,0.01517973849496528,0.9969666585776272
tune_a14_off,9,92729,2000,0.028600081189798312,0.9983153719192626,0.051191911224169113,0.9947341216026401,0.0016401367680562492,0.9940506483015614,0.028949785355300496,0.9959313785319874
tune_a14_off,10,83047,2000,0.03265319607479506,1.027610543387716,0.03828370480817812,0.9784616829093663,0.0011031522013159381,0.9837695105984917,0.020295672346386073,0.9812189985801735
tune_a14_off,11,74497,2000,0.033764878171755434,0.9602283153099597,0.027403198720497086,0.9918220935807724,0.0007053311142390005,0.9901525337500753,0.013584906178292142,0.9920079434538143
tune_a14_off,12,66661,2000,0.038629414982762865,0.9936032064336703,0.029648831321761528,1.0128051011234391,0.0006951984940497694,1.0036038937845952,0.014007584344816859,1.0086673702300777
tune_a14_off,13,59199,2000,0.04282621932954518,0.9950665529640366,0.033790495928236394,1.0303741232413741,0.0007314749569802221,1.0280494804880278,0.015360482169859975,1.0300591309969904
tune_a14_off,14,51527,2000,0.04927658584588654,1.0334546659357506,0.03633416210751441,1.0229014440854318,0.0007171509602061179,1.0014819334063272,0.015679394029070655,1.0120103661579687
tune_a14_off,15,43068,2000,0.054639221289387516,0.9951237631441074,0.05339566835643394,0.982402080713975,0.000997966376871912,0.9838785854447879,0.022879966212773908,0.9835303127016577
tune_a14_off,16,35555,2000,0.06187183766665089,1.003091657837429,0.05878995983849856,1.0007934892679733,0.0010225022063379426,0.9929869019272978,0.024024263853602287,0.9975459054610935
tune_a14_off,17,28682,2000,0.07149104787705925,1.0072199866209035,0.052452411878116834,1.0014745058619197,0.0008649419769980334,1.0008787216003707,0.020828543722352967,1.0009366154439021
tune_a14_off,18,22079,2000,0.0823804947984805,0.9987989945795029,0.06024627726330465,0.9820288638839461,0.0009291107647796002,0.975092420904521,0.022903222153602645,0.9781957139584531
tune_a14_off,19,16656,2000,0.09870614785214994,1.0052252096233063,0.07162263998201622,0.9920886219460675,0.0010564364900756634,0.98850654228038,0.026787027670148362,0.990051801148705
tune_a14_off,20,12014,2000,0.1188001433969865,1.0088420231552795,0.08687656702735126,1.001688458502274,0.0012154840432716918,0.9973275965068101,0.03138005821073245,0.9991644734074441
tune_a14_off,21,8124,2000,0.14678566126747908,1.0213218588671231,0.10134727225933542,0.977901810654127,0.0013498306312802204,0.9720867189141126,0.034986832499287794,0.9746095158906654
tune_a14_off,22,5674,2000,0.17977155806964035,1.006273225079077,0.13154618415501837,0.9924606933827524,0.0016706323613456617,0.9935623465165442,0.045044099530709765,0.9926272050842216
tune_a14_off,23,3670,2000,0.22686497921190288,0.9898951496532788,0.17519773587864712,1.0225038064721799,0.002136501170988847,1.019852006281578,0.05948291947088592,1.0217878951994384
tune_a14_off,24,2294,2000,0.2962547151314587,1.011452557770787,0.2004518229313788,0.9976578483133669,0.002352008234656453,0.9986692898111847,0.06581173661644613,0.9978151712033232
tune_a14_off,25,1352,2000,0.38153516087490436,1.0009015029959982,0.2715755260049817,1.01187243297181,0.003181621669107169,1.024995612782654,0.08753466901404382,1.0183530519460855
tune_a14_off,26,738,2000,0.5559174646864169,1.009042407519904,0.3907566548848998,0.990854551122662,0.004162836473567652,0.986895421444485,0.12470475888540197,0.9892655948467513
tune_a14_on,3,267771,2000,0.008552759220498283,0.9856776472047959,0.007935500807237388,0.9757621865563646,0.0008430034921548301,0.9891880589574147,0.007679011661088317,0.9811955472493862
tune_a14_on,4,202108,2000,0.011424077594533545,0.9982523496882155,0.010501246457043109,1.0080932325274392,0.0008918931654350728,1.0141386236298309,0.009352323158261075,1.0118499317949765
tune_a14_on,5,162705,2000,0.014224127762564487,1.0018214815823383,0.012769376667990237,1.0146540728419549,0.0008973368092698284,1.005053299642753,0.010572465116297888,1.0110362664694166
tune_a14_on,6,137101,2000,0.017047217272297594,1.0154016345917432,0.015643285262187598,1.0516623963646166,0.000951213710737216,1.0253553454444306,0.012254950647804913,1.0417306044160846
tune_a14_on,7,118606,2000,0.019134742290211507,0.9816031512704654,0.016588216661800673,1.0128299895509445,0.0009152625134008108,1.0136644380749553,0.01251225866531549,1.0152750442447076
tune_a14_on,8,104537,2000,0.022301225239490834,1.0177921031050934,0.018266644324389215,1.014922471772526,0.0009123167703754013,1.0146343184349613,0.013107704944205507,1.0147490470801033
tune_a14_on,9,92727,2000,0.025185709689106592,1.011573516152224,0.021004075361743344,1.0205615287290561,0.0009424109335806133,1.015087473868469,0.014575533678281212,1.0184916843262966
tune_a14_on,10,83128,2000,0.02761287750531565,1.005530630111135,0.022495869028769416,1.0148370777354565,0.0009432918659215492,1.020265535903704,0.015073332527509347,1.0179669085389005
tune_a14_on,11,75304,2000,0.030028213727548277,0.9873453875219079,0.024853839456806272,1.0062001060039913,0.0009642828260156603,1.0175875632337341,0.016247268068054793,1.0126218293282365
tune_a14_on,12,66843,2000,0.03307572210231543,0.9875851524083724,0.0275869262643979,1.0224894030075098,0.000998296958857971,1.0378004819321374,0.01741860355755891,1.0315623063848527
tune_a14_on,13,58653,2000,0.036982338787475075,1.00118782927706,0.02960235585728535,0.9877613920652228,0.0009954545175680065,0.9943074347192814,0.018000668578047514,0.990308981354083
tune_a14_on,14,50886,2000,0.04061434275121828,0.9913970569499246,0.03404376724468106,1.028514622441294,0.0010648426424893112,1.0222020251741477,0.02005243648365874,1.0269641089780837
tune_a14_on,15,43074,2000,0.04640615098158541,1.0181342314450157,0.035443375870040546,0.9967996069784877,0.001044786608899138,0.9816019691746322,0.020094902636183937,0.9884378501502241
tune_a14_on,16,35155,2000,0.05279981479707034,1.0251965924689002,0.04098068099526477,1.0042800373488483,0.0011655022422905625,0.9993154358495786,0.022757843327564684,1.001144768318457
tune_a14_on,17,28322,2000,0.06025819525741424,1.0201118266100282,0.04449174845528176,0.9639794741052405,0.0012079284114274017,0.9669713689150502,0.024182682066822735,0.9632920725451746
tune_a14_on,18,21746,2000,0.06782831925676583,0.9822830155232055,0.054824330485948015,1.0242807290908285,0.0014059574635997758,1.0119939095743058,0.029138445445864195,1.0195883902519352
tune_a14_on,19,16517,2000,0.07970898059157565,0.9961842468465721,0.06209019844671026,0.9943738825825218,0.001550266887557423,0.997728736082772,0.032077036229314224,0.9958080274935732
tune_a14_on,20,11879,2000,0.09534348740305477,0.978889563384744,0.07675892118294901,1.004270669833209,0.0018496370261863104,1.0188866146794235,0.03946275750865639,1.0121443540855104
tune_a14_on,21,8134,2000,0.11602103420441622,0.9632475503757558,0.09684239992363276,1.01324589917426,0.002216914585517322,1.013783593064437,0.04888315002303882,1.0149006375443634
tune_a14_on,22,5509,2000,0.142490174364017,0.9860061365035956,0.11216726176787105,0.9956573817023644,0.0025129423792761593,1.0032485328606637,0.05437961075657338,1.0002500688403337
tune_a14_on,23,3449,2000,0.19214061760606385,1.0006921343477195,0.14108330361012383,0.9791793021500379,0.0030728664362075025,0.9889275863683266,0.06925051313764828,0.9830623514706355
tune_a14_on,24,2253,2000,0.2415026426283286,1.025115146462394,0.1714962883121743,0.9842490586592331,0.0036376352591461765,0.9895773701214431,0.08140312560687879,0.9850881995626486
tune_a14_on,25,1415,2000,0.31179039967754285,1.006142830788743,0.22447521579729962,0.9842180781925735,0.004478720775159317,0.9852922239001431,0.10516204175295976,0.9832352222401919
tune_a14_on,26,832,2000,0.37162931261843324,0.9898568589053768,0.28155033961228076,0.9937385099003623,0.005566187864745459,0.9932045724372002,0.12149016697154412,0.9918638156373267
tune_cp5_off,3,221216,2000,0.009081280158282664,1.0130205673028017,0.009478531416203716,1.0269729263290097,0.0011044831276153294,1.0164766913849312,0.009515586547693885,1.0232556730664093
tune_cp5_off,4,164980,2000,0.012167709541187566,1.0099785623120279,0.010567566473785468,0.9998419063829528,0.0009467949305841163,0.9778080797961216,0.009421700020594526,0.9881166889655728
tune_cp5_off,5,131473,2000,0.015478667021275698,1.0190659135048539,0.01330568476585717,1.0279034426758642,0.0009949084841371152,1.0211787095780613,0.011062353638412438,1.0252991187554816
tune_cp5_off,6,109599,2000,0.018290415570136186,0.9994765216310761,0.015165613761483124,0.997540543368852,0.0009721938039690248,1.000212532216096,0.011794016820924064,0.9985998419648083
tune_cp5_off,7,93355,2000,0.021246948167788854,0.9871711978675839,0.01819761355521908,0.9985012549588719,0.0010135707449995563,1.000577044035264,0.013370847415774543,1.0002423185393852
tune_cp5_off,8,82007,2000,0.02533969380721404,1.0273069670344106,0.019985387668476563,0.9995507658984932,0.0009723125968048488,0.9941821860911761,0.013803964626280136,0.9952073658868213
tune_cp5_off,9,73221,2000,0.028038344629389596,1.0077049988138922,0.02343729660530163,1.022174261089319,0.0010119561173827323,1.0161156102853552,0.015420941353305212,1.019880534105354
tune_cp5_off,10,66635,2000,0.030607077736139306,0.9911313608438697,0.03320060655690676,0.9741497075605977,0.0013342300767034655,0.978128932671187,0.021431159374308312,0.9761675452536207
tune_cp5_off,11,60507,2000,0.033623008240447984,0.9882018891284745,0.028873115464122304,1.0000898995387064,0.0010497352056913136,1.005723212293628,0.01762364025062704,1.0035970709669766
tune_cp5_off,12,55854,2000,0.03838034184166388,1.0291287953899435,0.030143320875928324,1.022076586294461,0.0009917079193277848,1.019254307673006,0.017586000913346167,1.020447791767843
tune_cp5_off,13,52000,2000,0.040466019775867966,0.9966388116692132,0.1337953148882961,1.0281539021925636,0.004190165044917012,1.0254029512287595,0.0789349708701233,1.0344752847414147
tune_cp5_off,14,48566,2000,0.044545192762351186,1.0274755470492505,0.04113079947753422,0.9874333437687216,0.001172194073084499,0.9887885634427088,0.02255658278908724,0.9875768574781599
tune_cp5_off,15,45886,2000,0.04628857828068958,1.001799611155606,0.03520186356846847,0.9921641086729428,0.0009396405993197387,1.0005063048873373,0.01859072524491721,0.9958799191529454
tune_cp5_off,16,43688,2000,0.048768524587976245,0.9930717798862977,0.03684278865953372,0.9921046653430137,0.0009059604761686497,0.9788758186469199,0.018752534683789557,0.9854196164397987
tune_cp5_off,17,41252,2000,0.051719254652010944,0.9904475619717618,0.0397163872893466,0.9906277599937545,0.0009236819460888338,0.9828472016654779,0.01973512612312871,0.986751969064789
tune_cp5_off,18,39223,2000,0.055837181031326705,1.0056781491594784,0.05904681961756719,1.012076574575868,0.001304879218645015,1.0120475834832974,0.029007446537584813,1.012819230785086
tune_cp5_off,19,37254,2000,0.058945519326519966,1.0058206473826445,0.056324600234194146,0.9914620063124767,0.001177274026110687,0.9915401740282174,0.026904447064737064,0.9916213251260808
tune_cp5_off,20,35461,2000,0.062316308691192625,1.0123808606481708,0.047861606589360665,1.016482069627329,0.0009488552863273459,1.0153186564379488,0.0221112259458573,1.0158400447474172
tune_cp5_off,21,33911,2000,0.06433426384150526,0.9935467690414111,0.051160614955073264,1.0274942208046285,0.0009557678905566413,1.016639363522586,0.023035524691263447,1.023002975202345
tune_cp5_off,22,32033,2000,0.06747391962991438,0.9862241253783823,0.052824940350457684,1.0117690356031306,0.0009566510613221295,1.0154409101452984,0.023471907020384847,1.0140631502254132
tune_cp5_off,23,30082,2000,0.07403101030215237,1.0230653602918034,0.05450942482028142,0.9983233138392473,0.0009394490635464045,0.9980357068647171,0.023660937782526145,0.9977775867493833
tune_cp5_off,24,28027,2000,0.07770507606553496,1.027676430375073,0.057719499577255806,1.0151071716446687,0.0009524653553086993,1.0105339736355157,0.02424876633919368,1.0126744098781642
tune_cp5_off,25,26270,2000,0.08048711462211458,1.0011743147820569,0.058353531220614506,0.9839363013879323,0.0009314521861864811,0.9855516143547841,0.024282795413085857,0.9842686874766948
tune_cp5_off,26,24286,2000,0.08665029782671835,1.0127959709453453,0.06376759610158375,1.003045180611055,0.0009894300239439225,1.0116073232420362,0.026291907903227583,1.007098143472346
tune_cp5_off,27,22149,2000,0.08990095005877385,0.9885844029894691,0.06532241881343376,0.9953881755453741,0.0009738513188368296,0.9950030192586666,0.026312872148490037,0.9951256406707124
tune_cp5_off,28,20242,2000,0.09777168334047148,1.0033839964086735,0.0742176175983464,0.9960079118411916,0.0010602864573252314,0.9993418024748038,0.0294568874339265,0.9973799067446726
tune_cp5_off,29,17742,2000,0.10408107742431764,0.9934321166703532,0.07652624225196902,1.0178009979713198,0.0010677805193225589,1.0205702852965322,0.029682391954383307,1.0194659875984544
tune_cp5_off,30,15830,2000,0.10770021969272418,0.9595357783225732,0.08017753626636726,0.9867208092032047,0.001086469793974332,0.9919767204063846,0.030608779971650197,0.9899016681363928
tune_cp5_off,31,13596,2000,0.12496890983708069,1.0111636974932423,0.08954870525123629,0.9978265315204394,0.001158275416807894,0.991381937960505,0.03351845959435838,0.9943375839191209
tune_cp5_off,32,11769,2000,0.1320535271959303,0.985732305502971,0.09354061722344469,0.9686581955151139,0.001188221564696576,0.9642596881421517,0.034543104459234156,0.9665430370101689
tune_cp5_off,33,9755,2000,0.14912616323835112,0.9972181577604095,0.10802937067236014,0.9926242832991025,0.0013269587576559153,0.9959846319442918,0.039199971975608046,0.9938353852125463
tune_cp5_off,34,8361,2000,0.16218678092860833,0.9982952980030378,0.11672484901339619,1.0142511915926071,0.0013792896343740534,1.0007341714032811,0.04126450950299888,1.0077769769466545
tune_cp5_off,35,6813,2000,0.18070295410123685,0.9870287561084354,0.13883715584573283,1.0109701722048912,0.001618311360278405,1.008088402200481,0.04902310645673547,1.010238474208323
tune_cp5_off,36,5472,2000,0.19916491156652694,0.9755357765572952,0.15614539769046235,0.9867782856779973,0.0017854142377575024,0.9982017689646923,0.05379073722316896,0.9923646638551543
tune_cp5_off,37,4419,2000,0.2384301382175979,1.0106262854784314,0.17658221209579963,1.0327784028372573,0.0019689945530645216,1.033174501598566,0.06152153926249151,1.0329863994484791
tune_cp5_off,38,3362,2000,0.26996529060965907,0.9979708781836328,0.2035006641977942,1.0019634782096942,0.002199460290094003,1.004302569328876,0.06916115274952019,1.0037960183764059
tune_cp5_off,39,2684,2000,0.30825467851900307,1.006689351107843,0.21996776811586888,0.9820161614274344,0.002335112451288803,0.9869969140333696,0.07408074706655275,0.9836553606806326
tune_cp5_off,40,2004,2000,0.3587076615363129,0.9809500650649449,0.25641738456594,1.0022342047268866,0.002652849923040305,1.0034800526665375,0.08694893994975014,1.0026074354228358
tune_cp5_off,41,1466,2000,0.4254235511344614,1.018281467212693,0.29724830573730754,0.9954608173825146,0.0030136372033304944,0.9940148598686666,0.09693852294789217,0.9950842336457014
tune_cp5_off,42,1056,2000,0.5510433836489519,1.0339506186316025,0.37240873045030704,0.9936208716302823,0.0036437640970426693,1.0012969446951008,0.12618762143706883,0.9958556268044646
tune_cp5_off,43,826,2000,0.55367277885259,0.9960434813014042,0.39734370435149896,0.9974449117409587,0.0038367780283467944,0.9961694788414628,0.12314582159436302,0.9965041398322882
tune_cp5_off,44,570,2000,0.7214972878596827,1.0183774301455268,0.5223074230976609,1.0035440914274767,0.004915433973208386,1.004443904110472,0.16776644101576277,1.0051156790143254
tune_cp5_on,3,221434,2000,0.007898913845398467,0.9873270350091534,0.008150570353151672,0.9910176672949901,0.0011089073628975097,1.000948992660092,0.008627800809357801,0.9961861689872734
tune_cp5_on,4,165316,2000,0.010317800453583352,0.987005714204813,0.010140513902924501,0.9947051509609587,0.001152382005992373,1.0108858147161603,0.010049777452808684,1.0030962936455998
tune_cp5_on,5,131559,2000,0.012641589339001337,0.9824392684264528,0.01221159757040502,0.9889992937227453,0.0011656865096924688,0.9726100670421977,0.011328834319954205,0.9818009648725554
tune_cp5_on,6,109656,2000,0.015418300667236142,1.0117134602353184,0.01482356511443035,1.0214759958091835,0.0012589518122521268,1.0079169941853174,0.01321562252323194,1.0160548456469118
tune_cp5_on,7,93807,2000,0.017682239684792406,1.0064189609516805,0.016325375166966038,1.0086032898444868,0.0012897181841497601,1.0245297140949785,0.014137158195733449,1.0163919241315262
tune_cp5_on,8,82318,2000,0.020272813050900486,1.0209513734153588,0.01749839481721767,0.9970697801782622,0.0012270879267975365,0.9823750143123556,0.014386865915031423,0.988245714233507
tune_cp5_on,9,73114,2000,0.02230604758368275,1.0015007664593236,0.020288355340494463,1.0065729403328487,0.0013301916565057945,1.013439795701261,0.01638622596981954,1.0100698688909129
tune_cp5_on,10,66808,2000,0.024940493545086966,1.0292073513999045,0.020365043411703976,0.985493429535198,0.0012232745564147802,0.9729611194316099,0.015690331271381877,0.9761895540893418
tune_cp5_on,11,60409,2000,0.026062793009089966,0.9800048132396817,0.022378115093075218,0.965902660333468,0.0012781656083776718,0.9748402351157013,0.01697323106787725,0.9692057048799975
tune_cp5_on,12,56014,2000,0.029274935891385082,1.013732938131175,0.023635273871719497,0.9607412443392066,0.0012670771315396218,0.9689740446991857,0.0175012398607029,0.9611671438866375
tune_cp5_on,13,52413,2000,0.031091534921166362,1.0063491371489979,0.027710600734818455,1.0329056128123384,0.0013726135255871992,1.0285497165093453,0.01995217082170188,1.0324865946177324
tune_cp5_on,14,48787,2000,0.03309339945590489,0.9963914355221006,0.027901953912846653,1.0045550016278098,0.0013114511778452506,1.001549772569817,0.019619812328789305,1.0038107909285652
tune_cp5_on,15,45808,2000,0.03663275463794219,1.0387413018227312,0.029440887597960222,1.019472331755976,0.0013029732620557673,1.0069040277453136,0.020069970243957177,1.0120949301460485
tune_cp5_on,16,43782,2000,0.03639975463757679,0.9720086830040306,0.031301429615068176,1.0019516871756566,0.0013270725569173487,1.0068925567510996,0.021176918564622556,1.0058033459861722
tune_cp5_on,17,41494,2000,0.039555618814772125,0.9999488956331013,0.0329927317395798,1.0054244706479418,0.0013178705155749506,0.9982238082397773,0.021727769130048126,1.002195161504392
tune_cp5_on,18,39251,2000,0.041458004611101384,0.9963641458426253,0.03267112573719583,0.9693428399753367,0.001282594078730768,0.9853973232610085,0.02123959478568935,0.975812449167918
tune_cp5_on,19,37319,2000,0.04440789865312953,1.011196184828549,0.03508313875389425,0.9848943890253343,0.0013085846969776167,0.9916504078948462,0.02239449093277504,0.9870082181223626
tune_cp5_on,20,35271,2000,0.04679080028158528,1.0209853633630759,0.03761930863982366,1.015936545453624,0.0013423251367874964,1.0199256096490643,0.023343899239328468,1.0176310874720258
tune_cp5_on,21,33631,2000,0.049091096838879196,1.0141407264984428,0.03966795138957454,1.0281630793844472,0.0013465474742870521,1.0262593417929948,0.02427874268960544,1.028411605132563
tune_cp5_on,22,31919,2000,0.0502506799758128,1.0034232340091904,0.04082758851921691,1.0087959136374445,0.0013409149719180705,1.0051973883296013,0.024370365752125145,1.0075324219819621
tune_cp5_on,23,29574,2000,0.05296733944617118,1.0016966823721798,0.04141193791900516,1.0080156643300793,0.0013124765266247474,0.9999315069922421,0.024168210599037305,1.0042632771722595
tune_cp5_on,24,28327,2000,0.05422244726072896,0.9752288647396556,0.04408281652894885,1.0138199163163717,0.0013451326693504915,1.0046140858703576,0.02554098350371743,1.0112224460963892
tune_cp5_on,25,26261,2000,0.05869174054457972,0.9976019531254425,0.04771334886884726,1.0032449637266658,0.0014168953867912458,1.0080319373070967,0.02732534827472223,1.0057135915950595
tune_cp5_on,26,24236,2000,0.061566955952608735,0.996385961672888,0.04836269269471619,0.9817303878564277,0.0013875144469215799,0.9833677904335257,0.02703135693988828,0.9817247442258318
tune_cp5_on,27,22216,2000,0.06385704454377093,0.9867389136058846,0.050157335500178896,1.0110737307665982,0.0014048349414136367,1.0039477015906602,0.027384418193517127,1.0088356325588312
tune_cp5_on,28,20090,2000,0.06819734159129708,0.9828707713676604,0.05381353455352596,1.0065886178279235,0.0014647780226235189,1.0067658996178825,0.029122360777022616,1.00739532567034
tune_cp5_on,29,17962,2000,0.07730479947138758,1.0375098700997625,0.05693707190717733,0.980560663320394,0.0015162487083260228,0.9868285388221335,0.030407457642133415,0.981537571579939
tune_cp5_on,30,15847,2000,0.07981982860808423,1.0072697153276156,0.06452531071320886,1.0162817343702932,0.0016677686376884405,1.017791065717182,0.03368058115096651,1.0178374224285673
tune_cp5_on,31,13799,2000,0.0838324841127582,0.9752429970238378,0.06811055012123034,1.0086424164243912,0.0017527412282610413,1.026890492620527,0.035416652809055864,1.018265529779742
tune_cp5_on,32,11735,2000,0.09392417398669073,0.9876284865938486,0.0760919022378441,1.0148595532598537,0.0018645659948181782,1.0077506969607375,0.038984954155469605,1.0127730143387548
tune_cp5_on,33,9800,2000,0.1054853725006418,1.0108551519384816,0.0803002717499962,0.9978239880017556,0.001955369102667511,0.997045320660866,0.04059184068740972,0.9972412868296062
tune_cp5_on,34,8329,2000,0.11447409212687595,0.9934110562921923,0.0901180318782846,1.0106112651189634,0.0021596373406455953,1.0152471058706902,0.04554108069904582,1.0129180548445025
tune_cp5_on,35,6828,2000,0.12530519684698133,0.9831342631659625,0.09094674712161566,1.00311404948262,0.002162194710147317,1.0110434643282782,0.04524857160856468,1.0073461237627592
tune_cp5_on,36,5410,2000,0.14311628567080284,0.9950418985855634,0.1063646960824207,0.9734140765824626,0.0024433658057807024,0.9804754606415309,0.051799500516832436,0.9760790907131381
tune_cp5_on,37,4306,2000,0.1635381681533592,1.004192848017052,0.11888664970559966,0.9847861136114783,0.0026866757037799474,0.9971559467160708,0.0574001580177613,0.9898088791879306
tune_cp5_on,38,3439,2000,0.18340792822463436,0.9830434171292565,0.138475681201283,1.0175595310298746,0.003033673134056554,1.007499812250656,0.06680748655797338,1.0130640324587252
tune_cp5_on,39,2641,2000,0.2100364689884608,1.0100582493257937,0.16313159100671196,1.0337417298998388,0.0035410944872630327,1.0334332802558965,0.07635532175324695,1.0349732071327378
tune_cp5_on,40,1880,2000,0.2499151334384662,0.999051924421848,0.19089558302606782,0.9864446782737734,0.003992348962486967,0.989493750055953,0.08760117497721881,0.9883372567892964
tune_cp5_on,41,1431,2000,0.2763879583621007,1.0007980722142877,0.19733108288231468,1.0111329413195,0.004180292856877557,1.007348059925114,0.08692352362954914,1.0098744713284478
tune_cp5_on,42,1031,2000,0.3525322240311533,0.9976698900112646,0.2540799350875628,0.9847255967269223,0.0052003444328171744,0.9840493922821905,0.11807909183534122,0.9832138058424614
tune_cp5_on,43,795,2000,0.39308258423163156,0.9928764184791954,0.3369035505257043,0.9726465620299144,0.006785355194380075,0.9811448987365323,0.15397717921335932,0.9781591152521953
tune_cp5_on,44,546,2000,0.4768495623015744,1.0042289856801514,0.378228335919664,1.0048212868428938,0.007526083599985167,1.0090172807962616,0.16842312312068,1.0061274953575452
tune_monash_off,3,275713,2000,0.009602254879844894,0.9884394858263628,0.0655853706374264,1.0003940331963896,0.006276016179608685,1.0048208994481307,0.06462507912601044,1.0082247325914588
tune_monash_off,4,207062,2000,0.012718616409309774,0.9812423684926931,0.029203927027726614,1.0057204698171165,0.002084756777764744,1.011412785815183,0.024802739284609028,1.0108449195237086
tune_monash_off,5,167031,2000,0.016167689562104976,0.9944112704628648,0.01579010558705688,1.0212958115594224,0.0008677951053395012,1.0201953165163449,0.011642663558546476,1.0221506238793636
tune_monash_off,6,139716,2000,0.019665375659863038,1.006607920814256,0.016020147280391712,1.0106927084854698,0.0007336895993253968,1.0051632428302524,0.010759543815438383,1.0082290024109049
tune_monash_off,7,120237,2000,0.02276366246163629,0.9979044435069807,0.01853319869526748,1.0021228673120746,0.0007300619477037315,0.9996707620851973,0.011601031856501036,1.0011685150950669
tune_monash_off,8,105743,2000,0.02625360534767606,0.9984794416898398,0.02187993117496016,1.0158280348287512,0.0007545782136444795,1.0171543932073936,0.012964257494195499,1.0171272274149021
tune_monash_off,9,93594,2000,0.029322237277666217,0.9892769154625546,0.023884075521455026,1.0072363471354981,0.0007254724779987392,0.9976675364254051,0.013266145091546394,1.00293246913889
tune_monash_off,10,82401,2000,0.034587643855803124,1.04106305744032,0.02536537509390424,0.9883306181598647,0.0007079932480254837,0.9990926608513805,0.013437062789683513,0.9918265429892966
tune_monash_off,11,73523,2000,0.03698538125481773,1.0025290363206294,0.03013935160501832,0.9943021327080926,0.0007617004601875003,1.0027167669978683,0.015233807530841104,0.9985113480562338
tune_monash_off,12,64069,2000,0.04205181836239998,1.0140581285611139,0.03189070081778679,1.0190524679098163,0.0007323226471599004,1.019979393801807,0.015370507545877805,1.0196805739881167
tune_monash_off,13,55159,2000,0.045748984841004654,0.97741911725373,0.03769866309451058,0.9800226131749171,0.0008007409698303426,0.9897957832256513,0.017618060927490173,0.9851776294922298
tune_monash_off,14,45900,2000,0.05440759295698315,1.025328608910787,0.0465684915401634,0.9932327031827484,0.0009096670673786584,0.9917671547589324,0.020824764892436586,0.9922574914474409
tune_monash_off,15,37199,2000,0.06211879048189621,1.017121666801682,0.04539860460763698,0.9973278140136033,0.000822463404429619,0.9874788392557342,0.019489073929235188,0.9918194982485488
tune_monash_off,16,29363,2000,0.07277125258132802,1.0301908574252512,0.052488789298107685,1.0049853607671648,0.0008954589926857715,1.000652947149119,0.02175255173749531,1.0023886302017768
tune_monash_off,17,22257,2000,0.08335136860305528,0.9958026434098317,0.062156379115960954,1.0081863301967369,0.0010077254235523843,1.005391140790598,0.025178804743124342,1.0069916825334102
tune_monash_off,18,16398,2000,0.10110916713588626,1.000390374801402,0.07619194555882022,1.030994776930373,0.0011604304110446066,1.0251532019085097,0.0301321084788047,1.02850858918327
tune_monash_off,19,11677,2000,0.11719700444567542,0.9686725675785972,0.09184319507930233,1.0045931254794127,0.0013346970996171194,1.007384394596728,0.03491556027077543,1.0064670484225025
tune_monash_off,20,7693,2000,0.15581667022883255,1.005391037359255,0.11243737594306909,0.998597863160973,0.0015452836495748754,0.9996133863453952,0.04202278326897647,0.9989426740872185
tune_monash_off,21,5017,2000,0.20583253769752966,1.0168612868863611,0.3004669514581847,0.9923141761557163,0.0039100902199196265,0.9934999238472989,0.1139414169471487,0.9992101589483473
tune_monash_off,22,3182,2000,0.2489162710258003,1.0048681480638495,0.18388134762973368,1.027642801290069,0.0022962721289539315,1.016057124026076,0.06429015270263551,1.0223907260765566
tune_monash_off,23,1909,2000,0.3287477692182126,1.0094204148947112,0.23855744650711053,0.9942173372594642,0.0028787276369525074,0.9916664180908171,0.08203035447975295,0.993387584338255
tune_monash_off,24,1268,2000,0.3922683876764841,0.9846294935684893,0.31721412897747114,1.0100350499858028,0.003600954889650974,1.001249969587907,0.10293190114142699,1.005846983690098
tune_monash_off,25,652,2000,0.5909900974551939,1.005637379372366,0.40784254836339306,1.0254348550021068,0.004389289150251168,1.0268961767099172,0.13345915234354164,1.0270977710484208
tune_monash_on,3,275233,2000,0.009118088014955415,1.008308730485159,0.008943924622077194,1.0172909408502047,0.0008843726343853778,1.0181425584033414,0.008653872708722374,1.0186426922675424
tune_monash_on,4,206553,2000,0.01201918554982508,1.0059570887420044,0.010805337356604314,0.9981605600457099,0.0008532161781969645,0.9884881651476225,0.00954370960873154,0.992802608477449
tune_monash_on,5,167209,2000,0.014674389815856313,0.9940702138608717,0.013120265712454037,0.9798678144857176,0.000887618126556514,0.9832130937569252,0.010958281738166174,0.9803076192894044
tune_monash_on,6,140141,2000,0.017482550918573182,0.9962743037653508,0.01536586883482562,0.992669696449907,0.0009433239657702757,1.0355528061264123,0.012411998424673963,1.0131131156054596
tune_monash_on,7,120188,2000,0.01988409335579871,0.9743947945608338,0.01826111963330011,1.0264203637354872,0.0009781196447059917,1.0546593942783118,0.014004697692777386,1.0431698523850723
tune_monash_on,8,105786,2000,0.02269366666335751,0.9819341994599994,0.0190517172037612,0.9709339333492116,0.0009055980563726449,0.9822123566934347,0.013791231500689357,0.9756038851531291
tune_monash_on,9,93406,2000,0.02565485521195969,0.9926310842992764,0.021721071200487184,0.990889315162885,0.0009298901126821335,0.9881065066244226,0.014998753073181048,0.989338417245975
tune_monash_on,10,83218,2000,0.028608281035324926,0.9917072177029909,0.02369019963399822,0.9993801940545425,0.000951768328746077,1.0167330545994315,0.015956990309970016,1.0083081125102988
tune_monash_on,11,73376,2000,0.03298183430998981,1.0317950009948487,0.026504942807276038,0.9984049138209493,0.000944572764632169,0.9772026045173038,0.016811078529970214,0.9867308445991929
tune_monash_on,12,64322,2000,0.035651315162746076,1.0012347661138343,0.029276224575195752,1.008434796121201,0.0010016524934209155,1.0117026411243562,0.01835523807079832,1.0102516585134405
tune_monash_on,13,55759,2000,0.039703012798503114,1.0103719437487235,0.031453688965429716,0.9893091209398811,0.000999346966413658,0.9844999918485593,0.018886815940147218,0.9861570946948739
tune_monash_on,14,45849,2000,0.04509216612636705,1.0079241462224109,0.03479599996407403,0.9966480947086898,0.0010403488599947063,0.9863122373172176,0.0202865217263442,0.9911699641171384
tune_monash_on,15,37436,2000,0.05001491318073795,0.9874297585360374,0.04031212353519415,1.0011212108179146,0.0011608300907274833,1.008202958456594,0.023003227209737347,1.005059819629433
tune_monash_on,16,29539,2000,0.05805907653988828,0.9922283844886917,0.047224544411770784,1.0030659739184913,0.001282273955685028,1.0035087412500139,0.02619849220830769,1.003455145787334
tune_monash_on,17,22488,2000,0.06616394508163902,0.9671862580636674,0.052874172821934434,0.9843326950709048,0.0013865433821173977,0.9915733236032035,0.028726985986582267,0.9885704855281586
tune_monash_on,18,16298,2000,0.08305106842321582,0.9966936732580287,0.0656911466010087,0.9815343624518879,0.0016351898964796117,0.981977899383312,0.03520494004576423,0.9812632959550542
tune_monash_on,19,11523,2000,0.10047873914649645,1.009064048260786,0.07801085482906739,1.0089127295341929,0.0018749500322929788,1.0119508131900414,0.04051153092715672,1.0104256361375479
tune_monash_on,20,7743,2000,0.12275111447278461,1.003923888194106,0.09191008680001789,0.9924805330822148,0.0021547082555154876,1.0009459087448878,0.046569858200024315,0.9958709449754699
tune_monash_on,21,5189,2000,0.15498703730455693,0.9975533829841287,0.1271112941359486,1.0002264652180282,0.0028045006158566943,1.0000146407174952,0.06398705500703203,1.000680235869318
tune_monash_on,22,3172,2000,0.19819163826965666,0.9966896782107417,0.1518078003673928,0.9865710786948774,0.0032700902015476547,0.9865861429311796,0.07419380542486298,0.9863218662917252
tune_monash_on,23,1970,2000,0.2686554112240498,1.019139027757769,0.1965860707680525,1.0002349107205089,0.004132313210639389,0.9999860478093383,0.09681939965181895,0.9995638067039462
tune_monash_on,24,1104,2000,0.3396799613809744,0.9896317894681453,0.25855843019215247,1.007982866851254,0.005142053030500503,1.003670765425781,0.11892322179152304,1.00565553617268
tune_monash_on,25,633,2000,0.45473110529929195,0.9994451994883875,0.3474446613780973,0.971625122845165,0.006933950653716646,0.9768726926080635,0.1588098479517696,0.973510903590842


==> anc/S2/validation/bootstrap_validation.json <==
{
  "status": "PASS",
  "seed": 261021,
  "replicates": 2000,
  "conditional_bins": 296,
  "matched_bins": 148,
  "marginal95_ordering_bins": 148,
  "method": "Empirical multinomial bootstrap of conditional integer counts; independent ON/OFF samples; marginal percentile intervals only",
  "sigma_se_ratio_range": [
    0.9503975917235914,
    1.0516623963646166
  ],
  "cv_se_ratio_range": [
    0.9586660189076449,
    1.0546593942783118
  ]
}


==> anc/S2/validation/cp5_smoke_production_comparison.json <==
[
  {
    "cr": "on",
    "only_setting_difference": "Random:seed",
    "particle_dump_matches_production": true
  },
  {
    "cr": "off",
    "only_setting_difference": "Random:seed",
    "particle_dump_matches_production": true
  }
]


==> anc/S2/validation/generator_validation.json <==
[
  {
    "tune": "monash",
    "cr": "on",
    "seed": 261021001,
    "events": 20,
    "status": "PASS",
    "role": "VALIDATION_ONLY_NOT_PRODUCTION"
  },
  {
    "tune": "monash",
    "cr": "off",
    "seed": 261021002,
    "events": 20,
    "status": "PASS",
    "role": "VALIDATION_ONLY_NOT_PRODUCTION"
  },
  {
    "tune": "a14",
    "cr": "on",
    "seed": 261021003,
    "events": 20,
    "status": "PASS",
    "role": "VALIDATION_ONLY_NOT_PRODUCTION"
  },
  {
    "tune": "a14",
    "cr": "off",
    "seed": 261021004,
    "events": 20,
    "status": "PASS",
    "role": "VALIDATION_ONLY_NOT_PRODUCTION"
  },
  {
    "tune": "cp5",
    "cr": "on",
    "seed": 261021005,
    "events": 20,
    "status": "PASS",
    "role": "VALIDATION_ONLY_NOT_PRODUCTION"
  },
  {
    "tune": "cp5",
    "cr": "off",
    "seed": 261021006,
    "events": 20,
    "status": "PASS",
    "role": "VALIDATION_ONLY_NOT_PRODUCTION"
  }
]


==> anc/S2/validation/production_record_validation.json <==
{
  "status": "PASS",
  "jobs": [
    {
      "cr": "on",
      "seed": 261010101,
      "events": 440000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part1.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part1.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "on",
      "seed": 261010102,
      "events": 440000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part2.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part2.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "on",
      "seed": 261010103,
      "events": 440000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part3.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part3.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "on",
      "seed": 261010104,
      "events": 440000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part4.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_on_part4.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "off",
      "seed": 261010201,
      "events": 420000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part1.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part1.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "off",
      "seed": 261010202,
      "events": 420000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part2.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part2.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "off",
      "seed": 261010203,
      "events": 420000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part3.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part3.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "off",
      "seed": 261010204,
      "events": 420000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part4.csv.settings.cmnd",
      "log": "production_records/cp5_exact/interrupted_drive_remount_2026-10-10/logs/production_off_part4.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "CHECKPOINT_PREFIX_VERIFIED; no final warning summary"
    },
    {
      "cr": "on",
      "seed": 261010301,
      "events": 810000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part5.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_on_part5.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "on",
      "seed": 261010302,
      "events": 810000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part6.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_on_part6.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "on",
      "seed": 261010303,
      "events": 810000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part7.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_on_part7.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "on",
      "seed": 261010304,
      "events": 810000,
      "settings": "cp5_exact/production_settings/cp5_cr_on_part8.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_on_part8.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "off",
      "seed": 261010401,
      "events": 830000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part5.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_off_part5.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "off",
      "seed": 261010402,
      "events": 830000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part6.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_off_part6.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "off",
      "seed": 261010403,
      "events": 830000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part7.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_off_part7.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    },
    {
      "cr": "off",
      "seed": 261010404,
      "events": 830000,
      "settings": "cp5_exact/production_settings/cp5_cr_off_part8.csv.settings.cmnd",
      "log": "production_records/cp5_exact/logs/production_off_part8.log",
      "particle_sha256": "197530a0c6d236ebdeeb6bbaf4bfebcfdf7a7757f97419028867cea828f64a09",
      "log_check": "FINAL_COUNT_VERIFIED"
    }
  ],
  "all_effective_settings_identical_except_cr_and_seed": true,
  "unique_seeds": 16,
  "particle_dumps_identical": true,
  "generator_source_versions": 2,
  "generator_source_hashes_verified": true,
  "cms_card_hash_verified": true,
  "cms_parameters_checked": [
    {
      "setting": "Tune:pp",
      "card": "14",
      "effective": "14"
    },
    {
      "setting": "Tune:ee",
      "card": "7",
      "effective": "7"
    },
    {
      "setting": "MultipartonInteractions:ecmPow",
      "card": "0.03344",
      "effective": "0.03344"
    },
    {
      "setting": "MultipartonInteractions:bProfile",
      "card": "2",
      "effective": "2"
    },
    {
      "setting": "MultipartonInteractions:pT0Ref",
      "card": "1.41",
      "effective": "1.41"
    },
    {
      "setting": "MultipartonInteractions:coreRadius",
      "card": "0.7634",
      "effective": "0.7634"
    },
    {
      "setting": "MultipartonInteractions:coreFraction",
      "card": "0.63",
      "effective": "0.63"
    },
    {
      "setting": "ColourReconnection:range",
      "card": "5.176",
      "effective": "5.176"
    },
    {
      "setting": "SigmaTotal:zeroAXB",
      "card": "off",
      "effective": "off"
    },
    {
      "setting": "SpaceShower:alphaSorder",
      "card": "2",
      "effective": "2"
    },
    {
      "setting": "SpaceShower:alphaSvalue",
      "card": "0.118",
      "effective": "0.118"
    },
    {
      "setting": "SigmaProcess:alphaSvalue",
      "card": "0.118",
      "effective": "0.118"
    },
    {
      "setting": "SigmaProcess:alphaSorder",
      "card": "2",
      "effective": "2"
    },
    {
      "setting": "MultipartonInteractions:alphaSvalue",
      "card": "0.118",
      "effective": "0.118"
    },
    {
      "setting": "MultipartonInteractions:alphaSorder",
      "card": "2",
      "effective": "2"
    },
    {
      "setting": "TimeShower:alphaSorder",
      "card": "2",
      "effective": "2"
    },
    {
      "setting": "TimeShower:alphaSvalue",
      "card": "0.118",
      "effective": "0.118"
    },
    {
      "setting": "SigmaTotal:mode",
      "card": "0",
      "effective": "0"
    },
    {
      "setting": "SigmaTotal:sigmaEl",
      "card": "21.89",
      "effective": "21.89"
    },
    {
      "setting": "SigmaTotal:sigmaTot",
      "card": "100.309",
      "effective": "100.309"
    },
    {
      "setting": "PDF:pSet",
      "card": "LHAPDF6:NNPDF31_nnlo_as_0118",
      "effective": "LHAPDF6:NNPDF31_nnlo_as_0118"
    }
  ]
}


==> anc/S2/validation/reanalysis_comparison.json <==
{
  "status": "PASS",
  "rows_baseline": 118,
  "rows_tune": 256,
  "comparisons": [
    {
      "kind": "baseline",
      "quantity": "events",
      "max_absolute_difference": 0.0,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "mean_nch",
      "max_absolute_difference": 0.0,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "sigma_nch",
      "max_absolute_difference": 5.329070518200751e-15,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "cv",
      "max_absolute_difference": 1.6653345369377348e-16,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "scaled_variance",
      "max_absolute_difference": 2.220446049250313e-15,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "sem_mean",
      "max_absolute_difference": 1.1102230246251565e-16,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "sem_sigma",
      "max_absolute_difference": 1.1102230246251565e-16,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "sem_cv",
      "max_absolute_difference": 0.0,
      "status": "PASS"
    },
    {
      "kind": "baseline",
      "quantity": "sem_scaled_variance",
      "max_absolute_difference": 1.0408340855860843e-16,
      "status": "PASS"
    },
    {
      "kind": "tune_legacy_reproduced_with_Nminus1",
      "quantity": "events",
      "max_absolute_difference": 0.0,
      "status": "PASS"
    },
    {
      "kind": "tune_legacy_reproduced_with_Nminus1",
      "quantity": "mean_nch",
      "max_absolute_difference": 3.552713678800501e-15,
      "status": "PASS"
    },
    {
      "kind": "tune_legacy_reproduced_with_Nminus1",
      "quantity": "sigma_nch",
      "max_absolute_difference": 3.375077994860476e-14,
      "status": "PASS"
    },
    {
      "kind": "tune_legacy_reproduced_with_Nminus1",
      "quantity": "cv",
      "max_absolute_difference": 4.440892098500626e-16,
      "status": "PASS"
    },
    {
      "kind": "tune_legacy_reproduced_with_Nminus1",
      "quantity": "scaled_variance",
      "max_absolute_difference": 1.0658141036401503e-14,
      "status": "PASS"
    }
  ],
  "asymmetric_direct_moment_test": "PASS",
  "note": "Corrected current tables standardize tune conditional widths to divisor N; historic N-1 values reproduced before correction."
}


==> anc/S2/validation/reconstructed_setting_smoke_comparison.json <==
[
  {
    "tune": "monash",
    "cr": "on",
    "differences": {
      "Random:seed": [
        "12345",
        "261021001"
      ]
    }
  },
  {
    "tune": "monash",
    "cr": "off",
    "differences": {
      "Random:seed": [
        "12345",
        "261021002"
      ]
    }
  },
  {
    "tune": "a14",
    "cr": "on",
    "differences": {
      "Random:seed": [
        "12345",
        "261021003"
      ]
    }
  },
  {
    "tune": "a14",
    "cr": "off",
    "differences": {
      "Random:seed": [
        "12345",
        "261021004"
      ]
    }
  }
]


==> anc/S2/validation/supporting_results_validation.json <==
[
  {
    "section": "inclusive",
    "file": "sample_summary.csv",
    "rows": 6,
    "status": "PASS"
  },
  {
    "section": "inclusive",
    "file": "inclusive_Nch_histograms.csv",
    "rows": 372,
    "status": "PASS"
  },
  {
    "section": "inclusive",
    "file": "inclusive_mean_pT_histograms.csv",
    "rows": 156,
    "status": "PASS"
  },
  {
    "section": "estimators",
    "file": "pearson_verification.csv",
    "rows": 10,
    "status": "PASS"
  },
  {
    "section": "estimators",
    "file": "conditional_profiles.csv",
    "rows": 325,
    "status": "PASS"
  },
  {
    "section": "estimators",
    "file": "density_histograms.npz",
    "status": "PASS"
  },
  {
    "section": "tune_estimators",
    "file": "tune_conditional_profiles.csv",
    "rows": 741,
    "status": "PASS"
  },
  {
    "section": "tune_estimators",
    "file": "tune_pearson_verification.csv",
    "rows": 18,
    "status": "PASS"
  }
]

